Contrast data mining for the MSSM from strings

We apply techniques from data mining to the heterotic orbifold landscape in order to identify new MSSM-like string models. To do so, so-called contrast patterns are uncovered that help to distinguish between areas in the landscape that contain MSSM-like models and the rest of the landscape. First, we develop these patterns in the well-known $\mathbb{Z}_6$-II orbifold geometry and then we generalize them to all other $\mathbb{Z}_N$ orbifold geometries. Our contrast patterns have a clear physical interpretation and are easy to check for a given string model. Hence, they can be used to scale down the potentially interesting area in the landscape, which significantly enhances the search for MSSM-like models. Thus, by deploying the knowledge gain from contrast mining into a new search algorithm we create many novel MSSM-like models, especially in corners of the landscape that were hardly accessible by the conventional search algorithm, for example, MSSM-like $\mathbb{Z}_6$-II models with $\Delta(54)$ flavor symmetry.

==> anc/Z12-II_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 101/12, 73/12, 13/3, 13/3, 3, 2, 3/4, 445/8, 119/8, 107/8, 87/8, 71/8, 41/8, 23/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 0, -3/2, -1/2, -1/2, 0, 1, 0, 16, 5, 3, 2, 3, 0, 2, 1
-9, -9/2, -1, -3, -5, -3/2, 1/2, 3/2, 205/4, 49/4, 55/4, 41/4, 29/4, 15/4, 5/4, 1/4
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/8, 199/24, 181/24, 45/8, 101/24, 91/24, 59/24, 35/24, 913/24, 241/24, 215/24, 179/24, 133/24, 85/24, 37/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, 1/4, -1/4, 11/4, -3/4, -9/4, -1/4, 7/2, -1/2, -3/2, 3/2, 1/2, 1/2, -1/2, -3/2
-49/4, -5/4, -11/4, -17/4, -11/4, 3/4, -9/4, -5/4, 9, 2, -1, -5/2, -1/2, 3/2, 5/2, 0
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1405/24, 111/8, 287/24, 259/24, 169/24, 103/24, 73/24, 1/8, 193/6, 10, 23/3, 6, 17/6, 2, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 15/2, 15/2, 9/2, 9/2, 3/2, -1, 2, -5/2, -3, 1/2, -1/2, -1/2, -2, 3/2, -1/2
-47/2, -7, -6, -11/2, -4, -5, -3/2, -3/2, 61/2, 11/2, 5, 7, 15/2, 9/2, 1, -2
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 269/24, 239/24, 239/24, 155/24, 35/8, 21/8, 9/8, 225/8, 75/8, 155/24, 39/8, 25/8, 25/24, 19/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -3/4, -7/4, -13/4, -9/4, -11/4, -5/4, 1/4, 75/4, 17/4, 9/4, 15/4, 5/4, 13/4, 7/4, -1/4
-39/2, 1/2, -5/2, -4, -6, -3, -3/2, 1, -5/4, 11/4, 7/4, 1/4, 7/4, -5/4, -1/4, 1/4
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 199/24, 181/24, 115/24, 73/24, 71/24, 31/24, -11/24, 827/24, 229/24, 181/24, 157/24, 85/24, 61/24, 13/8, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 1, 4, 1/2, 2, 5/2, 3/2, -2, 43/4, 5/4, -3/4, 9/4, 9/4, 21/4, 7/4, 5/4
39/2, 7/2, 13/2, 11/2, 9/2, 5/2, 3/2, -3/2, 11/2, -1/2, 3/2, -3/2, 3/2, 5/2, -1/2, -1/2
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 53/4, 143/12, 26/3, 37/6, 10/3, 11/12, -5/6, 335/8, 221/24, 209/24, 49/8, 43/8, 77/24, 25/8, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -5/2, -6, -7/2, -4, -3/2, -3/2, -2, 105/4, 9/4, 23/4, 23/4, 31/4, 17/4, 3/4, 9/4
-53/2, -7, -6, -4, -2, 0, -5/2, -1, 59/4, 21/4, 13/4, 13/4, 3/4, -11/4, 1/4, 1/4
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 253/24, 55/8, 145/24, 23/8, 43/24, 23/24, -11/24, 59/2, 29/3, 13/2, 11/2, 7/2, 2, 3/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -6, -5, -3/2, 1, -2, 1/2, 2, -34, -17/2, -7, -8, -5, -7/2, -1, 1
15/4, 15/4, 13/4, 5/4, 7/4, -5/4, -13/4, -1/4, 10, -5/2, 0, 1, 4, 5/2, -1, -2
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 133/12, 55/6, 25/3, 65/12, 19/4, 1, -7/12, 111/2, 57/4, 21/2, 19/2, 13/2, 23/6, 7/2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 15/4, 23/4, 15/4, 3/4, 9/4, 1/4, 3/4, -29/2, -7/2, -13/2, -9/2, -7/2, -2, -1/2, -1
71/4, 31/4, 25/4, 13/4, 1/4, 9/4, 1/4, 5/4, -16, 0, -1, -3, -6, -5/2, -1, -1/2
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
677/12, 59/4, 53/4, 67/6, 103/12, 19/4, 5/2, -5/4, 169/4, 133/12, 39/4, 97/12, 21/4, 59/12, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -11/4, -11/4, 3/4, -9/4, -9/4, 1/4, -9/4, -25/2, -1, -3/2, -2, -9/2, -6, -3, 1/2
-33/4, -5/4, 5/4, -7/4, -13/4, -1/4, -9/4, 3/4, -9/4, 5/4, -3/4, -11/4, -9/4, -5/4, 1/4, -9/4
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 21/2, 49/6, 95/12, 91/12, 49/12, 25/12, -5/12, 99/2, 38/3, 53/6, 19/3, 37/6, 14/3, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 1/4, 9/4, 13/4, 1/4, 1/4, -7/4, 5/4, -95/4, -5/4, -17/4, -31/4, -19/4, -9/4, -1/4, -7/4
43/4, 11/4, 15/4, 21/4, 11/4, 5/4, 5/4, 5/4, -67/4, -19/4, -25/4, -21/4, -19/4, -7/4, 1/4, 5/4
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 181/12, 71/6, 61/6, 79/12, 17/6, 9/4, 1/4, 931/24, 75/8, 59/8, 51/8, 37/8, 21/8, 13/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 19/4, 15/4, 7/4, 17/4, 9/4, 1/4, -7/4, -14, -6, -6, -3, 0, 0, 0, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
142/3, 143/12, 21/2, 89/12, 11/3, 31/12, 29/12, -3/2, 295/8, 235/24, 73/8, 57/8, 41/8, 15/8, 9/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 11/2, 2, 3, 3/2, 3, 3/2, 3/2, 25, 8, 7, 6, 4, 1, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 87/8, 59/8, 151/24, 77/24, 73/24, 41/24, -25/24, 1103/24, 85/8, 83/8, 67/8, 63/8, 45/8, 25/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 9/4, -5/4, -5/4, -17/4, -11/4, -1/4, -5/4, 13/2, 3/2, 3/2, -1/2, 0, 3/2, 2, -1/2
13, 3, 1, 9/2, 5/2, 5, 2, 1, -7, 3/2, -3/2, -1/2, -1/2, -7/2, -5/2, 0
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1061/24, 85/8, 209/24, 69/8, 155/24, 35/8, 21/8, -7/24, 259/6, 65/6, 32/3, 8, 15/2, 29/6, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -17/4, -7/4, 3/4, -5/4, -1/4, -9/4, 3/4, 35, 9, 19/2, 13/2, 4, 3, -1/2, -5/2
35, 9, 10, 7, 4, 1, 2, 0, -3, -3, -7/2, -3/2, 2, 0, -1/2, -5/2
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 335/24, 253/24, 191/24, 131/24, 77/24, 37/24, -11/24, 177/4, 49/4, 109/12, 89/12, 65/12, 17/4, 13/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/4, -5/4, -7/4, -7/4, -7/4, -17/4, -5/4, -3/4, -87/4, -11/4, -23/4, -15/4, -3/4, -3/4, 1/4, 13/4
15, 7, 11/2, 5/2, 5/2, -1/2, -3/2, -1/2, -13/4, -9/4, -5/4, -5/4, -13/4, -9/4, 3/4, 3/4
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 49/4, 25/3, 33/4, 5, 14/3, 9/4, -17/12, 853/24, 229/24, 203/24, 137/24, 95/24, 31/8, 11/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -23/4, -25/4, -23/4, -15/4, -1/4, -7/4, -7/4, 45/4, 9/4, -1/4, 7/4, 21/4, 17/4, 3/4, -5/4
-22, 1, -2, -5, -5, -11/2, -3, 1/2, 9/4, 1/4, 11/4, 3/4, -11/4, 1/4, 11/4, -1/4
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1289/24, 313/24, 101/8, 229/24, 51/8, 137/24, 17/8, 25/24, 313/6, 15, 34/3, 28/3, 19/3, 5, 17/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, -17/4, -5/4, -1/4, 13/4, 9/4, -1/4, -13/4, 23/2, 1, 4, 1, 4, 2, 3/2, -1
-67/4, -13/4, -1/4, -15/4, -21/4, -9/4, 3/4, -9/4, -13/2, 4, 1/2, -3/2, -7/2, -2, 3/2, -1/2
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 29/3, 23/3, 23/3, 71/12, 11/4, 7/6, 1/6, 133/3, 23/2, 49/6, 11/2, 11/2, 25/6, 8/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 1/2, 1, -1/2, -1/2, -1/2, -3/2, 3/2, -4, 7/2, 5/2, 1/2, -5/2, -7/2, -1, 5/2
14, 8, 5, 3, 0, 2, -1/2, -1/2, 9/2, -1, 0, 0, -1, 2, 3/2, 2
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 119/8, 91/8, 185/24, 155/24, 35/8, 17/24, -3/8, 297/8, 275/24, 61/8, 47/8, 121/24, 85/24, 17/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 5/4, 13/4, 7/4, 9/4, -5/4, -11/4, -3/4, 9/4, -3/4, -9/4, -5/4, -7/4, 7/4, -3/4, -9/4
63/4, 7/4, 7/4, 11/4, 15/4, 11/4, -3/4, -3/4, -27/4, -9/4, -7/4, -9/4, -11/4, -11/4, 1/4, -3/4
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/24, 61/8, 57/8, 169/24, 31/8, 17/8, 13/8, -29/24, 1001/24, 247/24, 175/24, 149/24, 113/24, 109/24, 71/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -3, -9/2, -2, 1, 2, 1, 5/2, -35/4, -9/4, 5/4, -5/4, -11/4, -11/4, -1/4, 11/4
77/4, 5/4, 11/4, 9/4, 5/4, 7/4, 1/4, -11/4, -7/4, -13/4, 1/4, -3/4, -7/4, -1/4, -13/4, -1/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 27/2, 47/4, 101/12, 16/3, 17/12, 2/3, -1/6, 1253/24, 301/24, 277/24, 205/24, 181/24, 107/24, 53/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 9/4, -1/4, 5/4, 13/4, 3/4, -5/4, 7/4, 29/2, 9/2, 9/2, 5/2, 7/2, 5/2, 3/2, -3/2
5/4, -3/4, -1/4, 9/4, -5/4, 3/4, -11/4, 3/4, 73/4, 13/4, 5/4, 9/4, 9/4, -5/4, 1/4, -13/4
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1199/24, 281/24, 251/24, 73/8, 67/8, 127/24, 43/24, 23/24, 22, 13/2, 6, 47/12, 2, 2, 1, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 19/4, 13/4, 17/4, 5/4, 1/4, 13/4, 1/4, 7, 5, 5, 3/2, 1, -2, -1, 5/2
5/2, 3/2, 4, 1/2, 5/2, -1/2, 0, -3/2, 1, 5/2, 1, -2, -2, -1, 1, -3/2
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/24, 43/8, 29/8, 27/8, 47/24, 43/24, 43/24, -23/24, 161/4, 34/3, 101/12, 25/4, 47/12, 17/6, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 5, 5, 5, 3, 4, 3, 0, -91/4, -27/4, -33/4, -27/4, -13/4, -15/4, -1/4, -5/4
-6, 3, 0, -2, -1/2, -3/2, 3/2, 1/2, -101/4, -19/4, -23/4, -13/4, -25/4, -19/4, -5/4, 1/4
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1267/24, 343/24, 253/24, 223/24, 181/24, 51/8, 71/24, -5/8, 1529/24, 407/24, 347/24, 287/24, 227/24, 145/24, 65/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -19/4, -15/4, -3/4, -15/4, -9/4, -3/4, 1/4, 25/4, 11/4, 9/4, -5/4, -7/4, 1/4, -7/4, 1/4
57/2, 9/2, 15/2, 4, 7/2, 1/2, 3, -1/2, -23/2, -5/2, -4, -3/2, -4, -5/2, 1/2, 1/2
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/8, 245/24, 245/24, 71/8, 119/24, 97/24, 47/24, -5/8, 593/12, 53/4, 43/4, 35/4, 23/4, 37/12, 3/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -15/2, -19/2, -13/2, -4, -1, -1/2, 5/2, 33/4, -3/4, -9/4, 3/4, 15/4, 7/4, 11/4, 3/4
16, 2, 5, 7, 9/2, 3/2, 0, 3, 21, 13/2, 9/2, 7/2, 5/2, 5, 3/2, -3/2
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/8, 325/24, 93/8, 63/8, 149/24, 35/8, 23/24, 7/24, 725/12, 175/12, 157/12, 143/12, 97/12, 55/12, 5/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, 1/2, -5/2, -4, -9/2, -1, -7/2, 0, -7/2, -3/2, 0, -1, -2, 3/2, 1/2, -3
-73/2, -9, -8, -15/2, -5, -9/2, -2, 1/2, 18, 5, 13/2, 9/2, 5/2, 2, -1, -5/2
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
158/3, 53/4, 149/12, 107/12, 7, 17/3, 11/3, 1/12, 61/2, 5, 5, 5, 23/6, 3, 29/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 7/2, 13/2, 3, 3/2, 5/2, -1/2, 1, -14, -1, -3, -3, -3, -2, -3/2, 1/2
-15/2, -2, -2, 0, -7/2, -1, 1, 0, -49/2, -6, -6, -7, -9/2, -4, -1, 1
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/24, 203/24, 199/24, 163/24, 29/8, 37/24, 11/8, -7/8, 215/4, 55/4, 49/4, 39/4, 91/12, 55/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 17/2, 5, 2, 0, -1/2, -5/2, 1/2, 29/4, 1/4, 11/4, 5/4, -5/4, -1/4, 13/4, -1/4
45/4, 21/4, 11/4, 9/4, 7/4, -1/4, 9/4, -5/4, -89/4, -13/4, -11/4, -9/4, -19/4, -21/4, -9/4, -1/4
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 43/3, 43/4, 119/12, 53/6, 35/6, 2, 1/2, 389/12, 31/4, 85/12, 77/12, 55/12, 17/4, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -5, -5, -6, -13/2, -4, -1/2, 2, -45/4, 1/4, -9/4, -13/4, -3/4, -5/4, -3/4, -11/4
37/4, 1/4, 11/4, 21/4, 13/4, 9/4, -5/4, -3/4, 31/4, 5/4, 7/4, 7/4, -7/4, -1/4, -3/4, -7/4
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 87/8, 259/24, 167/24, 25/8, 55/24, 5/8, 7/24, 347/6, 50/3, 27/2, 10, 15/2, 14/3, 7/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, 1/2, -3, -5/2, 0, -3, -1/2, -1/2, 77/2, 6, 19/2, 7, 13/2, 4, 5/2, 1
-11/2, 1/2, -1/2, -5/2, 1/2, -3/2, 3/2, 3/2, 21, 11/2, 5, 5/2, 1, 1/2, 1, -3/2
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 38/3, 28/3, 27/4, 5, 11/3, 41/12, 5/12, 79/2, 10, 19/2, 35/4, 16/3, 9/2, 3/2, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -7, -7, -8, -11/2, -2, 0, -2, 1/2, -3/2, 3/2, 3/2, 1, -3/2, -3/2, -1
8, 4, 11/2, 2, 0, -7/2, -1/2, -3/2, 7/2, 3, 1/2, 0, -2, 3/2, 3/2, 0
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1465/24, 445/24, 359/24, 89/8, 179/24, 103/24, 37/24, -19/24, 277/6, 113/12, 53/6, 26/3, 31/6, 15/4, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -11/2, -4, -2, -5/2, -1, 0, -2, -3/2, -1, -1/2, -1, 5/2, 3/2, -3/2, -1/2
-16, -9/2, -1, -3, -7/2, -3/2, 1/2, 3, 73/4, 5/4, 19/4, 13/4, 13/4, 9/4, 7/4, 5/4
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1261/24, 117/8, 281/24, 79/8, 145/24, 83/24, 31/24, 31/24, 227/6, 113/12, 35/6, 16/3, 61/12, 8/3, 5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 5/2, 3, 6, 5, 3/2, 3, -1/2, -2, -2, 1, 5/2, 0, 3/2, 5/2, 1/2
-51/2, -9/2, -6, -7, -5, -5/2, 0, -5/2, 34, 8, 5, 15/2, 5, 7/2, 3/2, 3/2
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/8, 111/8, 83/8, 167/24, 73/24, 19/8, 43/24, 3/8, 1021/24, 91/8, 83/8, 155/24, 43/8, 29/8, 27/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 25/4, 19/4, 9/4, 9/4, 3/4, -1/4, 11/4, 13, 5/2, 5/2, 0, 7/2, 3/2, 1/2, -3/2
10, 0, 3/2, 2, 3, -1/2, 2, 1, -33/4, -7/4, -3/4, 9/4, -3/4, 11/4, 1/4, 13/4
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
895/24, 271/24, 65/8, 137/24, 121/24, 101/24, 65/24, 9/8, 667/12, 49/4, 139/12, 103/12, 37/6, 37/6, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 13/2, 7, 7/2, 2, 1/2, 0, -5/2, 13/4, 3/4, 1/4, 5/4, -5/4, -5/4, -3/4, 3/4
-15, -4, -6, -3, 1/2, 5/2, 0, 2, 9/4, 1/4, 9/4, 9/4, 19/4, 5/4, -9/4, 1/4
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1469/24, 133/8, 113/8, 83/8, 175/24, 31/8, 53/24, 9/8, 1081/24, 305/24, 241/24, 149/24, 139/24, 131/24, 53/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31, -4, -11/2, -4, -9/2, -5/2, 0, 7/2, -3/2, -1/2, 3/2, -1, 2, 1, 1, 1/2
12, 3/2, 5/2, 4, 3/2, 3/2, -1, 1, 20, 7/2, 4, 5, 13/2, 9/2, 3/2, 1
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 41/3, 32/3, 29/4, 29/6, 55/12, 3/2, 7/12, 1103/24, 277/24, 235/24, 205/24, 155/24, 113/24, 77/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, 3, -1/2, 1, -3/2, -9/2, -3, 1/2, 29/4, 5/4, 19/4, 17/4, 7/4, 11/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1307/24, 99/8, 95/8, 245/24, 169/24, 103/24, 47/24, 9/8, 197/6, 33/4, 77/12, 31/6, 31/12, 7/3, 2, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 1/2, -1, 3/2, -1, 0, -5/2, -1, 6, 2, -1/2, 3, -1/2, -3/2, -3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1231/24, 97/8, 229/24, 223/24, 59/8, 101/24, 37/24, 11/24, 863/24, 265/24, 57/8, 101/24, 89/24, 79/24, 9/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1, 1, -1/2, 3/2, 0, -1/2, 0, 21/4, 13/4, 1/4, 9/4, 3/4, -7/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 181/12, 67/6, 91/12, 11/2, 47/12, 13/12, -5/12, 397/12, 115/12, 91/12, 73/12, 41/12, 11/4, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 7, 7, 5, 3, 0, 1, 3/2, 65/4, 13/4, 17/4, 5/4, 3/4, 1/4, 3/4, -7/4
-103/4, -17/4, -19/4, -25/4, -23/4, -11/4, 3/4, 11/4, 31/4, 5/4, 13/4, 3/4, 7/4, -7/4, -13/4, 1/4
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
141/4, 43/4, 101/12, 25/4, 35/12, 17/12, 4/3, 2/3, 635/12, 185/12, 55/4, 119/12, 27/4, 47/12, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -23/2, -8, -6, -5/2, 0, 1/2, 3/2, -34, -19/2, -17/2, -5, -7/2, -2, -2, 1/2
28, 7, 11/2, 6, 3, 9/2, 1, -1, -9, 3/2, -2, -2, -4, -1, -1, -3/2
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/6, 113/12, 35/4, 13/2, 35/12, 25/12, 5/3, -4/3, 529/12, 83/6, 67/6, 49/6, 35/6, 17/6, 17/12, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 1/2, 4, 11/2, 5/2, -1, -1, 2, 15/4, 17/4, 3/4, 3/4, -3/4, 5/4, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 187/12, 47/4, 97/12, 19/4, 4, 37/12, 0, 235/6, 67/6, 49/6, 41/6, 19/6, 5/2, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -13/2, -9/2, -1, 2, 1/2, 0, -5/2, 47/4, 3/4, -1/4, -7/4, 7/4, 21/4, 11/4, -1/4
29, 6, 6, 4, 5, 3, 0, 1, 13/2, 13/2, 7/2, 1/2, -1/2, -1/2, -5/2, 1/2
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1231/24, 125/8, 307/24, 79/8, 63/8, 103/24, 11/8, 25/24, 349/12, 61/6, 25/4, 29/6, 19/6, 5/3, 7/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-135/4, -13/4, -23/4, -31/4, -33/4, -21/4, -7/4, -5/4, -55/2, -10, -15/2, -4, -2, -9/2, -3, 1/2
-59/4, -21/4, -7/4, -17/4, -5/4, -5/4, 1/4, -3/4, 47/4, 5/4, 15/4, 11/4, 9/4, 11/4, 1/4, -7/4
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1337/24, 347/24, 301/24, 229/24, 57/8, 45/8, 61/24, -7/8, 1033/24, 79/8, 79/8, 151/24, 145/24, 71/24, 67/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -13/2, -7/2, 0, -1/2, 1, -1, 3/2, 83/4, 25/4, 25/4, 21/4, 15/4, 5/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 71/6, 28/3, 41/6, 17/3, 13/3, 23/12, 1/2, 112/3, 10, 15/2, 16/3, 29/6, 8/3, 1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 7/4, 5/4, 1/4, 3/4, 15/4, 5/4, -9/4, 29, 6, 13/2, 8, 9/2, 3, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1571/24, 121/8, 103/8, 103/8, 75/8, 139/24, 73/24, -3/8, 253/6, 155/12, 39/4, 83/12, 71/12, 9/4, 5/4, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 2, 3/2, 0, -3/2, -1, -1, 5/2, 41/4, -7/4, 7/4, -3/4, 5/4, 17/4, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 109/12, 103/12, 21/4, 55/12, 19/6, 11/6, -7/6, 587/12, 43/3, 133/12, 53/6, 31/6, 31/6, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 9/4, -3/4, 7/4, 17/4, 17/4, 3/4, -5/4, 7/2, 9/2, 3/2, 4, 2, 0, -3/2, 2
-59/4, -9/4, -11/4, -3/4, -7/4, -9/4, 1/4, 13/4, -18, -11/2, -4, -15/2, -9/2, -5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/12, 16, 157/12, 37/4, 29/4, 13/3, 29/12, -13/12, 24, 7, 13/3, 3, 7/3, 7/3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -3/2, -2, 3/2, -3/2, 3/2, -2, 0, -9/2, -3/2, -5/2, 1/2, 1/2, 1/2, -5/2, -1/2
17/2, 0, 7/2, 3, 3, 1, -1/2, -1/2, 1/2, 1/2, -1/2, 1/2, 7/2, 5/2, -1/2, 5/2
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
297/8, 205/24, 55/8, 157/24, 127/24, 31/8, 31/24, 19/24, 110/3, 25/3, 8, 5, 5, 10/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/2, -9, -8, -13/2, -11/2, -3, 0, 1/2, 44, 14, 12, 10, 8, 5, 2, 0
-1/2, 3/2, 1/2, -5/2, -3/2, -5/2, -1/2, -1/2, -5, 2, 0, -3, -3, 0, -1, -1
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
913/24, 85/8, 83/8, 185/24, 133/24, 43/24, 43/24, 31/24, 1075/24, 343/24, 253/24, 67/8, 157/24, 21/8, 11/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, 7/4, -1/4, -1/4, -9/4, 3/4, -9/4, 5/4, -10, -5/2, -4, -3/2, -1, 5/2, 3/2, -1
31/4, 15/4, 3/4, 15/4, 1/4, 11/4, 7/4, -3/4, 15/4, -5/4, -5/4, -9/4, 3/4, 13/4, 11/4, 1/4
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/6, 17/2, 15/2, 43/12, 43/12, 7/6, 7/6, 1/6, 1265/24, 129/8, 295/24, 77/8, 53/8, 67/24, 55/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, -1/4, 9/4, 23/4, 21/4, 17/4, 7/4, -1/4, -105/4, -17/4, -5/4, -19/4, -15/4, -23/4, -13/4, 1/4
73/4, 27/4, 15/4, 5/4, 11/4, 7/4, 7/4, -1/4, 19/2, 5/2, 9/2, 3/2, 1/2, -1/2, 3/2, -3/2
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
501/8, 137/8, 343/24, 87/8, 169/24, 109/24, 61/24, 1/8, 439/8, 403/24, 325/24, 251/24, 157/24, 85/24, 35/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -11/2, -2, -3, -5/2, -2, 1, -3/2, -1/2, -1/2, -1/2, 1/2, 1/2, 3/2, 1/2, 1/2
-41/2, -5/2, -4, -1, -3/2, -5, -2, 3/2, -24, -10, -9, -7, -4, -2, 0, -2
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 11, 59/6, 89/12, 25/6, 31/12, 25/12, 5/12, 38, 9, 8, 7, 21/4, 11/4, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -5/4, -11/4, -13/4, -23/4, -21/4, -11/4, -1/4, 20, -2, 1, 4, 5/2, 9/2, 5/2, -1/2
53/4, 19/4, 13/4, 3/4, 9/4, -5/4, 9/4, -1/4, -29, -8, -7, -9, -11/2, -9/2, -3/2, -3/2
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/12, 17/4, 49/12, 11/3, 13/4, 19/6, 5/6, -2/3, 281/8, 199/24, 55/8, 145/24, 145/24, 73/24, 15/8, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -3, -1/2, 0, 5/2, 1/2, -3/2, 0, -11/4, 15/4, 3/4, -5/4, -13/4, -13/4, -1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/24, 229/24, 163/24, 89/24, 71/24, 23/8, 19/8, 11/8, 341/6, 59/4, 71/6, 61/6, 41/6, 21/4, 17/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 15/4, 3/4, -1/4, -11/4, -5/4, -11/4, 1/4, 5/4, 3/4, 9/4, 3/4, -3/4, -15/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/8, 287/24, 77/8, 215/24, 43/8, 113/24, 61/24, 23/24, 907/24, 93/8, 203/24, 37/8, 37/8, 37/8, 43/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 3/2, 5/2, 5/2, 7/2, 3, 0, -2, 117/4, 33/4, 35/4, 25/4, 11/4, 5/4, 1/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 125/12, 25/3, 8, 53/12, 41/12, 29/12, -3/4, 485/12, 113/12, 103/12, 85/12, 53/12, 53/12, 41/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 5/2, 0, 1, 2, -1/2, 1, 3/2, 59/4, 31/4, 17/4, 7/4, 3/4, -9/4, 3/4, 1/4
-30, -7, -9/2, -15/2, -13/2, -3, -3/2, 0, 3/4, -1/4, 5/4, -1/4, -9/4, -9/4, 3/4, 1/4
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1385/24, 341/24, 105/8, 305/24, 73/8, 127/24, 55/24, -5/8, 589/12, 133/12, 119/12, 55/6, 71/12, 5, 7/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -9/4, -5/4, -5/4, -15/4, -5/4, -1/4, 11/4, 19/4, 7/4, 5/4, -9/4, 5/4, -5/4, -9/4
-19/4, -17/4, -17/4, -5/4, 3/4, 5/4, 11/4, -1/4, 19, 0, 1, 2, 4, 3, 0, -3
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1151/24, 103/8, 247/24, 57/8, 169/24, 33/8, 47/24, 9/8, 81/2, 12, 25/3, 7, 11/3, 7/3, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -7/2, -2, -7/2, -5/2, -7/2, -5/2, 0, 6, 7/2, 1, 7/2, 1, 0, 1, 0
2, -7/2, 0, 3/2, 1/2, -3/2, -1, -2, 7/2, -9/2, -1, 5/2, 1, -1, -3/2, -1
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/3, 47/6, 43/6, 19/4, 37/12, 8/3, 5/4, -3/4, 965/24, 277/24, 227/24, 185/24, 51/8, 23/8, 25/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 3/4, 9/4, -5/4, 5/4, 11/4, -1/4, 5/4, -47/2, -7/2, -3/2, -7/2, -7/2, -7/2, -5/2, -1/2
5/2, -1/2, 5/2, 3/2, 3/2, 3/2, 1/2, 1/2, -5, 3/2, 1/2, -1/2, -7/2, -1, -2, 1
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
917/24, 233/24, 73/8, 53/8, 65/24, 49/24, 15/8, 13/24, 137/4, 137/12, 35/4, 61/12, 53/12, 31/12, 25/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -3/2, 1/2, -3/2, -3/2, 1, -1/2, 5/2, -3/2, -3, -7/2, 0, 1, 1, -1, 2
-10, 1/2, -1/2, -5/2, -1/2, -1, -3/2, -1/2, 61/4, 25/4, 11/4, 13/4, 17/4, 7/4, 1/4, -11/4
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 41/3, 119/12, 89/12, 37/6, 14/3, 7/4, 7/6, 251/6, 32/3, 107/12, 33/4, 13/3, 7/3, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -1/4, -11/4, -23/4, -9/4, -9/4, -5/4, 1/4, 9, 7/2, 0, 0, -3/2, -5/2, 0, -5/2
-7, 9/2, 1, 3/2, -1, -7/2, -5/2, 1, -139/4, -25/4, -21/4, -27/4, -27/4, -19/4, -7/4, -7/4
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 89/6, 151/12, 43/4, 41/6, 17/4, 7/4, 5/12, 193/6, 19/3, 19/3, 6, 16/3, 23/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -9/4, -7/4, 3/4, -3/4, -3/4, -1/4, -13/4, -1/2, -1/2, -7/2, -7/2, -3/2, 3/2, 3/2, 1/2
11/2, 5/2, 9/2, 1, 5/2, -1/2, -1, -1/2, -91/4, -23/4, -11/4, -15/4, -19/4, -25/4, -11/4, -1/4
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1057/24, 283/24, 269/24, 197/24, 59/8, 83/24, 29/24, 17/24, 52, 191/12, 12, 10, 83/12, 3, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/4, 5/4, 13/4, 13/4, 17/4, 9/4, 13/4, -1/4, -21/2, -2, -5/2, -3/2, 0, -7/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 45/4, 31/3, 97/12, 47/6, 53/12, 2/3, -1/12, 959/24, 221/24, 215/24, 143/24, 121/24, 39/8, 25/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 2, 1/2, 2, -1, 3/2, 5/2, -1/2, 121/4, 29/4, 37/4, 37/4, 23/4, 9/4, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 34/3, 89/12, 37/6, 3, 35/12, 5/6, -7/12, 427/8, 117/8, 319/24, 247/24, 69/8, 127/24, 11/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -3/4, -5/4, -7/4, -1/4, 5/4, 3/4, 11/4, -7/2, -1/2, -5/2, -1/2, 1/2, 3/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 307/24, 247/24, 193/24, 115/24, 17/8, 11/8, -3/8, 112/3, 29/3, 25/3, 23/3, 47/12, 7/4, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -6, -3, -1, 5/2, 2, -3/2, 1/2, -20, -9, -6, -5, -5, -2, 1, 0
24, 4, 3/2, 5, 3, 5/2, 2, -1, -103/4, -13/4, -1/4, -13/4, -23/4, -13/4, -7/4, 5/4
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 95/12, 13/2, 77/12, 23/4, 11/2, 3, 1/6, 61/2, 8, 13/2, 61/12, 47/12, 5/2, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 5/2, 7/2, 3, 1/2, -3/2, -2, 3/2, 10, 9/2, 1, 3, 7/2, 0, -1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
339/8, 91/8, 87/8, 167/24, 163/24, 23/8, 13/24, -1/8, 1177/24, 335/24, 95/8, 73/8, 57/8, 91/24, 77/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 17/4, 15/4, 21/4, 17/4, 3/4, -3/4, 5/4, -45/4, -3/4, -7/4, -17/4, -5/4, 7/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1129/24, 289/24, 247/24, 67/8, 149/24, 23/8, 43/24, -43/24, 347/6, 16, 37/3, 55/6, 25/3, 13/2, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/2, 7, 10, 7, 8, 5, 3, 1/2, 18, 1, 3, 3, -1/2, 5/2, 0, -3
-10, -3, -3, -1/2, -1/2, -1, 1/2, 5/2, -15/2, -3, -2, -1/2, 2, 1/2, 3/2, 1
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/12, 85/6, 65/6, 10, 33/4, 19/3, 29/12, 1/12, 489/8, 385/24, 301/24, 245/24, 215/24, 43/8, 23/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/2, -17/2, -12, -17/2, -5, -4, -1/2, 1, 33/2, 5, 7/2, 1/2, 4, 6, 5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 187/12, 51/4, 121/12, 20/3, 11/4, 7/4, -5/12, 931/24, 235/24, 63/8, 187/24, 97/24, 59/24, 19/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/2, 10, 19/2, 6, 3, 1, -1/2, 1/2, 169/4, 53/4, 41/4, 33/4, 31/4, 21/4, 13/4, -1/4
1/2, 2, 5/2, 1, -2, 1, 1/2, 1/2, 3/4, -1/4, 3/4, -1/4, -3/4, -5/4, -1/4, 13/4
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 35/3, 26/3, 61/12, 3, 29/12, 2/3, 0, 171/4, 109/12, 95/12, 29/4, 83/12, 49/12, 17/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 9/4, 9/4, 7/4, 9/4, 7/4, 7/4, 3/4, -167/4, -31/4, -37/4, -33/4, -21/4, -7/4, -11/4, 3/4
49/2, 4, 7, 8, 13/2, 3, 3/2, -1/2, 26, 4, 2, 5, 3, 3, 3, 0
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1093/24, 313/24, 287/24, 67/8, 143/24, 25/8, 71/24, -1/8, 461/8, 311/24, 99/8, 85/8, 63/8, 115/24, 27/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/4, 17/4, 5/4, -7/4, -3/4, 5/4, 7/4, 7/4, -65/4, -1/4, -11/4, -25/4, -29/4, -19/4, -7/4, -7/4
6, -3, -2, 1, 1, 2, 0, -3, 1, 5/2, 2, 0, -3/2, -7/2, -1, 1/2
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/8, 63/8, 115/24, 65/24, 59/24, 41/24, 37/24, -29/24, 569/12, 137/12, 33/4, 8, 27/4, 49/12, 17/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/2, -17/2, -8, -11/2, -9/2, -7/2, -1/2, 0, 85/4, 33/4, 19/4, 9/4, -3/4, 9/4, 13/4, -1/4
-51/2, -7/2, -3, -9/2, -11/2, -11/2, -5/2, -1, -171/4, -47/4, -39/4, -29/4, -21/4, -7/4, -3/4, 1/4
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/6, 59/12, 49/12, 7/2, 31/12, 5/3, 5/6, 5/12, 761/24, 57/8, 51/8, 33/8, 33/8, 53/24, 53/24, -37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/4, -23/4, -15/4, -15/4, -9/4, -15/4, -9/4, -5/4, 7, 1, 0, 0, -2, 3/2, 1/2, -3
-43/2, -1, -4, -7, -7/2, -3, 1/2, -1/2, 8, 1/2, 1, -1/2, 5/2, 0, -1, -5/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/6, 34/3, 103/12, 73/12, 7/2, 29/12, 23/12, -1/6, 479/12, 89/12, 85/12, 20/3, 71/12, 47/12, 23/12, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, 0, -1/2, 3/2, -1/2, 1/2, -5/2, -1/2, 41/4, 5/4, -1/4, 7/4, 13/4, 9/4, 9/4, 1/4
21/4, 19/4, 13/4, 3/4, -9/4, -13/4, -11/4, 1/4, -7/2, 3, -1/2, -5/2, 1/2, -3/2, 1/2, 3
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1111/24, 93/8, 235/24, 173/24, 131/24, 49/24, 37/24, -31/24, 751/24, 245/24, 151/24, 43/8, 113/24, 53/24, 41/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -21/4, -29/4, -15/4, -5/4, -11/4, -1/4, 9/4, -19/2, -3, -11/2, -5, -7/2, -1, 1/2, -3
7/4, 5/4, 1/4, 15/4, 1/4, -5/4, 1/4, 11/4, 15, 5/2, 2, 5/2, 3, -1/2, -1, 1/2
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 161/12, 35/3, 31/3, 25/3, 5, 2, 5/6, 665/12, 57/4, 145/12, 127/12, 95/12, 53/12, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -21/4, -35/4, -21/4, -13/4, -7/4, -1/4, 1/4, -29/4, -3/4, -1/4, -3/4, 5/4, -9/4, -1/4, -7/4
-17/2, -9/2, -2, 1/2, -3/2, -2, -1, -2, 67/2, 11, 8, 17/2, 13/2, 7/2, 1, 0
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 49/4, 121/12, 119/12, 101/12, 20/3, 10/3, 1/6, 299/8, 83/8, 59/8, 149/24, 115/24, 65/24, 55/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 15/4, 3/4, 7/4, -1/4, -7/4, -5/4, -9/4, -49/4, 7/4, -5/4, -19/4, -9/4, 3/4, -7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1315/24, 281/24, 89/8, 239/24, 53/8, 155/24, 83/24, 1/24, 289/12, 95/12, 25/4, 49/12, 23/12, 7/4, 5/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -3/4, -5/4, -15/4, -7/4, -13/4, -5/4, -3/4, -37/4, 1/4, -3/4, -9/4, -15/4, -21/4, -7/4, -1/4
-35/4, 7/4, 1/4, -5/4, -13/4, -3/4, -3/4, -9/4, 109/4, 31/4, 31/4, 25/4, 11/4, 9/4, 3/4, 9/4
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/12, 205/12, 43/3, 13, 37/4, 65/12, 7/4, 7/4, 239/6, 23/2, 49/6, 41/6, 6, 3, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -9/2, -5, -6, -5, -4, -3/2, -2, -55/2, -5/2, -11/2, -13/2, -4, -4, -1/2, 5/2
11/4, 17/4, 17/4, 3/4, -11/4, -7/4, -9/4, -1/4, -3, -1, -2, 1, -2, -3, -2, 0
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
847/24, 77/8, 61/8, 143/24, 115/24, 89/24, 37/24, -13/24, 40, 149/12, 9, 8, 5, 13/4, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, -7/2, 0, 0, 1, 2, 2, 3/2, -35/2, -7/2, -11/2, -7/2, -11/2, -7/2, 0, -3
149/4, 43/4, 31/4, 25/4, 23/4, 11/4, 13/4, 1/4, -4, -5/2, -4, -1, 2, 1, 1/2, -3
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/6, 22/3, 41/6, 15/4, 35/12, 9/4, 25/12, 7/6, 487/12, 19/2, 37/4, 23/4, 9/2, 9/4, 9/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 39/4, 27/4, 27/4, 15/4, 9/4, 1/4, 11/4, 13/4, 17/4, 9/4, -1/4, 1/4, 9/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
561/8, 409/24, 397/24, 317/24, 81/8, 161/24, 85/24, 1/24, 319/8, 229/24, 71/8, 67/8, 133/24, 83/24, 71/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 17/4, 13/4, -1/4, 5/4, 13/4, -1/4, 9/4, -37/4, -19/4, -11/4, -5/4, 1/4, -1/4, -5/4, 1/4
8, -3, -1, 1/2, 4, 5/2, 1, 2, -11, -13/2, -11/2, -5/2, -5/2, 1/2, -1, -5/2
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/6, 46/3, 157/12, 10, 13/2, 65/12, 29/12, 5/12, 179/6, 97/12, 95/12, 4, 37/12, 7/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -5/2, -11/2, -5/2, -3, -5, -5/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 185/12, 55/4, 127/12, 83/12, 25/6, 5/4, 7/6, 533/12, 133/12, 115/12, 101/12, 21/4, 59/12, 25/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -1, -5/2, -7/2, 0, -5/2, 0, 7/2, -43/4, -15/4, -9/4, -3/4, -1/4, -13/4, -3/4, -5/4
-10, 4, 1, -1, -4, -3, 0, 3, 19/4, 3/4, 13/4, 7/4, -3/4, -11/4, 3/4, -3/4
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 25/3, 67/12, 41/12, 41/12, 7/3, 13/12, -11/12, 443/12, 121/12, 95/12, 59/12, 17/4, 37/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/2, 27/2, 12, 11, 8, 11/2, 2, 3/2, 21, 3, 4, 4, 3, 2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 21/2, 8, 15/2, 21/4, 19/12, 2/3, -1/6, 1139/24, 253/24, 77/8, 205/24, 133/24, 59/24, 35/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 9/2, 4, 1/2, 3/2, -1/2, 0, 3, 3, 0, -1, 2, 4, 3, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1273/24, 311/24, 103/8, 233/24, 181/24, 89/24, 29/24, -13/24, 611/12, 14, 11, 9, 83/12, 3, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -11/2, -4, -7, -4, -7/2, -3/2, 0, -14, -8, -6, -4, -3, 0, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1181/24, 109/8, 265/24, 179/24, 127/24, 103/24, 49/24, 1/24, 817/24, 81/8, 191/24, 145/24, 143/24, 95/24, 23/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/4, 57/4, 43/4, 31/4, 21/4, 11/4, 7/4, 3/4, 71/4, 17/4, 17/4, 7/4, 5/4, 1/4, -3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1069/24, 91/8, 269/24, 199/24, 149/24, 73/24, 55/24, -9/8, 50, 35/3, 55/6, 49/6, 43/6, 11/2, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -15/4, -11/4, -3/4, -7/4, 5/4, -9/4, 3/4, -3/2, -9/2, -1, 0, -3, 1/2, 5/2, 0
-45/2, -19/2, -6, -7/2, 0, -3, -5/2, 1, -23, -7, -11/2, -5/2, -7/2, -3/2, 1, -1
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 205/24, 197/24, 149/24, 139/24, 43/8, 65/24, -1/8, 671/12, 169/12, 163/12, 71/6, 101/12, 35/6, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 9/2, 11/2, 5, 4, 7/2, 1, 2, -11/2, -9/2, -3/2, 1/2, 1/2, 1/2, -1/2, -3/2
-31/2, 1/2, -3/2, -3, -4, -5/2, 1, 0, 1, 1, 7/2, 2, 1/2, -1, -3/2, 3/2
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1615/24, 437/24, 121/8, 289/24, 199/24, 161/24, 27/8, -13/24, 191/8, 45/8, 37/8, 101/24, 29/8, 13/8, 37/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -5/2, 1/2, 1, -1, -3/2, -3, 1/2, 81/4, 13/4, 13/4, 27/4, 21/4, 21/4, 7/4, 1/4
-9/2, 3/2, -1/2, -3/2, -7/2, -1/2, 5/2, 1/2, 9/2, 7/2, 3/2, 3/2, 3/2, -1/2, 1/2, -1/2
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/12, 33/4, 21/4, 11/3, 5/2, 19/12, 1, 1/2, 263/6, 61/6, 37/4, 47/6, 11/2, 11/6, 7/6, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -1, -7/2, -13/2, -3, -4, -3/2, 1, 24, 2, 5, 7, 5, 2, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
643/12, 29/2, 149/12, 31/3, 13/2, 17/4, 19/12, 3/2, 329/8, 85/8, 69/8, 157/24, 85/24, 83/24, 13/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, -15/4, -1/4, 5/4, 7/4, 11/4, 13/4, 1/4, 29/4, -1/4, -1/4, 11/4, 3/4, 13/4, -1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1117/24, 95/8, 77/8, 157/24, 131/24, 35/8, 67/24, 9/8, 1345/24, 347/24, 277/24, 263/24, 169/24, 121/24, 31/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 2, -1/2, -1, 1/2, 3/2, 3/2, -3/2, -8, -9/2, -9/2, -1, 0, -3, -1, 1
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1079/24, 209/24, 197/24, 175/24, 43/8, 127/24, 55/24, -7/24, 683/24, 205/24, 157/24, 95/24, 31/8, 5/8, 1/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -7, -9/2, -7/2, 0, 1/2, 0, -1, 7/2, -5/2, -1/2, 3/2, -1, 1, 0, 2
31/4, 17/4, 3/4, -11/4, -7/4, 1/4, 1/4, -3/4, -33, -6, -7, -11/2, -5/2, -2, -1/2, 5/2
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/3, 79/6, 43/4, 89/12, 65/12, 13/6, 2, -23/12, 143/3, 131/12, 39/4, 97/12, 15/2, 61/12, 9/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 13/2, 9/2, 7, 7, 4, 2, 3/2, -87/2, -8, -9, -7, -9/2, -11/2, -5/2, 1
22, 7, 4, 5/2, 5/2, 3/2, -3/2, 0, 115/4, 27/4, 21/4, 25/4, 19/4, 5/4, 3/4, -3/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 17/2, 20/3, 73/12, 59/12, 19/6, 5/4, -5/12, 1267/24, 359/24, 287/24, 69/8, 41/8, 83/24, 9/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -1/4, 1/4, 1/4, 3/4, -11/4, -1/4, 3/4, -1, 3/2, 1/2, 0, 3/2, 4, 1/2, 3
45/4, 15/4, 9/4, 5/4, -5/4, 1/4, -5/4, 3/4, -23/2, -1, -1, -1/2, -3, 1/2, 0, 5/2
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/8, 51/8, 43/8, 41/8, 11/8, 31/24, 11/24, 7/24, 635/12, 59/4, 149/12, 35/4, 67/12, 61/12, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 13/4, 13/4, 13/4, 23/4, 15/4, 5/4, -1/4, -87/4, -21/4, -25/4, -17/4, -7/4, -5/4, 3/4, -5/4
12, 2, 2, 2, 5, 5, 2, 0, -2, -4, -1, 0, 3, 2, -1, -1
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 65/6, 59/6, 37/6, 59/12, 31/12, 7/3, -1/6, 63/2, 26/3, 6, 25/6, 7/2, 2, 1/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 8, 6, 5/2, 3, 2, 1/2, -3/2, -20, -6, -17/2, -11/2, -3, 1/2, 0, -3/2
-3/2, -1/2, -1/2, 1/2, 1/2, -3/2, -5/2, -1/2, 1/2, 2, 2, 1/2, -3/2, 0, -1, -1/2
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 23/2, 21/2, 26/3, 5, 4, 13/6, 1/12, 365/12, 103/12, 89/12, 61/12, 17/4, 25/12, 13/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/4, -35/4, -21/4, -25/4, -13/4, -7/4, -5/4, 3/4, -6, 0, -3, -3, -1/2, -7/2, -3/2, 3/2
-129/4, -43/4, -29/4, -25/4, -21/4, -25/4, -11/4, 3/4, -95/4, -13/4, -15/4, -15/4, -5/4, -7/4, -3/4, 9/4
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/24, 93/8, 69/8, 41/8, 41/8, 97/24, 13/24, -1/24, 123/4, 33/4, 23/4, 67/12, 49/12, 47/12, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -11/4, -21/4, -11/4, -15/4, -13/4, 1/4, 9/4, 19/2, 1/2, 1, 1, 7/2, 5/2, 0, 3
61/4, 23/4, 11/4, -1/4, 11/4, 1/4, -1/4, -1/4, 43/4, 21/4, 19/4, 7/4, 5/4, 7/4, -7/4, 5/4
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 21/2, 35/4, 101/12, 19/3, 19/4, 2, -7/4, 371/24, 33/8, 61/24, 59/24, 47/24, 31/24, 1/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, -1, -1/2, 5/2, 5, 6, 5/2, 0, -7/4, 1/4, 3/4, 9/4, 7/4, 7/4, -3/4, 3/4
13, 3/2, 2, 5, 5/2, 3/2, 1, -5/2, 67/4, -1/4, 5/4, 15/4, 9/4, 17/4, 7/4, -3/4
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 33/4, 49/6, 49/6, 31/4, 17/4, 1/2, 1/2, 411/8, 97/8, 89/8, 239/24, 69/8, 119/24, 15/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, -21/4, -7/4, -17/4, -3/4, 11/4, 9/4, 5/4, 69/4, 29/4, 21/4, 19/4, 7/4, 19/4, 7/4, 5/4
9/4, 17/4, 3/4, 5/4, -1/4, 13/4, 1/4, 9/4, 26, 8, 5, 7, 4, 1, -1, 2
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1363/24, 373/24, 341/24, 253/24, 167/24, 89/24, 21/8, 1/8, 701/24, 191/24, 45/8, 45/8, 33/8, 33/8, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -2, -3/2, 3/2, 2, 3, 1, -3/2, 9, 3/2, 2, 2, 9/2, 5/2, 1, -5/2
-49/2, -6, -7/2, -13/2, -6, -3, -1, -3/2, -15/2, -2, 3/2, 3/2, -2, -3, -3/2, -1
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 59/4, 145/12, 26/3, 83/12, 13/3, 3/2, -7/6, 893/24, 221/24, 73/8, 149/24, 59/24, 11/8, 23/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -4, -7, -6, -13/2, -4, -1/2, 1/2, 97/4, 17/4, 11/4, 25/4, 17/4, 11/4, 3/4, 7/4
23/4, 9/4, -5/4, -5/4, 5/4, 5/4, -5/4, -3/4, -5, -2, -2, -2, 1/2, 4, 1/2, 0
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 131/12, 95/12, 61/12, 13/3, 10/3, 8/3, -3/4, 357/8, 223/24, 71/8, 55/8, 125/24, 115/24, 53/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/4, 51/4, 49/4, 39/4, 31/4, 19/4, 5/4, 3/4, 145/4, 45/4, 45/4, 33/4, 21/4, 11/4, 5/4, 7/4
-25/4, -13/4, 1/4, 7/4, 3/4, -1/4, 1/4, 11/4, 15/4, 15/4, 3/4, -5/4, -13/4, -3/4, 7/4, 5/4
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 29/3, 19/2, 9, 65/12, 29/6, 2, -1/12, 389/12, 91/12, 79/12, 67/12, 65/12, 41/12, 31/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 5/4, -7/4, -3/4, -5/4, 7/4, -5/4, -3/4, -83/4, -29/4, -21/4, -15/4, -15/4, -7/4, 1/4, -11/4
39/2, 9/2, 5/2, 7/2, 1/2, 4, 1, -3/2, 89/4, 31/4, 19/4, 9/4, 17/4, 17/4, 5/4, -7/4
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/3, 67/6, 9, 95/12, 31/6, 7/4, 5/6, 2/3, 121/3, 34/3, 10, 7, 17/3, 3, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/2, -14, -23/2, -8, -9/2, -1, 0, 5/2, -33/2, -15/2, -9/2, -7/2, -1/2, 3/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/24, 227/24, 49/8, 79/24, 23/24, 1/24, 1/24, 1/24, 1259/24, 99/8, 87/8, 229/24, 67/8, 121/24, 13/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, -3/4, 5/4, 13/4, 19/4, 17/4, 5/4, 1/4, 27/2, 2, 11/2, 11/2, 7/2, 0, 2, -1
-139/4, -41/4, -35/4, -21/4, -13/4, -13/4, -1/4, -9/4, -29/2, -5, -5/2, -9/2, -1, -2, 0, -7/2
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 299/24, 85/8, 67/8, 139/24, 79/24, 41/24, -13/24, 307/6, 41/3, 31/3, 95/12, 31/6, 47/12, 5/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -7/2, -1, 1, -1/2, 3, 3, -1/2, -41/4, 5/4, -9/4, -23/4, -17/4, -17/4, -7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 71/6, 35/4, 33/4, 13/2, 55/12, 13/12, -1, 1013/24, 301/24, 271/24, 193/24, 125/24, 59/24, 47/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 1, 3/2, 5, 5, 3/2, 0, -1/2, -1, 2, -1/2, 1/2, -1, 0, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 101/6, 161/12, 59/6, 73/12, 13/6, 3/2, -13/12, 535/8, 127/8, 319/24, 293/24, 69/8, 53/8, 77/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 5/4, 1/4, 9/4, -1/4, -5/4, -1/4, 13/4, -4, -1, 5/2, -1, -5/2, -3/2, -1, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 49/6, 7, 43/12, 3, 25/12, 3/2, -2/3, 599/12, 57/4, 143/12, 39/4, 71/12, 49/12, 11/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -11/2, -7/2, -1/2, 1/2, -3/2, 3/2, 3/2, -65/4, -29/4, -15/4, -23/4, -11/4, 3/4, -7/4, -1/4
99/4, 17/4, 31/4, 25/4, 11/4, 3/4, -1/4, 7/4, 147/4, 31/4, 39/4, 37/4, 23/4, 13/4, 7/4, -1/4
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 23/4, 61/12, 4, 4, 11/3, 19/12, -1, 1427/24, 111/8, 107/8, 253/24, 181/24, 29/8, 59/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 17/4, 13/4, 23/4, 15/4, 9/4, -1/4, -1/4, 89/4, 33/4, 33/4, 19/4, 7/4, -7/4, 1/4, -7/4
13/4, 1/4, 3/4, 5/4, 9/4, -5/4, 5/4, 9/4, -25/4, 5/4, -5/4, -15/4, -11/4, -3/4, -5/4, -9/4
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
895/24, 193/24, 59/8, 49/8, 133/24, 15/8, 15/8, -11/24, 219/8, 139/24, 45/8, 43/8, 89/24, 29/24, 3/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
153/4, 25/4, 17/4, 29/4, 27/4, 15/4, 13/4, 1/4, 13/4, -11/4, 3/4, -3/4, 9/4, -1/4, 1/4, -11/4
-10, -5, -2, -2, -2, 1, 0, 0, -5, -3, -6, -3, -1, 2, 2, 0
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 107/8, 83/8, 197/24, 167/24, 137/24, 25/8, 5/24, 355/6, 12, 35/3, 34/3, 49/6, 35/6, 19/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/4, 57/4, 53/4, 41/4, 33/4, 19/4, 9/4, 3/4, -9, 1/2, -3, -1, -4, -1/2, 2, 1
31/2, 2, 1, 1, 7/2, 11/2, 7/2, 0, -75/2, -21/2, -7, -6, -11/2, -3, 1/2, -1
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1231/24, 305/24, 91/8, 87/8, 197/24, 37/8, 55/24, -29/24, 535/12, 127/12, 17/2, 91/12, 23/4, 47/12, 7/3, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/2, 8, 11/2, 13/2, 6, 3, 3/2, 0, 5/4, 1/4, 15/4, 9/4, 7/4, 1/4, 3/4, 11/4
-39, -7, -9, -15/2, -4, -7/2, 0, 3, -4, -2, -3, -4, -2, -3/2, 1, -5/2
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/12, 55/4, 37/3, 17/2, 7, 59/12, 13/12, 1/2, 853/24, 63/8, 179/24, 137/24, 109/24, 107/24, 61/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 5/4, 19/4, 13/4, 7/4, 9/4, 1/4, 7/4, -41/2, -13/2, -9/2, -4, -7/2, -7/2, -3/2, 0
-41/2, -7/2, -11/2, -6, -9/2, -1, 0, 2, 51/4, 7/4, -7/4, 5/4, 7/4, 1/4, 3/4, -7/4
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 155/12, 55/6, 17/2, 35/6, 13/3, 25/12, -2/3, 599/12, 167/12, 51/4, 107/12, 83/12, 49/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 19/4, 29/4, 23/4, 15/4, 7/4, -7/4, 7/4, 83/4, 11/4, 25/4, 19/4, 15/4, 9/4, -3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1493/24, 439/24, 359/24, 91/8, 61/8, 31/8, 17/24, 7/24, 503/12, 31/3, 115/12, 9, 13/2, 35/12, 7/6, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -9/2, -2, -9/2, -1, -1, -1/2, 1/2, 14, 3/2, 5/2, 1/2, 4, 2, 1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 9, 83/12, 55/12, 3, 11/6, 1/2, -1/4, 553/12, 137/12, 32/3, 83/12, 83/12, 7/2, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 1, 9/2, 2, 1/2, -1/2, 1, -1/2, 159/4, 63/4, 49/4, 37/4, 25/4, 11/4, 1/4, 11/4
5, 1, -1/2, -2, 1, -1/2, -1/2, -1/2, -9, -5/2, -5/2, -1, -4, -7/2, -1, -1/2
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 163/12, 67/6, 97/12, 11/2, 5, 37/12, 0, 653/12, 59/4, 51/4, 43/4, 7, 67/12, 13/4, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 3, 7/2, 7/2, 2, -1/2, -5/2, -1, 7/4, -1/4, -9/4, -1/4, 7/4, -7/4, -3/4, -9/4
3, 0, 3/2, 1/2, 4, 3/2, -1/2, -3, -2, 7/2, 1/2, -5/2, -2, -1, 1/2, -2
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 245/24, 209/24, 51/8, 49/8, 47/8, 67/24, 19/24, 591/8, 135/8, 395/24, 107/8, 83/8, 53/8, 65/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -3/4, -15/4, -13/4, -1/4, 3/4, 5/4, -1/4, -73/2, -19/2, -21/2, -7, -4, -6, -3, -1/2
27/2, 1/2, 5/2, 5/2, 7/2, 5/2, 3/2, -1/2, 83/4, 15/4, 15/4, 25/4, 17/4, 11/4, 1/4, -3/4
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 43/4, 127/12, 25/3, 49/6, 83/12, 19/6, -7/12, 511/24, 43/8, 103/24, 89/24, 53/24, 15/8, 7/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/4, 29/4, 33/4, 21/4, 7/4, -1/4, -5/4, -1/4, -9/2, 3/2, -3/2, -7/2, -2, 1, 1, -2
-31/4, -11/4, -17/4, -3/4, -13/4, -5/4, -1/4, -3/4, -79/4, -23/4, -11/4, -17/4, -7/4, -5/4, -1/4, 3/4
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
184/3, 197/12, 167/12, 43/4, 107/12, 71/12, 17/6, -11/12, 197/4, 45/4, 67/6, 55/6, 41/6, 13/4, 13/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, -7/4, -3/4, 5/4, 15/4, 1/4, -3/4, -11/4, 81/4, 21/4, 15/4, 27/4, 17/4, 5/4, -5/4, 7/4
33/2, 3/2, 9/2, 5/2, 5/2, 5/2, 1/2, -1/2, -17, -5, -3, -2, -3, -3, -3, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1651/24, 427/24, 113/8, 281/24, 199/24, 143/24, 89/24, -5/24, 281/6, 32/3, 55/6, 47/6, 19/3, 8/3, 7/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -21/4, -21/4, -9/4, -13/4, -11/4, 1/4, 13/4, -3/2, -3, -1, -5/2, 1, 0, 0, -3
35/2, 3, 0, 3/2, 7/2, 1, 3/2, 0, -17/2, 1, -3/2, 3/2, -1, -1, 1, 5/2
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 151/12, 125/12, 113/12, 67/12, 8/3, 23/12, 0, 335/6, 14, 73/6, 28/3, 20/3, 5, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 13/4, 5/4, -1/4, -11/4, -7/4, -7/4, 1/4, 81/2, 14, 21/2, 10, 7, 4, 1, -1
-7, -3/2, -1/2, 2, 5/2, 0, -1/2, 3, -15, -6, -4, -1, 1, 0, 0, -1
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/6, 191/12, 77/6, 109/12, 85/12, 5, 7/4, 1/6, 211/4, 161/12, 37/3, 107/12, 22/3, 15/4, 15/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 3/4, 9/4, 19/4, 9/4, 5/4, 11/4, 3/4, 89/4, 9/4, 17/4, 7/4, 21/4, 9/4, -3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/8, 163/24, 143/24, 41/8, 83/24, 61/24, 19/8, -9/8, 349/12, 29/4, 41/6, 65/12, 17/4, 8/3, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -4, -3, -3/2, 1/2, 0, 1/2, -1/2, 51/4, 17/4, 5/4, 11/4, 5/4, -3/4, 3/4, 3/4
-145/4, -33/4, -21/4, -35/4, -25/4, -13/4, -3/4, -9/4, 17, 3, 3/2, 3/2, 5, 2, 0, 1
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 175/12, 43/4, 33/4, 9/2, 7/2, 2/3, 1/6, 141/4, 39/4, 29/4, 61/12, 9/2, 7/2, 35/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -29/4, -31/4, -25/4, -17/4, -7/4, -1/4, 13/4, -11/4, -5/4, -7/4, -21/4, -7/4, -9/4, 1/4, -13/4
119/4, 45/4, 31/4, 17/4, 13/4, 7/4, -7/4, -1/4, -105/4, -39/4, -29/4, -19/4, -5/4, -11/4, -5/4, -3/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 40/3, 29/3, 22/3, 83/12, 23/6, 5/3, 5/6, 121/3, 28/3, 7, 19/3, 53/12, 17/4, 29/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/4, -23/4, -9/4, -21/4, -31/4, -17/4, -3/4, -5/4, 85/4, 25/4, 11/4, 21/4, 23/4, 11/4, 7/4, 1/4
-17/4, -13/4, -11/4, -3/4, 7/4, 21/4, 7/4, 1/4, 55/4, 7/4, 1/4, 15/4, 17/4, 13/4, 5/4, 7/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/8, 443/24, 377/24, 287/24, 229/24, 57/8, 77/24, 5/24, 567/8, 151/8, 379/24, 95/8, 71/8, 53/8, 85/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -9/4, 3/4, -3/4, -17/4, -11/4, 1/4, -3/4, 11/4, -1/4, 13/4, -1/4, 7/4, -5/4, -1/4, 5/4
-31, -7, -8, -8, -6, -4, -1, -1, 61/2, 17/2, 13/2, 13/2, 11/2, 7/2, 3/2, -1/2
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
26, 95/12, 55/12, 35/12, 35/12, 35/12, 8/3, 1/12, 47, 13, 11, 26/3, 37/6, 23/6, 3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 17/2, 5, 7, 11/2, 2, 3/2, 0, -15/2, -9/2, -3/2, -4, -4, -1, -1/2, -2
-9/2, -11/2, -4, -3, 1/2, -1/2, -1/2, -5/2, 39, 10, 9, 15/2, 6, 3, 0, -7/2
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
755/12, 16, 27/2, 149/12, 103/12, 16/3, 13/6, -7/12, 117/4, 25/3, 35/6, 21/4, 15/4, 11/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, 0, 0, -2, -2, -5, -2, 0, 155/4, 47/4, 37/4, 27/4, 21/4, 9/4, 7/4, 5/4
19, 5, 11/2, 9/2, 1, 1, 5/2, -1/2, -11/2, 1/2, -5/2, 1/2, -1/2, 1/2, -3/2, -3/2
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/24, 75/8, 149/24, 77/24, 73/24, 61/24, 15/8, 13/8, 61/3, 17/3, 15/4, 10/3, 7/3, 9/4, 5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35, -8, -6, -7, -9/2, -3, -3/2, 2, 67/4, 21/4, 9/4, 19/4, 7/4, 11/4, -3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 193/12, 13, 131/12, 7, 41/12, 3, 7/12, 709/12, 63/4, 85/6, 127/12, 103/12, 67/12, 11/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 9/2, 3/2, -3/2, -3, -5/2, -1, 1/2, -5/4, 11/4, -3/4, -1/4, -9/4, -5/4, 5/4, 3/4
-45/2, -9/2, -6, -11/2, -9/2, -7/2, -3/2, 2, -15/4, 5/4, -3/4, 3/4, -5/4, -1/4, 7/4, 1/4
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 125/12, 26/3, 13/2, 7/2, 9/4, 5/6, -1/3, 32, 32/3, 7, 14/3, 23/6, 7/3, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 1/2, -1, -1, 1/2, 1/2, 2, 1/2, 15, 1/2, 4, 3, -1/2, 3/2, -1, -3/2
-99/4, -15/4, -29/4, -23/4, -21/4, -9/4, 1/4, -5/4, 8, -2, -1, 2, 7/2, 1, 3/2, -2
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/3, 191/12, 40/3, 29/3, 8, 49/12, 23/12, 19/12, 81/2, 49/6, 8, 13/2, 13/2, 73/12, 8/3, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/4, -29/4, -27/4, -23/4, -17/4, -15/4, -1/4, 7/4, -57/2, -7, -9/2, -7/2, -7/2, -2, -2, 0
-37/4, -7/4, 5/4, -5/4, 3/4, -11/4, -1/4, 13/4, 1/2, 0, 1, 1/2, -3/2, 3/2, 1/2, -1/2
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 277/24, 253/24, 223/24, 47/8, 73/24, 13/24, -7/24, 665/12, 79/6, 49/4, 107/12, 33/4, 65/12, 31/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 3/2, 7/2, 1/2, 5/2, -1/2, -1/2, 1/2, 2, 1, 1, 2, 0, -2, 1, -1
-7/2, -5/2, -3, 0, -1/2, 3, -1/2, -1, 8, 1, -5/2, 1/2, 3/2, 5, 2, 1/2
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 161/12, 127/12, 113/12, 79/12, 61/12, 17/12, -2/3, 157/3, 41/3, 31/3, 9, 19/3, 37/6, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/4, -3/4, 3/4, 17/4, 19/4, 13/4, 7/4, 5/4, 1, -1, 1, 1, 3, 3/2, -1/2, 0
-37/4, -3/4, 1/4, -11/4, -9/4, 1/4, 1/4, 9/4, 115/4, 21/4, 27/4, 15/4, 19/4, 5/4, 1/4, -7/4
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 175/12, 11, 53/6, 11/2, 41/12, 23/12, 1, 805/24, 229/24, 181/24, 39/8, 27/8, 53/24, 35/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 23/4, 37/4, 23/4, 21/4, 7/4, -7/4, -5/4, 153/4, 45/4, 41/4, 31/4, 17/4, 11/4, 3/4, -9/4
-2, 0, -3, -3, -1, -2, 1, -2, -19/4, 5/4, -3/4, -17/4, -7/4, -5/4, -1/4, 11/4
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1573/24, 365/24, 105/8, 81/8, 79/8, 163/24, 71/24, -23/24, 54, 85/6, 71/6, 11, 23/3, 29/6, 7/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -1, 0, -7/2, -2, -2, 1, -1/2, -49/2, -5, -6, -7/2, -2, -2, 0, -1
11/2, 3, 3/2, 0, 1/2, -1, -1/2, 1, 29, 9/2, 9/2, 8, 6, 5/2, 1, -5/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 85/6, 43/4, 113/12, 37/4, 16/3, 5/3, -13/12, 1327/24, 311/24, 295/24, 239/24, 221/24, 137/24, 47/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -7/2, -5, -7/2, -1/2, -4, -1, 0, -97/4, -17/4, -25/4, -13/4, -17/4, -19/4, -5/4, 9/4
-3, -2, 3/2, 3/2, 2, 1/2, -3/2, 1, 14, 5/2, 2, 9/2, 3/2, -1, 3/2, -2
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/4, 37/4, 35/6, 9/4, 23/12, 1, 5/6, 2/3, 475/12, 35/3, 29/3, 20/3, 14/3, 10/3, 7/3, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -8, -5, -7/2, -3/2, -3/2, -1/2, 1, 0, 1/2, -1/2, -3, -5/2, -7/2, 0, -3
-65/2, -19/2, -13/2, -17/2, -13/2, -3, -1/2, 3, -3/4, -5/4, -1/4, -5/4, -11/4, -5/4, 9/4, 5/4
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 20/3, 19/3, 13/3, 10/3, 11/4, 1/6, 1/12, 79/2, 67/6, 15/2, 15/2, 37/6, 31/6, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -11/2, -8, -6, -5/2, -7/2, -5/2, 1/2, -9, -6, -5/2, -7/2, 0, -1, 0, 2
15/4, -11/4, -9/4, 5/4, 9/4, 1/4, 1/4, 5/4, -12, -5, -4, -1, 0, 1, 0, -1
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 143/12, 21/2, 47/6, 79/12, 73/12, 31/12, 1/4, 491/12, 103/12, 95/12, 85/12, 55/12, 49/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 13/4, 21/4, 15/4, 11/4, -3/4, -5/4, -3/4, 37/4, -1/4, -3/4, 7/4, 7/4, 15/4, 3/4, 3/4
3/2, 3/2, 5, 2, 1, -1/2, -1, 3/2, -71/4, -11/4, -19/4, -13/4, -11/4, 3/4, -5/4, -5/4
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 32/3, 31/4, 47/12, 15/4, 43/12, 7/4, -1/12, 367/12, 45/4, 33/4, 67/12, 11/4, 25/12, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -3/4, 7/4, 1/4, -11/4, -1/4, -9/4, 3/4, -7, -11/2, -13/2, -4, -1/2, 0, 3/2, -1
-11, -1, -1, -4, -2, -4, -1, -2, 113/4, 17/4, 9/4, 21/4, 27/4, 15/4, 5/4, -7/4
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 155/12, 55/6, 41/6, 73/12, 31/6, 11/6, -1/3, 337/6, 29/2, 25/2, 21/2, 41/6, 31/6, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -9/2, -7/2, -3, -13/2, -9/2, -2, 1, -34, -8, -10, -8, -6, -4, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/3, 199/12, 179/12, 73/6, 29/3, 37/6, 3, 1/6, 73/2, 55/6, 26/3, 13/2, 11/2, 10/3, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 25/4, 13/4, 1/4, 15/4, 5/4, 5/4, -7/4, 37/4, 13/4, -1/4, 13/4, -1/4, -13/4, -5/4, -3/4
15/2, 1/2, 5/2, 9/2, 3/2, -1, 1/2, 0, 93/4, 29/4, 25/4, 29/4, 23/4, 9/4, -3/4, -1/4
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 229/24, 193/24, 39/8, 39/8, 61/24, 35/24, -3/8, 559/12, 51/4, 125/12, 79/12, 55/12, 53/12, 37/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 13/2, 4, 1, -1, -1/2, -2, 1/2, -5/2, -1/2, -1/2, -1/2, -1/2, -5/2, -1/2, -1/2
2, -3, -7/2, -3/2, 3/2, 1/2, 1/2, -1/2, -37/2, -3, -9/2, -7/2, -3/2, 1/2, -2, -3/2
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 51/4, 131/12, 7, 23/6, 9/4, 5/3, -5/6, 449/8, 109/8, 275/24, 253/24, 181/24, 119/24, 35/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -11/2, -6, -15/2, -13/2, -7/2, 0, 5/2, -31/4, 3/4, -1/4, -11/4, -15/4, -7/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1127/24, 289/24, 73/8, 191/24, 57/8, 107/24, 35/24, -1/8, 587/12, 40/3, 131/12, 35/4, 83/12, 65/12, 37/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 15/4, 21/4, 19/4, 17/4, 15/4, 3/4, -3/4, -2, -5, -3, 0, 1, 3, 0, -2
15/4, 9/4, -5/4, 5/4, -1/4, 1/4, 1/4, 3/4, -6, -9/2, -1, -1/2, -2, -5/2, 1, 1/2
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/3, 149/12, 71/6, 9, 8, 43/6, 23/6, -1/12, 145/4, 103/12, 85/12, 23/4, 47/12, 25/12, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 3, 2, 5/2, -1/2, -1, -5/2, 0, 13/4, -3/4, 7/4, 7/4, 21/4, 11/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
899/24, 229/24, 167/24, 167/24, 107/24, 23/24, 13/24, -5/24, 219/4, 179/12, 145/12, 127/12, 85/12, 7/2, 5/3, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 11, 19/2, 7, 6, 5/2, 3/2, -1, 11/4, -3/4, -1/4, 13/4, -1/4, -7/4, -3/4, 3/4
81/4, 21/4, 15/4, 21/4, 7/4, -1/4, 5/4, 3/4, -35/4, -9/4, -19/4, -9/4, 1/4, -5/4, -9/4, 5/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/24, 227/24, 61/8, 103/24, 23/8, 53/24, 5/8, -1/24, 575/12, 139/12, 29/3, 31/4, 67/12, 31/6, 5/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 9/4, 5/4, -5/4, -3/4, 11/4, -3/4, -5/4, -17/2, 0, -3/2, -2, -1, -1, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/24, 251/24, 239/24, 49/8, 31/8, 37/24, 9/8, -5/8, 148/3, 27/2, 32/3, 17/2, 17/2, 14/3, 1, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 1, 9/2, 5/2, 3, 2, -1, -1, 31/2, -1/2, 3/2, 7/2, 7/2, 5/2, 0, -2
61/4, 21/4, 25/4, 19/4, 9/4, 3/4, 5/4, 5/4, -91/4, -13/4, -13/4, -9/4, -17/4, -9/4, -9/4, -3/4
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/6, 239/12, 101/6, 155/12, 9, 73/12, 7/3, -5/4, 293/8, 93/8, 247/24, 51/8, 89/24, 71/24, 55/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -15/2, -15/2, -7, -4, -2, -1, 1, -61/4, -3/4, -17/4, -13/4, 1/4, -5/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 75/8, 69/8, 197/24, 185/24, 107/24, 31/24, 13/24, 917/24, 245/24, 65/8, 139/24, 127/24, 79/24, 21/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -5, -4, -1, -4, -5, -2, 1, 19/4, -1/4, 7/4, 9/4, -1/4, 3/4, 1/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 53/4, 21/2, 95/12, 49/12, 11/3, 13/12, 7/12, 205/4, 89/6, 51/4, 67/6, 89/12, 23/6, 11/6, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 27/4, 15/4, 13/4, -1/4, -11/4, -7/4, 5/4, -97/4, -29/4, -19/4, -23/4, -9/4, -1/4, 3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 31/3, 19/2, 20/3, 13/2, 9/2, 19/12, -1, 383/6, 16, 14, 31/3, 9, 6, 7/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 4, 3/2, 5, 3, 5/2, -1/2, 0, -24, -17/2, -11/2, -6, -7/2, -1/2, 0, -2
12, 3/2, 3, 1, 0, -1, 2, 1/2, 0, -1, 2, -1/2, 3, 0, -1/2, -3
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1027/24, 79/8, 173/24, 155/24, 151/24, 127/24, 13/8, -3/8, 100/3, 115/12, 7, 11/3, 13/4, 7/3, 19/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -3, -6, -11/2, -5/2, -3/2, 1/2, -1, 71/4, -1/4, 13/4, 13/4, 25/4, 11/4, 7/4, -7/4
-27, -5, -2, -5, -2, -5, -2, 0, 1, 2, 2, 0, -1, -4, -2, 0
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 11, 37/4, 71/12, 35/6, 47/12, 2, 3/4, 87/2, 61/6, 85/12, 13/2, 6, 47/12, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/4, -11/4, -19/4, -25/4, -29/4, -21/4, -13/4, -1/4, 59/4, 17/4, 9/4, 7/4, 1/4, -3/4, 3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/24, 69/8, 45/8, 113/24, 19/8, 31/24, 31/24, -5/24, 301/12, 20/3, 13/2, 31/6, 23/6, 3/2, 11/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -21/4, -9/4, -13/4, -13/4, -1/4, -7/4, 3/4, -24, -6, -15/2, -6, -5/2, -1/2, -2, 1/2
-15, -11/2, -3, 0, 1/2, 3/2, 0, 5/2, -42, -19/2, -17/2, -9, -11/2, -7/2, 0, 0
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
267/8, 67/8, 137/24, 131/24, 61/24, 47/24, 15/8, 3/8, 173/4, 157/12, 47/4, 109/12, 23/4, 13/6, 1, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -17/4, -5/4, -5/4, 1/4, 1/4, 11/4, -3/4, -71/4, -29/4, -31/4, -25/4, -13/4, -7/4, 1/4, -9/4
-29/2, -5/2, -9/2, -5/2, 0, -1, 5/2, 1/2, 2, 2, 9/2, 2, -1, -9/2, -2, 1
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 169/12, 49/4, 109/12, 19/3, 43/12, 7/4, -1/12, 1249/24, 361/24, 281/24, 193/24, 53/8, 37/8, 53/24, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, -9/4, 5/4, 17/4, 7/4, 11/4, 3/4, 3/4, 9/4, 21/4, 7/4, 1/4, 3/4, -1/4, -3/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
86/3, 59/6, 37/6, 25/6, 19/12, 13/12, 3/4, -3/4, 103/2, 163/12, 125/12, 109/12, 13/2, 71/12, 11/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 43/4, 31/4, 17/4, 21/4, 9/4, -5/4, 5/4, -29/2, -5/2, -11/2, -9/2, -3/2, 1/2, 3/2, -3/2
12, 1, 2, 2, 2, 0, 1, 2, 3, 0, 0, 7/2, 1, -3/2, -1/2, -1/2
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 121/12, 115/12, 107/12, 37/6, 59/12, 7/3, -1/2, 629/12, 11, 19/2, 103/12, 6, 17/3, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41, -19/2, -10, -10, -9, -11/2, -5/2, -1/2, -3/2, 1, 3/2, 7/2, 1, -1, -3, 1/2
35/2, -1/2, 3/2, 9/2, 7/2, 1/2, 5/2, 1/2, -13/2, -7/2, -5/2, 1/2, 5/2, 1/2, -1/2, -1/2
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/8, 133/8, 103/8, 221/24, 151/24, 109/24, 41/24, 11/24, 347/6, 44/3, 41/3, 21/2, 23/3, 31/6, 5/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 1, 7/2, 1/2, -3, -3, -1, -5/2, -53/2, -6, -3, -3/2, -5, -5/2, -3/2, 2
-3, -3/2, -1, -1, -1/2, 1/2, 3/2, -1, 0, 2, 3/2, -1/2, -1, -1, 1/2, -1/2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/8, 211/24, 51/8, 103/24, 91/24, 53/24, 41/24, -31/24, 695/24, 51/8, 43/8, 119/24, 33/8, 47/24, 17/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 8, 5, 15/2, 5, 3, 5/2, 0, 1/4, 9/4, 5/4, 7/4, -5/4, -13/4, -9/4, 5/4
25/2, 3/2, -1/2, -1, 5/2, 7/2, 3, 1/2, 33/4, -1/4, 3/4, 13/4, -1/4, 1/4, -5/4, 5/4
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/24, 265/24, 193/24, 149/24, 21/8, 49/24, 41/24, -11/24, 459/8, 105/8, 301/24, 277/24, 227/24, 133/24, 13/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -3/2, -5/2, -1, 5/2, -1/2, 3, 1/2, 29/4, 15/4, 5/4, 9/4, 11/4, -3/4, -1/4, -9/4
57/4, 9/4, 9/4, -5/4, 1/4, 1/4, 1/4, -13/4, 13, 9/2, 3/2, 9/2, 3/2, 7/2, 0, -5/2
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 73/6, 33/4, 31/6, 11/3, 2, 5/3, -19/12, 313/6, 101/6, 27/2, 61/6, 13/2, 19/6, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-171/4, -35/4, -37/4, -31/4, -33/4, -19/4, -11/4, 1/4, 9/2, 5/2, 3/2, 1/2, 1/2, 1/2, -1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 299/24, 99/8, 205/24, 37/8, 61/24, 23/24, 3/8, 121/3, 17/2, 25/3, 7, 17/3, 7/2, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -13/2, -4, -2, -7/2, -3/2, 1, -3/2, -25/2, -3, -4, -1/2, -3/2, -1, 1/2, 2
-19/4, -1/4, -7/4, 5/4, -1/4, -5/4, -5/4, 5/4, -25/2, -4, -3/2, -3/2, -3/2, -4, -1, 1
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/6, 51/4, 32/3, 37/4, 107/12, 37/6, 8/3, 5/4, 1153/24, 221/24, 211/24, 65/8, 157/24, 43/8, 67/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 7, 13/2, 7/2, 7/2, 1, -1/2, 0, 40, 17/2, 21/2, 7, 9, 6, 5/2, -1/2
22, 3, 9/2, 5/2, 7/2, 4, 5/2, -1, -135/4, -29/4, -27/4, -15/4, -25/4, -19/4, -7/4, 1/4
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/24, 71/8, 65/8, 143/24, 95/24, 23/8, 31/24, 23/24, 57, 175/12, 41/3, 21/2, 15/2, 59/12, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35, -11, -9, -17/2, -11/2, -7/2, -2, -1/2, 22, 1, 3, 3, 4, 3, 1, -1
15/2, -9/2, -5/2, 1, 3, 3, 5/2, -1, -30, -8, -7, -15/2, -11/2, -2, -1/2, -5/2
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
775/24, 55/8, 47/8, 127/24, 125/24, 67/24, 67/24, -1/8, 87/4, 29/4, 17/4, 17/4, 43/12, 19/12, 19/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -5/2, 1/2, 7/2, 1, 0, 0, -7/2, 67/2, 15/2, 15/2, 11/2, 11/2, 9/2, 3/2, -3/2
-13, 1, -3/2, -3, -2, 1, -2, 3/2, 67/4, 21/4, 13/4, 13/4, 1/4, 9/4, 5/4, 3/4
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 67/6, 19/2, 83/12, 25/6, 49/12, 37/12, -1/6, 145/4, 29/3, 25/4, 25/4, 23/4, 7/2, 25/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -8, -5, -4, -5/2, -4, -3/2, 0, 31/4, 11/4, 15/4, 3/4, -3/4, -9/4, -1/4, -11/4
7, 2, 1, 1, 4, 3, 3/2, -3/2, 3, -1, -1, 1, -1, 1/2, 3/2, 2
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 169/12, 53/4, 31/3, 91/12, 29/6, 19/12, 3/2, 335/8, 251/24, 57/8, 57/8, 161/24, 97/24, 59/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 3, -1/2, 1/2, -1/2, 1, 3/2, 1/2, 39/2, 7/2, 13/2, 11/2, 2, 2, -3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 65/6, 19/2, 25/4, 73/12, 55/12, 2/3, -1/12, 677/24, 245/24, 181/24, 95/24, 83/24, 47/24, 19/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -3/4, 1/4, -9/4, -3/4, -1/4, -1/4, -13/4, 67/4, 7/4, 9/4, 21/4, 7/4, 1/4, -3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1211/24, 311/24, 287/24, 77/8, 145/24, 85/24, 15/8, 3/8, 1291/24, 373/24, 313/24, 73/8, 55/8, 97/24, 61/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 29/4, 21/4, 9/4, 11/4, 19/4, 7/4, -3/4, -113/4, -43/4, -29/4, -23/4, -17/4, -7/4, -1/4, 1/4
-35/4, 5/4, 5/4, 1/4, 1/4, -11/4, -7/4, 5/4, 39/4, 5/4, 7/4, 15/4, 13/4, 3/4, -3/4, -3/4
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/8, 205/24, 193/24, 51/8, 37/8, 61/24, 37/24, -11/24, 1433/24, 421/24, 115/8, 257/24, 205/24, 133/24, 59/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 3, -1/2, 3/2, 1, -3/2, 1, 1/2, 23, 4, 11/2, 9/2, 5, 5, 5/2, 1/2
-19, 0, -5/2, -11/2, -3, 1/2, 0, 7/2, 6, 1, 0, -2, 1, 0, 1, -1
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/6, 39/4, 49/6, 27/4, 29/6, 15/4, 4/3, 11/12, 1051/24, 85/8, 223/24, 173/24, 45/8, 95/24, 77/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 5/2, 7/2, 1, 7/2, 4, 5/2, 1, -59/4, -21/4, -17/4, -5/4, -5/4, -5/4, -1/4, 1/4
41/2, 8, 15/2, 11/2, 9/2, 3/2, 0, 7/2, -23/2, -1/2, -1, -9/2, -3/2, -5/2, -1/2, -1
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
387/8, 251/24, 241/24, 73/8, 57/8, 89/24, 5/8, 3/8, 275/6, 77/6, 21/2, 43/6, 71/12, 5, 13/6, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -9/4, -21/4, -19/4, -15/4, -3/4, 1/4, 5/4, -3, 0, -2, -1, 1/2, 7/2, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/8, 251/24, 81/8, 217/24, 139/24, 77/24, 25/24, 13/24, 475/8, 111/8, 107/8, 247/24, 53/8, 53/8, 71/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 4, 5, 5/2, 3, 1, 1/2, 1/2, 17/4, 11/4, 9/4, 1/4, 11/4, -1/4, -11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 28/3, 28/3, 7, 73/12, 19/4, 17/6, 1/6, 149/4, 131/12, 33/4, 61/12, 41/12, 13/12, 13/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 3, 2, -3/2, -1, -1, -1, -1, 55/4, 9/4, 7/4, 3/4, 11/4, 13/4, 1/4, 13/4
-7/4, -19/4, -15/4, -5/4, -1/4, 11/4, 11/4, -3/4, 59/4, 15/4, 27/4, 13/4, 5/4, -3/4, 5/4, -5/4
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/6, 127/12, 49/6, 14/3, 53/12, 37/12, 5/4, 1/6, 110/3, 107/12, 79/12, 16/3, 21/4, 37/12, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -7/4, 5/4, 1/4, 1/4, 1/4, -7/4, -1/4, -119/4, -35/4, -31/4, -17/4, -15/4, -9/4, -13/4, -1/4
-14, -11/2, -15/2, -9/2, -7/2, -1, 0, -2, -8, -7/2, -1, 0, -1, 1/2, -1/2, 5/2
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 125/12, 59/6, 29/4, 85/12, 61/12, 25/12, -7/4, 433/12, 119/12, 91/12, 53/12, 17/4, 17/4, 13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -15/4, -17/4, -3/4, 11/4, -1/4, -5/4, 1/4, -5/2, 1/2, 3/2, -2, 3/2, -2, 1/2, 1/2
-18, -4, -4, -11/2, -6, -3, -2, -1/2, -33/2, -11/2, -5, -7/2, -7/2, -1, -1/2, -3/2
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 15, 23/2, 91/12, 5, 10/3, 1, -1/12, 51, 37/3, 71/6, 26/3, 20/3, 11/3, 11/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -9, -11/2, -7/2, -3/2, 0, 1/2, -3/2, 30, 6, 9/2, 4, 3, 2, 5/2, -1
-13/4, 7/4, 5/4, 5/4, -1/4, 9/4, -5/4, 9/4, -9, -3, -3/2, -1, -1, -3, -3/2, -1
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1207/24, 325/24, 305/24, 227/24, 175/24, 97/24, 13/24, 11/24, 485/12, 97/12, 97/12, 77/12, 73/12, 41/12, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -2, -4, -1, 2, 2, 0, 1, 45/2, 9, 6, 9/2, 2, -1/2, 2, 1/2
-24, -15/2, -7, -7/2, -4, -3/2, 1, 5/2, 37, 9, 8, 7, 8, 6, 3, 0
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
677/24, 121/24, 113/24, 33/8, 27/8, 73/24, 55/24, -31/24, 123/4, 79/12, 71/12, 71/12, 15/4, 35/12, 11/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 11/4, 5/4, -3/4, 1/4, 11/4, 1/4, 1/4, 47/4, -5/4, 9/4, 3/4, 7/4, 3/4, 11/4, 1/4
-97/4, -37/4, -23/4, -19/4, -29/4, -17/4, -7/4, -7/4, 3/2, 0, 3/2, 4, 3/2, -2, -2, -1/2
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1139/24, 359/24, 101/8, 217/24, 45/8, 21/8, 17/8, 7/8, 373/12, 109/12, 79/12, 13/3, 43/12, 41/12, 41/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -4, -7/2, 0, 3/2, 3/2, -1, 0, 13, 1, 3/2, -2, 1/2, 3/2, 1/2, -3
-65/2, -9, -13/2, -5, -17/2, -11/2, -2, 1, 83/2, 21/2, 21/2, 21/2, 15/2, 9/2, 5/2, 1/2
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 38/3, 55/6, 37/6, 13/4, 5/3, 4/3, 1/6, 307/12, 109/12, 73/12, 11/4, 29/12, 29/12, 23/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -21/2, -7, -9/2, -5/2, 0, 2, 1, 3/2, -1, 1, 0, 5/2, -1/2, 0, -7/2
85/2, 17/2, 6, 7, 13/2, 4, 2, -3/2, 55/4, 15/4, 3/4, -9/4, 1/4, 5/4, 13/4, 1/4
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1115/24, 317/24, 83/8, 221/24, 43/8, 21/8, 19/24, -3/8, 110/3, 53/6, 15/2, 11/2, 11/2, 25/6, 7/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -19/4, -7/4, 5/4, -5/4, 7/4, -1/4, 9/4, 3/2, 1/2, 2, 2, 2, -3/2, -1/2, 0
9/4, -5/4, 7/4, 13/4, 9/4, 3/4, 9/4, 3/4, 35, 15/2, 19/2, 15/2, 9/2, 9/2, 3, 1/2
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
98/3, 91/12, 25/4, 61/12, 59/12, 13/3, 37/12, -7/12, 155/6, 11/2, 11/2, 9/2, 5/2, 7/6, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -8, -11/2, -5/2, -11/2, -5/2, 1/2, 3, 81/2, 19/2, 17/2, 12, 17/2, 13/2, 3, 1/2
23, 9/2, 3, 4, 4, 1, 0, -1/2, 49/2, 9/2, 5/2, 6, 7/2, 5/2, 2, 3/2
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 71/8, 211/24, 65/8, 193/24, 151/24, 65/24, 7/8, 901/24, 251/24, 185/24, 181/24, 119/24, 47/24, 47/24, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -23/4, -19/4, -9/4, -23/4, -9/4, -3/4, 3/4, 23, 4, 13/2, 8, 9/2, 7/2, 1/2, 2
-32, -11/2, -13/2, -5, -4, -9/2, -3/2, 0, -45/2, -15/2, -4, -7/2, -3, -2, -2, -3/2
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1259/24, 87/8, 257/24, 181/24, 151/24, 45/8, 27/8, -13/24, 709/12, 197/12, 157/12, 143/12, 107/12, 23/4, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -3/4, -5/4, 9/4, -5/4, 5/4, -3/4, 5/4, -101/4, -13/4, -9/4, -19/4, -27/4, -17/4, -5/4, 3/4
-14, -5, -11/2, -7/2, -7/2, -1/2, 1, -1, -9, 1, 0, -3, -2, -2, -2, -1
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
104/3, 37/4, 73/12, 5, 53/12, 37/12, 5/2, 1/2, 1243/24, 313/24, 283/24, 263/24, 197/24, 133/24, 15/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 5/2, -1, 1/2, 1/2, 0, 1/2, 2, 79/4, 3/4, 15/4, 21/4, 13/4, 9/4, -3/4, 3/4
-1/2, 4, 3/2, 1/2, -1/2, -5/2, -3, 1/2, -9/2, -2, -9/2, -9/2, -5/2, 0, 3/2, -1/2
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1079/24, 283/24, 271/24, 187/24, 49/8, 35/8, 13/8, 11/8, 325/8, 79/8, 211/24, 119/24, 103/24, 55/24, 17/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 13/4, 13/4, 9/4, 5/4, 1/4, 7/4, 1/4, -31/2, -3, -3, -7/2, -5, -4, -1, 0
39/2, 5/2, 4, 11/2, 2, 3, 0, -7/2, -25/2, 2, 2, -3/2, -5/2, -5/2, -1, 2
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
865/24, 193/24, 157/24, 139/24, 45/8, 49/24, 29/24, -5/8, 1285/24, 325/24, 89/8, 221/24, 151/24, 29/8, 61/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 11/4, 1/4, -13/4, -7/4, -1/4, 9/4, 1/4, 11/4, 3/4, -5/4, -13/4, 1/4, -3/4, -1/4, -13/4
-3, -3, -3, -2, -1, 1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
501/8, 409/24, 343/24, 87/8, 179/24, 41/8, 13/8, -29/24, 283/6, 10, 19/2, 26/3, 17/2, 19/3, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 15/4, 13/4, 1/4, -3/4, -3/4, -7/4, -1/4, -8, -3/2, 0, 1/2, 0, -7/2, -5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
889/24, 265/24, 179/24, 145/24, 103/24, 95/24, 11/8, 11/24, 181/4, 155/12, 143/12, 119/12, 25/4, 11/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
42, 5, 6, 17/2, 8, 5, 3/2, -2, 123/4, 37/4, 25/4, 21/4, 11/4, -3/4, 7/4, -5/4
61/4, 13/4, 9/4, 9/4, 5/4, 5/4, -3/4, 5/4, -3/4, -19/4, -11/4, -3/4, 1/4, 3/4, 9/4, 3/4
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/8, 257/24, 73/8, 185/24, 101/24, 101/24, 13/8, 1/8, 295/6, 47/3, 73/6, 26/3, 19/3, 7/2, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -5, -3/2, -5/2, -5/2, -7/2, 0, -3/2, -137/4, -45/4, -37/4, -33/4, -21/4, -7/4, -9/4, -3/4
21, 3/2, 5/2, 1/2, 4, 9/2, 3/2, -1/2, 69/4, 23/4, 9/4, -1/4, 3/4, 11/4, -1/4, 3/4
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 167/12, 10, 95/12, 41/6, 73/12, 3, 7/12, 1243/24, 329/24, 99/8, 203/24, 155/24, 145/24, 77/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 2, -3/2, -3/2, -3/2, 1, 0, -3/2, -15, -9/2, -5/2, -7/2, -1/2, 2, 1, 1
30, 11, 17/2, 11/2, 7/2, 3, 0, -3/2, 19/2, 9/2, 3/2, 0, 2, 2, 3/2, 0
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 83/6, 65/6, 89/12, 59/12, 19/6, 23/12, -3/4, 109/3, 37/4, 95/12, 23/3, 83/12, 37/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -6, -7/2, -9/2, -13/2, -7/2, 0, 5/2, -21/4, -7/4, -1/4, 5/4, -5/4, -7/4, -1/4, -11/4
73/4, 11/4, 3/4, -1/4, 5/4, 13/4, 1/4, -13/4, -28, -5, -5/2, -5, -11/2, -7/2, -1, 1/2
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1643/24, 119/8, 117/8, 311/24, 239/24, 51/8, 71/24, -13/24, 481/12, 65/6, 49/6, 13/2, 31/6, 19/6, 13/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 15/2, 11/2, 3, 7/2, 7, 7/2, 0, -15/4, -7/4, -5/4, 5/4, 9/4, 1/4, -11/4, -1/4
-55/4, -3/4, -7/4, -7/4, -3/4, -5/4, 1/4, 11/4, 3/4, -1/4, -7/4, 1/4, 9/4, -3/4, 1/4, -7/4
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/24, 191/24, 41/8, 119/24, 73/24, 23/8, 47/24, -5/8, 763/24, 83/8, 163/24, 41/8, 107/24, 77/24, 5/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -4, -2, -5/2, -5/2, -1, 3/2, 0, -5, -1/2, -2, -7/2, -5/2, -1, -1, 3/2
-47, -23/2, -23/2, -8, -6, -5/2, 1, 3/2, 47/4, 13/4, 3/4, -7/4, 5/4, -3/4, 9/4, -3/4
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1211/24, 329/24, 247/24, 69/8, 185/24, 139/24, 61/24, -5/8, 305/12, 20/3, 17/3, 14/3, 8/3, 7/3, 23/12, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, 7/4, -3/4, -15/4, -15/4, -5/4, 7/4, 7/4, -61/4, -7/4, -7/4, -13/4, -5/4, 1/4, -11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 89/12, 85/12, 37/6, 23/4, 13/3, 17/6, 5/12, 1411/24, 353/24, 99/8, 73/8, 71/8, 145/24, 53/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 2, 1/2, 2, 4, 5/2, 0, -3/2, -24, -13/2, -15/2, -5, -5, -7/2, 0, 7/2
25/2, 0, 7/2, 1/2, 5/2, 3/2, 3/2, 1, 17/2, 3/2, 2, 5/2, 1, 1/2, -5/2, 1/2
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1085/24, 287/24, 227/24, 145/24, 33/8, 55/24, 55/24, -29/24, 883/24, 81/8, 175/24, 149/24, 45/8, 71/24, 23/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 7/4, 7/4, 5/4, 9/4, -1/4, -3/4, -7/4, -77/2, -19/2, -9, -19/2, -15/2, -4, -2, 0
71/4, 21/4, 27/4, 23/4, 9/4, 1/4, 7/4, -7/4, 45/4, -1/4, 5/4, 19/4, 11/4, -1/4, -1/4, 7/4
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 151/12, 47/4, 35/4, 101/12, 19/4, 19/6, -1/2, 595/12, 149/12, 133/12, 115/12, 89/12, 55/12, 11/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 7/4, 5/4, -5/4, -9/4, -3/4, -5/4, -3/4, 79/4, 25/4, 21/4, 27/4, 25/4, 15/4, 1/4, 7/4
39/2, 8, 9/2, 1, 5/2, 3/2, 1/2, -3/2, 159/4, 29/4, 21/4, 27/4, 21/4, 19/4, 13/4, -1/4
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
194/3, 199/12, 43/3, 34/3, 49/6, 59/12, 10/3, -1/6, 1225/24, 367/24, 289/24, 67/8, 145/24, 113/24, 49/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 3/4, 7/4, -1/4, 5/4, -1/4, 13/4, -1/4, -35, -11, -11, -15/2, -5, -7/2, 0, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 181/12, 34/3, 55/6, 79/12, 59/12, 35/12, 3/4, 1061/24, 293/24, 211/24, 175/24, 103/24, 79/24, 29/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 33/4, 21/4, 9/4, 15/4, 5/4, -7/4, -3/4, 117/4, 37/4, 31/4, 21/4, 9/4, 13/4, 1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 199/12, 157/12, 59/6, 71/12, 14/3, 3/2, 11/12, 1061/24, 89/8, 191/24, 61/8, 149/24, 27/8, 11/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -11/4, -7/4, -1/4, 7/4, -1/4, -11/4, -1/4, -45/4, -15/4, -5/4, -9/4, -3/4, 5/4, 1/4, -1/4
5, 5/2, 2, -1/2, 0, 0, 2, 0, -51/4, -17/4, -17/4, -21/4, -9/4, 5/4, 9/4, -3/4
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 34/3, 107/12, 89/12, 55/12, 47/12, 8/3, 11/12, 215/4, 145/12, 137/12, 109/12, 29/4, 25/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49, -8, -11, -19/2, -15/2, -4, -3, 0, -5/4, -13/4, -5/4, -9/4, -3/4, 9/4, 3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, -61/4, -15/4, -25/4, -19/4, -19/4, -7/4, 3/4, 3/4
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1219/24, 113/8, 265/24, 203/24, 179/24, 51/8, 21/8, 9/8, 323/8, 93/8, 245/24, 169/24, 97/24, 31/8, 15/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -7/2, -13/2, -3, -1, -4, -1, 2, -101/4, -35/4, -23/4, -19/4, -17/4, -15/4, -3/4, 9/4
-83/4, -7/4, -19/4, -29/4, -17/4, -5/4, 1/4, -13/4, 17/2, 11/2, 2, -3/2, -1/2, 2, 0, 3
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 13, 149/12, 35/4, 65/12, 21/4, 25/12, 1/3, 545/12, 47/4, 131/12, 89/12, 53/12, 15/4, 19/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 5/4, 17/4, 9/4, -1/4, -5/4, 7/4, -7/4, 95/2, 12, 21/2, 19/2, 15/2, 4, 1/2, 5/2
73/4, 3/4, 7/4, 19/4, 9/4, 13/4, 5/4, -9/4, 47/4, 9/4, 17/4, 7/4, 3/4, -11/4, -7/4, -1/4
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 163/12, 65/6, 33/4, 25/4, 11/4, 5/6, -1/2, 345/8, 83/8, 241/24, 63/8, 39/8, 103/24, 43/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 11/2, 2, 7/2, 3, 5, 3/2, -2, 26, 19/2, 15/2, 4, 3, 5/2, 0, 3/2
49/4, -17/4, -13/4, 1/4, 15/4, 25/4, 13/4, -1/4, -25/2, -5/2, 1/2, -5/2, 1/2, 0, -1/2, 2
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 38/3, 61/6, 8, 29/4, 14/3, 11/12, -5/12, 703/24, 193/24, 157/24, 121/24, 97/24, 53/24, 49/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -7/2, -1, 3/2, -1, -7/2, -1/2, -5/2, 63/2, 15/2, 4, 7/2, 5/2, 7/2, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/4, 199/12, 89/6, 23/2, 119/12, 19/3, 8/3, -7/12, 953/24, 73/8, 217/24, 157/24, 155/24, 37/8, 67/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/4, -21/4, -7/4, -7/4, -19/4, -15/4, -9/4, -3/4, 55/4, 13/4, 25/4, 17/4, 11/4, -3/4, 3/4, -9/4
-16, -7/2, -5, -11/2, -2, 1/2, 1, -3/2, -7, -11/2, -3, 1/2, 5/2, 4, 3/2, 2
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/12, 181/12, 13, 41/4, 20/3, 47/12, 31/12, 11/12, 731/12, 199/12, 55/4, 127/12, 31/4, 59/12, 5/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/2, -4, -7/2, -4, -15/2, -9/2, -3, 0, 7/4, 9/4, 11/4, 1/4, 3/4, -7/4, -1/4, -3/4
-11/2, -2, -5/2, 1/2, 3/2, -3/2, 1/2, -3, 27, 19/2, 13/2, 7/2, 7/2, 3/2, 2, -3/2
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 283/24, 257/24, 251/24, 185/24, 115/24, 11/8, -31/24, 184/3, 43/3, 73/6, 61/6, 55/6, 20/3, 17/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 11/4, 13/4, 19/4, 5/4, -5/4, 1/4, -1/4, -41/2, -11/2, -8, -5, -3, -1/2, 1, 5/2
-20, -5, -15/2, -9/2, -7/2, -1, 3/2, 1, 8, -1, 0, 3, 0, 2, 2, 0
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/8, 409/24, 353/24, 87/8, 73/8, 155/24, 21/8, -7/24, 170/3, 83/6, 37/3, 53/6, 43/6, 16/3, 7/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -7/2, -9/2, -5/2, 1/2, 5/2, -1/2, 3, 43/2, 11/2, 13/2, 7/2, 11/2, 5/2, 0, -3
18, 13/2, 3, 7/2, 1/2, 1, -2, -3/2, -19/2, -7, -7/2, -1, 2, 7/2, 1/2, -3
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 289/24, 233/24, 55/8, 37/8, 83/24, 13/24, 5/24, 533/12, 151/12, 125/12, 29/4, 65/12, 37/12, 3/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 23/4, 23/4, 11/4, 11/4, 9/4, -3/4, -11/4, 97/4, 3/4, 15/4, 19/4, 27/4, 17/4, 5/4, -7/4
-25/2, -3/2, -3, -5, -7/2, -3/2, 0, -1, -67/4, -9/4, -3/4, -17/4, -15/4, -11/4, -3/4, -11/4
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/12, 6, 16/3, 59/12, 49/12, 19/12, 11/12, 1/12, 221/6, 55/6, 41/6, 37/6, 6, 23/6, 11/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 17/4, 25/4, 13/4, 21/4, 7/4, 5/4, -93/4, -27/4, -19/4, -19/4, -7/4, -9/4, 3/4, -1/4
37/2, 15/2, 11/2, 7/2, 2, 3/2, 3, -1/2, -31/2, -15/2, -7, -7/2, -1, 5/2, 5/2, -1/2
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 71/6, 47/4, 37/4, 25/4, 17/6, 2/3, -5/12, 277/8, 221/24, 57/8, 143/24, 35/8, 33/8, 3/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/2, -10, -10, -13/2, -3, -11/2, -3, 1/2, -7/2, -2, -2, -3/2, -1/2, 2, -3/2, -1
6, -3/2, -5/2, 1, 3/2, 2, 1/2, -1, 79/4, -1/4, 11/4, 15/4, 17/4, 19/4, 5/4, -1/4
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 139/12, 32/3, 91/12, 77/12, 10/3, 3/4, -2/3, 441/8, 325/24, 105/8, 93/8, 205/24, 119/24, 77/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, 3/4, 3/4, 1/4, 3/4, -7/4, -3/4, 1/4, 9/2, 2, -1, -3/2, -3, 0, 1/2, -3/2
-105/4, -17/4, -25/4, -29/4, -17/4, -3/4, 7/4, 5/4, 31/2, 4, 1, 2, 4, 1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 38/3, 39/4, 9, 21/4, 61/12, 25/12, -1, 287/6, 67/6, 61/6, 49/6, 23/4, 23/6, 9/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 3, 5, 3, 4, 1/2, 1, -3/2, 113/4, 11/4, 25/4, 19/4, 5/4, 11/4, 3/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 107/12, 53/6, 17/3, 11/2, 7/3, 11/12, 11/12, 397/12, 39/4, 77/12, 19/4, 17/4, 7/2, 17/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 1/4, 7/4, 15/4, 5/4, -9/4, 1/4, -7/4, 31/2, 9/2, 1, 3/2, 9/2, 1, 1, 1
-19/2, 3, 3/2, 1, -2, -9/2, -2, 1/2, 31/4, 3/4, -5/4, 3/4, 9/4, 5/4, 7/4, 3/4
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1031/24, 239/24, 223/24, 51/8, 103/24, 83/24, 49/24, -7/8, 142/3, 79/6, 12, 55/6, 7, 13/3, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -6, -3, -3/2, -4, -4, -1, -5/2, 93/2, 12, 27/2, 10, 13/2, 9/2, 3/2, -1/2
53/2, 9/2, 13/2, 6, 9/2, 3/2, 1/2, -3, -5, -7/2, -5, -5/2, 1, 2, 0, 3
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/24, 83/8, 67/8, 55/8, 121/24, 29/8, 65/24, 19/24, 493/12, 133/12, 37/4, 89/12, 73/12, 29/12, 17/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/2, 11, 9, 11/2, 7/2, 4, 1/2, 2, 18, 1, 7/2, 11/2, 2, 5/2, -1/2, -3
159/4, 45/4, 43/4, 29/4, 19/4, 5/4, 1/4, -5/4, 83/4, 15/4, 21/4, 23/4, 15/4, 7/4, -5/4, -3/4
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 227/24, 227/24, 181/24, 143/24, 29/8, 11/8, 23/24, 447/8, 91/8, 271/24, 253/24, 221/24, 127/24, 41/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -3/2, -5, -7/2, -11/2, -2, -1/2, -2, 1/2, 3/2, -2, 0, 7/2, 0, 3/2, 1
8, 7/2, 0, 1/2, -1/2, -2, 3/2, -1, -51/4, -21/4, -7/4, -5/4, -13/4, -3/4, -7/4, 7/4
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 85/6, 143/12, 21/2, 33/4, 55/12, 7/6, 13/12, 919/24, 85/8, 209/24, 179/24, 31/8, 49/24, 41/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 6, 15/2, 5, 3, 9/2, 2, -1/2, 33, 17/2, 6, 11/2, 3, 5/2, 0, -1/2
16, 11/2, 5, 3/2, -1/2, 3, -1/2, 1, -20, -19/2, -6, -7/2, -1, 3/2, -2, 1/2
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 119/12, 115/12, 6, 47/12, 5/3, 5/4, -1/6, 279/8, 65/8, 161/24, 43/8, 23/8, 55/24, 17/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 15/2, 5, 3, 3, 5, 5/2, 1, 35/4, 5/4, 3/4, -11/4, 1/4, 13/4, 7/4, 3/4
-33/4, -13/4, -9/4, -9/4, -5/4, -1/4, 3/4, 11/4, -51/4, -1/4, -9/4, -23/4, -17/4, -3/4, -7/4, -1/4
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 311/24, 307/24, 71/8, 45/8, 121/24, 29/24, 13/24, 163/4, 119/12, 101/12, 23/4, 53/12, 43/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/4, 15/4, 11/4, 7/4, 5/4, -7/4, 1/4, -9/4, -13/4, -11/4, -1/4, -9/4, -15/4, -3/4, -7/4, -5/4
30, 9, 6, 5, 2, 3, 1, 2, 6, 3/2, 3/2, 0, -1, -7/2, -3/2, -2
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 45/4, 19/2, 101/12, 25/3, 37/6, 35/12, -7/12, 103/3, 26/3, 31/4, 77/12, 65/12, 37/12, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 91/4, 19/4, 25/4, 15/4, 9/4, 9/4, -3/4, -9/4
-17/2, -4, -1, -1, 2, 0, -1/2, 2, 55/4, 21/4, 27/4, 23/4, 15/4, 3/4, -9/4, -3/4
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 163/12, 47/4, 25/3, 59/12, 29/12, 13/6, -3/4, 971/24, 217/24, 59/8, 167/24, 145/24, 131/24, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -15/4, -5/4, -13/4, -7/4, 5/4, -9/4, 3/4, 127/4, 29/4, 31/4, 33/4, 19/4, 9/4, -3/4, -9/4
-113/4, -29/4, -17/4, -5/4, -13/4, -15/4, -5/4, 5/4, -13, -2, -2, -5, -2, 1, 2, 1
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/8, 367/24, 103/8, 233/24, 185/24, 45/8, 73/24, -1/24, 405/8, 349/24, 281/24, 251/24, 163/24, 91/24, 43/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 9/2, 5, 7, 5, 3/2, -2, -1, 13, -1/2, -1/2, 3, 6, 5, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 121/12, 107/12, 26/3, 5, 49/12, 19/12, 3/2, 423/8, 355/24, 283/24, 217/24, 163/24, 71/24, 53/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 7, 5, 7, 11/2, 5/2, 5/2, 0, -99/4, -37/4, -25/4, -25/4, -13/4, -11/4, 1/4, -3/4
-45/4, -7/4, -1/4, -15/4, -19/4, -13/4, 1/4, -13/4, 1, 0, 3, 5/2, 1, -1, -3, 1/2
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 173/12, 27/2, 125/12, 27/4, 7/2, 17/6, 11/12, 55, 185/12, 155/12, 59/6, 95/12, 59/12, 25/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 9/4, 9/4, 15/4, 9/4, -3/4, 1/4, -5/4, -9/4, -5/4, 1/4, -1/4, -5/4, 3/4, 1/4, 3/4
25/2, 7/2, 5/2, 5, 3, 2, -1/2, 0, -5, 7/2, 3/2, -3/2, -5, -3, 0, -3/2
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 59/6, 41/6, 19/3, 10/3, 35/12, 8/3, 5/12, 527/12, 139/12, 33/4, 85/12, 25/4, 17/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/4, -19/4, -19/4, -15/4, -13/4, -15/4, -1/4, -5/4, 8, 2, 2, 1, 4, 2, 1, 2
-99/4, -25/4, -29/4, -29/4, -23/4, -17/4, -3/4, -3/4, 5/4, 13/4, 1/4, -5/4, 1/4, 5/4, -3/4, -1/4
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 73/8, 57/8, 169/24, 155/24, 119/24, 73/24, -13/24, 917/24, 277/24, 215/24, 199/24, 107/24, 23/8, 5/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -3, -1/2, -1/2, 2, 1, -1, 1/2, 15/2, 3/2, 3/2, 1, -1, -2, 1/2, -3
-2, 4, 3, 1, -2, 1, -2, 1, 23/2, 13/2, 4, 1, -5/2, 1/2, 0, 2
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1117/24, 113/8, 251/24, 203/24, 133/24, 53/24, 47/24, -47/24, 595/12, 167/12, 131/12, 95/12, 21/4, 49/12, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47, 10, 7, 11/2, 9, 11/2, 3, 0, -37/2, -4, -2, -5/2, -3, 0, 1, 1
-17/2, -3, -3/2, -4, -7/2, 0, -2, -1/2, 75/4, 5/4, 17/4, 23/4, 13/4, 3/4, 1/4, 11/4
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 47/4, 115/12, 23/3, 22/3, 31/6, 25/12, 4/3, 457/12, 11, 28/3, 67/12, 29/12, 29/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -11/4, 1/4, 5/4, 13/4, -1/4, 3/4, 11/4, -75/4, -15/4, -25/4, -17/4, -3/4, -15/4, -1/4, -13/4
-28, -8, -8, -5, -2, -2, 1, 2, 1, 0, -1, 2, 0, 0, -1, 1
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1163/24, 91/8, 253/24, 253/24, 193/24, 37/8, 55/24, -1/24, 551/12, 115/12, 115/12, 8, 8, 65/12, 31/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -3/4, -3/4, -9/4, -15/4, -21/4, -11/4, -3/4, -10, -7/2, -11/2, -2, -3, 1/2, 3/2, -1
11/4, 11/4, 7/4, -7/4, -5/4, -7/4, 3/4, -5/4, 21/2, 4, 1, -1/2, -5/2, 1, 0, -3/2
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
929/12, 233/12, 18, 85/6, 21/2, 83/12, 10/3, -1/12, 295/6, 40/3, 41/4, 53/6, 7, 23/4, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 7/2, 5, 3, -1/2, -3/2, 1, -5/2, 47/4, 11/4, 5/4, 9/4, 1/4, -1/4, 5/4, 7/4
43/2, 6, 15/2, 13/2, 3, 2, -1/2, 1, 61/4, 15/4, 17/4, 23/4, 21/4, 11/4, -1/4, 9/4
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 14, 161/12, 133/12, 47/6, 13/3, 23/12, -1/4, 301/6, 79/6, 25/2, 35/4, 31/6, 29/6, 7/3, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 2, -3/2, -2, -1, 1/2, -1, -2, 10, 1, -1, 3/2, 4, 2, 3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 127/12, 9, 103/12, 67/12, 17/4, 9/4, -1/3, 163/3, 15, 34/3, 23/3, 43/6, 29/6, 17/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -1, -3, -3/2, 0, 5/2, 0, -2, -79/4, -3/4, -15/4, -17/4, -5/4, -15/4, -7/4, -7/4
4, 2, 3, 9/2, 2, -3/2, 1, 2, 33/4, 17/4, 5/4, 7/4, 5/4, -1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 269/24, 241/24, 55/8, 109/24, 91/24, 55/24, 7/8, 461/8, 133/8, 107/8, 233/24, 63/8, 115/24, 19/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -5/2, 1, -1, 5/2, 1, -1, 15/4, -5/4, 9/4, 7/4, 13/4, 3/4, 1/4, 1/4
-8, -2, -4, -5/2, -1/2, -3, 1/2, -3/2, -17/4, -5/4, -7/4, -3/4, -1/4, -3/4, 9/4, -1/4
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 163/12, 65/6, 8, 6, 19/4, 11/6, -11/6, 251/6, 67/6, 95/12, 29/4, 59/12, 4, 17/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 1/2, 2, -3/2, 1, 0, 3/2, -3/2, 55/2, 8, 6, 13/2, 3, -1/2, -3/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 28/3, 35/4, 79/12, 6, 53/12, 31/12, 3/4, 397/12, 37/4, 91/12, 71/12, 35/12, 29/12, 23/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -11/4, -21/4, -15/4, -1/4, 7/4, -1/4, 1/4, -55/4, -19/4, -5/4, -7/4, -9/4, -9/4, -1/4, -7/4
35/2, 9/2, 6, 7/2, 3/2, -1/2, 5/2, 1, 13/2, 1/2, -1, 5/2, 5/2, -1, -1/2, 3/2
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 38/3, 41/4, 109/12, 17/3, 29/12, 7/12, -1/3, 157/4, 35/4, 49/6, 23/3, 19/4, 7/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/2, 8, 5, 8, 6, 4, 3, 1/2, -7/2, -1/2, -4, -2, 3/2, 5/2, -1/2, -1/2
-24, -13/2, -7/2, -3/2, -7/2, -5/2, -1/2, 2, -61/4, -7/4, -11/4, 3/4, -11/4, -23/4, -11/4, -3/4
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
249/8, 193/24, 43/8, 43/8, 73/24, 59/24, 37/24, 25/24, 791/24, 253/24, 53/8, 49/8, 101/24, 43/24, 11/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 7/4, -1/4, -3/4, -1/4, -15/4, -9/4, -5/4, 45/4, 1/4, 15/4, 25/4, 15/4, 9/4, 3/4, -1/4
-25/4, -9/4, -1/4, -1/4, -5/4, -1/4, 1/4, 1/4, 12, 7, 7/2, 1/2, -1/2, -1/2, 1, -2
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/8, 335/24, 109/8, 311/24, 229/24, 145/24, 21/8, 13/24, 469/12, 113/12, 43/6, 19/3, 5, 17/6, 5/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -27/4, -23/4, -31/4, -19/4, -11/4, -7/4, -3/4, 19, 3/2, 5/2, 0, 7/2, 9/2, 5/2, -1/2
11, 4, 5, 4, 3/2, 0, 2, 1/2, -69/2, -15/2, -15/2, -9/2, -4, -7/2, -5/2, -1
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/24, 59/8, 55/8, 45/8, 119/24, 27/8, 13/8, -23/24, 1321/24, 329/24, 307/24, 257/24, 185/24, 103/24, 73/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 13/4, 3/4, 13/4, 7/4, -3/4, -9/4, -5/4, 5, 5/2, 7/2, 7/2, 2, 2, 1/2, 2
13/4, 9/4, 11/4, 1/4, 3/4, 1/4, -5/4, 3/4, 43, 7, 21/2, 9, 13/2, 7/2, 3/2, -1
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1111/24, 295/24, 229/24, 65/8, 179/24, 113/24, 43/24, -3/8, 92/3, 49/6, 17/3, 14/3, 9/2, 7/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -1/2, 3/2, 1/2, 0, -7/2, -2, 0, 95/4, 9/4, 21/4, 17/4, 11/4, 17/4, 5/4, 1/4
5/2, 7/2, 5/2, 1, -1/2, -3/2, 1, 3/2, 37/2, 6, 9/2, 7/2, 3, 1/2, -3/2, 3/2
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 121/12, 119/12, 119/12, 77/12, 5/2, 2, -1/6, 1237/24, 301/24, 265/24, 223/24, 49/8, 97/24, 9/8, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 23/4, 27/4, 13/4, 21/4, 9/4, 3/4, -1/4, -55/2, -11/2, -5, -5, -3/2, -4, -1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1/2, -1/2, -4, -1/2, 1, -1/2
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1153/24, 349/24, 87/8, 181/24, 145/24, 91/24, 17/8, 1/24, 1271/24, 95/8, 281/24, 87/8, 69/8, 41/8, 15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 25/4, 11/4, 13/4, 3/4, 7/4, 5/4, 5/4, -8, 5/2, 3/2, -1/2, -2, -1/2, -1, 1
189/4, 39/4, 53/4, 43/4, 33/4, 19/4, 11/4, 1/4, -16, -9/2, -5, -7/2, 0, -5/2, -3/2, -1
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1003/24, 227/24, 223/24, 59/8, 133/24, 91/24, 15/8, 7/8, 201/4, 173/12, 143/12, 97/12, 27/4, 23/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -11/4, -11/4, -1/4, -5/4, -17/4, -5/4, -5/4, 17/2, -1, -5/2, 1, 4, 1, -1/2, -1/2
20, 2, 9/2, 6, 9/2, 5, 2, 1, 55/4, 37/4, 23/4, 17/4, 9/4, 5/4, -9/4, -1/4
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/24, 241/24, 175/24, 113/24, 67/24, 49/24, 9/8, 3/8, 137/3, 71/6, 28/3, 17/3, 25/6, 23/6, 17/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -1, -5/2, -3, -3, -3/2, 0, 3, 77/2, 13/2, 15/2, 15/2, 9/2, 5/2, 0, -3
11/2, 2, 1, 5/2, 0, -1/2, 3, -1/2, -23/2, -2, 1/2, 3/2, -2, -2, -1/2, 1
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 215/24, 69/8, 173/24, 47/8, 91/24, 41/24, -31/24, 619/12, 151/12, 139/12, 21/2, 83/12, 4, 15/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 7/2, 9/2, 5/2, 1/2, -5/2, 1/2, 3/2, -1, -7/2, -3/2, 0, -1/2, 1, 1, 5/2
5/2, 3, 3/2, 5/2, 1, -1, 1, 1/2, 25, 9/2, 9/2, 6, 3, -1/2, 3/2, 1
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
501/8, 383/24, 383/24, 289/24, 203/24, 115/24, 21/8, -7/24, 703/12, 155/12, 149/12, 137/12, 103/12, 61/12, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -9/2, -13/2, -3, -9/2, -5, -2, 0, -67/4, -19/4, -25/4, -25/4, -11/4, 3/4, -3/4, -9/4
-9, 1/2, -5/2, -2, 0, 3/2, -1/2, 2, -22, -5, -5, -3, -2, -2, 1, 2
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/12, 115/12, 13/2, 53/12, 43/12, 17/6, 11/12, 11/12, 91/2, 21/2, 17/2, 37/6, 5, 23/6, 13/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/4, -31/4, -31/4, -31/4, -19/4, -13/4, -3/4, -11/4, -1/2, -9/2, -3/2, -1, 0, 3, 2, 1/2
-27/4, 1/4, -7/4, -17/4, -21/4, -9/4, 3/4, 5/4, 40, 4, 7, 9, 11/2, 4, 1, -5/2
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1313/24, 257/24, 81/8, 229/24, 223/24, 137/24, 17/8, -37/24, 223/4, 163/12, 157/12, 139/12, 101/12, 59/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, 9/4, -5/4, -19/4, -11/4, -13/4, -3/4, 11/4, 53/2, 5, 5/2, 6, 9/2, 7/2, 3/2, -3/2
-79/4, -11/4, -25/4, -13/4, -9/4, -7/4, 3/4, -7/4, 11/4, -3/4, -1/4, 5/4, 11/4, 13/4, 1/4, 7/4
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59/2, 22/3, 71/12, 59/12, 29/12, 11/12, 1/2, 0, 1333/24, 433/24, 343/24, 87/8, 59/8, 97/24, 7/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -15/2, -9/2, -4, -3, -1/2, -1/2, -3, -63/4, -9/4, -7/4, -19/4, -5/4, -5/4, -3/4, 3/4
15/2, 1/2, 7/2, 7/2, 7/2, 1/2, -5/2, -1/2, 11/4, -3/4, 1/4, 3/4, -9/4, 1/4, 5/4, 3/4
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 331/24, 239/24, 69/8, 55/8, 89/24, 31/24, -7/24, 995/24, 251/24, 83/8, 53/8, 157/24, 125/24, 35/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, -1/4, -9/4, -9/4, -9/4, 3/4, 29, 11, 8, 11/2, 2, -1, -3/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 105/8, 221/24, 69/8, 53/8, 101/24, 73/24, 5/24, 191/4, 85/6, 41/4, 113/12, 25/4, 31/6, 7/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/4, -31/4, -45/4, -33/4, -19/4, -7/4, 7/4, -1/4, 179/4, 39/4, 41/4, 31/4, 25/4, 11/4, 7/4, 3/4
-5/4, 11/4, 3/4, -3/4, -11/4, -11/4, -3/4, -9/4, -41, -21/2, -10, -19/2, -6, -13/2, -3, 1/2
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1337/24, 401/24, 331/24, 245/24, 187/24, 41/8, 17/8, 3/8, 30, 31/3, 49/6, 77/12, 3, 19/12, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -5/4, -13/4, -5/4, -9/4, -5/4, -3/4, -11/4, -11/4, -9/4, 3/4, -7/4, -5/4, -7/4, -1/4, 1/4
-22, -4, -3, -4, -3, -3, -2, 1, -69/4, -1/4, -3/4, -11/4, -23/4, -15/4, -5/4, 3/4
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 19/2, 19/2, 73/12, 23/4, 25/6, 8/3, 1/2, 161/4, 125/12, 115/12, 27/4, 47/12, 9/4, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 11/4, 9/4, 15/4, 7/4, 3/4, -3/4, 9/4, 65/4, 5/4, 9/4, 5/4, 19/4, 11/4, 7/4, 7/4
25/4, 1/4, -9/4, 3/4, -1/4, 11/4, 3/4, -5/4, 9/4, -1/4, 1/4, 3/4, -11/4, 1/4, 3/4, 3/4
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 97/6, 37/3, 53/6, 27/4, 79/12, 8/3, 5/6, 413/12, 107/12, 97/12, 73/12, 61/12, 9/4, 13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/2, -27/2, -10, -11, -8, -5, -3/2, 1/2, -35/2, -3, -3/2, -7/2, -1, -7/2, -2, 0
-95/4, -9/4, -11/4, -25/4, -23/4, -9/4, 3/4, 9/4, 1/2, -3/2, -1, 0, -1/2, 5/2, -1/2, 1/2
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/12, 55/4, 163/12, 21/2, 85/12, 29/6, 11/4, 1/12, 91/2, 14, 12, 49/6, 6, 7/2, 5/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -6, -9/2, -8, -6, -3, -1/2, -3/2, -51/4, -5/4, -7/4, -9/4, -21/4, -15/4, -5/4, -3/4
-20, -7, -4, -5, -2, -1, -1, 0, -99/4, -11/4, -13/4, -17/4, -15/4, -7/4, -7/4, 1/4
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 305/24, 269/24, 59/8, 167/24, 79/24, 13/8, 1/8, 89/2, 21/2, 19/2, 23/3, 23/3, 25/6, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, -1, 5/2, 5/2, 2, 1, 1, -2, -5/4, 5/4, 5/4, 3/4, -1/4, -1/4, 3/4, 3/4
-53/2, -13/2, -19/2, -17/2, -11/2, -5/2, 1/2, 1/2, 10, -1, -2, 1/2, 5/2, 2, -1/2, -3/2
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1139/24, 113/8, 281/24, 63/8, 39/8, 61/24, 23/24, -7/8, 86/3, 29/3, 49/6, 13/3, 23/6, 11/6, 3/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/4, -25/4, -33/4, -27/4, -13/4, 1/4, 1/4, -7/4, -49/4, 1/4, -5/4, -15/4, -9/4, 3/4, 7/4, 7/4
-25/4, -1/4, -1/4, 1/4, -5/4, -7/4, -3/4, -7/4, 109/4, 31/4, 31/4, 23/4, 11/4, 7/4, -5/4, 5/4
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1255/24, 113/8, 263/24, 199/24, 139/24, 137/24, 53/24, -5/24, 112/3, 55/6, 25/3, 43/6, 16/3, 11/6, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, -7/4, 7/4, 21/4, 7/4, 1/4, 7/4, -45/4, -13/4, -13/4, 1/4, -9/4, -7/4, 7/4, 3/4
-7, -1/2, -3/2, -3, 1/2, 4, 1, 5/2, -31, -7/2, -6, -15/2, -4, -9/2, -3/2, 0
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 55/6, 13/2, 6, 29/6, 9/4, 23/12, -1/3, 85/2, 29/3, 55/6, 19/3, 31/6, 29/6, 3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -3/2, 1, -3/2, -5/2, -4, -1, -1/2, -20, -9, -13/2, -3, -1/2, -7/2, -1/2, 2
149/4, 21/4, 25/4, 35/4, 31/4, 17/4, 5/4, -7/4, 105/4, 23/4, 15/4, 9/4, 21/4, 11/4, -1/4, 1/4
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/6, 14/3, 53/12, 13/3, 15/4, 8/3, 31/12, 5/4, 1679/24, 141/8, 377/24, 95/8, 69/8, 113/24, 89/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -17/4, -13/4, -3/4, -5/4, 5/4, 1/4, 3/4, 26, 4, 9/2, 11/2, 3, 11/2, 7/2, 0
-43/4, -21/4, -11/4, -3/4, -5/4, 7/4, -1/4, 5/4, 13/4, 21/4, 7/4, 1/4, 5/4, 3/4, 7/4, 7/4
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 41/3, 39/4, 89/12, 20/3, 17/4, 3/4, 1/12, 47, 23/2, 11, 55/6, 7, 31/6, 5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -1, 1, 4, 1, 0, 0, 3, 1/2, -3, -5/2, -1, -3/2, 1, -1/2, -3
-23, -5/2, -7/2, -6, -13/2, -9/2, -2, 0, 24, 15/2, 5, 3/2, 0, 7/2, 2, 1/2
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/12, 97/12, 85/12, 7/2, 35/12, 35/12, 23/12, 11/6, 117/4, 109/12, 65/12, 55/12, 31/12, 31/12, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 5/4, 1/4, 11/4, 21/4, 17/4, 5/4, -7/4, 5/2, 3, 1, 1, 4, 3, 1/2, 3
5/4, 3/4, -9/4, -5/4, -3/4, -5/4, 1/4, -3/4, 21/4, -1/4, 11/4, 17/4, 9/4, 5/4, 1/4, 5/4
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 173/12, 67/6, 19/2, 23/3, 16/3, 9/4, 5/3, 143/4, 113/12, 89/12, 47/12, 47/12, 37/12, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -5/2, 0, -3, -7/2, -3/2, -1/2, -3, 16, 7, 5, 2, 2, 1, 3, 0
67/2, 19/2, 8, 11/2, 11/2, 7/2, 7/2, 0, -43/4, -1/4, -13/4, -3/4, -7/4, 7/4, 5/4, 7/4
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
387/8, 77/8, 73/8, 179/24, 175/24, 155/24, 29/8, -1/8, 145/4, 53/4, 39/4, 25/4, 35/12, 11/4, 5/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 19/4, 13/4, 13/4, 1/4, -9/4, -5/4, -1/4, -67/4, -15/4, -17/4, -15/4, -7/4, -5/4, -5/4, 3/4
-61/4, -19/4, -25/4, -13/4, -21/4, -9/4, -1/4, -3/4, -12, -2, -3, -2, -4, -3, 0, 2
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 29/2, 12, 101/12, 5, 29/12, 3/4, -1/6, 1135/24, 107/8, 247/24, 53/8, 47/8, 103/24, 31/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/2, -19/2, -10, -7, -11/2, -2, 1/2, 0, -25/4, -7/4, -9/4, -1/4, -9/4, -9/4, 3/4, -7/4
71/4, 13/4, 15/4, 11/4, 3/4, 11/4, 11/4, 1/4, -13, -15/2, -5, -3/2, 0, 3/2, 2, -3/2
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 67/6, 125/12, 27/4, 15/4, 25/12, 25/12, 7/12, 377/12, 37/4, 25/4, 67/12, 19/4, 49/12, 7/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 3/2, 1/2, -3/2, -1, 2, -3/2, -3/2, -8, -1/2, 5/2, -1/2, -3/2, -7/2, -2, -3/2
24, 7, 5, 7/2, 9/2, 5/2, 3/2, 1, 115/4, 17/4, 25/4, 17/4, 27/4, 15/4, 1/4, -5/4
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/3, 197/12, 173/12, 71/6, 97/12, 9/2, 8/3, -1/4, 1477/24, 403/24, 359/24, 103/8, 221/24, 127/24, 13/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 5, 5, 7, 13/2, 11/2, 3, -1/2, -11, -2, -7/2, -5, -2, -1/2, 1/2, -3/2
13/2, 3, 0, 2, 1/2, 7/2, 1, 3/2, -49/4, -13/4, -11/4, -3/4, -13/4, -3/4, 5/4, -5/4
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/8, 103/8, 75/8, 161/24, 137/24, 109/24, 9/8, -7/24, 140/3, 71/6, 10, 28/3, 17/2, 35/6, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 13/2, 5, 9/2, 3/2, -2, -1/2, 1/2, -3/4, -17/4, -7/4, 7/4, 3/4, 3/4, 1/4, 13/4
0, -3, -3/2, -7/2, 0, 1/2, 1, -3/2, -25, -9/2, -5, -7, -9/2, -7/2, -1, 3/2
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1241/24, 259/24, 83/8, 73/8, 179/24, 127/24, 15/8, 17/24, 1099/24, 299/24, 73/8, 143/24, 133/24, 95/24, 15/8, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -9/4, -7/4, -21/4, -21/4, -9/4, 1/4, 3/4, 135/4, 47/4, 33/4, 23/4, 19/4, 15/4, 3/4, -11/4
-31/4, -23/4, -9/4, -13/4, -5/4, -5/4, 1/4, -7/4, -37/4, -13/4, -15/4, -5/4, 7/4, 3/4, 7/4, -3/4
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
715/24, 209/24, 55/8, 39/8, 103/24, 97/24, 13/8, 5/8, 1289/24, 359/24, 277/24, 65/8, 39/8, 25/8, 71/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35, 17/2, 6, 4, 13/2, 3, 0, -3, 1/4, 19/4, 5/4, 1/4, 9/4, 5/4, -9/4, 5/4
3/2, 7/2, 2, -1, -5/2, 0, -1, 1/2, 12, 1, 5/2, 11/2, 9/2, 7/2, 0, 3
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1147/24, 307/24, 233/24, 59/8, 49/8, 145/24, 17/8, -31/24, 937/24, 257/24, 223/24, 163/24, 113/24, 11/8, 29/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 5/2, 5, 2, 1, 1/2, 1/2, 2, -11, 3/2, -3/2, -5/2, -4, -3/2, 1, 1
-7/4, 1/4, 13/4, 3/4, -9/4, -1/4, -9/4, 5/4, -14, -9/2, -11/2, -7/2, -4, -3/2, -2, 0
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/6, 50/3, 61/4, 49/4, 101/12, 59/12, 29/12, 3/4, 403/8, 319/24, 265/24, 217/24, 57/8, 115/24, 47/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1/2, -1, -1, 0, 3/2, 3/2, -1/2, 15, 3, 9/2, 13/2, 7/2, 0, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 305/24, 93/8, 65/8, 191/24, 115/24, 53/24, 37/24, 133/2, 44/3, 44/3, 71/6, 49/6, 37/6, 3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -7/4, 5/4, -7/4, 1/4, -11/4, -1/4, 13/4, -95/4, -21/4, -23/4, -17/4, -11/4, -3/4, -9/4, -1/4
85/4, 23/4, 15/4, 15/4, 11/4, 15/4, 5/4, -1/4, 35/2, 7/2, 5/2, 1, 2, 3, 2, -3/2
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1493/24, 367/24, 121/8, 269/24, 65/8, 101/24, 19/8, -17/24, 293/12, 17/2, 11/2, 25/6, 31/12, 7/3, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 19/4, 21/4, 25/4, 19/4, 7/4, 7/4, 1/4, 34, 11/2, 11/2, 7/2, 7, 4, 1, -5/2
-17/2, -5/2, 1/2, -3/2, -1/2, -7/2, -5/2, 1/2, 25, 17/2, 11/2, 9/2, 7, 4, 1, 5/2
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1201/24, 87/8, 259/24, 223/24, 217/24, 137/24, 85/24, 5/24, 113/3, 32/3, 23/3, 29/6, 9/2, 11/3, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 2, 2, 0, 2, 1, -1/2, 1, -25, -17/2, -11/2, -13/2, -5, -3/2, -1/2, 3/2
33, 13/2, 9, 11/2, 4, 3/2, -1/2, 0, -35, -17/2, -23/2, -9, -11/2, -7/2, -1, 1
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1051/24, 275/24, 199/24, 197/24, 161/24, 95/24, 41/24, -13/8, 357/8, 87/8, 203/24, 203/24, 43/8, 101/24, 47/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 19/4, 23/4, 11/4, 3/4, 7/4, -3/4, 7/4, 11/2, 3, 5, 2, 1/2, -2, 1/2, -1/2
39/2, 6, 7/2, 9/2, 3/2, 3/2, -1/2, -1, 43/2, 5/2, 7/2, 13/2, 11/2, 4, 2, 3/2
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 26/3, 29/4, 29/4, 20/3, 29/6, 11/4, -7/6, 93/2, 73/6, 53/6, 49/6, 37/6, 11/2, 31/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 17/4, 31/4, 23/4, 15/4, 9/4, 5/4, -7/4, 23/2, -3, -1, 3/2, 7/2, 9/2, 3/2, -3/2
-4, 1, -1/2, -1/2, -3/2, -1, -1, 3/2, -7/4, -7/4, -7/4, -5/4, -11/4, -7/4, -1/4, -11/4
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
781/24, 55/8, 151/24, 143/24, 113/24, 91/24, 29/24, 19/24, 469/12, 23/2, 32/3, 15/2, 11/2, 19/12, 3/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, -3/4, -9/4, 1/4, 9/4, 3/4, 3/4, -1/4, 87/4, 21/4, 9/4, 13/4, 15/4, 3/4, 1/4, -1/4
45/4, 13/4, 3/4, 1/4, -11/4, 1/4, 11/4, 1/4, 85/4, 31/4, 29/4, 19/4, 5/4, -9/4, -1/4, -11/4
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
907/24, 77/8, 71/8, 157/24, 97/24, 83/24, 73/24, -5/24, 1135/24, 295/24, 263/24, 181/24, 127/24, 79/24, 65/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -15/2, -4, -3, -2, 1/2, -2, -1/2, -89/4, -25/4, -11/4, -15/4, -5/4, -5/4, -1/4, 7/4
15/2, 9/2, 3, 5/2, -1/2, 1, 3/2, 1/2, -12, -3, -2, -7/2, -6, -3, 0, 3/2
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 143/12, 35/3, 101/12, 101/12, 7, 13/4, 1/4, 295/6, 23/2, 19/2, 17/2, 23/3, 29/6, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 3/2, 1, 2, -1, -4, -1/2, 0, -37/4, -17/4, -7/4, 5/4, 17/4, 5/4, -9/4, 3/4
11/4, 13/4, 11/4, -3/4, 9/4, -5/4, 3/4, 9/4, 107/4, 25/4, 31/4, 27/4, 13/4, 13/4, 1/4, -9/4
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 43/4, 113/12, 23/3, 21/4, 47/12, 5/4, 13/12, 153/4, 119/12, 77/12, 37/6, 59/12, 17/6, 1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 5/2, -1/2, -1/2, 2, 4, 1/2, -3, -7, -4, -7/2, -1/2, -2, -1/2, 1/2, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1457/24, 415/24, 329/24, 245/24, 227/24, 137/24, 53/24, 7/8, 137/3, 14, 11, 47/6, 16/3, 11/6, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 7/4, 1/4, 11/4, 21/4, 11/4, 1/4, -7/4, -39/4, -17/4, -13/4, -13/4, 1/4, -7/4, 7/4, 1/4
4, 0, 2, -1, -1, 2, -3/2, 3/2, -87/2, -11, -10, -8, -11/2, -3, -3, 0
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/6, 217/12, 29/2, 67/6, 103/12, 14/3, 17/12, 11/12, 277/6, 41/3, 61/6, 31/4, 31/6, 25/6, 13/12, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -11/2, -4, -13/2, -4, -1, -2, 3/2, 49/4, 33/4, 19/4, 15/4, 5/4, -7/4, 3/4, -9/4
-37/4, 5/4, 5/4, -3/4, -17/4, -13/4, 1/4, -13/4, -2, -7/2, 0, 1/2, -2, -1, 2, 1
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/8, 75/8, 175/24, 37/8, 107/24, 19/8, 7/24, -7/24, 1291/24, 103/8, 307/24, 257/24, 179/24, 103/24, 29/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -3, -3, -3, -4, -2, -3/2, 2, 77/4, 31/4, 25/4, 11/4, -1/4, -1/4, 7/4, -1/4
91/4, 25/4, 15/4, 19/4, 15/4, 1/4, 5/4, -3/4, -37, -11, -8, -15/2, -7, -11/2, -2, 1
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 107/12, 17/2, 22/3, 71/12, 7/2, 13/4, 1/12, 707/12, 191/12, 25/2, 71/6, 95/12, 71/12, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-153/4, -51/4, -39/4, -25/4, -17/4, -9/4, -1/4, -5/4, -17/2, -6, -5, -7/2, 0, 1, -2, -1
14, 5/2, 2, 1/2, 1/2, 1, 5/2, 1, -41/4, -17/4, -27/4, -13/4, -1/4, -1/4, 9/4, -5/4
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 247/24, 191/24, 163/24, 103/24, 53/24, 11/8, 7/24, 607/12, 139/12, 133/12, 103/12, 89/12, 65/12, 41/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 5/4, 3/4, -9/4, -1/4, 13/4, -1/4, 3/4, 3/2, -3/2, 2, 0, 2, 7/2, 5/2, 0
-17, -2, -2, 0, -7/2, -3, -1, 1/2, -27/4, -3/4, -15/4, -5/4, -7/4, 7/4, -5/4, -9/4
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
677/12, 85/6, 133/12, 61/6, 77/12, 19/3, 11/4, 2/3, 1079/24, 251/24, 73/8, 145/24, 137/24, 115/24, 35/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -11/4, -11/4, -15/4, -1/4, -5/4, -3/4, 3/4, 31/4, 7/4, 3/4, 11/4, 7/4, -7/4, 7/4, 1/4
-44, -9/2, -8, -19/2, -17/2, -5, -3/2, 1, -109/4, -47/4, -35/4, -21/4, -9/4, -1/4, 1/4, -7/4
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/24, 365/24, 271/24, 239/24, 163/24, 27/8, 7/8, 13/24, 493/12, 107/12, 97/12, 95/12, 65/12, 47/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -17/2, -13/2, -3, 0, -5/2, 0, 0, 27/4, -1/4, -3/4, 7/4, 3/4, 13/4, 5/4, -7/4
3/2, 0, 5/2, 1, 9/2, 1, 0, 1/2, -1/2, 1, 0, 3, 3/2, -3/2, 0, 1/2
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1267/24, 101/8, 271/24, 199/24, 61/8, 97/24, 27/8, 1/8, 533/12, 45/4, 41/4, 91/12, 25/4, 11/4, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -11/4, -19/4, -21/4, -15/4, -9/4, 5/4, 7/4, -95/4, -15/4, -15/4, -21/4, -35/4, -21/4, -7/4, -3/4
81/4, 11/4, 11/4, 13/4, 11/4, 1/4, 3/4, -3/4, 14, -1/2, 3/2, 3, 3/2, 7/2, 1/2, -1/2
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 361/24, 287/24, 69/8, 121/24, 85/24, 65/24, 3/8, 165/8, 57/8, 121/24, 17/8, 17/8, 23/24, 7/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -1/4, -3/4, 5/4, 5/4, 1/4, 3/4, 3/4, -9/4, 1/4, 9/4, 1/4, -11/4, -5/4, 3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/12, 23/2, 97/12, 55/12, 13/3, 2, 11/12, -1/2, 1211/24, 337/24, 253/24, 211/24, 41/8, 95/24, 73/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -33/4, -23/4, -27/4, -13/4, -9/4, -5/4, -1/4, -29/2, -3/2, -9/2, -13/2, -11/2, -7/2, -1/2, -3/2
4, 2, 0, 3, 2, 0, -1, 0, 7, 3/2, 4, 1, -1, -1/2, -1/2, 3/2
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 35/3, 137/12, 9, 31/6, 10/3, 5/6, -7/12, 30, 19/3, 5, 5, 10/3, 3/2, 4/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -11/4, -15/4, -7/4, -11/4, -11/4, -11/4, -3/4, 37/2, 11, 8, 9/2, 1, -5/2, 0, 7/2
13, -1/2, 1, 2, 1, 2, 3/2, -2, -17/2, -5, -5, -3/2, -1, 2, 0, -3
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
997/24, 93/8, 71/8, 57/8, 29/8, 29/8, 23/24, -17/24, 1141/24, 253/24, 251/24, 215/24, 155/24, 73/24, 37/24, -37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 13/4, 5/4, 3/4, -5/4, -15/4, -9/4, -3/4, 18, 6, 5, 9/2, 1, 3/2, 1/2, -1/2
14, -1, 5/2, 9/2, 3/2, 0, 5/2, -1, 45/4, 13/4, 11/4, 17/4, 11/4, 15/4, 1/4, 11/4
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 307/24, 221/24, 65/8, 115/24, 23/8, 23/8, 1/24, 601/12, 37/3, 71/6, 29/3, 23/3, 17/4, 5/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, -3/4, -11/4, -3/4, 9/4, 7/4, 1/4, -3/4, 121/4, 11/4, 13/4, 25/4, 25/4, 11/4, 9/4, -3/4
9/2, 5/2, 1/2, -1/2, 3/2, -1/2, 3, 0, 177/4, 39/4, 27/4, 33/4, 25/4, 19/4, 5/4, -5/4
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
477/8, 389/24, 323/24, 265/24, 175/24, 91/24, 21/8, 9/8, 185/4, 155/12, 115/12, 25/4, 59/12, 59/12, 23/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -13/4, -9/4, -13/4, -1/4, -7/4, 5/4, -9/4, 33/4, 13/4, -1/4, 13/4, 17/4, 13/4, 1/4, -5/4
-9, 1, -1/2, -7/2, -5/2, 1, -3/2, 0, -17/4, -21/4, -13/4, -1/4, 11/4, -1/4, -1/4, -9/4
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/12, 43/4, 26/3, 16/3, 7/4, 7/6, 5/6, 1/4, 1417/24, 359/24, 331/24, 241/24, 67/8, 109/24, 23/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 3/4, -5/4, -3/4, -17/4, -5/4, 3/4, -11/4, 79/4, 5/4, 3/4, 15/4, 15/4, 9/4, 5/4, 1/4
25/2, 5/2, 7/2, 3/2, 5/2, 3/2, -3/2, -1/2, 67/4, 25/4, 19/4, 7/4, -1/4, -7/4, 1/4, 5/4
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 101/12, 6, 67/12, 47/12, 11/3, 2, -5/12, 995/24, 215/24, 157/24, 155/24, 49/8, 137/24, 19/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -7/2, -13/2, -7/2, -3, 0, 1/2, -3, -19, -5/2, -4, -11/2, -7/2, -1, 1, 3/2
-2, 7/2, 1/2, 1/2, -3, -2, -1/2, 3, -12, -3/2, -1, -1, -1, 1/2, 1/2, 5/2
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 281/24, 281/24, 71/8, 151/24, 97/24, 53/24, -25/24, 35, 9, 11/2, 5, 14/3, 13/3, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-173/4, -35/4, -39/4, -39/4, -31/4, -19/4, -7/4, 7/4, -16, -17/2, -13/2, -9/2, -1, -1, 3/2, 1
13/4, -19/4, -7/4, 1/4, 5/4, 5/4, 3/4, -1/4, 14, 1/2, 3, 7/2, 1, 2, 5/2, 1/2
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/8, 167/24, 53/8, 139/24, 121/24, 85/24, 35/24, 35/24, 415/12, 39/4, 29/4, 15/4, 11/4, 31/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 39/4, 39/4, 29/4, 23/4, 13/4, 1/4, -3/4, -83/4, -29/4, -21/4, -15/4, -13/4, -3/4, -7/4, 3/4
0, 3, -1/2, -2, -3, 1/2, 3/2, 3/2, -115/4, -21/4, -23/4, -29/4, -17/4, -11/4, -3/4, 7/4
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/6, 53/12, 8/3, 5/4, 3/4, 3/4, 2/3, -1/6, 533/12, 143/12, 115/12, 31/4, 43/6, 55/12, 2, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/4, 31/4, 27/4, 29/4, 19/4, 7/4, -1/4, -13/4, 21/4, -9/4, 5/4, -5/4, -5/4, 7/4, -5/4, -9/4
-57/4, -27/4, -19/4, -5/4, -3/4, -15/4, -7/4, 5/4, -75/2, -7, -17/2, -13/2, -7, -9/2, -2, -1
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 31/2, 151/12, 21/2, 83/12, 59/12, 25/12, -11/6, 112/3, 9, 43/6, 31/6, 59/12, 9/2, 35/12, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/4, 29/4, 15/4, 15/4, 13/4, 21/4, 13/4, 1/4, -3/4, 11/4, -3/4, -7/4, -7/4, -15/4, -1/4, -7/4
-85/4, -21/4, -19/4, -27/4, -17/4, -3/4, -3/4, -5/4, 25/4, -13/4, -1/4, 7/4, 19/4, 15/4, 13/4, -1/4
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1301/24, 131/8, 319/24, 245/24, 51/8, 67/24, 41/24, 3/8, 37, 29/3, 7, 83/12, 25/4, 9/2, 3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-211/4, -53/4, -47/4, -33/4, -21/4, -23/4, -9/4, 5/4, -21/4, -7/4, -9/4, -13/4, -1/4, -13/4, -7/4, -5/4
-51/2, -21/2, -15/2, -9/2, -5/2, -2, -1/2, 3, -16, -4, -3, -6, -5/2, -3/2, -1, 2
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/12, 35/4, 103/12, 41/6, 9/2, 11/4, 3/4, 7/12, 71/2, 7, 41/6, 13/2, 17/3, 10/3, 4/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -3/4, -9/4, -5/4, 1/4, -1/4, 1/4, -1/4, -15/2, 0, -1, 1/2, 0, -3, -1, -2
-8, -2, -1, -3, -3, -2, -3, 0, -37/2, -4, -9/2, -7/2, -2, -3, -2, 1/2
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
327/8, 97/8, 241/24, 155/24, 25/8, 47/24, 15/8, 11/8, 607/24, 63/8, 131/24, 97/24, 49/24, 47/24, 13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 29/4, 21/4, 13/4, 23/4, 11/4, 7/4, -7/4, 17/2, 1/2, -5/2, 0, -3/2, 2, 2, -1
9/4, -9/4, 3/4, -1/4, 1/4, 13/4, 5/4, -1/4, 6, -3/2, 2, 3/2, 1/2, 3/2, -1, 0
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/24, 235/24, 69/8, 51/8, 139/24, 35/8, 9/8, -13/24, 773/24, 179/24, 161/24, 127/24, 115/24, 27/8, 43/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 2, -3/2, 0, 7/2, 2, -3/2, -1, 0, 9/2, 3/2, -3/2, -5, -5/2, 0, -3
17/2, 5, 7/2, 1/2, 3/2, -1/2, 0, 5/2, 18, 3/2, 2, 2, 3, 6, 3, 1/2
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 137/12, 59/6, 71/12, 21/4, 3/2, 4/3, -11/12, 184/3, 46/3, 85/6, 31/3, 20/3, 25/6, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 5/2, -1/2, 0, 5/2, 0, 0, 1, 17/2, 1, 7/2, 3/2, -2, 3/2, -1, 1
1, 4, 1, 1, -2, -2, -1, -2, 7/2, -1, 1, 1/2, -1, 2, 1/2, -5/2
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1087/24, 269/24, 241/24, 163/24, 115/24, 97/24, 23/8, -17/24, 185/3, 31/2, 29/2, 25/2, 26/3, 37/6, 7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 7, 9/2, 2, 7/2, 3, 1, 1, -123/4, -31/4, -21/4, -27/4, -19/4, -7/4, -5/4, 5/4
25, 3/2, 5/2, 11/2, 15/2, 5, 2, -1, -21, -13/2, -15/2, -13/2, -4, -5/2, -1, 0
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 55/4, 119/12, 113/12, 23/4, 19/4, 19/6, -1/12, 46, 163/12, 45/4, 31/4, 14/3, 3, 13/12, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 17/4, 7/4, -7/4, -3/4, -7/4, 1/4, 3/4, -51/4, -23/4, -11/4, -17/4, -9/4, -7/4, 3/4, -9/4
15/4, 5/4, 7/4, -3/4, 5/4, -3/4, -9/4, 3/4, -133/4, -37/4, -23/4, -25/4, -19/4, -9/4, 1/4, 9/4
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/24, 197/24, 185/24, 113/24, 113/24, 113/24, 61/24, 5/24, 1465/24, 373/24, 323/24, 83/8, 247/24, 169/24, 79/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 21/4, 7/4, 21/4, 13/4, 3/4, -5/4, -5/4, 51/4, 17/4, 11/4, 11/4, 25/4, 15/4, 1/4, 9/4
-37/4, 3/4, -7/4, -13/4, -9/4, -3/4, -7/4, 5/4, 41, 10, 12, 17/2, 11/2, 5, 3/2, 3/2
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1411/24, 353/24, 341/24, 91/8, 181/24, 37/8, 83/24, -3/8, 48, 77/6, 37/3, 26/3, 16/3, 10/3, 1, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -43/4, -29/4, -15/4, -9/4, 5/4, 11/4, -3/4, -31/2, -13/2, -3, -5/2, -1, -9/2, -3/2, -3/2
-1/4, -3/4, 11/4, 17/4, 3/4, -3/4, -5/4, -3/4, -151/4, -23/4, -31/4, -31/4, -31/4, -21/4, -9/4, 5/4
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/8, 175/24, 45/8, 127/24, 39/8, 67/24, 29/24, 17/24, 451/12, 103/12, 47/6, 91/12, 17/4, 49/12, 2, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -1/4, -5/4, -3/4, -3/4, 5/4, -1/4, -13/4, -12, 0, 3/2, -3/2, -5/2, -4, -1/2, -2
17/4, -9/4, 3/4, 5/4, 1/4, -7/4, 3/4, 7/4, 25, 4, 6, 5/2, 5/2, 7/2, 0, -7/2
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 22/3, 25/6, 43/12, 43/12, 43/12, 11/6, 2/3, 493/8, 121/8, 311/24, 251/24, 73/8, 143/24, 61/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 3/4, 3/4, 7/4, 5/4, 5/4, 5/4, 1/4, -24, -6, -4, -7/2, -2, 3/2, 0, 3
29/2, 5/2, 4, 3, 1/2, -1, 0, 3/2, 17/2, 0, 7/2, 1, 0, 3/2, 1, -5/2
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1151/24, 85/8, 251/24, 251/24, 57/8, 115/24, 11/8, 11/8, 331/6, 41/3, 12, 29/3, 53/6, 16/3, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, 17/4, 5/4, 1/4, -11/4, 1/4, -13/4, 5/2, 3/2, 1/2, 1/2, -5/2, -1/2, -3/2, 3/2
-3/2, -1/2, -3/2, -3/2, 1/2, -1/2, 3/2, 3/2, -11/2, 0, 0, 2, -3/2, -4, -3/2, 3/2
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 47/4, 28/3, 103/12, 19/4, 9/4, 2, 11/12, 451/12, 37/4, 29/4, 77/12, 23/4, 11/4, 7/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 3/4, 9/4, 1/4, 5/4, 9/4, -3/4, 1/4, 57/4, 17/4, 21/4, 11/4, 7/4, 7/4, 1/4, 11/4
-17, -19/2, -6, -4, -1, -7/2, 0, -3, 1/4, -11/4, -9/4, 5/4, -3/4, 5/4, 1/4, -9/4
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 83/6, 127/12, 109/12, 79/12, 47/12, 5/4, 3/4, 1195/24, 317/24, 233/24, 233/24, 173/24, 95/24, 17/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 19/4, 15/4, 5/4, 9/4, 11/4, -3/4, -3/4, 1, 1/2, -1/2, -1, -2, -3/2, 3/2, 1
-14, -2, -3/2, -7/2, -3, -1/2, -2, -3/2, 5/2, -1, -2, 1/2, 5/2, -1, -2, -1/2
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 95/12, 19/4, 19/4, 19/4, 4, 11/12, 3/4, 42, 32/3, 17/2, 22/3, 5, 4, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, 7/2, 0, -7/2, -5, -5, -3/2, -3/2, 32, 5, 17/2, 5, 13/2, 7/2, 0, -1/2
-1/4, -9/4, -19/4, -9/4, 5/4, 5/4, 5/4, -1/4, 25, 9, 8, 6, 7/2, 1/2, 0, 0
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1127/24, 263/24, 179/24, 57/8, 49/8, 45/8, 27/8, -11/24, 129/4, 119/12, 73/12, 61/12, 11/4, 19/12, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -7/2, -5/2, -3/2, -1/2, -3/2, 0, -2, 16, 1/2, 3/2, 9/2, 9/2, 5/2, 1, 3/2
61/4, 13/4, 11/4, 19/4, 11/4, 7/4, 1/4, 1/4, 129/4, 49/4, 35/4, 23/4, 11/4, 9/4, 5/4, -1/4
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 38/3, 125/12, 15/2, 79/12, 41/12, 5/3, 13/12, 50, 12, 12, 125/12, 29/4, 16/3, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -2, -2, 1, 4, 9/2, 5/2, 1/2, 2, 0, 0, 0, 3, 0, 2, 0
21, 1, 3, 5, 2, 1, 1, -2, 37, 10, 8, 15/2, 9/2, 3/2, 3/2, -1
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
845/24, 283/24, 65/8, 113/24, 27/8, 41/24, 19/24, 1/8, 1255/24, 337/24, 265/24, 61/8, 115/24, 107/24, 23/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -2, -4, -5/2, -9/2, -3, -1, -3/2, 5, 5/2, 0, 7/2, 3/2, -1, -2, -3/2
-14, 1/2, -3/2, -4, -5, -3/2, -7/2, 0, 45/2, 2, 3, 9/2, 3, 9/2, 1, 5/2
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 41/4, 39/4, 85/12, 17/3, 29/6, 17/6, 5/12, 42, 45/4, 9, 15/2, 19/3, 47/12, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -3/4, -17/4, -11/4, -3/4, 3/4, -7/4, 1/4, 35/2, 5/2, 5/2, 0, 5/2, 4, 3/2, -1/2
1/4, -3/4, -7/4, 5/4, -5/4, 7/4, -3/4, 9/4, 45/2, 5, 15/2, 11/2, 5/2, 1, -1/2, 3/2
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 143/12, 119/12, 85/12, 29/6, 9/2, 2, -19/12, 587/12, 133/12, 59/6, 8, 77/12, 71/12, 31/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -4, -4, -2, 3/2, 7/2, 5/2, -1, 21/4, -9/4, 5/4, 7/4, 11/4, -3/4, 5/4, -1/4
-105/4, -37/4, -25/4, -11/4, -17/4, -21/4, -9/4, 1/4, -11/4, 11/4, 1/4, -1/4, 1/4, -5/4, -3/4, 3/4
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 19/2, 7, 83/12, 14/3, 41/12, 3, 0, 703/12, 65/4, 51/4, 137/12, 103/12, 21/4, 9/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -5/2, 1/2, -5/2, -2, 3/2, -2, 3/2, -71/4, -11/4, -21/4, -19/4, -13/4, -13/4, 1/4, 11/4
33/4, 23/4, 21/4, 11/4, -3/4, -3/4, -1/4, -9/4, -27/4, -9/4, -3/4, -1/4, -7/4, -13/4, -1/4, 13/4
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
739/24, 197/24, 59/8, 57/8, 103/24, 77/24, 9/8, 17/24, 423/8, 99/8, 281/24, 79/8, 71/8, 125/24, 67/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 27/4, 25/4, 27/4, 13/4, 3/4, 3/4, -9/4, 67/4, 7/4, 11/4, 13/4, 15/4, 11/4, -1/4, 13/4
21/4, -11/4, 3/4, -7/4, -5/4, 9/4, 5/4, 1/4, -6, -3/2, 1/2, -5/2, 0, -3, -3/2, -1
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 187/12, 47/4, 8, 6, 11/3, 11/6, -5/6, 58, 91/6, 38/3, 59/6, 43/6, 7/2, 19/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51, -29/2, -25/2, -11, -15/2, -11/2, -5/2, 1/2, 37/4, 9/4, 13/4, 25/4, 15/4, 5/4, -9/4, -3/4
-41/2, -7, -8, -13/2, -4, -1, 2, 1, 43, 23/2, 8, 9, 6, 11/2, 3, 0
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 293/24, 83/8, 65/8, 125/24, 113/24, 19/24, -19/24, 467/8, 395/24, 317/24, 77/8, 57/8, 39/8, 17/8, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -5/2, -6, -9, -13/2, -3, 0, 7/2, -167/4, -33/4, -37/4, -33/4, -25/4, -15/4, -9/4, -1/4
-21/2, 5/2, 0, -1, -9/2, -2, -1, -3/2, -81/4, -21/4, -19/4, -19/4, -5/4, -7/4, -1/4, 13/4
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1447/24, 107/8, 101/8, 93/8, 223/24, 149/24, 67/24, 19/24, 355/8, 81/8, 73/8, 71/8, 181/24, 113/24, 13/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, 5/2, 0, -3/2, 1/2, -1/2, -2, 21/2, 4, 9/2, 9/2, 1, -1, -5/2, -1
-3, -5, -2, -1, 2, 2, 0, 3, 23/4, 13/4, 15/4, 9/4, 3/4, 7/4, 5/4, 1/4
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/8, 395/24, 101/8, 283/24, 65/8, 37/8, 23/8, 7/24, 1349/24, 121/8, 91/8, 227/24, 65/8, 101/24, 49/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 5/4, -7/4, -1/4, 3/4, 1/4, 1/4, 5/4, -17/2, -1, -4, -5/2, 1, -2, 3/2, 3/2
37/4, 7/4, -5/4, 1/4, 3/4, 3/4, 5/4, -3/4, -137/4, -29/4, -33/4, -31/4, -17/4, -3/4, -3/4, -3/4
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
965/24, 211/24, 193/24, 163/24, 137/24, 113/24, 13/8, 13/8, 399/8, 329/24, 253/24, 63/8, 57/8, 33/8, 7/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 7/4, 5/4, -9/4, 3/4, 1/4, 7/4, -5/4, 35/4, 13/4, 5/4, -9/4, 3/4, -5/4, 3/4, -5/4
-65/2, -15/2, -21/2, -15/2, -4, -1, -5/2, 1/2, 8, 7/2, 2, 4, 1, -1, 2, 3/2
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/24, 235/24, 149/24, 139/24, 31/8, 79/24, 19/8, -1/8, 427/8, 91/8, 85/8, 81/8, 51/8, 49/8, 25/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -23/4, -17/4, -7/4, 1/4, -1/4, -5/4, 9/4, -14, -7/2, -11/2, -5/2, -2, -4, -1/2, -1
-33, -8, -7, -7, -6, -4, -2, 1, 13, 9/2, 13/2, 4, 5, 3/2, -1, 5/2
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/12, 121/12, 97/12, 19/4, 4, 9/4, 23/12, -2/3, 167/4, 143/12, 45/4, 89/12, 21/4, 47/12, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52, 13, 10, 8, 8, 9/2, 5/2, 1, -11/4, -3/4, -5/4, 3/4, -3/4, -15/4, -11/4, 1/4
-71/4, -11/4, -23/4, -15/4, -7/4, -5/4, -7/4, 3/4, -59/2, -4, -3/2, -5, -4, -5, -3/2, 3/2
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 161/12, 37/3, 119/12, 20/3, 21/4, 7/4, 5/12, 467/12, 47/4, 121/12, 91/12, 59/12, 31/12, 13/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
147/4, 33/4, 29/4, 19/4, 25/4, 25/4, 13/4, 1/4, -61/4, -11/4, -15/4, -13/4, -11/4, 3/4, 5/4, 7/4
-19/4, 1/4, -1/4, -11/4, 3/4, -9/4, -9/4, 1/4, -143/4, -37/4, -37/4, -25/4, -13/4, -5/4, -1/4, 13/4
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 27/4, 21/4, 9/2, 25/6, 49/12, 7/4, -7/12, 61/2, 19/2, 13/2, 4, 13/6, 2, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 3, 0, 1, 4, 7/2, 0, 3, 65/4, 9/4, 9/4, 9/4, 9/4, 21/4, 11/4, -1/4
-51/4, -21/4, -15/4, -9/4, -3/4, 9/4, 3/4, -5/4, -63/2, -9/2, -9/2, -6, -9/2, -4, -2, 1
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 46/3, 143/12, 26/3, 61/12, 55/12, 7/6, 3/4, 46, 151/12, 59/6, 73/12, 73/12, 53/12, 37/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 7/2, 1, 3, 1, 1, 0, 2, 21, 5, 2, 2, 2, 9/2, 1, 5/2
20, 5/2, 0, 7/2, 6, 5/2, -1, -5/2, -23/4, 7/4, 9/4, 5/4, 1/4, -13/4, 1/4, 5/4
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1229/24, 359/24, 89/8, 239/24, 61/8, 109/24, 23/24, 19/24, 799/24, 257/24, 59/8, 51/8, 67/24, 41/24, 17/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -11/2, -13/2, -8, -6, -9/2, -1, 2, 18, 5/2, 11/2, 4, 3/2, 3, 2, 1/2
-125/4, -41/4, -27/4, -21/4, -13/4, -5/4, -5/4, 9/4, -24, -11/2, -6, -17/2, -11/2, -5/2, 1/2, 5/2
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1307/24, 117/8, 93/8, 77/8, 143/24, 83/24, 67/24, 19/24, 159/4, 45/4, 101/12, 77/12, 47/12, 43/12, 35/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 1, 2, -1, 0, 3, -113/4, -19/4, -17/4, -23/4, -27/4, -17/4, -3/4, 11/4
16, 11/2, 5/2, 4, 2, 3, 1, 0, 181/4, 29/4, 25/4, 35/4, 25/4, 25/4, 13/4, -1/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/24, 167/24, 145/24, 47/8, 133/24, 29/8, 25/24, 23/24, 545/12, 19/2, 19/2, 8, 6, 11/2, 5/2, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -17/4, -21/4, -23/4, -13/4, -15/4, -11/4, 3/4, -29/4, -27/4, -29/4, -15/4, -1/4, 11/4, 11/4, -1/4
-101/4, -31/4, -27/4, -35/4, -23/4, -11/4, 3/4, 1/4, 5/2, 3, 2, 1/2, 5/2, -1, 1, -1/2
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 107/12, 85/12, 65/12, 59/12, 7/2, 3, 1/3, 44, 29/3, 29/3, 43/6, 21/4, 19/6, 19/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -3, -6, -3, -6, -9/2, -5/2, 1, 55/4, 7/4, -3/4, 7/4, 17/4, 7/4, -1/4, 3/4
29/2, 15/2, 11/2, 4, 2, -1/2, 1, 2, 57/4, 21/4, 11/4, 19/4, 17/4, 3/4, -5/4, 1/4
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/3, 8, 73/12, 11/2, 11/2, 19/6, 7/4, -4/3, 517/12, 133/12, 41/4, 33/4, 61/12, 15/4, 5/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -19/4, -17/4, -25/4, -27/4, -13/4, -1/4, 9/4, -49/4, -9/4, -5/4, -3/4, -17/4, -21/4, -9/4, -3/4
-19/4, -17/4, -13/4, -1/4, 1/4, -3/4, -1/4, 1/4, -71/4, -15/4, -1/4, -5/4, -19/4, -19/4, -5/4, 3/4
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 151/12, 29/3, 15/2, 55/12, 13/4, 17/6, -7/12, 111/2, 53/4, 149/12, 131/12, 28/3, 25/4, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 27/4, 21/4, 11/4, 13/4, 1/4, 5/4, 3/4, -73/4, -9/4, -21/4, -13/4, 1/4, 3/4, -7/4, 3/4
-7, -4, -4, -3, 0, -1, -2, -1, 7/4, -13/4, -11/4, -5/4, 7/4, -5/4, 5/4, -1/4
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/12, 193/12, 151/12, 25/2, 115/12, 41/6, 37/12, 7/12, 587/12, 53/4, 155/12, 119/12, 77/12, 41/12, 19/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35, -4, -13/2, -10, -13/2, -3, 0, -2, -37/2, -1/2, -1, -5/2, -9/2, -11/2, -5/2, 1
27, 6, 4, 7, 6, 3, 1/2, -1/2, 21, 5/2, 11/2, 7, 7/2, 5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/3, 127/12, 47/6, 6, 11/2, 25/12, 4/3, -1/2, 703/12, 61/4, 145/12, 45/4, 97/12, 53/12, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, 9/4, -3/4, -7/4, 1/4, -1/4, -11/4, 115/4, 19/4, 23/4, 27/4, 29/4, 17/4, 3/4, 7/4
-59/2, -10, -13/2, -3, -5, -4, -1, 2, 21/2, 3/2, 2, 9/2, 9/2, 3/2, -1/2, 3
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 49/4, 59/6, 29/3, 17/2, 6, 35/12, 1, 691/12, 161/12, 51/4, 43/4, 37/4, 23/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 3, 5/2, 4, 1/2, 1, 0, 5/2, -119/4, -29/4, -25/4, -23/4, -9/4, -15/4, -7/4, 7/4
61/2, 9, 10, 13/2, 11/2, 5/2, 1, -1, 17/2, -5/2, 1/2, -2, 1, 2, 3/2, -1
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 325/24, 253/24, 55/8, 155/24, 97/24, 61/24, 11/8, 1225/24, 319/24, 277/24, 73/8, 65/8, 121/24, 49/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -3/4, 11/4, 1/4, 11/4, 11/4, 7/4, -1/4, 11, 1, 0, 5/2, 1/2, -1/2, 5/2, 1
-7, -2, -4, -2, -4, -1, -1, -1, -24, -6, -9/2, -11/2, -7/2, -2, -1, -1/2
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1037/24, 103/8, 81/8, 63/8, 107/24, 89/24, 31/24, 5/8, 133/4, 39/4, 33/4, 14/3, 13/4, 5/3, 13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/4, -17/4, -21/4, -23/4, -17/4, -5/4, 9/4, 1/4, 5, -1, 2, -1/2, -2, -1, 5/2, -1
-21/4, -1/4, -7/4, 7/4, 11/4, -3/4, -7/4, 5/4, 17/4, -5/4, 1/4, -7/4, 5/4, 15/4, 1/4, -7/4
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1385/24, 383/24, 289/24, 235/24, 63/8, 53/8, 23/8, 19/24, 773/12, 197/12, 151/12, 47/4, 107/12, 79/12, 11/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -15/4, -11/4, 3/4, -1/4, 13/4, -1/4, 3/4, -17/4, -1/4, 7/4, 1/4, -5/4, -5/4, -1/4, -7/4
-38, -23/2, -19/2, -8, -13/2, -4, -7/2, 0, -3/2, -5/2, -2, 1, 0, 1, -3/2, -1/2
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/24, 257/24, 77/8, 163/24, 127/24, 21/8, 7/8, 1/8, 259/6, 53/6, 53/6, 25/3, 7, 17/3, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 9/4, -1/4, 1/4, 9/4, 3/4, -1/4, 7/4, 7/4, 3/4, -11/4, 3/4, -7/4, 3/4, 3/4, -5/4
5/4, 11/4, -1/4, -9/4, -7/4, -9/4, -3/4, -11/4, -5/4, 3/4, 1/4, -3/4, -17/4, -3/4, -11/4, 3/4
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 29/2, 139/12, 21/2, 22/3, 6, 5/2, 1/12, 293/6, 21/2, 10, 55/6, 43/6, 5, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -1, -5/2, 1/2, -2, -1, 5/2, -1/2, -9/2, -3/2, 1, 0, 2, 0, -3/2, -1/2
-53/2, -3, -5, -8, -6, -5/2, 1, 1, -25, -9/2, -6, -5, -4, -4, -2, -3/2
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/4, -1/4, -1/6, 1/12, 1/12, 1/12, 1/12, -7/24, -1/8, -1/24, 1/24, 1/24, 1/24, 19/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, -7/4, 1/4, 17/4, -5/4, 1/4, 11/4, 21/4, 13/4, 15/4, 7/4, 5/4, 11/4, 25/4, 9/4, 3/4
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/12, 1/6, 3/4, 11/12, 1/24, 1/24, 1/24, 1/24, 1/24, 3/8, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -11/4, -9/4, 5/4, -3/4, 25/4, 27/4, -1/4, -11/4, -1/4, -1/4, 1/4, 9/4, -3/4, 11/4, 27/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 0, 0, 1/4, -1/3, 0, 0, 1/12, 1/12, 1/12, 1, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, -1, -1/2, 0, 0, 1/2, 5, 9/2, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, -3/2, 1/2, 1/2, 5, -3, -1/2, 11/4, -11/4, -5/4, -3/4, 1/4, 1/4, 7/4, 27/4
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -5/24, -1/24, -1/24, 1/24, 1/24, 1/24, 11/24, 0, 0, 0, 0, 0, 1/12, 1/3, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 21/4, 3/4, 5/4, -7/4, 17/4, 23/4, 5/4, -1, 1/2, 1/2, 2, 13/2, -1, 7/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 2, 6, 11/2, 9/2, 9/2, 9/2
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/12, 1/2, 11/12, 11/12, -1/4, -1/12, 0, 1/12, 1/12, 1/12, 11/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 7/4, 3/4, 7/4, -9/4, 9/4, 0, -5/2, 3, -2, 7/2, 11/2, -1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, 11/4, -11/4, -9/4, 11/4, -11/4, 25/4, 19/4
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -3/8, -1/24, -1/24, -1/24, -1/24, 1/24, 19/24, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 11/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 13/2, -1, 1/2, 5/2, 4, 6, 1/2, 15/4, -1/4, -5/4, 1/4, 11/4, 25/4, 15/4, 19/4
15/4, 13/4, 3/4, -1/4, 7/4, -11/4, 7/4, -5/4, 5/4, 11/4, 1/4, -9/4, 11/4, 13/4, 3/4, 5/4
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/24, 1/24, 1/24, 1/24, 1/24, 5/24, 11/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 0, 0, 0, 0, 1/2, 1/2, 5/2, -7/4, 1/4, 5/4, 23/4, 27/4, 9/4, 11/4, 7/4
2, 1/2, 5/2, 5, 11/2, 2, 5, 9/2, 2, 1/2, 2, 5/2, -1, 13/2, 9/2, -2
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, -1/24, 1/24, 1/24, 1/24, 3/8, 5/8, 19/24, -1/4, 0, 0, 0, 0, 1/12, 5/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 21/4, 5/4, 17/4, 23/4, -5/4, 21/4, 13/4, 1/4, -7/4, 5/4, 19/4, 19/4, 15/4, 19/4, 13/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 5/4, 23/4, -1/4, 9/4, 19/4, 17/4, -7/4
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 1/24, 1/24, 1/24, 1/24, 7/8, 7/8, 7/8, -7/24, -1/24, 1/24, 1/24, 1/24, 1/24, 3/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 3, 4, 11/2, 1, 3, 9/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 9/2, -2, -3/2, 3/2, 6, -1, 2
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/12, 1/12, 1/12, 1/12, 1/3, -1/24, -1/24, -1/24, -1/24, 1/24, 3/8, 11/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 15/4, 17/4, -7/4, 15/4, 17/4, 23/4, -3/4, -7/4, 3/4, 19/4, 21/4, -1/4, 15/4, -7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, 23/4, 23/4, 7/4, 9/4, 13/4, 21/4, 21/4
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -7/24, -1/24, -1/24, -1/24, 1/24, 1/24, 1/24, -1/4, 0, 0, 1/12, 1/12, 1/2, 5/6, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 4, -3/2, -1/2, 1/2, -3, -1, 11/2, 3, -5/2, 5, -3/2, 11/2, 4, -1/2, -3
7/4, 11/4, 19/4, 23/4, 1/4, 15/4, 9/4, -5/4, 23/4, 1/4, 9/4, 27/4, 3/4, -9/4, -3/4, 1/4
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 1/24, 1/24, 1/24, 1/24, 1/24, 5/24, 5/24, -1/2, -1/4, 0, 0, 1/12, 1/12, 1/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, 1/4, 1/4, 1/4, 1/4, -5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 5, -3, -2, 1/2, 7/2, -5/2, -1, 3, 13/2, 7/2, 4, -1, 1/2, 13/2, -3
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -1/24, -1/24, -1/24, -1/24, 7/24, 17/24, 23/24, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, 1/2, 5, 13/2, 9/2, 3, 9/2, 11/2, 5/2, -2, -2, -3/2, 1/2, 2, -3
0, 0, 0, 0, 0, 0, 0, 0, 23/4, 13/4, -3/4, -1/4, 7/4, 25/4, -9/4, 5/4
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4, 13/12, -5/12, -1/3, 0, 0, 0, 0, 1/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 7/4, 19/4, 19/4, 5/4, 19/4, 7/2, 3, -3/2, -3/2, 1, 13/2, -5/2, 7/2
-5/2, 7/2, 6, -5/2, -1/2, 4, 5, 1, 1/2, -3, 0, 5/2, 5, 13/2, 1/2, 4
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -7/24, -7/24, -1/24, -1/24, -1/24, 1/24, 7/8, 0, 0, 0, 0, 0, 1/12, 11/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 5/2, 5/2, 11/2, 5, 5, 0
11/4, -11/4, -1/4, -7/4, -3/4, 7/4, 9/4, -1/4, -5/2, 4, -2, 5, 3, -5/2, 13/2, 9/2
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, -11/24, -7/24, -1/24, -1/24, -1/24, 1/24, 7/8, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -2, -3/2, 0, 0, 9/2, 5, 1, 3/2, 13/2, -1, 2, 3, 6, 4, 6
5, 1/2, -3/2, -2, 11/2, 11/2, -5/2, 3/2, 6, 0, 5/2, 5, 3/2, -1, 1, 3
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -1/8, -1/24, -1/24, 1/24, 1/24, 7/8, 25/24, -1/2, -1/6, 0, 0, 1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, -2, 0, 1/2, 7/2, -3, -5/2, 11/2, 6, -1, -1/2, 0, 7/2, 11/2, 5
5/2, -1/2, 3, 4, 3/2, -3, 11/2, -1, 1, 3, 1, 4, 4, 1, 3, 1
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/12, 1/12, 1/3, 5/12, 11/12, 1/24, 1/24, 1/24, 1/24, 1/24, 3/8, 3/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 21/4, 21/4, 1/4, 19/4, 9/4, -1/4, -1/4, 0, 1/2, 1/2, 1, 1, 1/2, 7/2, 5
5/2, 11/2, 13/2, 9/2, 3, -1/2, 7/2, 2, 3/2, -1/2, 5, 0, 1/2, -3/2, 7/2, -5/2
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -3/2, -5/2, -3/2, -1, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -2, -2, -3/2, -1/2, -3, 2
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/24, -1/24, -1/24, -1/24, -1/24, 1/24, 7/8, 9/8, -7/24, -1/24, -1/24, -1/24, 1/24, 7/24, 7/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3, -5/2, 1/2, 5, 1/2, 7/2, 7/2, 27/4, -9/4, 21/4, 27/4, 9/4, -7/4, -5/4, 25/4
-5/2, -3, -5/2, 13/2, 2, 2, 2, 9/2, 0, 1, 5/2, 2, 0, 9/2, 13/2, 5/2
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -7/24, -1/24, -1/24, 1/24, 1/24, 23/24, 25/24, -1/3, -1/4, 0, 0, 0, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -2, 11/2, 11/2, 1, 11/2, 3, 1/2, -11/4, 5/4, -5/4, 7/4, 21/4, -9/4, -1/4, -3/4
-1/2, 2, 2, 6, 0, -3/2, 5, 2, 5, 4, 4, -2, 0, 3/2, 0, 7/2
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -7/24, -1/24, -1/24, -1/24, 1/24, 5/24, 11/24, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 5, -1, -1/2, 9/2, 7/2, 2, 7/2, 0, 1/2, 5/2, 3, 3, 13/2, -3/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 13/4, 17/4, 25/4, -7/4, 1/4, 1/4, 1/4, 9/4
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -7/24, -1/24, -1/24, -1/24, -1/24, 17/24, 25/24, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 3/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 3/2, 4, 11/2, 3, -3, 6
5/2, 7/2, 1/2, 3, 9/2, 13/2, 9/2, 2, -2, 11/2, 3/2, 5, 4, 1, 1, 1
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -3/8, -3/8, -1/24, -1/24, -1/24, 1/24, 1/24, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 3/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, 15/4, -3/4, -1/4, 9/4, 1/4, 17/4, -3/4, -1/4, 1/4, 9/4, 21/4, 7/4, -9/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 7/2, -1, 9/2, 11/2, 3, 7/2, -3, -1
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 1/24, 1/24, 1/24, 1/24, 3/8, 19/24, 23/24, -1/3, 0, 0, 0, 0, 1/12, 1/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, -1/2, 0, 4, 5/2, -3/2, -3/2, -3, -1/2, -1/2, 1/2, 3, 3/2, 5/2, 7/2
-5/4, 21/4, -5/4, 19/4, 11/4, 25/4, -11/4, 25/4, -5/2, -1/2, 5/2, -1/2, 3/2, 6, -3, 1/2
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 2/3, 2/3, 13/12, -5/12, -1/6, 0, 0, 1/12, 1/12, 1/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 1/2, 1, 7/2, 5, 5, 5, 0, -11/4, 3/4, 9/4, 25/4, 3/4, 3/4, 3/4, 13/4
25/4, 25/4, 25/4, -1/4, 1/4, 1/4, 5/4, -9/4, 21/4, 11/4, 13/4, 7/4, -11/4, 7/4, 17/4, 11/4
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 0, 0, 0, 0, 1/12, 1, 1, -7/24, -1/8, 1/24, 1/24, 1/24, 1/24, 7/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -1/2, 1/2, 2, 11/2, 13/2, 0, 7/2, 11/2, 11/2, 1/2, 1, 5/2, 13/2, 11/2, 0
6, 4, -3, 5, 6, 6, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/12, 1/12, 1/12, 7/12, 2/3, 2/3, -1/2, 0, 0, 0, 0, 1/12, 1/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 13/2, 3/2, 5/2, 3, 5, 9/2, 5, 11/2, -5/2, -3/2, -3/2, 2, -2, 1, 0
11/2, 5/2, 6, 5, 4, 5, -2, -3, -3, -3/2, 3/2, 5/2, 1/2, -5/2, -3/2, -2
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/24, -1/24, 1/24, 1/24, 1/24, 1/24, 13/24, 13/24, -1/4, -1/4, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 7/2, 1/2, 3, 4, 6, -3, 7/2, 3/2, 5/2, 0, 0, 1/2, 5/2, 5, 6
5, 1, -1, 13/2, -5/2, 5/2, 1, 3/2, 23/4, 17/4, 3/4, 3/4, -9/4, 3/4, 9/4, 23/4
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -1/24, -1/24, -1/24, 1/24, 1/24, 5/24, 11/24, -1/4, 1/12, 1/12, 1/12, 1/12, 2/3, 3/4, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, 1, 1, 3, 4, 6, 6, -11/4, 1/4, 1/4, 1/4, 1/4, -7/4, 13/4, -11/4
-5/2, 2, 2, 9/2, 11/2, 0, 13/2, 3, 21/4, 1/4, 3/4, 7/4, 25/4, 7/4, 25/4, 19/4
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -5/24, -1/24, -1/24, -1/24, -1/24, 1/24, 19/24, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 7/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 5/4, -9/4, 1/4, 13/4, 23/4, 5/4, -11/4, -2, 1/2, 1/2, 7/2, 11/2, 9/2, 3/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -5/4, 23/4, 27/4, -1/4, 25/4, 9/4, -5/4
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/3, -1/4, 0, 0, 0, 0, 1/3, -11/24, -7/24, -1/24, 1/24, 1/24, 1/24, 11/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 9/4, -9/4, -7/4, -7/4, 1/4, 23/4, 27/4, 9/2, 7/2, 13/2, -5/2, 11/2, 13/2, -3, 6
0, -1/2, 13/2, -1, 0, 0, -5/2, 9/2, 4, -2, 0, 6, 11/2, -3/2, 11/2, 1/2
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/12, 1/6, 1/6, 1/6, -5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -2, 3/2, 5/2, 1, -3, -3/2, 3/2, 1/2, -3/2, -2, -2, 0, 1/2, 13/2, 6
23/4, 17/4, 17/4, 25/4, 3/4, -9/4, 25/4, 15/4, -9/4, 17/4, -9/4, 27/4, -5/4, 13/4, 25/4, 1/4
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/24, -1/24, -1/24, 1/24, 1/24, 1/8, 7/8, -7/24, -7/24, -1/24, -1/24, 1/24, 1/24, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -2, 2, 5, -2, 3, 6, 1/2, -2, 5, 5, 5, 1/2, 3/2, 1, 2
11/2, -5/2, -3/2, 2, 2, 5/2, 5/2, 11/2, 3/2, -2, 2, 9/2, -5/2, 1/2, -5/2, -3/2
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -1/24, -1/24, -1/24, -1/24, 1/24, 7/24, 7/24, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -7/4, -1/4, 1/4, 5/4, 1/4, -11/4, -3/4, -3/2, 0, 0, 5/2, 5, 13/2, -1/2, 4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 17/4, 25/4, -7/4, 17/4, 23/4, 11/4, -3/4
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 3/4, 11/12, -7/24, 1/24, 1/24, 1/24, 1/24, 1/24, 7/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 15/4, -3/4, 1/4, 21/4, 27/4, 13/4, 3/4, 13/4, -9/4, -7/4, 1/4, 3/4, 25/4, 11/4, 23/4
5/2, 2, 4, -2, 9/2, -5/2, 13/2, 5, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, -1/24, 1/24, 1/24, 1/24, 5/24, 13/24, 13/24, -1/4, 0, 0, 0, 0, 1/3, 7/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 17/4, -9/4, -3/4, 9/4, 1/4, -3/4, 3/4, 5/4, -7/4, -1/4, -1/4, -1/4, -7/4, 13/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -5/2, 0, 11/2, 9/2, 5, 7/2
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -7/24, -1/24, -1/24, -1/24, 1/24, 17/24, 19/24, -1/4, 1/12, 1/12, 1/12, 1/12, 3/4, 11/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, -1/4, -7/4, 7/4, 19/4, 3/4, -1/4, 23/4, 9/2, -1, 1/2, 7/2, 11/2, 5/2, 1, 5/2
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 1/4, 13/4, 13/4, 9/4, 21/4, 3/4, 15/4
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 11/12, -1/3, -1/3, -1/4, 0, 0, 0, 1/12, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 1/4, 1/4, 17/4, 17/4, 17/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 4, 3/2, 5/2, -3, -2, -1/2, 5, -1, 7/2, -2, -1/2, 4, 9/2, 5, 13/2
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 0, 1/12, 1/12, 1/12, 1/4, 2/3, -5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 11/2, -1, -3/2, 1, 7/2, 1/2, 6, -1/4, -1/4, -11/4, -11/4, 1/4, 1/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 2, -2, -3/2, 3, -3/2, 13/2, -3/2, -1
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/24, -1/24, 1/24, 1/24, 1/24, 1/8, 5/8, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 7/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3, 5/2, 0, 1/2, 3/2, -5/2, 1, 1/2, 1/2, 1, 2, 7/2, 6, -1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 19/4, 27/4, -5/4, 19/4, -7/4, 25/4, 3/4
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 7/12, 3/4, -11/24, -7/24, -1/24, 1/24, 1/24, 1/24, 17/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 7/4, -9/4, -7/4, -5/4, -5/4, 21/4, -1/4, 0, -3, -3, 1/2, 3, 3, -3, 11/2
21/4, -11/4, 17/4, -9/4, 1/4, 21/4, -3/4, -5/4, 3/2, 3, 9/2, -3, 3/2, 13/2, 0, 3
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/4, -1/12, 0, 1/12, 1/12, 1/12, 1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 2, 1, 6, -1/2, 3/2, 5/2, 7/2, 15/4, -11/4, -3/4, 1/4, 1/4, 23/4, 25/4, 13/4
11/4, 7/4, -3/4, 17/4, 1/4, 17/4, 9/4, 21/4, 19/4, -11/4, 21/4, -3/4, 15/4, -7/4, -11/4, 1/4
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 0, 1/12, 1/12, 1/12, 1/2, 3/4, -7/24, -1/24, -1/24, 1/24, 1/24, 13/24, 13/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -5/4, -1/4, -9/4, 7/4, 11/4, 7/4, 27/4, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1, 6, 0, 7/2, -3/2, 1, 11/2, -5/4, -3/4, 1/4, 13/4, 13/4, 1/4, 3/4, 25/4
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 13/12, -1/3, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -3/2, -3/2, 0, 0, 4, 5, 3, 11/4, -3/4, 1/4, 1/4, 15/4, 15/4, -7/4, 15/4
-7/4, -5/4, -5/4, 1/4, 25/4, 25/4, 1/4, 5/4, 1, -5/2, 3, 5, -3/2, 5/2, 9/2, 6
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 0, 0, 0, 0, 1/12, 2/3, 2/3, -11/24, -7/24, 1/24, 1/24, 1/24, 1/24, 19/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, -9/4, -7/4, 17/4, 17/4, -5/4, 5/4, 15/4, 3/4, 9/4, -7/4, 19/4, 19/4, 25/4, 27/4, 5/4
-5/2, 9/2, 5/2, 1, 4, 3/2, 0, -1, 3/2, 9/2, -3/2, -3, -1, -3/2, 0, -3
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 1/24, 1/24, 1/24, 1/24, 1/24, 17/24, 17/24, -11/24, -1/24, -1/24, -1/24, 1/24, 1/24, 7/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 1/4, 1/4, 1/4, 3/4, 13/4, 7/4, 9/4, -1/2, -5/2, -1/2, 2, -2, -1/2, 1/2, -1/2
6, -5/2, -3/2, 3/2, -3/2, 1/2, -5/2, 4, -3/2, -5/2, 5/2, 1, 5, 5/2, 3/2, 1/2
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, 1/24, 1/24, 1/24, 1/24, 7/24, 7/24, 7/24, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1, 1/2, 1, 5, -2, 11/2, 13/2, -3/2, -1, 0, 0, 7/2, 4, 1/2, 11/2
-5/2, 2, 11/2, 2, -1, 5, 5, 3, -1, 5, -1, 3/2, -2, -5/2, 1, 6
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -1/24, -1/24, -1/24, 1/24, 1/24, 5/24, 11/24, -1/4, -1/6, 1/12, 1/12, 1/12, 1/12, 1/4, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -3, -1/2, 4, 7/2, 7/2, -5/2, 5, 27/4, 5/4, -7/4, 19/4, 21/4, 23/4, 13/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -3/2, 6, 6, 5/2, 1, 9/2, 9/2, 2
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, 0, 0, 0, 1/12, 1/12, 1/3, 13/12, -1/4, -1/4, 0, 0, 0, 0, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -9/4, -3/4, 13/4, 15/4, 23/4, 17/4, 17/4, -9/4, 9/4, -11/4, -1/4, 1/4, 25/4, -9/4, 15/4
11/4, 19/4, 1/4, 1/4, -3/4, 11/4, 17/4, 3/4, 2, 5, -3, -1/2, 1/2, 7/2, 3, 5/2
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, 1/24, 1/24, 1/24, 1/24, 1/8, 3/8, 7/8, -1/4, 1/12, 1/12, 1/12, 1/12, 7/12, 7/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3, 0, 1/2, 11/2, 5/2, -1, 4, 3/2, -3/2, -1/2, 1, 4, -1, 4, 5/2
0, 0, 0, 0, 0, 0, 0, 0, -5/4, 11/4, 7/4, -9/4, -1/4, 1/4, 21/4, 23/4
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, -1/24, 1/24, 1/24, 1/24, 5/8, 5/8, 17/24, -5/12, -1/3, 0, 0, 1/12, 1/12, 1/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 4, -5/2, -2, 1, -1, 1, 1, 13/2, 13/2, 3/2, 7/2, 4, 4, 9/2, -1/2
5, 3/2, 9/2, 13/2, -1/2, 4, 3, 3, 9/2, -5/2, -3/2, -2, -5/2, 6, 1, 2
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/6, -1/6, 0, 0, 0, 1/12, 1/6, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -1/4, 15/4, -9/4, -1/4, 17/4, -1/4, 25/4, -1/4, 1/4, 1/4, 1/4, 15/4, 15/4, 19/4, 17/4
5, 3/2, 13/2, 1, 3/2, -1/2, 2, -1, 3/2, -3, 1, 4, -1/2, 5/2, 6, -3/2
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/3, 1/3, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 3/2, 0, 1/2, 5/2, 4, 5, 3, 2, 0, 1/2, 1, 3/2, -3/2, 9/2, 5
-1/4, 19/4, 5/4, 17/4, -3/4, 21/4, 13/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 2/3, 3/4, 1, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -5/2, 0, 1/2, 1, -5/2, 1/2, 3/2, 21/4, 27/4, -7/4, -5/4, -5/4, -1/4, 15/4, 15/4
0, 0, 0, 0, 0, 0, 0, 0, 23/4, -9/4, 27/4, -1/4, 11/4, 3/4, -5/4, 19/4
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1/12, 1/12, 1/12, 1/12, 1/3, 3/4, 3/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -3/2, 1/2, 7/2, 13/2, 1/2, 5, 6, 11/2, 1/2, 1/2, 1/2, 7/2, 5, 5/2, 6
-5/2, 5/2, 3, 7/2, 3/2, -1/2, -1, -3/2, 25/4, 17/4, 19/4, 23/4, 5/4, -11/4, -1/4, 3/4
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, 1/24, 1/24, 1/24, 1/24, 7/8, 7/8, 9/8, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 25/4, 1/4, 9/4, 9/4, 9/4, -11/4, 13/4
0, -2, -3/2, -1/2, 11/2, 2, 3, 9/2, 23/4, 5/4, 9/4, 7/4, 21/4, 21/4, -9/4, -1/4
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/4, 0, 0, 0, 1/12, 1/4, 7/12, -5/12, -1/4, 0, 1/12, 1/12, 1/12, 1/6, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, -11/4, -11/4, 9/4, 17/4, 7/4, 7/4, 21/4, 1/4, 15/4, 3/4, 11/4, 11/4, 23/4, 25/4, 15/4
0, 0, 0, 0, 0, 0, 0, 0, 27/4, -1/4, 21/4, -7/4, 27/4, 11/4, -5/4, 23/4
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 7/12, -1/2, -1/4, -1/4, -1/6, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, -3/4, -1/4, 11/4, 23/4, 11/4, 1/4, 17/4, -5/4, -5/4, 3/4, 1/4, 13/4, 15/4, 25/4
5, -3, 5, -1/2, 11/2, -1/2, 5, -3/2, -7/4, -7/4, 1/4, 3/4, 1/4, 9/4, 27/4, 21/4
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, -3/8, -3/8, -3/8, -1/24, -1/24, -1/24, 1/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 5, -1, 0, 1/2, 9/2, 13/2, 5/2, 5/4, 9/4, 13/4, -7/4, -5/4, 17/4, -3/4, 27/4
4, -1/2, 1/2, 6, -5/2, 9/2, 1/2, 3/2, 3/4, -3/4, 3/4, -11/4, -5/4, 21/4, -11/4, 27/4
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/6, 1/6, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -5/2, -3/2, -1, -1, 0, 1, 2, -5/4, -1/4, 1/4, 1/4, 11/4, 15/4, 19/4, -5/4
-11/4, -3/4, 7/4, 1/4, 17/4, 25/4, -1/4, 1/4, -1/4, -9/4, -5/4, 23/4, 23/4, -5/4, 25/4, 1/4
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4, -7/24, -7/24, -1/24, -1/24, 1/24, 1/24, 3/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -1/4, 1/4, 9/4, 15/4, 17/4, 3/4, 23/4, 1/4, 5/4, 9/4, 25/4, -3/4, 5/4, -3/4, 21/4
-7/4, 25/4, 17/4, 21/4, 5/4, -11/4, 25/4, 1/4, 3/4, -9/4, 11/4, 23/4, 3/4, 11/4, -9/4, 27/4
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/24, -5/24, -1/24, -1/24, -1/24, -1/24, 1/24, 17/24, -1/4, 1/12, 1/12, 1/12, 1/12, 1/4, 7/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 21/4, -1/4, 1/4, 15/4, 19/4, 19/4, 17/4, 25/4, -7/4, 7/4, 7/4, 9/4, -1/4, 3/4, 13/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 15/4, -1/4, 7/4, 15/4, 5/4, 1/4, -1/4
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 3/4, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, -7/4, -7/4, -1/4, -1/4, 9/4, 23/4, 15/4, 27/4, -7/4, -1/4, 19/4, 23/4, 25/4, -11/4, 9/4
9/2, 3/2, -2, -1/2, 9/2, 2, -1/2, -5/2, 13/2, 0, -1/2, 7/2, 1/2, 0, 7/2, 3/2
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 7/12, 7/12, 3/4, -11/24, -3/8, -7/24, -1/24, -1/24, -1/24, -1/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 0, 0, 1/2, 6, -1, 1, 4, 27/4, 1/4, -7/4, -9/4, 1/4, 7/4, 9/4, -5/4
7/4, -5/4, -1/4, 19/4, 19/4, 21/4, 25/4, 7/4, 23/4, 7/4, 27/4, 15/4, 17/4, -5/4, 15/4, 25/4
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 13/12, -1/8, -1/24, 1/24, 1/24, 1/24, 1/24, 3/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 25/4, -7/4, 1/4, 17/4, 21/4, 21/4, 25/4, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 11/4, 15/4, 7/4, -7/4, -3/4, 11/4, 25/4, -9/4, -3/4, -11/4, -7/4, 15/4, 27/4, 11/4, 5/4
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/6, 5/6, 1/4, 1/6, 1/6, 1/6, 1/6, 2/3, 1/3, 7/12, 7/12, 5/12, 5/12, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 9/4, 7/4, -1/4, 7/4, 5/4, 3/4, -1, 1/2, -3/2, 1/2, 2, 1, 3/2, 0
-1/4, -3/4, 3/4, 7/4, 3/4, 1/4, -3/4, 5/4, 0, 0, 0, -1, 0, 1, 1, 1
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 3/8, 25/24, 25/24, 23/24, 7/24, 1/24, 1/24, 5/6, 1/2, 2/3, 1/2, 1/2, 1/6, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -3/4, -3/4, 1/4, 3/4, 5/4, 7/4, 1/4, 9/4, -5/4, -3/4, 5/4, 1/4, 1/4, -1/4
2, -1, 1/2, 1, 2, 1/2, -1, 1, -1, -1, -3/2, 2, 1, 2, 1, 3/2
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
7/6, 11/12, 3/4, 3/4, 7/12, 1/2, 5/12, 1/4, 1/3, 0, 1/3, 1/3, 1/3, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 1, 1/2, 0, 1, 1, 3/2, 1/2
9/4, -5/4, 3/4, 1/4, -1/4, -3/4, -5/4, -3/4, 1/4, 3/4, 5/4, -1/4, -5/4, 1/4, -3/4, -5/4
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z12-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/8, -1/8, 25/24, 17/24, 5/8, 11/24, 3/8, 1/24, 5/6, 1/2, 5/6, 5/6, 1/2, 1/2, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, -1, -3/2, -3/2, 1/2, 1, 1/2, 0, 1/2, 1/2, 0, 1, 1/2, 1, 3/2
0, -1, 0, 1, 1, -1, 0, 0, -3/4, 7/4, -1/4, -5/4, 7/4, 1/4, -1/4, 3/4
end model 


==> anc/Z12-I_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1171/24, 91/8, 247/24, 169/24, 145/24, 43/8, 23/8, -23/24, 877/24, 227/24, 69/8, 187/24, 113/24, 101/24, 35/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 29/6, 31/6, 13/6, -1/6, -1/6, -3/2, -3/2, -65/3, -10/3, -1, -5/3, -13/3, -7/3, -4/3, 5/3
25/2, 29/6, 31/6, 13/6, -1/6, -1/6, -3/2, -3/2, -65/3, -10/3, -1, -5/3, -13/3, -7/3, -4/3, 5/3
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 163/12, 25/2, 28/3, 6, 13/4, 7/3, -1/12, 1301/24, 353/24, 323/24, 77/8, 217/24, 137/24, 43/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -10/3, -11/3, -8/3, -19/3, -13/3, -2/3, 4/3, -11/6, 7/6, -3/2, -3/2, -11/6, -3/2, -7/6, 3/2
-67/3, -10/3, -11/3, -8/3, -19/3, -13/3, -2/3, 4/3, -11/6, 7/6, -3/2, -3/2, -11/6, -3/2, -7/6, 3/2
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1123/24, 275/24, 265/24, 175/24, 167/24, 131/24, 23/8, -13/24, 893/24, 247/24, 197/24, 131/24, 91/24, 47/24, 13/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 8/3, 1/3, -1/3, 2/3, -4/3, -1/3, 3, -34/3, -14/3, -7/3, -7/3, -5/3, -1/3, 1/3, 1/3
-14/3, 8/3, 1/3, -1/3, 2/3, -4/3, -1/3, 3, -34/3, -14/3, -7/3, -7/3, -5/3, -1/3, 1/3, 1/3
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1103/24, 101/8, 71/8, 61/8, 155/24, 77/24, 11/24, -5/24, 367/8, 295/24, 79/8, 57/8, 49/8, 23/8, 11/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, -25/6, -7/2, -13/6, 1/2, 19/6, -1/2, 1/6, 61/2, 41/6, 21/2, 17/2, 11/2, 5/2, 3/2, -1/2
-61/6, -25/6, -7/2, -13/6, 1/2, 19/6, -1/2, 1/6, 61/2, 41/6, 21/2, 17/2, 11/2, 5/2, 3/2, -1/2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/4, 179/12, 11, 59/6, 115/12, 6, 43/12, 0, 549/8, 127/8, 127/8, 311/24, 73/8, 57/8, 27/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, 13/6, -7/6, -5/6, -13/6, -7/6, -13/6, -3/2, -11, -2, -3, -10/3, -1, 1, 3, -1/3
-7/6, 13/6, -7/6, -5/6, -13/6, -7/6, -13/6, -3/2, -11, -2, -3, -10/3, -1, 1, 3, -1/3
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 151/12, 115/12, 13/2, 23/4, 35/12, 11/6, 1, 179/4, 65/6, 43/4, 31/4, 20/3, 21/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -23/6, -11/6, -3/2, 13/6, -7/6, -1/6, -5/6, 25/2, 11/6, -1/2, 1/2, 19/6, 3/2, 5/2, 1/2
11/6, -23/6, -11/6, -3/2, 13/6, -7/6, -1/6, -5/6, 25/2, 11/6, -1/2, 1/2, 19/6, 3/2, 5/2, 1/2
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/24, 223/24, 209/24, 39/8, 37/8, 37/8, 9/8, -11/24, 373/6, 95/6, 161/12, 65/6, 53/6, 65/12, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/3, 11/3, 14/3, 7, 6, 5, 5/3, -1, 91/6, 29/6, 19/6, 23/6, 35/6, 13/6, 11/6, 7/6
109/3, 11/3, 14/3, 7, 6, 5, 5/3, -1, 91/6, 29/6, 19/6, 23/6, 35/6, 13/6, 11/6, 7/6
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 65/6, 41/4, 53/6, 23/4, 5/2, 7/4, -4/3, 907/24, 275/24, 197/24, 179/24, 139/24, 83/24, 35/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 17/6, 17/6, 1/2, 25/6, 5/2, -1/6, -1/2, 20/3, 4/3, 7/3, 4/3, 8/3, 7/3, 1/3, 1/3
21/2, 17/6, 17/6, 1/2, 25/6, 5/2, -1/6, -1/2, 20/3, 4/3, 7/3, 4/3, 8/3, 7/3, 1/3, 1/3
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1229/24, 317/24, 83/8, 77/8, 143/24, 143/24, 27/8, -3/8, 67/2, 26/3, 33/4, 85/12, 10/3, 29/12, 11/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/3, -22/3, -4, -3, -1, -5/3, -1/3, -1, 155/6, 41/6, 23/6, 23/6, 31/6, 19/6, 1/6, 7/6
-61/3, -22/3, -4, -3, -1, -5/3, -1/3, -1, 155/6, 41/6, 23/6, 23/6, 31/6, 19/6, 1/6, 7/6
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/12, 67/6, 29/4, 47/12, 3/2, 7/6, 1/2, 5/12, 1273/24, 343/24, 277/24, 79/8, 193/24, 113/24, 61/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 3/2, 17/6, 9/2, 3/2, -13/6, -3/2, 1/2, 62/3, 7/3, 10/3, 16/3, 11/3, 1, 1/3, 2/3
3/2, 3/2, 17/6, 9/2, 3/2, -13/6, -3/2, 1/2, 62/3, 7/3, 10/3, 16/3, 11/3, 1, 1/3, 2/3
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/24, 251/24, 187/24, 167/24, 85/24, 19/8, 25/24, -7/24, 421/8, 103/8, 269/24, 223/24, 61/8, 107/24, 29/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -55/6, -13/2, -23/6, -17/6, -5/2, -5/6, -3/2, -3/2, -9/2, -11/6, 5/6, 3/2, -5/6, 1/6, -7/6
-51/2, -55/6, -13/2, -23/6, -17/6, -5/2, -5/6, -3/2, -3/2, -9/2, -11/6, 5/6, 3/2, -5/6, 1/6, -7/6
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 45/4, 28/3, 83/12, 19/6, 23/12, 7/6, -1/3, 123/2, 95/6, 49/4, 43/4, 83/12, 79/12, 37/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/6, 43/6, 29/6, 29/6, 11/6, 11/6, 3/2, 13/6, -5/2, -19/6, -7/2, -3/2, -11/6, 5/6, 17/6, 1/6
155/6, 43/6, 29/6, 29/6, 11/6, 11/6, 3/2, 13/6, -5/2, -19/6, -7/2, -3/2, -11/6, 5/6, 17/6, 1/6
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 157/12, 31/3, 91/12, 23/6, 7/3, 25/12, 19/12, 103/2, 51/4, 71/6, 9, 73/12, 11/3, 5/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, -7/3, -5/3, -7/3, 1/3, 7/3, -1/3, -7/3, 95/3, 17/3, 7, 14/3, 19/3, 10/3, -1/3, -5/3
7/3, -7/3, -5/3, -7/3, 1/3, 7/3, -1/3, -7/3, 95/3, 17/3, 7, 14/3, 19/3, 10/3, -1/3, -5/3
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/8, 275/24, 185/24, 41/8, 41/8, 83/24, 53/24, -7/24, 1475/24, 385/24, 343/24, 295/24, 75/8, 131/24, 37/24, 37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 2/3, 1/3, -2/3, -5/3, 2/3, 1/3, -10/3, 233/6, 65/6, 53/6, 53/6, 13/2, 17/6, 13/6, 7/6
5/3, 2/3, 1/3, -2/3, -5/3, 2/3, 1/3, -10/3, 233/6, 65/6, 53/6, 53/6, 13/2, 17/6, 13/6, 7/6
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/3, 53/4, 32/3, 27/4, 19/3, 19/4, 5/3, 13/12, 305/12, 22/3, 55/12, 55/12, 35/12, 2/3, 7/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -11/2, -19/6, -5/6, -25/6, -3/2, 1/2, -5/6, 145/3, 26/3, 35/3, 35/3, 25/3, 19/3, 8/3, 1
-71/6, -11/2, -19/6, -5/6, -25/6, -3/2, 1/2, -5/6, 145/3, 26/3, 35/3, 35/3, 25/3, 19/3, 8/3, 1
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1021/24, 277/24, 241/24, 67/8, 137/24, 59/24, 47/24, -47/24, 923/24, 73/8, 57/8, 169/24, 51/8, 39/8, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 11/2, 17/2, 31/6, 37/6, 7/2, 17/6, 1/2, -17/6, 1/2, -5/2, -1/6, 1/2, 3/2, 1/2, 1/2
143/6, 11/2, 17/2, 31/6, 37/6, 7/2, 17/6, 1/2, -17/6, 1/2, -5/2, -1/6, 1/2, 3/2, 1/2, 1/2
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1067/24, 335/24, 247/24, 191/24, 125/24, 71/24, 19/8, 19/24, 315/8, 205/24, 205/24, 47/8, 43/8, 29/8, 25/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/3, 0, 7/3, 2/3, -7/3, -1/3, -4/3, 4/3, -1/2, 17/6, 5/6, 1/2, -5/2, -1/2, -1/2, 1/2
-23/3, 0, 7/3, 2/3, -7/3, -1/3, -4/3, 4/3, -1/2, 17/6, 5/6, 1/2, -5/2, -1/2, -1/2, 1/2
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1405/24, 335/24, 91/8, 85/8, 55/8, 139/24, 65/24, 5/8, 1093/24, 337/24, 263/24, 193/24, 101/24, 49/24, 35/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
136/3, 29/3, 10, 8, 23/3, 14/3, 1, 1, -2/3, 4/3, -7/3, -2/3, -1/3, -5/3, -7/3, 2/3
136/3, 29/3, 10, 8, 23/3, 14/3, 1, 1, -2/3, 4/3, -7/3, -2/3, -1/3, -5/3, -7/3, 2/3
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 51/4, 59/6, 49/6, 13/3, 29/12, 3/2, -1/4, 967/24, 311/24, 217/24, 187/24, 133/24, 49/24, 7/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-50/3, -4, -4, -1, -4, -2, 1/3, 0, -2, -1/3, 4/3, -2, -2, 1/3, 0, -4/3
-50/3, -4, -4, -1, -4, -2, 1/3, 0, -2, -1/3, 4/3, -2, -2, 1/3, 0, -4/3
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
997/24, 89/8, 235/24, 181/24, 101/24, 79/24, 79/24, -11/24, 1651/24, 143/8, 113/8, 289/24, 73/8, 125/24, 49/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, 17/6, -5/6, -1/6, -7/2, 1/6, -13/6, 7/6, -20/3, 7/3, -1/3, 5/3, -4/3, -2/3, -7/3, 4/3
-65/6, 17/6, -5/6, -1/6, -7/2, 1/6, -13/6, 7/6, -20/3, 7/3, -1/3, 5/3, -4/3, -2/3, -7/3, 4/3
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 65/6, 109/12, 41/6, 13/2, 61/12, 7/3, -1/3, 1357/24, 355/24, 307/24, 229/24, 227/24, 137/24, 43/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/6, 1/6, -19/6, -9/2, -7/2, -3/2, 1/6, -1/2, 181/6, 37/6, 37/6, 31/6, 29/6, 29/6, 7/6, 13/6
-95/6, 1/6, -19/6, -9/2, -7/2, -3/2, 1/6, -1/2, 181/6, 37/6, 37/6, 31/6, 29/6, 29/6, 7/6, 13/6
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 27/2, 31/3, 31/4, 29/4, 31/6, 11/3, -1/4, 1247/24, 371/24, 323/24, 235/24, 143/24, 115/24, 53/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 11/3, 6, 13/3, 5, 3, 0, 2/3, 79/6, -5/6, -5/6, -1/6, 19/6, 29/6, 7/6, -11/6
44/3, 11/3, 6, 13/3, 5, 3, 0, 2/3, 79/6, -5/6, -5/6, -1/6, 19/6, 29/6, 7/6, -11/6
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 149/12, 119/12, 49/6, 6, 11/3, 3, -5/12, 941/24, 87/8, 185/24, 163/24, 119/24, 43/24, 13/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/3, -7, -4, -19/3, -3, 0, -2, 0, 37/3, 25/3, 14/3, 8/3, 0, -1/3, 10/3, -1/3
-71/3, -7, -4, -19/3, -3, 0, -2, 0, 37/3, 25/3, 14/3, 8/3, 0, -1/3, 10/3, -1/3
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1265/24, 353/24, 259/24, 221/24, 163/24, 113/24, 25/24, -5/8, 973/24, 67/8, 57/8, 127/24, 121/24, 103/24, 55/24, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -16/3, -4, -20/3, -3, -3, -7/3, -1/3, -53/6, -9/2, -9/2, -11/6, -23/6, -5/6, -5/6, -3/2
-24, -16/3, -4, -20/3, -3, -3, -7/3, -1/3, -53/6, -9/2, -9/2, -11/6, -23/6, -5/6, -5/6, -3/2
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 11, 29/4, 16/3, 41/12, 25/12, 7/6, 0, 1435/24, 111/8, 281/24, 79/8, 69/8, 125/24, 25/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, 1/2, -13/6, -7/6, 1/2, -11/6, -3/2, 7/6, -58/3, -2, -14/3, -5, -5, -5/3, 1, -8/3
-17/6, 1/2, -13/6, -7/6, 1/2, -11/6, -3/2, 7/6, -58/3, -2, -14/3, -5, -5, -5/3, 1, -8/3
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/12, 179/12, 77/6, 32/3, 55/6, 25/4, 31/12, -5/6, 255/8, 247/24, 71/8, 137/24, 25/8, 61/24, 31/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, -1/2, 1/2, 25/6, 3/2, -1/6, 1/6, 1/2, -1/2, -19/6, -1/2, 19/6, -1/2, 11/6, 17/6, 5/6
35/6, -1/2, 1/2, 25/6, 3/2, -1/6, 1/6, 1/2, -1/2, -19/6, -1/2, 19/6, -1/2, 11/6, 17/6, 5/6
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 43/4, 23/3, 22/3, 19/3, 11/3, 4/3, -1/4, 42, 29/3, 47/6, 47/6, 21/4, 35/12, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 5/6, 17/6, -1/6, -1/2, 11/6, -5/6, 1/2, -13/2, 11/6, 1/6, 1/6, -7/2, -19/6, -1/2, -5/2
15/2, 5/6, 17/6, -1/6, -1/2, 11/6, -5/6, 1/2, -13/2, 11/6, 1/6, 1/6, -7/2, -19/6, -1/2, -5/2
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 14, 49/4, 103/12, 11/2, 19/6, 13/6, 17/12, 943/24, 259/24, 187/24, 167/24, 143/24, 73/24, 25/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, 10/3, 11/3, 1, -2/3, 5/3, 2/3, 7/3, 20/3, 11/3, 5/3, -5/3, 4/3, 11/3, 5/3, -5/3
32/3, 10/3, 11/3, 1, -2/3, 5/3, 2/3, 7/3, 20/3, 11/3, 5/3, -5/3, 4/3, 11/3, 5/3, -5/3
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1327/24, 343/24, 281/24, 85/8, 59/8, 101/24, 55/24, 3/8, 1519/24, 359/24, 293/24, 97/8, 211/24, 175/24, 89/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
98/3, 28/3, 20/3, 19/3, 11/3, 16/3, 5/3, 1/3, -45/2, -37/6, -43/6, -13/2, -7/2, -13/6, -1/6, -1/2
98/3, 28/3, 20/3, 19/3, 11/3, 16/3, 5/3, 1/3, -45/2, -37/6, -43/6, -13/2, -7/2, -13/6, -1/6, -1/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 29/4, 43/6, 17/4, 11/3, 37/12, 3/2, 5/4, 387/8, 347/24, 89/8, 229/24, 47/8, 71/24, 65/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -7/3, -11/3, -11/3, -2/3, -5/3, -1/3, -7/3, 9, -4/3, 2, 13/3, 2, -4/3, 5/3, 1/3
-16, -7/3, -11/3, -11/3, -2/3, -5/3, -1/3, -7/3, 9, -4/3, 2, 13/3, 2, -4/3, 5/3, 1/3
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/8, 57/8, 37/8, 67/24, 67/24, 59/24, 53/24, -1/24, 203/3, 217/12, 47/3, 145/12, 109/12, 31/6, 37/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 16/3, 23/3, 14/3, 1, -8/3, 0, -1/3, 25/3, 5/3, 13/3, 2/3, -7/3, 1/3, -4/3, 1
13, 16/3, 23/3, 14/3, 1, -8/3, 0, -1/3, 25/3, 5/3, 13/3, 2/3, -7/3, 1/3, -4/3, 1
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/12, 43/3, 151/12, 115/12, 79/12, 23/4, 25/12, 1/3, 599/24, 63/8, 57/8, 113/24, 47/24, 43/24, 3/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/3, 5, 22/3, 5, 2, 4, 1/3, 8/3, -26/3, 4/3, -4/3, -4/3, 4/3, -5/3, -5/3, 4/3
61/3, 5, 22/3, 5, 2, 4, 1/3, 8/3, -26/3, 4/3, -4/3, -4/3, 4/3, -5/3, -5/3, 4/3
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
28, 107/12, 19/3, 71/12, 17/6, 5/3, 5/6, 1/6, 419/12, 32/3, 85/12, 73/12, 31/6, 43/12, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, -1/2, -1/2, 17/6, 1/2, 5/2, -7/6, -11/6, -70/3, -4/3, -14/3, -17/3, -13/3, -11/3, -1/3, 2/3
41/6, -1/2, -1/2, 17/6, 1/2, 5/2, -7/6, -11/6, -70/3, -4/3, -14/3, -17/3, -13/3, -11/3, -1/3, 2/3
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1321/24, 289/24, 281/24, 205/24, 185/24, 127/24, 43/24, -13/8, 157/4, 121/12, 37/4, 31/4, 25/4, 11/4, 23/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -19/3, -16/3, -11/3, 0, 3, -2/3, 1, 25/2, -7/6, 1/2, 7/2, 9/2, 3/2, 1/6, -7/2
-14, -19/3, -16/3, -11/3, 0, 3, -2/3, 1, 25/2, -7/6, 1/2, 7/2, 9/2, 3/2, 1/6, -7/2
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1523/24, 391/24, 105/8, 235/24, 67/8, 41/8, 23/8, -17/24, 1289/24, 341/24, 247/24, 247/24, 209/24, 127/24, 43/24, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -23/6, -1/2, 19/6, 3/2, 5/2, -1/6, -13/6, -56/3, -11/3, -16/3, -19/3, -8/3, -1/3, -4/3, -5/3
3/2, -23/6, -1/2, 19/6, 3/2, 5/2, -1/6, -13/6, -56/3, -11/3, -16/3, -19/3, -8/3, -1/3, -4/3, -5/3
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/8, 113/8, 83/8, 57/8, 89/24, 89/24, 17/8, -31/24, 193/6, 21/2, 41/6, 61/12, 37/12, 17/6, 1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -13/3, -11/3, -4/3, 2/3, -4/3, -8/3, -1/3, -31, -7/3, -4, -19/3, -16/3, -3, -7/3, 1
-19/3, -13/3, -11/3, -4/3, 2/3, -4/3, -8/3, -1/3, -31, -7/3, -4, -19/3, -16/3, -3, -7/3, 1
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/8, 203/24, 125/24, 33/8, 79/24, 31/24, 3/8, -5/24, 487/12, 32/3, 95/12, 31/4, 27/4, 3, 5/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -17/3, -3, -5/3, 2, 0, 0, -2, -2, 4, 5/3, -4/3, 0, -11/3, -2, -4/3
1, -17/3, -3, -5/3, 2, 0, 0, -2, -2, 4, 5/3, -4/3, 0, -11/3, -2, -4/3
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 47/6, 85/12, 37/6, 13/3, 17/4, 19/12, -1/3, 419/12, 97/12, 15/2, 71/12, 71/12, 61/12, 3/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/3, -8/3, -14/3, -7, -13/3, -8/3, -5/3, -2/3, -38/3, 2/3, -3, -2/3, -11/3, -7/3, 1, 2
-59/3, -8/3, -14/3, -7, -13/3, -8/3, -5/3, -2/3, -38/3, 2/3, -3, -2/3, -11/3, -7/3, 1, 2
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/4, 53/12, 15/4, 7/2, 10/3, 19/6, 5/12, -1/3, 481/8, 127/8, 127/8, 97/8, 205/24, 115/24, 59/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 5, 8, 14/3, 1, 3, -1/3, -1, 12, 5, 4, 1, -1/3, 4/3, 1/3, 8/3
17, 5, 8, 14/3, 1, 3, -1/3, -1, 12, 5, 4, 1, -1/3, 4/3, 1/3, 8/3
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/4, 101/12, 7, 17/4, 11/12, 11/12, 1/2, -1/12, 529/12, 37/4, 35/4, 31/4, 67/12, 19/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, -13/6, 1/6, 7/6, 5/6, 5/6, 11/6, -11/6, 53/3, 14/3, 13/3, 13/3, 2, 1/3, -1/3, -7/3
31/6, -13/6, 1/6, 7/6, 5/6, 5/6, 11/6, -11/6, 53/3, 14/3, 13/3, 13/3, 2, 1/3, -1/3, -7/3
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 133/12, 29/3, 19/2, 71/12, 9/2, 17/6, -3/4, 1055/24, 283/24, 251/24, 157/24, 95/24, 27/8, 49/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 20/3, 4, 7/3, 10/3, -1/3, 1, 1, -32/3, -10/3, 1/3, -10/3, -11/3, 0, 5/3, -5/3
58/3, 20/3, 4, 7/3, 10/3, -1/3, 1, 1, -32/3, -10/3, 1/3, -10/3, -11/3, 0, 5/3, -5/3
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 331/24, 81/8, 61/8, 131/24, 113/24, 31/24, -1/8, 359/8, 289/24, 227/24, 203/24, 47/8, 65/24, 17/8, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 11/6, -1/6, 17/6, 11/6, 11/6, 13/6, 7/6, 39/2, 35/6, 55/6, 37/6, 9/2, 7/6, -1/2, 13/6
5/2, 11/6, -1/6, 17/6, 11/6, 11/6, 13/6, 7/6, 39/2, 35/6, 55/6, 37/6, 9/2, 7/6, -1/2, 13/6
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/8, 85/8, 199/24, 155/24, 119/24, 37/8, 29/24, -9/8, 467/12, 125/12, 59/6, 83/12, 37/12, 31/12, 7/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -13/2, -35/6, -29/6, -11/6, -13/6, -5/6, 11/6, 56/3, 20/3, 28/3, 17/3, 7/3, 1/3, 4/3, 5/3
-163/6, -13/2, -35/6, -29/6, -11/6, -13/6, -5/6, 11/6, 56/3, 20/3, 28/3, 17/3, 7/3, 1/3, 4/3, 5/3
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/12, 26/3, 27/4, 79/12, 15/4, 11/4, 1/4, -1/6, 50, 181/12, 37/3, 107/12, 35/6, 13/4, 2, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/6, 35/6, 53/6, 41/6, 31/6, 13/6, 1/2, 19/6, -27, -26/3, -17/3, -10/3, -5/3, 1, 1, 7/3
145/6, 35/6, 53/6, 41/6, 31/6, 13/6, 1/2, 19/6, -27, -26/3, -17/3, -10/3, -5/3, 1, 1, 7/3
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
381/8, 99/8, 71/8, 199/24, 125/24, 73/24, 41/24, -9/8, 805/24, 241/24, 73/8, 155/24, 97/24, 15/8, 43/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/3, 12, 29/3, 20/3, 13/3, 4/3, 1/3, 8/3, 191/6, 53/6, 17/2, 37/6, 23/6, 7/2, -1/6, 7/2
89/3, 12, 29/3, 20/3, 13/3, 4/3, 1/3, 8/3, 191/6, 53/6, 17/2, 37/6, 23/6, 7/2, -1/6, 7/2
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/24, 223/24, 151/24, 133/24, 37/8, 25/24, 13/24, -13/24, 797/24, 185/24, 61/8, 167/24, 51/8, 79/24, 29/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, -5/3, 2/3, 5/3, 2, -4/3, 2/3, -2/3, 5/3, 5/3, 1, 2/3, 2, 1/3, -1/3, -3
8/3, -5/3, 2/3, 5/3, 2, -4/3, 2/3, -2/3, 5/3, 5/3, 1, 2/3, 2, 1/3, -1/3, -3
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/8, 239/24, 53/8, 51/8, 65/24, 21/8, 37/24, -17/24, 407/8, 313/24, 85/8, 173/24, 169/24, 97/24, 25/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -4/3, 2/3, 0, 10/3, 1, -8/3, 1, -5, -5/3, 1, -7/3, 1/3, 4/3, -2, 5/3
-4, -4/3, 2/3, 0, 10/3, 1, -8/3, 1, -5, -5/3, 1, -7/3, 1/3, 4/3, -2, 5/3
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 41/4, 109/12, 31/4, 25/6, 7/2, 5/3, 13/12, 61/2, 107/12, 97/12, 11/2, 19/4, 5/4, 13/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-263/6, -85/6, -65/6, -43/6, -29/6, -23/6, -17/6, 1/6, 47/3, 6, 10/3, 10/3, 5, 4, 4/3, 0
-263/6, -85/6, -65/6, -43/6, -29/6, -23/6, -17/6, 1/6, 47/3, 6, 10/3, 10/3, 5, 4, 4/3, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
865/24, 67/8, 65/8, 47/8, 101/24, 83/24, 53/24, -7/24, 1025/24, 83/8, 73/8, 53/8, 127/24, 17/8, 49/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -19/3, -8/3, -10/3, 1/3, -4/3, 2/3, 4/3, 17, 14/3, 19/3, 11/3, 10/3, 1/3, 2/3, 2/3
-38/3, -19/3, -8/3, -10/3, 1/3, -4/3, 2/3, 4/3, 17, 14/3, 19/3, 11/3, 10/3, 1/3, 2/3, 2/3
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1231/24, 379/24, 295/24, 209/24, 47/8, 103/24, 59/24, -5/24, 113/6, 7, 7/2, 41/12, 31/12, 5/3, 11/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, 5/6, -3/2, -3/2, -29/6, -7/2, -1/6, -7/2, -235/6, -17/2, -17/2, -41/6, -37/6, -29/6, -11/6, -3/2
-83/6, 5/6, -3/2, -3/2, -29/6, -7/2, -1/6, -7/2, -235/6, -17/2, -17/2, -41/6, -37/6, -29/6, -11/6, -3/2
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 25/2, 59/6, 27/4, 77/12, 10/3, 7/4, -5/6, 1009/24, 77/8, 215/24, 69/8, 185/24, 121/24, 19/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, 5/6, -1/2, -1/2, 5/6, 1/2, 7/6, 5/2, 59/6, -1/2, 19/6, 5/2, 19/6, 17/6, -1/2, 17/6
-25/6, 5/6, -1/2, -1/2, 5/6, 1/2, 7/6, 5/2, 59/6, -1/2, 19/6, 5/2, 19/6, 17/6, -1/2, 17/6
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 137/12, 25/3, 89/12, 23/4, 13/3, 7/3, -19/12, 295/8, 83/8, 63/8, 41/8, 101/24, 23/8, 47/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-209/6, -11/2, -15/2, -43/6, -25/6, -1/2, -13/6, 1/2, 29/2, -1/2, -1/2, 1/2, 23/6, 5/2, 5/6, -5/2
-209/6, -11/2, -15/2, -43/6, -25/6, -1/2, -13/6, 1/2, 29/2, -1/2, -1/2, 1/2, 23/6, 5/2, 5/6, -5/2
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/8, 197/24, 151/24, 149/24, 109/24, 49/24, 31/24, 17/24, 157/4, 47/4, 113/12, 55/6, 11/2, 9/4, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, -7/3, -1/3, -7/3, 1, -1/3, 8/3, 1/3, 11/2, 5/2, 11/6, -7/6, -1/2, -3/2, -1/2, -3/2
4/3, -7/3, -1/3, -7/3, 1, -1/3, 8/3, 1/3, 11/2, 5/2, 11/6, -7/6, -1/2, -3/2, -1/2, -3/2
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
797/24, 181/24, 157/24, 145/24, 91/24, 71/24, 25/24, -1/8, 281/6, 161/12, 45/4, 33/4, 89/12, 25/6, 7/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -1/2, 13/6, -5/6, -5/6, -25/6, -5/6, 5/6, 23/6, 1/6, -1/2, -3/2, 1/6, 1/6, 5/6, -5/2
-35/6, -1/2, 13/6, -5/6, -5/6, -25/6, -5/6, 5/6, 23/6, 1/6, -1/2, -3/2, 1/6, 1/6, 5/6, -5/2
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 355/24, 95/8, 251/24, 173/24, 103/24, 9/8, -1/24, 1105/24, 305/24, 227/24, 193/24, 43/8, 55/24, 49/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -1, -2, -8/3, -5, -5, -2, 1/3, 43/6, 25/6, 11/6, -1/6, -1/6, -13/6, 5/6, 1/2
-16, -1, -2, -8/3, -5, -5, -2, 1/3, 43/6, 25/6, 11/6, -1/6, -1/6, -13/6, 5/6, 1/2
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 109/8, 91/8, 199/24, 155/24, 73/24, 71/24, 23/24, 443/12, 10, 43/6, 7, 9/2, 8/3, 17/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, -7/2, 1/6, -17/6, 1/6, 1/2, 1/6, -3/2, 19/6, -9/2, -11/6, 1/2, 1/2, 1/6, 13/6, 1/2
-43/6, -7/2, 1/6, -17/6, 1/6, 1/2, 1/6, -3/2, 19/6, -9/2, -11/6, 1/2, 1/2, 1/6, 13/6, 1/2
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 293/24, 67/8, 57/8, 35/8, 85/24, 53/24, -7/24, 1529/24, 425/24, 113/8, 103/8, 75/8, 161/24, 73/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, -29/6, -17/6, 5/6, 25/6, 5/6, -1/6, -5/2, -197/6, -53/6, -15/2, -9/2, -13/2, -17/6, 5/6, 5/6
-25/6, -29/6, -17/6, 5/6, 25/6, 5/6, -1/6, -5/2, -197/6, -53/6, -15/2, -9/2, -13/2, -17/6, 5/6, 5/6
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1393/24, 301/24, 301/24, 265/24, 67/8, 157/24, 77/24, 13/24, 46, 12, 113/12, 95/12, 85/12, 43/12, 23/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 3, 8/3, 11/3, 19/3, 17/3, 8/3, 2/3, 38, 10, 28/3, 22/3, 20/3, 11/3, 1/3, -2
70/3, 3, 8/3, 11/3, 19/3, 17/3, 8/3, 2/3, 38, 10, 28/3, 22/3, 20/3, 11/3, 1/3, -2
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 43/3, 133/12, 11, 91/12, 29/6, 7/4, -1/4, 158/3, 89/6, 12, 10, 25/4, 65/12, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
181/6, 55/6, 35/6, 31/6, 41/6, 31/6, 17/6, 5/6, -88/3, -8/3, -10/3, -20/3, -4, -10/3, -4/3, 4/3
181/6, 55/6, 35/6, 31/6, 41/6, 31/6, 17/6, 5/6, -88/3, -8/3, -10/3, -20/3, -4, -10/3, -4/3, 4/3
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 335/24, 265/24, 79/8, 179/24, 35/8, 37/24, 35/24, 373/8, 281/24, 233/24, 193/24, 133/24, 79/24, 53/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1/3, -2, 0, 0, 0, -2/3, -2, -41/3, -7/3, -13/3, -2, -1, -2, -5/3, 1
1, -1/3, -2, 0, 0, 0, -2/3, -2, -41/3, -7/3, -13/3, -2, -1, -2, -5/3, 1
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1201/24, 373/24, 281/24, 197/24, 35/8, 33/8, 21/8, 1/24, 1165/24, 251/24, 245/24, 67/8, 133/24, 133/24, 47/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, -17/2, -35/6, -19/6, -11/6, -1/2, -13/6, 3/2, 215/6, 67/6, 49/6, 17/2, 29/6, 17/6, 1/6, 11/6
-113/6, -17/2, -35/6, -19/6, -11/6, -1/2, -13/6, 3/2, 215/6, 67/6, 49/6, 17/2, 29/6, 17/6, 1/6, 11/6
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 67/6, 53/6, 47/6, 65/12, 3/2, 1/2, 1/3, 911/24, 305/24, 223/24, 47/8, 33/8, 31/8, 13/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 1/2, 13/6, 5/6, 13/6, 3/2, 1/2, 17/6, 11/6, 5/6, 13/6, 1/2, 7/2, 7/2, 1/2, 19/6
25/6, 1/2, 13/6, 5/6, 13/6, 3/2, 1/2, 17/6, 11/6, 5/6, 13/6, 1/2, 7/2, 7/2, 1/2, 19/6
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 269/24, 235/24, 173/24, 133/24, 89/24, 7/24, -7/24, 130/3, 35/3, 11, 25/3, 27/4, 7/2, 5/3, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 7/2, 7/2, 1/2, -1/2, 5/2, 7/2, -1/6, -65/3, -25/3, -8, -14/3, -2, -1, -10/3, 1/3
29/2, 7/2, 7/2, 1/2, -1/2, 5/2, 7/2, -1/6, -65/3, -25/3, -8, -14/3, -2, -1, -10/3, 1/3
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
297/8, 95/8, 217/24, 149/24, 101/24, 17/8, 31/24, -13/24, 247/6, 67/6, 29/3, 25/4, 61/12, 29/12, 19/12, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 8/3, 4, 3, 7/3, 1/3, 0, 7/3, -71/6, -35/6, -23/6, -3/2, -1/6, -5/6, 17/6, -1/6
46/3, 8/3, 4, 3, 7/3, 1/3, 0, 7/3, -71/6, -35/6, -23/6, -3/2, -1/6, -5/6, 17/6, -1/6
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/4, 19, 46/3, 139/12, 33/4, 20/3, 10/3, 1/4, 36, 91/12, 22/3, 7, 5, 43/12, 1/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, 5/2, 1/6, -1/6, -11/6, -5/6, 17/6, 1/6, -19, -7/3, -10/3, -3, -1, -10/3, -1/3, -1/3
-13/6, 5/2, 1/6, -1/6, -11/6, -5/6, 17/6, 1/6, -19, -7/3, -10/3, -3, -1, -10/3, -1/3, -1/3
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/12, 10, 53/6, 37/6, 21/4, 13/6, 1/2, -1/6, 411/8, 121/8, 99/8, 251/24, 157/24, 107/24, 35/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 20/3, 23/3, 17/3, 11/3, 1, 1, -8/3, 51, 14, 13, 29/3, 22/3, 14/3, 8/3, 1
33, 20/3, 23/3, 17/3, 11/3, 1, 1, -8/3, 51, 14, 13, 29/3, 22/3, 14/3, 8/3, 1
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 115/12, 55/6, 11/2, 65/12, 19/4, 11/4, 5/6, 1625/24, 425/24, 131/8, 319/24, 75/8, 45/8, 15/8, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -23/6, -19/6, -13/2, -23/6, -13/6, -13/6, 1/2, -20/3, -2/3, 0, -7/3, -5, -3, 0, -1/3
-51/2, -23/6, -19/6, -13/2, -23/6, -13/6, -13/6, 1/2, -20/3, -2/3, 0, -7/3, -5, -3, 0, -1/3
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1007/24, 73/8, 199/24, 127/24, 41/8, 39/8, 37/24, 1/8, 1013/24, 281/24, 191/24, 167/24, 101/24, 85/24, 73/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -25/6, -5/2, 1/2, -7/6, -7/2, -5/6, -7/6, 53/6, 23/6, 11/6, 29/6, 17/6, 7/6, -5/6, -7/6
-25/2, -25/6, -5/2, 1/2, -7/6, -7/2, -5/6, -7/6, 53/6, 23/6, 11/6, 29/6, 17/6, 7/6, -5/6, -7/6
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/8, 307/24, 263/24, 83/8, 223/24, 145/24, 17/8, -9/8, 164/3, 169/12, 149/12, 107/12, 85/12, 77/12, 31/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -1/6, 1/6, -7/2, -3/2, -23/6, -3/2, -3/2, -11/3, -7/3, 4/3, -5/3, -1/3, 1/3, -1/3, 2/3
-37/6, -1/6, 1/6, -7/2, -3/2, -23/6, -3/2, -3/2, -11/3, -7/3, 4/3, -5/3, -1/3, 1/3, -1/3, 2/3
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 131/12, 95/12, 73/12, 23/4, 8/3, 5/12, 5/12, 255/8, 247/24, 57/8, 127/24, 73/24, 67/24, 59/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 3, 7/3, 5, 14/3, 11/3, 1/3, -2, 41/2, 41/6, 7/2, 5/6, 5/6, 11/6, 1/6, -1/2
19, 3, 7/3, 5, 14/3, 11/3, 1/3, -2, 41/2, 41/6, 7/2, 5/6, 5/6, 11/6, 1/6, -1/2
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1633/24, 401/24, 397/24, 313/24, 73/8, 51/8, 27/8, -13/24, 79/3, 17/3, 4, 41/12, 10/3, 3, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-106/3, -23/3, -31/3, -22/3, -13/3, -2/3, -5/3, 4/3, 41/3, 4/3, 1/3, 8/3, 8/3, 2, -4/3, 2/3
-106/3, -23/3, -31/3, -22/3, -13/3, -2/3, -5/3, 4/3, 41/3, 4/3, 1/3, 8/3, 8/3, 2, -4/3, 2/3
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1265/24, 281/24, 269/24, 221/24, 161/24, 119/24, 43/24, -1/8, 99/2, 13, 115/12, 17/2, 23/4, 4, 13/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 35/6, 19/6, -1/2, -1/2, 1/2, -7/6, 1/2, 0, 2, -5/3, 0, 0, 0, 2, 5/3
1/6, 35/6, 19/6, -1/2, -1/2, 1/2, -7/6, 1/2, 0, 2, -5/3, 0, 0, 0, 2, 5/3
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/8, 301/24, 93/8, 239/24, 69/8, 131/24, 79/24, 11/24, 295/8, 85/8, 59/8, 161/24, 23/8, 37/24, 31/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/6, -1/2, -7/2, -43/6, -23/6, -3/2, -19/6, 1/6, -57/2, -9/2, -13/2, -37/6, -7/2, -11/6, -11/6, -7/6
-91/6, -1/2, -7/2, -43/6, -23/6, -3/2, -19/6, 1/6, -57/2, -9/2, -13/2, -37/6, -7/2, -11/6, -11/6, -7/6
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1273/24, 361/24, 269/24, 75/8, 53/8, 39/8, 61/24, 31/24, 263/4, 217/12, 187/12, 12, 97/12, 25/4, 8/3, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/3, -10/3, -1/3, -8/3, -7/3, -2/3, 2/3, 1/3, -46/3, 4/3, -2, -1, -4, -2/3, -3, -2/3
-23/3, -10/3, -1/3, -8/3, -7/3, -2/3, 2/3, 1/3, -46/3, 4/3, -2, -1, -4, -2/3, -3, -2/3
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 31/3, 49/6, 83/12, 35/6, 19/6, 2, 4/3, 335/6, 27/2, 149/12, 9, 6, 65/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 23/6, 7/6, -1/2, 5/6, -17/6, -1/6, -1/6, -23/3, 0, 2/3, -3, -6, -16/3, -5/3, -5/3
19/6, 23/6, 7/6, -1/2, 5/6, -17/6, -1/6, -1/6, -23/3, 0, 2/3, -3, -6, -16/3, -5/3, -5/3
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/12, 31/4, 20/3, 41/12, 11/4, 2, 2/3, -1/3, 379/8, 293/24, 95/8, 233/24, 151/24, 27/8, 21/8, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -7/2, -13/2, -29/6, -3/2, 1/6, 3/2, -1/2, -35/3, -17/3, -10/3, -11/3, -4/3, 7/3, 0, -2/3
-15/2, -7/2, -13/2, -29/6, -3/2, 1/6, 3/2, -1/2, -35/3, -17/3, -10/3, -11/3, -4/3, 7/3, 0, -2/3
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 38/3, 55/6, 29/4, 13/3, 25/12, 4/3, -3/4, 257/6, 79/6, 37/4, 22/3, 17/3, 13/6, 7/6, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-82/3, -23/3, -13/3, -10/3, -7/3, -8/3, 1/3, 10/3, 71/6, 5/2, 7/6, 5/2, 11/2, 17/6, -1/6, 1/2
-82/3, -23/3, -13/3, -10/3, -7/3, -8/3, 1/3, 10/3, 71/6, 5/2, 7/6, 5/2, 11/2, 17/6, -1/6, 1/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
925/24, 199/24, 199/24, 181/24, 121/24, 17/8, 11/8, -11/8, 249/4, 85/6, 40/3, 65/6, 17/2, 23/4, 2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
247/6, 73/6, 61/6, 41/6, 41/6, 23/6, 7/6, -1/6, 4/3, 17/3, 8/3, 4/3, -5/3, 0, -2/3, -4/3
247/6, 73/6, 61/6, 41/6, 41/6, 23/6, 7/6, -1/6, 4/3, 17/3, 8/3, 4/3, -5/3, 0, -2/3, -4/3
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/24, 197/24, 51/8, 115/24, 71/24, 67/24, 41/24, -17/24, 493/12, 26/3, 97/12, 71/12, 16/3, 31/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/6, 15/2, 25/6, 23/6, 25/6, 7/2, 1/2, -5/2, -28/3, 1/3, -4/3, -11/3, -7/3, -1/3, 8/3, 2/3
145/6, 15/2, 25/6, 23/6, 25/6, 7/2, 1/2, -5/2, -28/3, 1/3, -4/3, -11/3, -7/3, -1/3, 8/3, 2/3
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 253/24, 53/8, 35/8, 27/8, 67/24, 17/8, -13/24, 1145/24, 317/24, 253/24, 181/24, 155/24, 115/24, 31/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 7/6, 7/6, -7/6, -25/6, -11/6, 3/2, -5/6, 2/3, 5/3, -5/3, -8/3, -1/3, 7/3, 4/3, 2/3
25/6, 7/6, 7/6, -7/6, -25/6, -11/6, 3/2, -5/6, 2/3, 5/3, -5/3, -8/3, -1/3, 7/3, 4/3, 2/3
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 10, 59/6, 89/12, 65/12, 4, 5/4, 1/3, 1165/24, 341/24, 89/8, 175/24, 115/24, 31/8, 53/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, -13/6, 3/2, 19/6, 3/2, -11/6, 1/2, -3/2, 35/3, 1/3, 3, 11/3, 8/3, 5, 7/3, 0
1/6, -13/6, 3/2, 19/6, 3/2, -11/6, 1/2, -3/2, 35/3, 1/3, 3, 11/3, 8/3, 5, 7/3, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 8, 15/2, 27/4, 53/12, 2, 1/3, -1/12, 347/6, 193/12, 149/12, 39/4, 31/4, 49/12, 5/4, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-50/3, -8, -5, -8/3, -3, -1, -4/3, 7/3, -23/6, 1/6, -13/6, -3/2, -3/2, 13/6, -1/2, -5/6
-50/3, -8, -5, -8/3, -3, -1, -4/3, 7/3, -23/6, 1/6, -13/6, -3/2, -3/2, 13/6, -1/2, -5/6
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/8, 185/24, 57/8, 51/8, 145/24, 103/24, 15/8, 13/24, 463/12, 143/12, 25/3, 31/6, 31/6, 29/6, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -29/3, -9, -16/3, -5/3, 1, 2, -4/3, 89/6, 67/6, 47/6, 25/6, 7/6, -7/6, -11/6, -1/6
-16, -29/3, -9, -16/3, -5/3, 1, 2, -4/3, 89/6, 67/6, 47/6, 25/6, 7/6, -7/6, -11/6, -1/6
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
249/4, 33/2, 61/4, 34/3, 25/3, 14/3, 31/12, -13/12, 323/6, 61/4, 143/12, 47/4, 33/4, 13/3, 5/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 4/3, 1/3, 1, -2, 4/3, 2/3, -1/3, -80/3, -2, -13/3, -8, -8, -17/3, -2, 2/3
3, 4/3, 1/3, 1, -2, 4/3, 2/3, -1/3, -80/3, -2, -13/3, -8, -8, -17/3, -2, 2/3
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/6, 28/3, 15/2, 29/6, 8/3, 23/12, 23/12, 1/3, 323/12, 20/3, 14/3, 14/3, 49/12, 11/3, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -17/6, -19/6, 1/6, 11/6, 13/6, 11/6, -1/2, 23/6, 29/6, 17/6, 17/6, -5/6, 5/6, -7/6, 5/6
19/6, -17/6, -19/6, 1/6, 11/6, 13/6, 11/6, -1/2, 23/6, 29/6, 17/6, 17/6, -5/6, 5/6, -7/6, 5/6
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1205/24, 111/8, 293/24, 211/24, 57/8, 35/8, 23/8, -19/24, 643/12, 43/3, 145/12, 9, 35/6, 23/6, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -7/3, 1/3, -7/3, -4/3, -10/3, -1/3, 5/3, 95/6, 17/6, 23/6, 5/2, -1/6, -7/6, 3/2, -1/2
-11, -7/3, 1/3, -7/3, -4/3, -10/3, -1/3, 5/3, 95/6, 17/6, 23/6, 5/2, -1/6, -7/6, 3/2, -1/2
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 37/4, 19/3, 37/6, 13/3, 47/12, 5/2, 13/12, 1309/24, 299/24, 239/24, 235/24, 217/24, 125/24, 23/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 23/6, 5/6, -17/6, -13/6, 5/6, 17/6, -5/6, -23, -4, -10/3, 0, -11/3, -8/3, -1/3, 3
41/6, 23/6, 5/6, -17/6, -13/6, 5/6, 17/6, -5/6, -23, -4, -10/3, 0, -11/3, -8/3, -1/3, 3
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1379/24, 371/24, 289/24, 247/24, 163/24, 41/8, 61/24, 31/24, 395/8, 85/8, 75/8, 221/24, 59/8, 109/24, 13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/6, -3/2, -23/6, -11/2, -29/6, -3/2, -3/2, 1/6, 22, 3, 6, 17/3, 3, 4/3, 3, 0
-149/6, -3/2, -23/6, -11/2, -29/6, -3/2, -3/2, 1/6, 22, 3, 6, 17/3, 3, 4/3, 3, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 25/2, 11, 49/6, 61/12, 29/6, 9/4, -13/12, 1261/24, 277/24, 75/8, 211/24, 63/8, 163/24, 71/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/3, 8, 19/3, 17/3, 19/3, 14/3, 7/3, -1/3, -2/3, -5/3, -2, 4/3, 2, 4/3, 2/3, -3
109/3, 8, 19/3, 17/3, 19/3, 14/3, 7/3, -1/3, -2/3, -5/3, -2, 4/3, 2, 4/3, 2/3, -3
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
947/24, 79/8, 179/24, 119/24, 115/24, 109/24, 41/24, -23/24, 48, 12, 53/6, 27/4, 25/4, 6, 13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -5, -3, 0, -7/3, -4/3, 1/3, 0, -23/2, -13/2, -17/6, -5/2, -7/2, -5/2, 5/6, 1/2
-52/3, -5, -3, 0, -7/3, -4/3, 1/3, 0, -23/2, -13/2, -17/6, -5/2, -7/2, -5/2, 5/6, 1/2
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/12, 41/3, 77/6, 41/4, 115/12, 71/12, 31/12, -3/4, 60, 31/2, 38/3, 32/3, 83/12, 49/12, 37/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -4, -2, -10/3, 0, -8/3, 0, -7/3, 7, 2, 1/3, 0, -3, 0, 4/3, -1
-29/3, -4, -2, -10/3, 0, -8/3, 0, -7/3, 7, 2, 1/3, 0, -3, 0, 4/3, -1
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1249/24, 305/24, 295/24, 241/24, 61/8, 125/24, 47/24, -37/24, 263/6, 21/2, 19/2, 9, 65/12, 31/12, 13/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/6, 17/2, 41/6, 11/2, 19/6, 5/2, 5/2, -1/6, -85/6, -7/6, -17/6, -35/6, -31/6, -25/6, -13/6, -7/6
203/6, 17/2, 41/6, 11/2, 19/6, 5/2, 5/2, -1/6, -85/6, -7/6, -17/6, -35/6, -31/6, -25/6, -13/6, -7/6
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 49/6, 71/12, 17/4, 17/4, 49/12, 41/12, 1/2, 221/6, 41/4, 19/3, 11/2, 35/12, 5/3, 19/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/3, 32/3, 31/3, 7, 10/3, 5/3, -5/3, -5/3, -4/3, 8/3, 8/3, 1/3, 2/3, -2/3, -2/3, 1/3
77/3, 32/3, 31/3, 7, 10/3, 5/3, -5/3, -5/3, -4/3, 8/3, 8/3, 1/3, 2/3, -2/3, -2/3, 1/3
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1073/24, 271/24, 211/24, 187/24, 173/24, 119/24, 11/8, -19/24, 193/6, 119/12, 91/12, 4, 7/4, 19/12, 1, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, -5/3, 1, 11/3, 14/3, 2, 1, 8/3, -64/3, -16/3, -11/3, -7, -4, -5/3, -1, 4/3
10, -5/3, 1, 11/3, 14/3, 2, 1, 8/3, -64/3, -16/3, -11/3, -7, -4, -5/3, -1, 4/3
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 323/24, 287/24, 73/8, 167/24, 27/8, 17/8, 35/24, 1171/24, 253/24, 235/24, 209/24, 155/24, 109/24, 59/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -1/6, -1/6, -17/6, -11/6, -7/6, 1/6, 1/2, -46/3, -1/3, -7/3, -14/3, -5/3, 2/3, -2/3, 7/3
-47/6, -1/6, -1/6, -17/6, -11/6, -7/6, 1/6, 1/2, -46/3, -1/3, -7/3, -14/3, -5/3, 2/3, -2/3, 7/3
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1313/24, 341/24, 85/8, 241/24, 197/24, 133/24, 73/24, 7/24, 31, 8, 11/2, 5, 55/12, 9/2, 3/2, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, 13/6, -5/6, -9/2, -49/6, -31/6, -5/2, -1/2, -37/2, -11/2, -11/2, -9/2, -17/6, 1/2, 5/2, -5/6
-33/2, 13/6, -5/6, -9/2, -49/6, -31/6, -5/2, -1/2, -37/2, -11/2, -11/2, -9/2, -17/6, 1/2, 5/2, -5/6
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 145/12, 32/3, 37/4, 6, 11/4, 11/6, 1, 959/24, 103/8, 221/24, 47/8, 131/24, 95/24, 53/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40/3, -17/3, -5, -10/3, 1/3, 2/3, 5/3, 2/3, 11/6, 7/2, 17/6, 1/2, 11/6, 5/6, -1/6, 3/2
-40/3, -17/3, -5, -10/3, 1/3, 2/3, 5/3, 2/3, 11/6, 7/2, 17/6, 1/2, 11/6, 5/6, -1/6, 3/2
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/8, 193/24, 125/24, 41/8, 33/8, 77/24, 15/8, -25/24, 323/8, 253/24, 65/8, 181/24, 145/24, 27/8, 35/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 29/6, 13/6, 25/6, 1/2, 19/6, 11/6, 11/6, 11, 2/3, 2, 14/3, 5/3, -1, -2/3, -5/3
89/6, 29/6, 13/6, 25/6, 1/2, 19/6, 11/6, 11/6, 11, 2/3, 2, 14/3, 5/3, -1, -2/3, -5/3
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/8, 227/24, 151/24, 137/24, 97/24, 91/24, 89/24, -5/24, 1099/24, 89/8, 191/24, 57/8, 41/8, 79/24, 43/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 5/3, 4, 3, -1/3, -2/3, 2/3, -2, 5/3, 3, -2/3, 1, 0, -4/3, 5/3, 2/3
11, 5/3, 4, 3, -1/3, -2/3, 2/3, -2, 5/3, 3, -2/3, 1, 0, -4/3, 5/3, 2/3
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
977/24, 257/24, 187/24, 155/24, 139/24, 47/24, 47/24, 7/24, 301/8, 211/24, 203/24, 133/24, 103/24, 91/24, 59/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, 1/2, -19/6, -23/6, -23/6, -1/6, -19/6, 1/2, 19/2, 47/6, 25/6, 23/6, 17/6, 5/6, 1/6, 17/6
-43/2, 1/2, -19/6, -23/6, -23/6, -1/6, -19/6, 1/2, 19/2, 47/6, 25/6, 23/6, 17/6, 5/6, 1/6, 17/6
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 29/2, 149/12, 125/12, 20/3, 35/6, 2, 11/12, 118/3, 29/3, 35/4, 59/12, 49/12, 41/12, 31/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/3, 28/3, 22/3, 17/3, 17/3, 16/3, 8/3, 1/3, -22, -19/3, -16/3, -13/3, -4, -1, 7/3, 0
95/3, 28/3, 22/3, 17/3, 17/3, 16/3, 8/3, 1/3, -22, -19/3, -16/3, -13/3, -4, -1, 7/3, 0
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 29/3, 23/4, 23/4, 11/6, 19/12, 1, 2/3, 1079/24, 305/24, 265/24, 199/24, 125/24, 61/24, 55/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, 4/3, -7/3, -14/3, -8/3, 2/3, -1, -5/3, -32/3, -17/3, -7/3, -7/3, -14/3, -10/3, -1/3, -8/3
-37/3, 4/3, -7/3, -14/3, -8/3, 2/3, -1, -5/3, -32/3, -17/3, -7/3, -7/3, -14/3, -10/3, -1/3, -8/3
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1019/24, 203/24, 199/24, 181/24, 143/24, 143/24, 21/8, 13/24, 671/24, 45/8, 109/24, 107/24, 33/8, 33/8, 31/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -7/6, -9/2, -19/6, 1/2, -13/6, -3/2, 7/6, 56/3, 5, 13/3, 2/3, 4, 1, -2/3, -1/3
-25/2, -7/6, -9/2, -19/6, 1/2, -13/6, -3/2, 7/6, 56/3, 5, 13/3, 2/3, 4, 1, -2/3, -1/3
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
775/24, 215/24, 167/24, 53/8, 83/24, 55/24, 35/24, -13/24, 385/12, 31/4, 23/3, 59/12, 29/6, 17/4, 13/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/3, 11/3, 2/3, 10/3, 5, 4/3, -1/3, 8/3, 13/6, 1/2, -19/6, -7/6, -5/6, 3/2, 3/2, 13/6
29/3, 11/3, 2/3, 10/3, 5, 4/3, -1/3, 8/3, 13/6, 1/2, -19/6, -7/6, -5/6, 3/2, 3/2, 13/6
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/8, 205/24, 59/8, 59/8, 167/24, 101/24, 5/8, -5/24, 411/8, 325/24, 87/8, 209/24, 149/24, 41/8, 41/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/3, -8/3, -2/3, -8/3, 1/3, 5/3, -1, 4/3, 8, 8/3, 4, 1/3, 1/3, 2, 7/3, -1/3
-31/3, -8/3, -2/3, -8/3, 1/3, 5/3, -1, 4/3, 8, 8/3, 4, 1/3, 1/3, 2, 7/3, -1/3
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 149/12, 29/3, 43/6, 5, 25/12, 1, -1, 285/8, 217/24, 205/24, 143/24, 121/24, 59/24, 13/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -14/3, -5, -8/3, -8/3, -2/3, 5/3, 0, -15/2, -17/6, -17/6, -1/6, 7/6, -7/6, -11/6, -5/6
-18, -14/3, -5, -8/3, -8/3, -2/3, 5/3, 0, -15/2, -17/6, -17/6, -1/6, 7/6, -7/6, -11/6, -5/6
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1055/24, 263/24, 191/24, 45/8, 131/24, 35/8, 15/8, -25/24, 1307/24, 421/24, 337/24, 253/24, 55/8, 109/24, 47/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
269/6, 25/2, 61/6, 41/6, 43/6, 37/6, 5/2, 1/2, -25/6, -35/6, -17/6, -5/6, -5/2, -5/6, -1/6, -17/6
269/6, 25/2, 61/6, 41/6, 43/6, 37/6, 5/2, 1/2, -25/6, -35/6, -17/6, -5/6, -5/2, -5/6, -1/6, -17/6
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
979/24, 277/24, 235/24, 193/24, 47/8, 39/8, 17/8, 35/24, 37, 29/3, 28/3, 19/3, 16/3, 17/4, 3/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 2, -5/3, -1/3, 3, 8/3, 1/3, -5/3, -44, -38/3, -31/3, -22/3, -13/3, -1, -2, -1
9, 2, -5/3, -1/3, 3, 8/3, 1/3, -5/3, -44, -38/3, -31/3, -22/3, -13/3, -1, -2, -1
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59/2, 97/12, 71/12, 11/2, 19/4, 25/6, 3/4, 1/3, 279/8, 81/8, 71/8, 47/8, 23/8, 17/24, 17/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/6, -3/2, -7/6, -5/2, 1/2, -11/6, -1/2, 19/6, -41/2, -7/2, -3/2, -9/2, -9/2, -5/6, -5/6, 3/2
-101/6, -3/2, -7/6, -5/2, 1/2, -11/6, -1/2, 19/6, -41/2, -7/2, -3/2, -9/2, -9/2, -5/6, -5/6, 3/2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 9, 107/12, 25/3, 65/12, 4, 3/4, 1/3, 1201/24, 289/24, 235/24, 187/24, 187/24, 35/8, 53/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 6, 3, 6, 4, 4, 2/3, 2/3, -133/6, -41/6, -19/6, -23/6, -25/6, -5/6, 7/6, 5/2
23, 6, 3, 6, 4, 4, 2/3, 2/3, -133/6, -41/6, -19/6, -23/6, -25/6, -5/6, 7/6, 5/2
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/8, 353/24, 89/8, 247/24, 173/24, 85/24, 21/8, 31/24, 403/12, 28/3, 97/12, 7, 19/6, 7/3, 7/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/2, -25/2, -53/6, -11/2, -7/2, -7/6, 1/2, 5/2, 139/6, 49/6, 41/6, 19/6, 23/6, 19/6, -1/6, 1/2
-75/2, -25/2, -53/6, -11/2, -7/2, -7/6, 1/2, 5/2, 139/6, 49/6, 41/6, 19/6, 23/6, 19/6, -1/6, 1/2
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1397/24, 113/8, 331/24, 79/8, 61/8, 95/24, 25/8, -17/24, 1163/24, 295/24, 203/24, 65/8, 179/24, 89/24, 19/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 11/3, 10/3, 16/3, 13/3, 8/3, 0, 2/3, -32/3, -13/3, -5/3, -4, -5/3, -8/3, -3, 0
38/3, 11/3, 10/3, 16/3, 13/3, 8/3, 0, 2/3, -32/3, -13/3, -5/3, -4, -5/3, -8/3, -3, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 57/4, 47/4, 43/4, 89/12, 21/4, 19/6, -1/6, 1129/24, 341/24, 247/24, 161/24, 137/24, 97/24, 47/24, -47/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -29/6, -17/6, -37/6, -17/6, -25/6, -5/6, -5/6, 43/6, -7/6, -11/6, 11/6, 5/6, -5/6, 5/6, -5/6
-35/2, -29/6, -17/6, -37/6, -17/6, -25/6, -5/6, -5/6, 43/6, -7/6, -11/6, 11/6, 5/6, -5/6, 5/6, -5/6
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1331/24, 109/8, 253/24, 241/24, 175/24, 95/24, 41/24, -11/24, 1037/24, 317/24, 239/24, 199/24, 113/24, 89/24, 17/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 2, 17/3, 11/3, 14/3, 16/3, 5/3, 5/3, 5/3, -10/3, -7/3, -2/3, 8/3, 5/3, -1/3, -8/3
70/3, 2, 17/3, 11/3, 14/3, 16/3, 5/3, 5/3, 5/3, -10/3, -7/3, -2/3, 8/3, 5/3, -1/3, -8/3
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/4, 38/3, 9, 25/4, 25/6, 49/12, 7/4, -1/6, 959/24, 311/24, 217/24, 169/24, 119/24, 95/24, 47/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 8/3, 3, 7/3, 1, 1, 1/3, -2, -85/6, -1/6, 13/6, -5/6, -7/6, -25/6, -7/6, 13/6
37/3, 8/3, 3, 7/3, 1, 1, 1/3, -2, -85/6, -1/6, 13/6, -5/6, -7/6, -25/6, -7/6, 13/6
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1123/24, 99/8, 85/8, 199/24, 181/24, 137/24, 17/8, 7/8, 449/12, 139/12, 47/6, 35/6, 14/3, 49/12, 25/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/3, 22/3, 17/3, 9, 19/3, 13/3, 4/3, 5/3, -20/3, -1/3, -8/3, -5/3, 2/3, 4/3, 2/3, 8/3
113/3, 22/3, 17/3, 9, 19/3, 13/3, 4/3, 5/3, -20/3, -1/3, -8/3, -5/3, 2/3, 4/3, 2/3, 8/3
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
118/3, 10, 83/12, 13/2, 9/2, 13/6, 13/6, 1/4, 85/2, 38/3, 109/12, 85/12, 19/3, 17/4, 7/4, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 49/6, 9/2, 7/2, -1/6, 3/2, 1/2, -7/6, -41/3, -4, -2, -2/3, 0, 0, 0, 1
151/6, 49/6, 9/2, 7/2, -1/6, 3/2, 1/2, -7/6, -41/3, -4, -2, -2/3, 0, 0, 0, 1
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
255/8, 49/8, 49/8, 119/24, 107/24, 65/24, 19/8, -35/24, 455/8, 129/8, 323/24, 81/8, 63/8, 121/24, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -7/3, -3, 2/3, 11/3, 3, 0, 11/3, 37, 9, 26/3, 9, 6, 16/3, 3, 0
-5, -7/3, -3, 2/3, 11/3, 3, 0, 11/3, 37, 9, 26/3, 9, 6, 16/3, 3, 0
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 59/6, 33/4, 23/3, 17/4, 17/4, 5/3, 1/2, 1037/24, 85/8, 85/8, 61/8, 43/8, 91/24, 19/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40/3, 1, -5/3, -1, -7/3, -4, -2, 2/3, -85/6, -3/2, -9/2, -11/2, -7/2, -11/6, 1/2, -3/2
-40/3, 1, -5/3, -1, -7/3, -4, -2, 2/3, -85/6, -3/2, -9/2, -11/2, -7/2, -11/6, 1/2, -3/2
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 77/12, 29/6, 17/4, 23/6, 25/12, 11/6, 7/6, 547/12, 77/6, 113/12, 103/12, 79/12, 67/12, 19/6, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, 17/6, 7/6, -13/6, -35/6, -23/6, -1/6, 5/2, 425/6, 119/6, 97/6, 77/6, 59/6, 41/6, 19/6, -1/6
-71/6, 17/6, 7/6, -13/6, -35/6, -23/6, -1/6, 5/2, 425/6, 119/6, 97/6, 77/6, 59/6, 41/6, 19/6, -1/6
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 32/3, 113/12, 113/12, 43/6, 23/6, 5/4, 5/12, 177/4, 21/2, 17/2, 13/2, 13/2, 7/2, 5/6, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
175/6, 13/2, 13/2, 9/2, 19/6, 7/6, 5/6, -1/2, 35, 10, 9, 7, 4, 1, 1/3, -7/3
175/6, 13/2, 13/2, 9/2, 19/6, 7/6, 5/6, -1/2, 35, 10, 9, 7, 4, 1, 1/3, -7/3
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
86/3, 19/3, 73/12, 19/4, 23/6, 25/12, 25/12, -4/3, 421/12, 43/4, 7, 43/12, 11/4, 19/12, 19/12, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, 2, -2/3, 1, 8/3, -1, -1, 4/3, 67/3, 10, 8, 19/3, 3, 4/3, 4/3, 5/3
-5/3, 2, -2/3, 1, 8/3, -1, -1, 4/3, 67/3, 10, 8, 19/3, 3, 4/3, 4/3, 5/3
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/12, 71/6, 139/12, 95/12, 9/2, 31/12, 1/6, 0, 161/4, 113/12, 113/12, 25/3, 53/12, 13/4, 25/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 5/2, 3/2, -1/2, 3/2, 9/2, 17/6, 1/2, 26/3, 5/3, -4/3, 7/3, 11/3, 2/3, -1, 8/3
95/6, 5/2, 3/2, -1/2, 3/2, 9/2, 17/6, 1/2, 26/3, 5/3, -4/3, 7/3, 11/3, 2/3, -1, 8/3
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 103/12, 23/3, 15/4, 3, 31/12, 23/12, -1/3, 445/12, 109/12, 41/6, 73/12, 73/12, 41/12, 5/2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -4, -5, -13/3, -3, -1, -2, 1/3, 79/6, 43/6, 31/6, 29/6, 25/6, 1/2, 5/6, 13/6
-25, -4, -5, -13/3, -3, -1, -2, 1/3, 79/6, 43/6, 31/6, 29/6, 25/6, 1/2, 5/6, 13/6
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 25/3, 31/4, 5, 53/12, 13/4, 23/12, 5/3, 1147/24, 331/24, 91/8, 69/8, 43/8, 35/8, 5/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 13/6, -1/6, 1/6, 13/6, 1/6, -5/6, 13/6, 7/3, 10/3, 0, -1, 0, -1, -1, -2
7/2, 13/6, -1/6, 1/6, 13/6, 1/6, -5/6, 13/6, 7/3, 10/3, 0, -1, 0, -1, -1, -2
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/24, 75/8, 73/8, 43/8, 79/24, 47/24, 41/24, -3/8, 1327/24, 313/24, 271/24, 271/24, 71/8, 43/8, 65/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/6, 7/2, 41/6, 47/6, 9/2, 3/2, -1/2, -19/6, -181/6, -31/6, -25/6, -31/6, -5/2, -7/2, -17/6, -1/2
137/6, 7/2, 41/6, 47/6, 9/2, 3/2, -1/2, -19/6, -181/6, -31/6, -25/6, -31/6, -5/2, -7/2, -17/6, -1/2
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/2, 179/12, 44/3, 143/12, 53/6, 17/3, 25/12, 13/12, 119/3, 139/12, 19/2, 22/3, 65/12, 13/6, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, -3/2, 11/6, 19/6, -1/6, -1/6, -7/6, -7/6, 29/6, 37/6, 5/2, -5/6, -1/6, -7/6, -5/2, 1/2
23/6, -3/2, 11/6, 19/6, -1/6, -1/6, -7/6, -7/6, 29/6, 37/6, 5/2, -5/6, -1/6, -7/6, -5/2, 1/2
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 47/4, 67/6, 39/4, 95/12, 19/4, 7/4, 1/6, 239/6, 149/12, 133/12, 15/2, 47/12, 11/4, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 5/3, -1/3, 1/3, 7/3, 4, 2/3, 2/3, 41/3, 7/3, 5/3, 5, 4/3, 3, 0, -1/3
38/3, 5/3, -1/3, 1/3, 7/3, 4, 2/3, 2/3, 41/3, 7/3, 5/3, 5, 4/3, 3, 0, -1/3
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 329/24, 313/24, 233/24, 47/8, 29/8, 41/24, 5/8, 545/12, 47/4, 127/12, 89/12, 41/6, 73/12, 11/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 23/3, 4, 16/3, 2, 0, 4/3, 2/3, -40/3, -6, -11/3, -1/3, 1/3, -8/3, -3, 0
17, 23/3, 4, 16/3, 2, 0, 4/3, 2/3, -40/3, -6, -11/3, -1/3, 1/3, -8/3, -3, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 101/8, 245/24, 167/24, 167/24, 39/8, 83/24, 1/24, 1261/24, 349/24, 325/24, 239/24, 173/24, 39/8, 47/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/6, -23/6, -5/2, 5/6, 1/2, -1/2, -5/6, -5/6, -35/3, -20/3, -11/3, -4/3, -10/3, 0, -4/3, 4/3
-49/6, -23/6, -5/2, 5/6, 1/2, -1/2, -5/6, -5/6, -35/3, -20/3, -11/3, -4/3, -10/3, 0, -4/3, 4/3
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/24, 99/8, 69/8, 41/8, 95/24, 77/24, 43/24, 11/8, 391/6, 15, 83/6, 65/6, 55/6, 6, 31/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, -2/3, 7/3, 14/3, 11/3, 2/3, 0, -2/3, -26/3, -5, -4/3, 2/3, -5/3, -1, 2/3, 3
32/3, -2/3, 7/3, 14/3, 11/3, 2/3, 0, -2/3, -26/3, -5, -4/3, 2/3, -5/3, -1, 2/3, 3
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1165/24, 87/8, 233/24, 221/24, 217/24, 137/24, 55/24, -17/24, 77/2, 49/4, 17/2, 22/3, 5, 9/2, 7/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 1/2, 11/6, 7/6, -1/2, 3/2, -13/6, 5/6, -39, -12, -9, -17/3, -4, -5, -5/3, 1
-9/2, 1/2, 11/6, 7/6, -1/2, 3/2, -13/6, 5/6, -39, -12, -9, -17/3, -4, -5, -5/3, 1
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
695/12, 73/6, 47/4, 133/12, 103/12, 27/4, 3, 3/4, 779/24, 163/24, 41/8, 109/24, 35/8, 89/24, 41/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -4/3, 4/3, 10/3, 2/3, -7/3, -1/3, 5/3, -5/3, -8/3, -1/3, 1/3, 8/3, 1/3
20/3, 4, 5/3, -4/3, 4/3, 10/3, 2/3, -7/3, -1/3, 5/3, -5/3, -8/3, -1/3, 1/3, 8/3, 1/3
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1309/24, 379/24, 97/8, 215/24, 55/8, 71/24, 31/24, 9/8, 469/12, 19/2, 26/3, 79/12, 15/4, 13/4, 9/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 11/3, 17/3, 3, 4/3, 0, 7/3, 1, 107/6, 17/2, 37/6, 23/6, 5/2, 1/2, 1/2, 1/6
37/3, 11/3, 17/3, 3, 4/3, 0, 7/3, 1, 107/6, 17/2, 37/6, 23/6, 5/2, 1/2, 1/2, 1/6
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1577/24, 373/24, 347/24, 283/24, 75/8, 157/24, 67/24, 23/24, 36, 121/12, 103/12, 35/6, 15/4, 29/12, 23/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-82/3, -25/3, -25/3, -8, -19/3, -8/3, -4/3, -7/3, 13, 4/3, 13/3, 10/3, 2, 2/3, 5/3, -1
-82/3, -25/3, -25/3, -8, -19/3, -8/3, -4/3, -7/3, 13, 4/3, 13/3, 10/3, 2, 2/3, 5/3, -1
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 131/12, 31/3, 41/4, 95/12, 25/6, 7/6, 13/12, 443/12, 28/3, 43/6, 73/12, 47/12, 47/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -2, 4/3, -1, -3, -1/3, 8/3, -1/3, 77/6, 19/6, -1/6, 19/6, 23/6, 11/6, -1/6, -19/6
-2, -2, 4/3, -1, -3, -1/3, 8/3, -1/3, 77/6, 19/6, -1/6, 19/6, 23/6, 11/6, -1/6, -19/6
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 151/12, 21/2, 23/3, 65/12, 4, 5/2, -1/4, 209/4, 40/3, 35/3, 39/4, 29/4, 17/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 11/6, 29/6, 19/6, 31/6, 7/2, 7/6, 5/6, 3/2, -17/6, -19/6, -1/2, 5/2, 5/2, -1/2, -3/2
101/6, 11/6, 29/6, 19/6, 31/6, 7/2, 7/6, 5/6, 3/2, -17/6, -19/6, -1/2, 5/2, 5/2, -1/2, -3/2
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1595/24, 431/24, 341/24, 253/24, 197/24, 145/24, 21/8, -13/24, 371/8, 227/24, 211/24, 67/8, 175/24, 45/8, 43/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -5, -17/3, -3, -13/3, -4/3, -2/3, 0, 49/2, 53/6, 61/6, 15/2, 25/6, 3/2, -5/6, 1/6
-22, -5, -17/3, -3, -13/3, -4/3, -2/3, 0, 49/2, 53/6, 61/6, 15/2, 25/6, 3/2, -5/6, 1/6
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 37/3, 61/6, 20/3, 13/3, 13/12, 13/12, -11/12, 1069/24, 111/8, 81/8, 57/8, 95/24, 73/24, 19/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 7/6, -7/6, 11/6, -11/6, 7/6, 5/6, 5/2, -181/6, -17/2, -13/2, -9/2, -23/6, -19/6, -1/6, 5/6
25/6, 7/6, -7/6, 11/6, -11/6, 7/6, 5/6, 5/2, -181/6, -17/2, -13/2, -9/2, -23/6, -19/6, -1/6, 5/6
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 103/12, 22/3, 49/12, 23/6, 9/4, 9/4, -7/6, 941/24, 247/24, 179/24, 137/24, 95/24, 21/8, 35/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -8/3, -2, -3, -3, 0, -1, 2, -64/3, -4/3, -4, -6, -7, -14/3, -1, 4/3
-47/3, -8/3, -2, -3, -3, 0, -1, 2, -64/3, -4/3, -4, -6, -7, -14/3, -1, 4/3
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1177/24, 95/8, 89/8, 69/8, 143/24, 103/24, 47/24, 7/24, 1133/24, 295/24, 67/8, 197/24, 197/24, 151/24, 67/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/2, 67/6, 67/6, 21/2, 43/6, 31/6, 5/2, 5/6, 91/3, 23/3, 7, 10/3, 7/3, 5/3, 2/3, -5/3
103/2, 67/6, 67/6, 21/2, 43/6, 31/6, 5/2, 5/6, 91/3, 23/3, 7, 10/3, 7/3, 5/3, 2/3, -5/3
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1321/24, 325/24, 295/24, 81/8, 187/24, 109/24, 27/8, 1/8, 931/24, 299/24, 223/24, 143/24, 127/24, 41/24, 41/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, -7/3, 2/3, 4/3, 8/3, 4/3, 8/3, -2/3, 41/3, 4, 1, -2, -2/3, 8/3, 0, -4/3
19/3, -7/3, 2/3, 4/3, 8/3, 4/3, 8/3, -2/3, 41/3, 4, 1, -2, -2/3, 8/3, 0, -4/3
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/8, 181/24, 169/24, 127/24, 21/8, 19/8, 17/8, -31/24, 743/24, 65/8, 191/24, 55/8, 71/24, 59/24, 31/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/6, 29/6, 3/2, 9/2, 13/6, 23/6, 1/2, 3/2, -107/6, -5/2, -17/6, 1/2, -17/6, -23/6, -1/6, 7/2
67/6, 29/6, 3/2, 9/2, 13/6, 23/6, 1/2, 3/2, -107/6, -5/2, -17/6, 1/2, -17/6, -23/6, -1/6, 7/2
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/4, 149/12, 113/12, 95/12, 31/4, 4, 5/12, 1/3, 291/4, 221/12, 175/12, 25/2, 31/3, 20/3, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -19/2, -43/6, -29/6, -7/6, -5/2, 5/6, -5/2, -13/2, 1/6, -7/6, 5/2, 11/6, -11/6, -5/2, -1/2
-163/6, -19/2, -43/6, -29/6, -7/6, -5/2, 5/6, -5/2, -13/2, 1/6, -7/6, 5/2, 11/6, -11/6, -5/2, -1/2
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/12, 69/4, 59/4, 77/6, 10, 20/3, 13/4, 1/6, 417/8, 105/8, 95/8, 221/24, 51/8, 77/24, 17/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/6, 1/2, 13/6, 19/6, 1/6, 23/6, 1/6, -19/6, -22, -4, -5, -11/3, -5, -8/3, -1, -2
115/6, 1/2, 13/6, 19/6, 1/6, 23/6, 1/6, -19/6, -22, -4, -5, -11/3, -5, -8/3, -1, -2
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/6, 73/12, 17/3, 21/4, 14/3, 23/6, 5/4, 7/12, 403/8, 295/24, 95/8, 191/24, 161/24, 51/8, 29/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 2, 8/3, -1, -4, -1, 1, 8/3, 47/2, 11/6, 25/6, 47/6, 9/2, 7/2, 1/2, 17/6
-1, 2, 8/3, -1, -4, -1, 1, 8/3, 47/2, 11/6, 25/6, 47/6, 9/2, 7/2, 1/2, 17/6
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
501/8, 367/24, 93/8, 269/24, 197/24, 53/8, 73/24, 5/24, 863/24, 85/8, 63/8, 155/24, 97/24, 27/8, 19/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 17/6, 11/6, 5/6, 1/2, -7/6, -7/6, 1/2, 55/3, 0, 3, 10/3, -1/3, 3, 0, -10/3
21/2, 17/6, 11/6, 5/6, 1/2, -7/6, -7/6, 1/2, 55/3, 0, 3, 10/3, -1/3, 3, 0, -10/3
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/24, 113/8, 265/24, 203/24, 59/8, 31/8, 59/24, -11/24, 385/6, 179/12, 25/2, 35/3, 55/6, 37/6, 43/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 17/6, 3/2, -1/2, 3/2, 7/2, 3/2, 1/2, 125/6, 37/6, 31/6, 13/6, 35/6, 17/6, -5/6, -3/2
83/6, 17/6, 3/2, -1/2, 3/2, 7/2, 3/2, 1/2, 125/6, 37/6, 31/6, 13/6, 35/6, 17/6, -5/6, -3/2
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 155/12, 34/3, 11, 91/12, 71/12, 11/4, 1/2, 107/2, 149/12, 145/12, 10, 15/2, 5, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -2, 1, 7/3, 0, -1/3, -1, 2/3, 6, 23/3, 13/3, 3, 0, -2, -1, 2
-10/3, -2, 1, 7/3, 0, -1/3, -1, 2/3, 6, 23/3, 13/3, 3, 0, -2, -1, 2
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 19/2, 22/3, 43/6, 85/12, 71/12, 5/2, -17/12, 307/8, 89/8, 63/8, 59/8, 45/8, 33/8, 11/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, -3/2, -1/2, -1/6, 17/6, 25/6, 5/6, 7/6, -14, -11/3, -13/3, -1, -1, 4/3, 0, -2/3
17/2, -3/2, -1/2, -1/6, 17/6, 25/6, 5/6, 7/6, -14, -11/3, -13/3, -1, -1, 4/3, 0, -2/3
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1105/24, 299/24, 71/8, 209/24, 167/24, 27/8, 27/8, -1/8, 465/8, 365/24, 99/8, 271/24, 179/24, 47/8, 79/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/3, 11/3, 6, 25/3, 6, 17/3, 2, 0, 9, 11/3, 7, 10/3, 2/3, -1, 7/3, 1/3
115/3, 11/3, 6, 25/3, 6, 17/3, 2, 0, 9, 11/3, 7, 10/3, 2/3, -1, 7/3, 1/3
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 215/24, 205/24, 49/8, 39/8, 79/24, 67/24, -13/24, 89/2, 155/12, 109/12, 13/2, 23/4, 41/12, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -1, -3, -5, -3, -8/3, -11/3, 0, 22, 22/3, 17/3, 8/3, 1/3, 1/3, -4/3, -5/3
-19, -1, -3, -5, -3, -8/3, -11/3, 0, 22, 22/3, 17/3, 8/3, 1/3, 1/3, -4/3, -5/3
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 313/24, 89/8, 185/24, 51/8, 115/24, 43/24, -19/24, 341/6, 83/6, 40/3, 31/3, 53/6, 65/12, 2, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 16/3, 14/3, 2, 5, 3, 1, 2, 115/6, 17/6, 13/6, 35/6, 37/6, 5/2, 7/6, -7/6
21, 16/3, 14/3, 2, 5, 3, 1, 2, 115/6, 17/6, 13/6, 35/6, 37/6, 5/2, 7/6, -7/6
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1061/24, 289/24, 73/8, 133/24, 119/24, 35/8, 49/24, 11/8, 123/4, 41/6, 77/12, 13/3, 13/6, 7/6, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-70/3, -2, -5, -4, -1, -4, -1, -1/3, 49/2, -5/6, 17/6, 29/6, 35/6, 23/6, 11/6, -5/6
-70/3, -2, -5, -4, -1, -4, -1, -1/3, 49/2, -5/6, 17/6, 29/6, 35/6, 23/6, 11/6, -5/6
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/24, 197/24, 193/24, 191/24, 45/8, 113/24, 41/24, 7/24, 124/3, 59/6, 107/12, 25/3, 29/6, 4/3, 4/3, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -1/3, -4, -1, 1, 4/3, -1/3, -3, 70/3, 1/3, 2/3, 7/3, 16/3, 19/3, 10/3, -1/3
-11/3, -1/3, -4, -1, 1, 4/3, -1/3, -3, 70/3, 1/3, 2/3, 7/3, 16/3, 19/3, 10/3, -1/3
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1195/24, 335/24, 305/24, 239/24, 161/24, 71/24, 17/24, 3/8, 563/12, 169/12, 61/6, 95/12, 16/3, 37/12, 25/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14/3, 7/3, 10/3, 7/3, 0, -7/3, 1/3, -10/3, 79/6, 23/6, 19/6, 13/6, -1/6, -1/6, 17/6, -5/6
14/3, 7/3, 10/3, 7/3, 0, -7/3, 1/3, -10/3, 79/6, 23/6, 19/6, 13/6, -1/6, -1/6, 17/6, -5/6
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1201/24, 311/24, 83/8, 239/24, 193/24, 107/24, 59/24, 29/24, 485/8, 133/8, 111/8, 91/8, 199/24, 37/8, 29/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, -2, 5/3, 7/3, 3, 3, 1, 2/3, 12, 2, 4, 2, 7/3, 3, 0, 10/3
31/3, -2, 5/3, 7/3, 3, 3, 1, 2/3, 12, 2, 4, 2, 7/3, 3, 0, 10/3
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 77/6, 47/4, 115/12, 25/3, 23/4, 23/6, 0, 455/12, 34/3, 109/12, 71/12, 47/12, 25/12, 25/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 23/3, 5, 7/3, -4/3, -10/3, -4/3, -7/3, -65/6, -13/6, 5/6, -17/6, 1/6, -1/6, -1/6, 19/6
38/3, 23/3, 5, 7/3, -4/3, -10/3, -4/3, -7/3, -65/6, -13/6, 5/6, -17/6, 1/6, -1/6, -1/6, 19/6
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
775/12, 63/4, 151/12, 12, 101/12, 67/12, 5/2, -5/4, 213/4, 52/3, 161/12, 43/4, 43/6, 13/4, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -4, -10/3, -4, -10/3, -7/3, 2/3, 2, 81/2, 43/6, 65/6, 15/2, 13/2, 7/2, 5/2, -1/2
-25, -4, -10/3, -4, -10/3, -7/3, 2/3, 2, 81/2, 43/6, 65/6, 15/2, 13/2, 7/2, 5/2, -1/2
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 131/12, 37/4, 26/3, 25/4, 55/12, 25/12, -1/4, 755/24, 173/24, 157/24, 79/24, 71/24, 23/8, 15/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, -1, -1/3, -1, -1/3, 2/3, 2, 1, 43/6, 5/6, 23/6, 7/6, 5/6, -11/6, -17/6, 5/6
1/3, -1, -1/3, -1, -1/3, 2/3, 2, 1, 43/6, 5/6, 23/6, 7/6, 5/6, -11/6, -17/6, 5/6
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
905/24, 235/24, 69/8, 69/8, 121/24, 79/24, 17/8, 1/8, 1199/24, 331/24, 269/24, 229/24, 191/24, 131/24, 43/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 10/3, 20/3, 11/3, 10/3, 8/3, 5/3, 5/3, 73/6, 35/6, 13/6, -7/6, 1/6, -5/6, 5/6, 5/6
25, 10/3, 20/3, 11/3, 10/3, 8/3, 5/3, 5/3, 73/6, 35/6, 13/6, -7/6, 1/6, -5/6, 5/6, 5/6
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/24, 131/24, 43/8, 73/24, 47/24, 43/24, 5/24, -1/24, 1367/24, 335/24, 281/24, 227/24, 161/24, 97/24, 79/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-98/3, -22/3, -28/3, -7, -16/3, -8/3, -1/3, -10/3, 205/6, 61/6, 43/6, 31/6, 25/6, 5/6, 5/6, 5/6
-98/3, -22/3, -28/3, -7, -16/3, -8/3, -1/3, -10/3, 205/6, 61/6, 43/6, 31/6, 25/6, 5/6, 5/6, 5/6
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/24, 203/24, 133/24, 115/24, 73/24, 43/24, 13/24, -3/8, 487/12, 53/6, 41/6, 27/4, 25/4, 11/3, 19/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, -3/2, -1/6, 1/6, 13/6, 1/6, 1/6, -7/6, -49, -11, -10, -7, -28/3, -6, -7/3, 0
53/6, -3/2, -1/6, 1/6, 13/6, 1/6, 1/6, -7/6, -49, -11, -10, -7, -28/3, -6, -7/3, 0
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/24, 247/24, 227/24, 51/8, 45/8, 121/24, 37/24, 5/8, 125/3, 28/3, 43/6, 79/12, 17/3, 8/3, 11/6, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -7/2, -13/6, 5/6, -1/2, -25/6, -5/2, 7/6, 13/3, -7/3, -2/3, -7/3, 4/3, 7/3, 2/3, 2
-35/6, -7/2, -13/6, 5/6, -1/2, -25/6, -5/2, 7/6, 13/3, -7/3, -2/3, -7/3, 4/3, 7/3, 2/3, 2
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1051/24, 95/8, 209/24, 65/8, 53/8, 97/24, 19/24, -19/24, 1345/24, 347/24, 269/24, 263/24, 173/24, 39/8, 77/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/6, -11/6, 5/6, -1/6, -1/2, -7/6, 5/2, 1/2, -40/3, 7/3, 1/3, -8/3, -5/3, -3, -2/3, 2/3
-49/6, -11/6, 5/6, -1/6, -1/2, -7/6, 5/2, 1/2, -40/3, 7/3, 1/3, -8/3, -5/3, -3, -2/3, 2/3
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 139/12, 34/3, 31/4, 73/12, 10/3, 8/3, 13/12, 291/8, 245/24, 221/24, 155/24, 31/8, 15/8, 41/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -4/3, -2, 0, -4/3, -1, 2/3, -1/3, -87/2, -85/6, -67/6, -49/6, -9/2, -5/2, -7/6, -1/6
-2, -4/3, -2, 0, -4/3, -1, 2/3, -1/3, -87/2, -85/6, -67/6, -49/6, -9/2, -5/2, -7/6, -1/6
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 69/4, 40/3, 143/12, 33/4, 19/4, 1, -1/6, 1211/24, 295/24, 293/24, 233/24, 139/24, 127/24, 65/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -7/2, -1/6, 19/6, 3/2, 1/2, 1/6, -7/2, -73/6, -11/6, -7/6, 5/6, 1/6, -5/6, -13/6, 7/6
19/6, -7/2, -1/6, 19/6, 3/2, 1/2, 1/6, -7/2, -73/6, -11/6, -7/6, 5/6, 1/6, -5/6, -13/6, 7/6
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 41/3, 49/4, 28/3, 37/6, 13/4, 3/2, -1/4, 161/6, 113/12, 41/6, 11/3, 11/6, 5/3, 19/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 17/6, 5/6, 19/6, 31/6, 19/6, -1/6, -17/6, 25/6, 11/6, -5/6, -1/6, 1/6, 11/6, 13/6, 5/6
37/2, 17/6, 5/6, 19/6, 31/6, 19/6, -1/6, -17/6, 25/6, 11/6, -5/6, -1/6, 1/6, 11/6, 13/6, 5/6
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1111/24, 257/24, 199/24, 199/24, 45/8, 43/8, 17/8, -17/24, 827/24, 85/8, 173/24, 139/24, 37/8, 17/8, 17/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -16/3, -2, -16/3, -8/3, -7/3, -1, 1, 71/6, 5/2, 35/6, 25/6, 9/2, 5/2, 1/2, 13/6
-47/3, -16/3, -2, -16/3, -8/3, -7/3, -1, 1, 71/6, 5/2, 35/6, 25/6, 9/2, 5/2, 1/2, 13/6
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/12, 25/2, 47/4, 35/4, 23/3, 17/3, 23/12, 5/3, 1313/24, 313/24, 295/24, 209/24, 173/24, 79/24, 71/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, -11/3, -1, 1, -1, -2, 0, 2, 106/3, 28/3, 28/3, 17/3, 14/3, 5/3, -2/3, 2
-34/3, -11/3, -1, 1, -1, -2, 0, 2, 106/3, 28/3, 28/3, 17/3, 14/3, 5/3, -2/3, 2
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/3, 59/4, 27/2, 139/12, 23/3, 67/12, 7/4, -1/6, 1121/24, 73/8, 181/24, 179/24, 179/24, 169/24, 77/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -5/6, -1/6, -1/6, 11/6, -1/6, -1/6, 7/6, -13/2, -41/6, -23/6, -1/2, -7/6, 1/2, -11/6, -1/2
11/6, -5/6, -1/6, -1/6, 11/6, -1/6, -1/6, 7/6, -13/2, -41/6, -23/6, -1/2, -7/6, 1/2, -11/6, -1/2
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
104/3, 103/12, 91/12, 37/6, 67/12, 4, 11/6, 11/12, 359/12, 25/3, 85/12, 16/3, 13/3, 17/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-62/3, -4, -2/3, -11/3, -7, -11/3, -2, -1, -193/6, -47/6, -47/6, -47/6, -29/6, -17/6, -11/6, -1/6
-62/3, -4, -2/3, -11/3, -7, -11/3, -2, -1, -193/6, -47/6, -47/6, -47/6, -29/6, -17/6, -11/6, -1/6
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1229/24, 103/8, 257/24, 187/24, 53/8, 45/8, 17/8, -11/24, 1103/24, 105/8, 97/8, 205/24, 157/24, 23/8, 11/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
82/3, 23/3, 13/3, 6, 4, 3, 0, -5/3, -29/3, 1, 2, -1/3, -10/3, -3, -5/3, 1/3
82/3, 23/3, 13/3, 6, 4, 3, 0, -5/3, -29/3, 1, 2, -1/3, -10/3, -3, -5/3, 1/3
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
291/8, 199/24, 65/8, 149/24, 107/24, 55/24, 29/24, -1/8, 463/12, 28/3, 107/12, 8, 13/3, 8/3, 5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29, 9, 20/3, 5, 14/3, 4, 2, 1, -59/3, -5, -14/3, -8/3, -14/3, -13/3, -7/3, -4/3
29, 9, 20/3, 5, 14/3, 4, 2, 1, -59/3, -5, -14/3, -8/3, -14/3, -13/3, -7/3, -4/3
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1103/24, 281/24, 247/24, 65/8, 109/24, 31/8, 59/24, 17/24, 1523/24, 421/24, 359/24, 277/24, 65/8, 127/24, 25/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 13/2, 35/6, 35/6, 7/2, -1/6, -3/2, 11/6, 11/2, 13/2, 25/6, 1/2, -5/2, -5/6, 3/2, 1/2
23/2, 13/2, 35/6, 35/6, 7/2, -1/6, -3/2, 11/6, 11/2, 13/2, 25/6, 1/2, -5/2, -5/6, 3/2, 1/2
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1025/24, 99/8, 69/8, 157/24, 149/24, 89/24, 65/24, -29/24, 605/24, 211/24, 41/8, 107/24, 25/8, 59/24, 31/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 11/3, 10/3, 16/3, 7/3, 2/3, 1/3, -7/3, -41/3, -4/3, -10/3, -8/3, -2, 2/3, -2/3, -1/3
56/3, 11/3, 10/3, 16/3, 7/3, 2/3, 1/3, -7/3, -41/3, -4/3, -10/3, -8/3, -2, 2/3, -2/3, -1/3
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
279/8, 251/24, 53/8, 119/24, 73/24, 41/24, 13/8, 7/8, 1451/24, 325/24, 277/24, 215/24, 181/24, 179/24, 85/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -25/3, -5, -7/3, 1, 13/3, 1, -1, -89/6, -37/6, -37/6, -17/6, -31/6, -17/6, -1/6, -11/6
-43/3, -25/3, -5, -7/3, 1, 13/3, 1, -1, -89/6, -37/6, -37/6, -17/6, -31/6, -17/6, -1/6, -11/6
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/12, 47/4, 61/6, 89/12, 9/2, 13/3, 5/2, -11/12, 221/6, 12, 101/12, 35/6, 53/12, 1, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
80/3, 6, 6, 4, 8/3, 10/3, 8/3, -2/3, 37/6, 5/2, -1/6, -5/6, 17/6, 3/2, 3/2, 1/2
80/3, 6, 6, 4, 8/3, 10/3, 8/3, -2/3, 37/6, 5/2, -1/6, -5/6, 17/6, 3/2, 3/2, 1/2
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/8, 187/24, 179/24, 151/24, 131/24, 83/24, 59/24, 19/24, 69/2, 12, 19/2, 77/12, 4, 1/2, 1/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -23/3, -4, -1, -7/3, 1/3, -7/3, 1, 13/2, 5/2, 5/2, 19/6, -1/2, -5/2, 5/6, -5/2
-22, -23/3, -4, -1, -7/3, 1/3, -7/3, 1, 13/2, 5/2, 5/2, 19/6, -1/2, -5/2, 5/6, -5/2
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1157/24, 251/24, 215/24, 205/24, 49/8, 83/24, 61/24, -11/24, 905/24, 235/24, 151/24, 139/24, 137/24, 67/24, 67/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -5, -8/3, 2/3, -4/3, 7/3, 5/3, -2/3, -55/3, -20/3, -20/3, -11/3, -7/3, 1/3, -2/3, -2/3
-25/3, -5, -8/3, 2/3, -4/3, 7/3, 5/3, -2/3, -55/3, -20/3, -20/3, -11/3, -7/3, 1/3, -2/3, -2/3
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/24, 245/24, 245/24, 179/24, 125/24, 71/24, 23/8, 5/24, 925/24, 203/24, 193/24, 179/24, 113/24, 79/24, 47/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, 11/3, 1/3, -2/3, -8/3, 1, -2/3, -5/3, 49/6, -13/6, -17/6, -7/6, 11/6, 19/6, 5/6, -11/6
-10/3, 11/3, 1/3, -2/3, -8/3, 1, -2/3, -5/3, 49/6, -13/6, -17/6, -7/6, 11/6, 19/6, 5/6, -11/6
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 295/24, 203/24, 37/8, 47/24, 11/8, 25/24, -19/24, 417/8, 241/24, 239/24, 215/24, 191/24, 125/24, 65/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 5/6, 11/6, 7/6, 1/6, -7/6, -5/6, 7/6, 11/3, -4/3, 1, 1, 4/3, 2/3, -1, -2
17/6, 5/6, 11/6, 7/6, 1/6, -7/6, -5/6, 7/6, 11/3, -4/3, 1, 1, 4/3, 2/3, -1, -2
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1247/24, 287/24, 287/24, 235/24, 143/24, 31/8, 19/24, -11/24, 127/3, 45/4, 115/12, 25/3, 21/4, 11/4, 5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 19/2, 37/6, 5/2, 11/2, 5/2, -1/2, 5/2, -15/2, -3/2, -11/6, 3/2, -1/2, -7/2, -5/2, -1/6
33/2, 19/2, 37/6, 5/2, 11/2, 5/2, -1/2, 5/2, -15/2, -3/2, -11/6, 3/2, -1/2, -7/2, -5/2, -1/6
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/24, 235/24, 47/8, 109/24, 77/24, 77/24, 3/8, 1/8, 383/8, 93/8, 269/24, 221/24, 127/24, 103/24, 25/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, -5/3, 2, 4, 13/3, 10/3, 1, 2/3, 43/2, -1/2, 11/6, 29/6, 13/6, 25/6, 5/2, -1/2
31/3, -5/3, 2, 4, 13/3, 10/3, 1, 2/3, 43/2, -1/2, 11/6, 29/6, 13/6, 25/6, 5/2, -1/2
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 109/12, 22/3, 49/12, 49/12, 49/12, 10/3, -1/6, 141/2, 39/2, 33/2, 157/12, 19/2, 17/3, 7/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, -10/3, -2/3, -1, -2, -4, -5/3, -2, -11/2, -5/2, -3/2, -7/6, 1/2, -5/6, -3/2, -3/2
-32/3, -10/3, -2/3, -1, -2, -4, -5/3, -2, -11/2, -5/2, -3/2, -7/6, 1/2, -5/6, -3/2, -3/2
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 11, 115/12, 97/12, 14/3, 55/12, 13/12, 1/2, 523/12, 37/3, 19/2, 17/2, 13/2, 9/2, 17/6, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -5/2, 1/2, 5/2, 5/6, 1/6, -5/2, 1/2, 5/2, 23/6, 7/6, 1/6, -11/6, -25/6, -5/6, 7/6
-7/2, -5/2, 1/2, 5/2, 5/6, 1/6, -5/2, 1/2, 5/2, 23/6, 7/6, 1/6, -11/6, -25/6, -5/6, 7/6
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1121/24, 93/8, 277/24, 71/8, 155/24, 43/8, 41/24, -7/24, 227/6, 47/6, 20/3, 6, 55/12, 25/6, 11/6, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, -1, 5/3, 1/3, -3, -2, -1/3, -8/3, -29/3, -2/3, -13/3, -6, -8/3, -4/3, -2/3, -8/3
13/3, -1, 5/3, 1/3, -3, -2, -1/3, -8/3, -29/3, -2/3, -13/3, -6, -8/3, -4/3, -2/3, -8/3
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
979/24, 281/24, 69/8, 45/8, 109/24, 25/8, 49/24, 15/8, 83/4, 27/4, 27/4, 17/6, 23/12, 5/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, 0, 2/3, -7/3, -4, -2, -3, -2/3, 11, 3, 2, 11/3, 16/3, 5/3, -4/3, -2/3
-44/3, 0, 2/3, -7/3, -4, -2, -3, -2/3, 11, 3, 2, 11/3, 16/3, 5/3, -4/3, -2/3
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/8, 227/24, 217/24, 47/8, 113/24, 77/24, 15/8, 43/24, 799/12, 57/4, 79/6, 13, 125/12, 13/2, 41/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 9/2, 31/6, 31/6, 23/6, 31/6, 3/2, 13/6, -97/6, 1/2, 1/6, -7/2, -23/6, -1/2, -5/6, 3/2
53/2, 9/2, 31/6, 31/6, 23/6, 31/6, 3/2, 13/6, -97/6, 1/2, 1/6, -7/2, -23/6, -1/2, -5/6, 3/2
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 131/12, 9, 26/3, 13/2, 73/12, 3, 3/4, 601/12, 71/6, 125/12, 23/3, 43/6, 13/3, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/6, -23/6, -23/6, -9/2, -17/6, -11/6, -13/6, -5/6, 167/6, 53/6, 49/6, 43/6, 31/6, 11/6, -5/6, 11/6
-145/6, -23/6, -23/6, -9/2, -17/6, -11/6, -13/6, -5/6, 167/6, 53/6, 49/6, 43/6, 31/6, 11/6, -5/6, 11/6
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1171/24, 307/24, 289/24, 211/24, 139/24, 41/8, 65/24, -1/24, 499/12, 11, 9, 89/12, 55/12, 49/12, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -25/6, -19/6, -5/2, 7/6, 7/2, 3/2, -5/6, 35/6, -3/2, -1/2, 1/6, 17/6, 11/6, 1/2, -7/6
-19/2, -25/6, -19/6, -5/2, 7/6, 7/2, 3/2, -5/6, 35/6, -3/2, -1/2, 1/6, 17/6, 11/6, 1/2, -7/6
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/6, 25/3, 33/4, 19/4, 7/2, 17/6, 11/4, -13/12, 193/6, 101/12, 22/3, 35/6, 10/3, 10/3, 17/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -5/2, 1/2, -19/6, -17/6, -5/2, -5/6, 17/6, 73/3, 28/3, 17/3, 23/3, 17/3, 11/3, 1/3, 4/3
-19/2, -5/2, 1/2, -19/6, -17/6, -5/2, -5/6, 17/6, 73/3, 28/3, 17/3, 23/3, 17/3, 11/3, 1/3, 4/3
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 149/12, 131/12, 109/12, 79/12, 9/2, 29/12, 5/6, 571/12, 14, 11, 101/12, 41/6, 17/4, 13/6, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -23/6, -7/6, 3/2, 29/6, 3/2, 1/2, 11/6, 62/3, -2, -1, 7/3, 17/3, 6, 10/3, 1/3
3/2, -23/6, -7/6, 3/2, 29/6, 3/2, 1/2, 11/6, 62/3, -2, -1, 7/3, 17/3, 6, 10/3, 1/3
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 103/12, 67/12, 19/4, 9/2, 10/3, 11/6, -3/4, 1187/24, 313/24, 263/24, 65/8, 181/24, 89/24, 17/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 5, 5/3, -2, -14/3, -3, 0, 0, 21/2, 9/2, 3/2, 5/6, 25/6, 25/6, 3/2, -7/6
3, 5, 5/3, -2, -14/3, -3, 0, 0, 21/2, 9/2, 3/2, 5/6, 25/6, 25/6, 3/2, -7/6
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 22/3, 17/3, 5, 29/6, 5/3, 5/6, 5/6, 965/24, 227/24, 169/24, 137/24, 97/24, 83/24, 67/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/6, -41/6, -19/6, -1/6, -23/6, -1/2, -7/6, -11/6, -53/6, -23/6, -1/6, -5/6, 17/6, -5/6, -1/6, -1/6
-119/6, -41/6, -19/6, -1/6, -23/6, -1/2, -7/6, -11/6, -53/6, -23/6, -1/6, -5/6, 17/6, -5/6, -1/6, -1/6
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1333/24, 109/8, 93/8, 271/24, 191/24, 37/8, 55/24, -1/8, 481/12, 79/6, 113/12, 67/12, 16/3, 23/6, 7/3, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
42, 8, 17/3, 6, 9, 17/3, 7/3, -2/3, 25/6, 11/6, 11/6, -5/6, -17/6, -5/6, 13/6, -5/6
42, 8, 17/3, 6, 9, 17/3, 7/3, -2/3, 25/6, 11/6, 11/6, -5/6, -17/6, -5/6, 13/6, -5/6
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1045/24, 305/24, 79/8, 161/24, 83/24, 21/8, 15/8, -5/8, 38, 9, 95/12, 20/3, 14/3, 55/12, 9/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -47/6, -37/6, -31/6, -13/6, 7/6, 11/6, -1/2, 53/2, 17/2, 41/6, 41/6, 29/6, 13/6, -1/2, -19/6
-71/6, -47/6, -37/6, -31/6, -13/6, 7/6, 11/6, -1/2, 53/2, 17/2, 41/6, 41/6, 29/6, 13/6, -1/2, -19/6
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
823/24, 257/24, 211/24, 43/8, 95/24, 43/24, 41/24, 13/24, 149/4, 131/12, 53/6, 25/4, 61/12, 29/6, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 2, 1, 5/3, 8/3, 1/3, 0, -4/3, -13, -2/3, -13/3, -7, -10/3, -1/3, 2/3, -2
9, 2, 1, 5/3, 8/3, 1/3, 0, -4/3, -13, -2/3, -13/3, -7, -10/3, -1/3, 2/3, -2
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 335/24, 263/24, 173/24, 137/24, 27/8, 25/24, -3/8, 1259/24, 343/24, 335/24, 251/24, 175/24, 91/24, 71/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 15/2, 37/6, 25/6, 17/6, 1/6, 1/2, -5/6, -319/6, -71/6, -73/6, -61/6, -41/6, -23/6, -13/6, -1/2
35/2, 15/2, 37/6, 25/6, 17/6, 1/6, 1/2, -5/6, -319/6, -71/6, -73/6, -61/6, -41/6, -23/6, -13/6, -1/2
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
895/24, 79/8, 209/24, 169/24, 131/24, 127/24, 53/24, 31/24, 997/24, 91/8, 211/24, 175/24, 85/24, 27/8, 43/24, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -2, -10/3, -1, 2, 11/3, 1/3, 2, 13/3, 2, -5/3, -2/3, 1/3, 0, 7/3, 0
-1/3, -2, -10/3, -1, 2, 11/3, 1/3, 2, 13/3, 2, -5/3, -2/3, 1/3, 0, 7/3, 0
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
339/8, 85/8, 235/24, 191/24, 53/8, 107/24, 17/8, 25/24, 377/8, 91/8, 247/24, 241/24, 49/8, 61/24, 53/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 2/3, 8/3, 11/3, 13/3, 5/3, -1, 4/3, 13/2, 9/2, 13/6, 13/6, -3/2, 13/6, -1/6, -7/6
44/3, 2/3, 8/3, 11/3, 13/3, 5/3, -1, 4/3, 13/2, 9/2, 13/6, 13/6, -3/2, 13/6, -1/6, -7/6
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 319/24, 83/8, 55/8, 43/8, 37/24, 19/24, 19/24, 136/3, 67/6, 9, 91/12, 4, 7/2, 13/6, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
175/6, 19/2, 35/6, 13/2, 17/6, 5/2, -1/2, -7/6, 31/6, 23/6, 5/2, 7/6, 1/2, 5/2, -1/6, 7/6
175/6, 19/2, 35/6, 13/2, 17/6, 5/2, -1/2, -7/6, 31/6, 23/6, 5/2, 7/6, 1/2, 5/2, -1/6, 7/6
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/4, 61/4, 175/12, 14, 31/3, 27/4, 11/3, 1/6, 91/3, 31/4, 21/4, 7/2, 11/4, 29/12, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 17/6, 29/6, 5/2, -1/6, -1/6, -13/6, 7/6, -58/3, -5, -4, -3, -3, -8/3, -2, 1
11/6, 17/6, 29/6, 5/2, -1/6, -1/6, -13/6, 7/6, -58/3, -5, -4, -3, -3, -8/3, -2, 1
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 145/12, 47/4, 8, 11/2, 10/3, 17/12, -13/12, 539/12, 71/6, 121/12, 77/12, 29/6, 11/4, 31/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 5, 19/3, 3, 2, -4/3, -1, -1, -5/2, 1/6, -11/6, 5/6, 19/6, -1/6, -13/6, -5/6
9, 5, 19/3, 3, 2, -4/3, -1, -1, -5/2, 1/6, -11/6, 5/6, 19/6, -1/6, -13/6, -5/6
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1703/24, 133/8, 391/24, 311/24, 75/8, 45/8, 73/24, -7/8, 143/3, 23/2, 23/2, 91/12, 13/2, 7/2, 7/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -7/2, -7/2, -3/2, 11/6, -1/6, -13/6, -7/6, 83/6, 11/2, 11/2, 37/6, 7/2, 5/2, -1/2, 3/2
-21/2, -7/2, -7/2, -3/2, 11/6, -1/6, -13/6, -7/6, 83/6, 11/2, 11/2, 37/6, 7/2, 5/2, -1/2, 3/2
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 355/24, 283/24, 223/24, 169/24, 77/24, 15/8, 13/8, 641/24, 57/8, 131/24, 79/24, 77/24, 61/24, 59/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -6, -3, -5, -4/3, 0, -1, 0, -11/3, 1/3, -10/3, 0, 8/3, 4/3, -1/3, 5/3
-67/3, -6, -3, -5, -4/3, 0, -1, 0, -11/3, 1/3, -10/3, 0, 8/3, 4/3, -1/3, 5/3
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 65/6, 28/3, 89/12, 27/4, 11/3, 7/6, 5/6, 1013/24, 89/8, 59/8, 57/8, 45/8, 83/24, 13/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43, 28/3, 8, 26/3, 5, 4, 2/3, -4/3, 74/3, 5, 7, 6, 7, 11/3, 1, -1
43, 28/3, 8, 26/3, 5, 4, 2/3, -4/3, 74/3, 5, 7, 6, 7, 11/3, 1, -1
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/3, 193/12, 169/12, 139/12, 113/12, 67/12, 7/4, 1/6, 289/8, 97/8, 217/24, 139/24, 31/8, 65/24, 43/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -15/2, -23/6, -17/6, -13/6, 1/2, 5/2, -5/6, 31, 7, 11/3, 8/3, 5, 7/3, -1/3, -10/3
-13/2, -15/2, -23/6, -17/6, -13/6, 1/2, 5/2, -5/6, 31, 7, 11/3, 8/3, 5, 7/3, -1/3, -10/3
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1073/24, 253/24, 245/24, 169/24, 43/8, 113/24, 77/24, 5/24, 575/24, 67/8, 53/8, 73/24, 43/24, 11/8, 5/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, 5/6, -17/6, -5/2, 1/6, 7/6, -5/6, -7/6, -133/6, -17/2, -17/2, -29/6, -17/6, -5/2, 5/6, 7/6
-61/6, 5/6, -17/6, -5/2, 1/6, 7/6, -5/6, -7/6, -133/6, -17/2, -17/2, -29/6, -17/6, -5/2, 5/6, 7/6
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 31/2, 71/6, 107/12, 27/4, 21/4, 7/2, -5/12, 815/24, 235/24, 209/24, 137/24, 59/24, 31/24, 17/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/6, -37/6, -41/6, -29/6, -7/6, 13/6, -3/2, -7/6, 37/6, 17/6, 7/6, 7/6, 7/6, 23/6, 7/6, -5/6
-115/6, -37/6, -41/6, -29/6, -7/6, 13/6, -3/2, -7/6, 37/6, 17/6, 7/6, 7/6, 7/6, 23/6, 7/6, -5/6
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/24, 103/24, 97/24, 77/24, 19/8, 17/8, 17/8, 13/8, 517/12, 31/3, 29/3, 113/12, 67/12, 17/6, 13/6, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 5, 4, 17/3, 4, 8/3, 5/3, -1/3, 8/3, 8/3, -2/3, -11/3, -1/3, -4/3, 7/3, 1/3
28, 5, 4, 17/3, 4, 8/3, 5/3, -1/3, 8/3, 8/3, -2/3, -11/3, -1/3, -4/3, 7/3, 1/3
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1399/24, 113/8, 107/8, 229/24, 169/24, 33/8, 47/24, -5/8, 161/12, 2, 2, 2, 2, 2, 11/6, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-134/3, -26/3, -9, -10, -7, -11/3, -2, 1/3, 137/6, 13/2, 7/2, 7/2, 5/2, 1/2, 19/6, -1/2
-134/3, -26/3, -9, -10, -7, -11/3, -2, 1/3, 137/6, 13/2, 7/2, 7/2, 5/2, 1/2, 19/6, -1/2
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/8, 129/8, 101/8, 247/24, 187/24, 33/8, 17/24, -1/8, 337/8, 75/8, 59/8, 155/24, 155/24, 47/8, 55/24, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, -2, 1, 2, 2, 13/3, 2, 5/3, -179/6, -49/6, -35/6, -25/6, -43/6, -7/2, 1/6, 19/6
7, -2, 1, 2, 2, 13/3, 2, 5/3, -179/6, -49/6, -35/6, -25/6, -43/6, -7/2, 1/6, 19/6
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 41/4, 37/4, 73/12, 16/3, 5, 13/4, -1/6, 202/3, 65/4, 89/6, 67/6, 49/6, 27/4, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44, -25/3, -32/3, -7, -23/3, -4, -5/3, 0, 41/6, 7/2, 17/6, -5/6, -17/6, -7/2, -1/6, -5/2
-44, -25/3, -32/3, -7, -23/3, -4, -5/3, 0, 41/6, 7/2, 17/6, -5/6, -17/6, -7/2, -1/6, -5/2
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 41/3, 79/6, 39/4, 47/6, 16/3, 7/4, -11/12, 649/24, 119/24, 113/24, 91/24, 21/8, 47/24, 35/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -2, 1/3, 1, 1, -2, -2, 5/3, -16/3, 0, 4/3, -2/3, 0, 0, -2, -4/3
2, -2, 1/3, 1, 1, -2, -2, 5/3, -16/3, 0, 4/3, -2/3, 0, 0, -2, -4/3
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 35/3, 127/12, 17/2, 16/3, 59/12, 11/3, -1/6, 405/8, 95/8, 81/8, 203/24, 169/24, 85/24, 83/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -4/3, -4/3, 1/3, 7/3, 13/3, 7/3, -1/3, 71/6, -1/6, 17/6, 17/6, 7/6, 11/6, 7/6, -1/6
1, -4/3, -4/3, 1/3, 7/3, 13/3, 7/3, -1/3, 71/6, -1/6, 17/6, 17/6, 7/6, 11/6, 7/6, -1/6
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1055/24, 99/8, 209/24, 167/24, 167/24, 145/24, 77/24, 7/24, 1513/24, 415/24, 109/8, 95/8, 209/24, 137/24, 15/8, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/3, 16/3, 13/3, 14/3, 3, 5/3, 1/3, -7/3, 38/3, 23/3, 4, 6, 7/3, 1/3, -1, -2/3
67/3, 16/3, 13/3, 14/3, 3, 5/3, 1/3, -7/3, 38/3, 23/3, 4, 6, 7/3, 1/3, -1, -2/3
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 139/12, 21/2, 25/3, 22/3, 19/3, 7/2, 1/4, 185/3, 37/2, 175/12, 12, 35/4, 65/12, 8/3, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -5, -13/3, -2/3, 8/3, 11/3, 1/3, -4/3, 63/2, 19/2, 13/2, 9/2, 13/6, 9/2, 13/6, 1/2
-8/3, -5, -13/3, -2/3, 8/3, 11/3, 1/3, -4/3, 63/2, 19/2, 13/2, 9/2, 13/6, 9/2, 13/6, 1/2
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 359/24, 275/24, 191/24, 101/24, 33/8, 17/8, 7/8, 895/24, 247/24, 163/24, 133/24, 113/24, 101/24, 59/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -5/2, 1/2, 3/2, 11/6, -11/6, -1/2, 5/6, -191/6, -47/6, -47/6, -53/6, -37/6, -19/6, -7/6, -11/6
17/6, -5/2, 1/2, 3/2, 11/6, -11/6, -1/2, 5/6, -191/6, -47/6, -47/6, -53/6, -37/6, -19/6, -7/6, -11/6
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 155/12, 125/12, 59/6, 85/12, 41/12, 4/3, 1/2, 1165/24, 323/24, 93/8, 205/24, 167/24, 73/24, 17/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -22/3, -22/3, -13/3, -16/3, -7/3, -4/3, 5/3, 23/3, -4, -4/3, 5/3, 5, 3, -2/3, 2
-67/3, -22/3, -22/3, -13/3, -16/3, -7/3, -4/3, 5/3, 23/3, -4, -4/3, 5/3, 5, 3, -2/3, 2
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 40/3, 119/12, 31/4, 13/3, 17/4, 17/12, 2/3, 1337/24, 121/8, 95/8, 233/24, 47/8, 29/8, 55/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, 0, -3, -5, -20/3, -6, -8/3, 1, 23/6, -1/2, 5/2, -7/6, 1/2, 1/6, -5/6, -5/2
-23, 0, -3, -5, -20/3, -6, -8/3, 1, 23/6, -1/2, 5/2, -7/6, 1/2, 1/6, -5/6, -5/2
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/24, 227/24, 53/8, 155/24, 139/24, 25/8, 15/8, 11/8, 241/6, 139/12, 125/12, 83/12, 10/3, 37/12, 25/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -47/6, -15/2, -35/6, -11/2, -5/2, 1/2, -1/6, -11/3, 8/3, 1/3, -5/3, -7/3, -13/3, -10/3, 1/3
-163/6, -47/6, -15/2, -35/6, -11/2, -5/2, 1/2, -1/6, -11/3, 8/3, 1/3, -5/3, -7/3, -13/3, -10/3, 1/3
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 47/6, 89/12, 25/4, 37/6, 31/12, 2/3, -1/3, 571/12, 71/6, 41/4, 47/6, 21/4, 47/12, 35/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, -17/6, -5/6, 7/6, 11/6, 17/6, 19/6, -1/6, 21/2, 29/6, 7/2, 5/2, 1/2, -13/6, 1/6, 13/6
77/6, -17/6, -5/6, 7/6, 11/6, 17/6, 19/6, -1/6, 21/2, 29/6, 7/2, 5/2, 1/2, -13/6, 1/6, 13/6
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1061/24, 241/24, 227/24, 205/24, 181/24, 39/8, 31/24, -23/24, 315/8, 241/24, 173/24, 157/24, 45/8, 37/8, 35/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 1/2, 1/6, -5/6, 3/2, -1/2, 1/6, 7/2, 11/2, 23/6, 13/6, -1/6, -1/2, 3/2, 7/6, -1/6
5/6, 1/2, 1/6, -5/6, 3/2, -1/2, 1/6, 7/2, 11/2, 23/6, 13/6, -1/6, -1/2, 3/2, 7/6, -1/6
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 143/12, 107/12, 20/3, 61/12, 41/12, 9/4, 13/12, 391/8, 337/24, 245/24, 69/8, 149/24, 133/24, 79/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -5/2, -9/2, -15/2, -25/6, -3/2, -5/2, 1/2, -52/3, -11/3, -7/3, -8/3, 1/3, -5/3, 5/3, 5/3
-45/2, -5/2, -9/2, -15/2, -25/6, -3/2, -5/2, 1/2, -52/3, -11/3, -7/3, -8/3, 1/3, -5/3, 5/3, 5/3
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
491/12, 12, 55/6, 20/3, 9/2, 29/12, 23/12, 7/4, 193/4, 155/12, 121/12, 27/4, 25/4, 3, 5/3, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 8/3, 5/3, 8/3, 10/3, 7/3, -2/3, 5/3, 51/2, 41/6, 19/6, 5/2, 31/6, 17/6, 1/2, -5/2
31/3, 8/3, 5/3, 8/3, 10/3, 7/3, -2/3, 5/3, 51/2, 41/6, 19/6, 5/2, 31/6, 17/6, 1/2, -5/2
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1091/24, 313/24, 223/24, 221/24, 131/24, 43/8, 41/24, -29/24, 347/12, 103/12, 7, 19/6, 5/2, 19/12, 1/2, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 8, 16/3, 11/3, 1/3, 4, 2, 4/3, 1/3, -4/3, -1/3, -2/3, -5/3, 4/3, 4/3, 7/3
16, 8, 16/3, 11/3, 1/3, 4, 2, 4/3, 1/3, -4/3, -1/3, -2/3, -5/3, 4/3, 4/3, 7/3
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 49/4, 28/3, 31/4, 79/12, 16/3, 5/2, -3/4, 1243/24, 101/8, 77/8, 69/8, 69/8, 41/8, 31/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/3, -16/3, -19/3, -16/3, -23/3, -6, -7/3, -2/3, 137/6, 11/2, 11/2, 9/2, 7/2, 5/2, -1/6, -7/2
-115/3, -16/3, -19/3, -16/3, -23/3, -6, -7/3, -2/3, 137/6, 11/2, 11/2, 9/2, 7/2, 5/2, -1/6, -7/2
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 115/12, 53/6, 91/12, 61/12, 55/12, 2, 13/12, 587/12, 41/4, 41/4, 119/12, 41/6, 10/3, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -13/2, -17/6, -13/6, -9/2, -11/6, 1/2, -17/6, -4/3, -1, -1, -7/3, -5/3, -2/3, -1, 1/3
-25/2, -13/2, -17/6, -13/6, -9/2, -11/6, 1/2, -17/6, -4/3, -1, -1, -7/3, -5/3, -2/3, -1, 1/3
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 34/3, 43/4, 9, 49/6, 61/12, 10/3, -7/12, 201/4, 14, 47/4, 19/2, 17/3, 16/3, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 3/2, 5/2, 19/6, -1/2, -23/6, -3/2, 1/2, 55/2, 35/6, 9/2, 7/2, 25/6, 7/6, 7/6, -1/2
-13/2, 3/2, 5/2, 19/6, -1/2, -23/6, -3/2, 1/2, 55/2, 35/6, 9/2, 7/2, 25/6, 7/6, 7/6, -1/2
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 61/6, 95/12, 95/12, 9/2, 7/2, 5/12, -5/12, 213/4, 179/12, 143/12, 39/4, 13/2, 77/12, 10/3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -4/3, -1, -3, -2, -3, 2/3, 3, 11/3, -1/3, 8/3, 1, 3, 2, 8/3, 0
-16, -4/3, -1, -3, -2, -3, 2/3, 3, 11/3, -1/3, 8/3, 1, 3, 2, 8/3, 0
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/24, 211/24, 45/8, 71/24, 23/24, 7/8, 5/8, 1/8, 685/12, 59/4, 37/3, 21/2, 41/6, 13/4, 8/3, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/3, 22/3, 5, 17/3, 17/3, 14/3, 5/3, -1/3, 15, 4, 5, 11/3, 1, 3, 1, 2/3
97/3, 22/3, 5, 17/3, 17/3, 14/3, 5/3, -1/3, 15, 4, 5, 11/3, 1, 3, 1, 2/3
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 73/8, 187/24, 169/24, 39/8, 27/8, 67/24, 25/24, 289/8, 75/8, 191/24, 145/24, 73/24, 67/24, 37/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 14/3, 16/3, 8/3, 0, 0, 1, -1/3, 4/3, 0, -1, -1, 0, 1/3, -1, -2
8, 14/3, 16/3, 8/3, 0, 0, 1, -1/3, 4/3, 0, -1, -1, 0, 1/3, -1, -2
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 22/3, 79/12, 9/2, 53/12, 53/12, 3/2, -1/3, 173/4, 109/12, 29/4, 77/12, 23/4, 9/2, 29/12, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -19/6, -23/6, -5/6, -7/6, -17/6, -7/6, -5/6, -49/6, 7/6, -3/2, -17/6, -17/6, -1/2, 5/2, -1/2
-37/6, -19/6, -23/6, -5/6, -7/6, -17/6, -7/6, -5/6, -49/6, 7/6, -3/2, -17/6, -17/6, -1/2, 5/2, -1/2
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1213/24, 335/24, 91/8, 265/24, 57/8, 113/24, 11/8, 11/8, 173/3, 215/12, 169/12, 67/6, 29/4, 4, 5/2, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 11/2, 13/2, 17/6, 19/6, 3/2, -3/2, -13/6, 59/6, 1/2, 5/2, 11/2, 19/6, 9/2, 3/2, 1/2
89/6, 11/2, 13/2, 17/6, 19/6, 3/2, -3/2, -13/6, 59/6, 1/2, 5/2, 11/2, 19/6, 9/2, 3/2, 1/2
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 329/24, 251/24, 169/24, 91/24, 23/8, 37/24, -7/8, 985/24, 277/24, 67/8, 109/24, 89/24, 79/24, 31/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/6, 1/2, -7/6, -19/6, -13/6, 1/6, -3/2, -169/6, -49/6, -11/2, -13/6, -5/6, -7/6, -7/6, 11/6
-1/2, 7/6, 1/2, -7/6, -19/6, -13/6, 1/6, -3/2, -169/6, -49/6, -11/2, -13/6, -5/6, -7/6, -7/6, 11/6
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/8, 341/24, 109/8, 251/24, 175/24, 29/8, 73/24, 1/24, 1031/24, 263/24, 251/24, 221/24, 149/24, 73/24, 5/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -17/6, -11/6, -1/6, 17/6, 1/6, 1/6, -7/6, 21/2, 7/2, 23/6, 1/6, -5/2, -7/2, -1/6, -11/6
-7/6, -17/6, -11/6, -1/6, 17/6, 1/6, 1/6, -7/6, 21/2, 7/2, 23/6, 1/6, -5/2, -7/2, -1/6, -11/6
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1477/24, 347/24, 111/8, 97/8, 205/24, 37/8, 43/24, -19/24, 467/12, 49/6, 31/4, 85/12, 71/12, 49/12, 7/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -19/6, -1/2, -11/6, -29/6, -5/2, 5/6, -3/2, 133/6, 25/6, 5/2, 35/6, 19/6, -1/6, 17/6, 5/6
-59/6, -19/6, -1/2, -11/6, -29/6, -5/2, 5/6, -3/2, 133/6, 25/6, 5/2, 35/6, 19/6, -1/6, 17/6, 5/6
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 313/24, 253/24, 77/8, 47/8, 91/24, 31/24, 3/8, 1187/24, 103/8, 265/24, 205/24, 149/24, 113/24, 17/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -25/3, -20/3, -4, -3, -7/3, 0, 1/3, 22/3, -14/3, -8/3, 2/3, 5/3, 11/3, 8/3, -2/3
-22, -25/3, -20/3, -4, -3, -7/3, 0, 1/3, 22/3, -14/3, -8/3, 2/3, 5/3, 11/3, 8/3, -2/3
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 11, 25/3, 85/12, 47/12, 41/12, 11/6, -5/6, 443/12, 109/12, 97/12, 97/12, 25/6, 5/2, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -11/6, -5/6, -9/2, -17/6, -5/2, -5/6, -3/2, -67/6, -11/6, 1/6, -17/6, -1/6, -3/2, 1/2, -1/2
-29/2, -11/6, -5/6, -9/2, -17/6, -5/2, -5/6, -3/2, -67/6, -11/6, 1/6, -17/6, -1/6, -3/2, 1/2, -1/2
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 77/6, 51/4, 119/12, 20/3, 61/12, 13/6, -4/3, 1153/24, 253/24, 241/24, 193/24, 145/24, 97/24, 49/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 25/6, 5/2, 5/6, 23/6, 1/6, -11/6, 5/6, 5/3, -10/3, -7/3, 2/3, 5/3, 2/3, 2/3, -7/3
49/6, 25/6, 5/2, 5/6, 23/6, 1/6, -11/6, 5/6, 5/3, -10/3, -7/3, 2/3, 5/3, 2/3, 2/3, -7/3
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 241/24, 73/8, 193/24, 51/8, 47/8, 59/24, -5/8, 257/8, 69/8, 59/8, 47/8, 33/8, 31/8, 17/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -1/3, -2, -4, -10/3, -1/3, 2/3, 1, 64/3, 23/3, 16/3, 14/3, 10/3, 5/3, -5/3, 5/3
-17, -1/3, -2, -4, -10/3, -1/3, 2/3, 1, 64/3, 23/3, 16/3, 14/3, 10/3, 5/3, -5/3, 5/3
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63/2, 39/4, 95/12, 31/6, 13/6, 11/6, 2/3, -1/2, 1265/24, 121/8, 115/8, 271/24, 59/8, 95/24, 15/8, 43/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -7/6, -1/2, -25/6, -7/6, 5/6, -5/2, -1/2, 31/3, 3, 2, 2/3, 2, 16/3, 3, -1/3
-41/6, -7/6, -1/2, -25/6, -7/6, 5/6, -5/2, -1/2, 31/3, 3, 2, 2/3, 2, 16/3, 3, -1/3
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
176/3, 169/12, 27/2, 31/3, 31/4, 47/12, 15/4, -1/6, 413/8, 347/24, 325/24, 257/24, 163/24, 29/8, 11/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -8, -20/3, -4, -4, -10/3, 0, -2, -7/2, 5/6, -13/6, -1/2, -19/6, -9/2, -3/2, -5/6
-30, -8, -20/3, -4, -4, -10/3, 0, -2, -7/2, 5/6, -13/6, -1/2, -19/6, -9/2, -3/2, -5/6
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 101/12, 89/12, 89/12, 9/2, 3/4, 2/3, -1/2, 307/6, 16, 149/12, 28/3, 37/6, 5/2, 5/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 11/2, 5/2, 1/2, -3/2, -7/6, 3/2, 1/2, -13, -1, -8/3, -13/3, -2, -5/3, 2/3, 0
49/6, 11/2, 5/2, 1/2, -3/2, -7/6, 3/2, 1/2, -13, -1, -8/3, -13/3, -2, -5/3, 2/3, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
809/24, 61/8, 161/24, 133/24, 77/24, 19/8, 31/24, 5/24, 821/24, 241/24, 221/24, 127/24, 19/8, 47/24, 23/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
86/3, 29/3, 31/3, 20/3, 14/3, 4/3, 5/3, 5/3, -119/6, -13/2, -35/6, -5/2, -7/6, -7/2, 1/6, -3/2
86/3, 29/3, 31/3, 20/3, 14/3, 4/3, 5/3, 5/3, -119/6, -13/2, -35/6, -5/2, -7/6, -7/2, 1/6, -3/2
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 37/3, 61/6, 43/6, 43/6, 71/12, 17/6, -5/12, 1163/24, 311/24, 307/24, 79/8, 151/24, 91/24, 13/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/6, 7/2, 31/6, 5/2, -7/6, 5/2, 5/6, -5/6, 31/6, 1/6, 5/6, 3/2, -1/6, -1/6, -7/6, -5/6
109/6, 7/2, 31/6, 5/2, -7/6, 5/2, 5/6, -5/6, 31/6, 1/6, 5/6, 3/2, -1/6, -1/6, -7/6, -5/6
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49/2, 95/12, 29/6, 10/3, 25/12, 2, 3/4, -5/12, 311/6, 55/4, 73/6, 19/2, 29/4, 25/6, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, 3/2, -1/2, -19/6, -3/2, -7/2, -11/6, -3/2, 35/3, 13/3, 4/3, 1/3, -3, 1/3, 4/3, 1/3
-15/2, 3/2, -1/2, -19/6, -3/2, -7/2, -11/6, -3/2, 35/3, 13/3, 4/3, 1/3, -3, 1/3, 4/3, 1/3
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 289/24, 265/24, 75/8, 187/24, 113/24, 59/24, -7/8, 1333/24, 385/24, 295/24, 67/8, 115/24, 73/24, 49/24, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-179/6, -65/6, -49/6, -43/6, -37/6, -23/6, -1/6, -11/6, -155/6, -13/2, -17/2, -29/6, -7/6, -3/2, 13/6, -1/2
-179/6, -65/6, -49/6, -43/6, -37/6, -23/6, -1/6, -11/6, -155/6, -13/2, -17/2, -29/6, -7/6, -3/2, 13/6, -1/2
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1243/24, 323/24, 81/8, 229/24, 59/8, 45/8, 17/8, -1/24, 37, 25/3, 33/4, 73/12, 5, 5, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 25/3, 20/3, 13/3, 3, -1/3, 2/3, -2/3, 23/2, 1/6, 3/2, 7/6, 3/2, -1/2, 1/2, -5/2
56/3, 25/3, 20/3, 13/3, 3, -1/3, 2/3, -2/3, 23/2, 1/6, 3/2, 7/6, 3/2, -1/2, 1/2, -5/2
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 83/6, 139/12, 41/4, 20/3, 11/4, 8/3, -2/3, 421/8, 83/8, 247/24, 67/8, 197/24, 149/24, 79/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
148/3, 13, 11, 10, 20/3, 4, 1, -1, 47/6, -17/6, -1/6, 7/6, 23/6, 3/2, -13/6, -7/6
148/3, 13, 11, 10, 20/3, 4, 1, -1, 47/6, -17/6, -1/6, 7/6, 23/6, 3/2, -13/6, -7/6
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 14, 61/6, 49/6, 31/6, 17/6, 5/3, 17/12, 385/12, 113/12, 113/12, 85/12, 55/12, 17/12, 7/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 5/2, 3/2, 31/6, 25/6, 11/2, 19/6, -1/6, 205/6, 35/6, 17/6, 37/6, 43/6, 29/6, 7/6, -13/6
35/2, 5/2, 3/2, 31/6, 25/6, 11/2, 19/6, -1/6, 205/6, 35/6, 17/6, 37/6, 43/6, 29/6, 7/6, -13/6
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/4, 26/3, 85/12, 21/4, 17/4, 17/12, 2/3, 7/12, 223/4, 91/6, 55/4, 59/6, 25/4, 17/4, 5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 23/6, 25/6, 17/6, -1/6, 3/2, 1/6, 5/2, 10, 14/3, 5, 7/3, 0, -1, 8/3, -1/3
29/2, 23/6, 25/6, 17/6, -1/6, 3/2, 1/6, 5/2, 10, 14/3, 5, 7/3, 0, -1, 8/3, -1/3
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/24, 57/8, 55/8, 127/24, 31/8, 89/24, 41/24, -37/24, 1175/24, 95/8, 95/8, 235/24, 55/8, 113/24, 19/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/6, 31/6, 13/2, 29/6, 23/6, 9/2, 19/6, 1/2, 5/6, -5/2, -9/2, -11/6, 1/2, 5/6, 5/2, 1/6
205/6, 31/6, 13/2, 29/6, 23/6, 9/2, 19/6, 1/2, 5/6, -5/2, -9/2, -11/6, 1/2, 5/6, 5/2, 1/6
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 55/4, 43/4, 109/12, 89/12, 61/12, 9/4, 17/12, 1033/24, 235/24, 191/24, 121/24, 119/24, 85/24, 25/8, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/6, 13/6, -7/6, -23/6, -31/6, -11/6, -11/6, -1/6, 29/2, 11/6, 5/6, 3/2, 17/6, -5/6, 1/2, -1/2
-97/6, 13/6, -7/6, -23/6, -31/6, -11/6, -11/6, -1/6, 29/2, 11/6, 5/6, 3/2, 17/6, -5/6, 1/2, -1/2
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/6, 40/3, 45/4, 97/12, 77/12, 35/6, 7/2, -1/4, 1225/24, 93/8, 271/24, 209/24, 209/24, 121/24, 49/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/3, 4/3, 2/3, 2/3, 7/3, -2/3, -5/3, 5/3, 14, -1/3, 8/3, 3, 8/3, 4, 2, 2/3
-7/3, 4/3, 2/3, 2/3, 7/3, -2/3, -5/3, 5/3, 14, -1/3, 8/3, 3, 8/3, 4, 2, 2/3
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 139/12, 11, 31/3, 22/3, 19/4, 37/12, 1/2, 403/8, 331/24, 83/8, 235/24, 163/24, 101/24, 19/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, 8/3, 0, -2, 1/3, -2/3, -2, 5/3, 45/2, 37/6, 9/2, 19/6, 1/6, 17/6, 1/2, -1/2
-26/3, 8/3, 0, -2, 1/3, -2/3, -2, 5/3, 45/2, 37/6, 9/2, 19/6, 1/6, 17/6, 1/2, -1/2
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 131/12, 7, 19/3, 59/12, 17/12, 7/6, 7/12, 1805/24, 169/8, 413/24, 109/8, 235/24, 151/24, 73/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -3, -6, -4, -5, -8/3, -4/3, 1, -26, -16/3, -2, -4, -10/3, -3, -10/3, 1/3
-27, -3, -6, -4, -5, -8/3, -4/3, 1, -26, -16/3, -2, -4, -10/3, -3, -10/3, 1/3
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 55/6, 107/12, 43/6, 6, 13/4, 23/12, 0, 1267/24, 105/8, 269/24, 73/8, 187/24, 31/8, 17/8, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -5, -5, -4/3, 1, 5/3, 0, -1, -43/2, -7/2, -7/2, -37/6, -37/6, -19/6, -11/6, -3/2
-3, -5, -5, -4/3, 1, 5/3, 0, -1, -43/2, -7/2, -7/2, -37/6, -37/6, -19/6, -11/6, -3/2
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/12, 57/4, 155/12, 37/4, 11/2, 17/6, 17/6, 1/6, 50, 11, 11, 59/6, 107/12, 37/6, 13/4, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, -8/3, -1, -5/3, -1, 7/3, -2/3, 2, -21, -5, -7, -19/3, -11/3, -5/3, -1, 1/3
-28/3, -8/3, -1, -5/3, -1, 7/3, -2/3, 2, -21, -5, -7, -19/3, -11/3, -5/3, -1, 1/3
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 41/3, 45/4, 17/2, 21/4, 23/6, 3/4, -5/12, 1031/24, 325/24, 233/24, 55/8, 145/24, 27/8, 9/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, -1/6, -17/6, -29/6, -5/2, -11/6, -13/6, -7/6, -133/6, -35/6, -37/6, -11/2, -23/6, -5/2, -1/2, 19/6
-55/6, -1/6, -17/6, -29/6, -5/2, -11/6, -13/6, -7/6, -133/6, -35/6, -37/6, -11/2, -23/6, -5/2, -1/2, 19/6
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 45/4, 11, 25/3, 55/12, 37/12, 9/4, -1/4, 161/4, 43/4, 21/2, 31/4, 9/2, 17/4, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 7/6, 1/6, 11/6, 7/2, 25/6, 5/6, 1/6, 31, 26/3, 6, 19/3, 5, 3, 1, -1
49/6, 7/6, 1/6, 11/6, 7/2, 25/6, 5/6, 1/6, 31, 26/3, 6, 19/3, 5, 3, 1, -1
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/12, 169/12, 13, 65/6, 43/6, 61/12, 23/12, -3/2, 237/8, 63/8, 169/24, 109/24, 25/8, 23/8, 23/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -9/2, -7/2, -13/6, -5/2, 1/2, -7/6, -3/2, 59/2, 41/6, 35/6, 5/2, 37/6, 9/2, 3/2, -5/6
-17/2, -9/2, -7/2, -13/6, -5/2, 1/2, -7/6, -3/2, 59/2, 41/6, 35/6, 5/2, 37/6, 9/2, 3/2, -5/6
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
995/24, 83/8, 77/8, 209/24, 55/8, 71/24, 31/24, -5/8, 279/8, 277/24, 67/8, 43/8, 39/8, 21/8, 15/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46, 10, 29/3, 6, 22/3, 16/3, 2, -1/3, -49/2, -59/6, -13/2, -7/2, -3/2, 3/2, 1/2, 19/6
46, 10, 29/3, 6, 22/3, 16/3, 2, -1/3, -49/2, -59/6, -13/2, -7/2, -3/2, 3/2, 1/2, 19/6
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/12, 101/6, 63/4, 49/4, 37/4, 41/6, 19/6, -2/3, 329/8, 69/8, 65/8, 57/8, 113/24, 71/24, 43/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, -1/2, 17/6, 7/2, 13/2, 31/6, 5/2, -1/2, 14, 1/3, 1, 0, 5/3, 7/3, 2, 2/3
29/2, -1/2, 17/6, 7/2, 13/2, 31/6, 5/2, -1/2, 14, 1/3, 1, 0, 5/3, 7/3, 2, 2/3
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/12, 27/4, 13/3, 7/3, 7/3, 19/12, 4/3, 3/4, 315/8, 215/24, 211/24, 127/24, 119/24, 107/24, 49/24, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-271/6, -77/6, -59/6, -49/6, -53/6, -31/6, -11/6, 11/6, 149/6, 19/6, 25/6, 23/6, 13/6, 11/2, 11/6, 7/6
-271/6, -77/6, -59/6, -49/6, -53/6, -31/6, -11/6, 11/6, 149/6, 19/6, 25/6, 23/6, 13/6, 11/2, 11/6, 7/6
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
961/24, 205/24, 191/24, 151/24, 143/24, 41/8, 25/8, -3/8, 521/12, 77/6, 107/12, 23/3, 61/12, 17/4, 25/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 4, 1, -5/3, -1, -5/3, 0, -1, 73/6, 11/2, 11/6, 25/6, 7/6, 7/6, 1/6, -13/6
3, 4, 1, -5/3, -1, -5/3, 0, -1, 73/6, 11/2, 11/6, 25/6, 7/6, 7/6, 1/6, -13/6
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1217/24, 99/8, 293/24, 247/24, 55/8, 89/24, 15/8, 1/8, 733/24, 235/24, 49/8, 31/8, 89/24, 59/24, 15/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, -25/6, -5/6, -19/6, -1/6, -3/2, 11/6, 5/6, -91/6, 5/6, -1/2, -7/2, -11/6, -29/6, -3/2, -1/6
-13/6, -25/6, -5/6, -19/6, -1/6, -3/2, 11/6, 5/6, -91/6, 5/6, -1/2, -7/2, -11/6, -29/6, -3/2, -1/6
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 35/4, 33/4, 29/6, 19/12, 17/12, 17/12, -1/12, 231/4, 85/6, 13, 11, 29/4, 43/12, 17/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, -31/6, -3/2, -5/6, -17/6, -3/2, -7/2, 1/6, 15/2, 25/6, 3/2, 9/2, 3/2, 11/6, 11/6, 11/6
-53/6, -31/6, -3/2, -5/6, -17/6, -3/2, -7/2, 1/6, 15/2, 25/6, 3/2, 9/2, 3/2, 11/6, 11/6, 11/6
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 11, 32/3, 89/12, 65/12, 4, 13/6, 1/12, 387/8, 113/8, 89/8, 61/8, 33/8, 27/8, 21/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, 7/2, -1/6, 17/6, 5/6, 7/6, 7/6, -1/6, 76/3, 16/3, 25/3, 17/3, 16/3, 10/3, -1/3, 7/3
53/6, 7/2, -1/6, 17/6, 5/6, 7/6, 7/6, -1/6, 76/3, 16/3, 25/3, 17/3, 16/3, 10/3, -1/3, 7/3
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/8, 169/24, 55/8, 151/24, 131/24, 13/8, 9/8, -23/24, 375/8, 341/24, 281/24, 215/24, 59/8, 83/24, 41/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 11/2, 41/6, 53/6, 11/2, 19/6, -1/6, 1/2, 83/6, 35/6, 13/6, -1/6, 17/6, 23/6, 1/6, -19/6
57/2, 11/2, 41/6, 53/6, 11/2, 19/6, -1/6, 1/2, 83/6, 35/6, 13/6, -1/6, 17/6, 23/6, 1/6, -19/6
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 253/24, 167/24, 149/24, 41/8, 11/8, 13/24, 1/24, 679/24, 281/24, 187/24, 31/8, 49/24, 49/24, 37/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 47/6, 35/6, 37/6, 25/6, 29/6, 7/6, 5/6, -35/6, 1/6, 7/6, -3/2, 5/6, -5/6, 11/6, 1/6
139/6, 47/6, 35/6, 37/6, 25/6, 29/6, 7/6, 5/6, -35/6, 1/6, 7/6, -3/2, 5/6, -5/6, 11/6, 1/6
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/12, 157/12, 29/3, 85/12, 13/2, 61/12, 4/3, -4/3, 1627/24, 409/24, 125/8, 293/24, 71/8, 41/8, 77/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/3, -17/3, -7, -16/3, -7/3, -10/3, 1/3, 5/3, 5/6, 5/6, -3/2, 13/6, 3/2, 5/2, 1/6, 17/6
-91/3, -17/3, -7, -16/3, -7/3, -10/3, 1/3, 5/3, 5/6, 5/6, -3/2, 13/6, 3/2, 5/2, 1/6, 17/6
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
865/24, 265/24, 203/24, 139/24, 121/24, 35/24, 9/8, -5/8, 335/8, 75/8, 73/8, 71/8, 55/8, 31/8, 7/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/3, -1/3, 7/3, 7/3, 13/3, 13/3, 2/3, -2, 157/6, 47/6, 29/6, 25/6, 13/6, 29/6, 13/6, -1/6
25/3, -1/3, 7/3, 7/3, 13/3, 13/3, 2/3, -2, 157/6, 47/6, 29/6, 25/6, 13/6, 29/6, 13/6, -1/6
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1259/24, 373/24, 99/8, 257/24, 169/24, 31/8, 19/8, -1/24, 359/8, 281/24, 217/24, 209/24, 131/24, 95/24, 35/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -7/2, -9/2, -5/6, -5/2, -1/2, 7/6, -3/2, 9, -10/3, 1/3, 7/3, 3, 8/3, -1, 1
-9/2, -7/2, -9/2, -5/6, -5/2, -1/2, 7/6, -3/2, 9, -10/3, 1/3, 7/3, 3, 8/3, -1, 1
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/3, 59/4, 11, 10, 25/3, 77/12, 15/4, 1/12, 973/24, 97/8, 85/8, 59/8, 53/8, 23/8, 3/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14/3, 4, 2, 2, 10/3, 2, -2/3, 4/3, -29/6, -5/2, 1/2, 7/2, 5/2, -1/2, -5/2, -5/6
14/3, 4, 2, 2, 10/3, 2, -2/3, 4/3, -29/6, -5/2, 1/2, 7/2, 5/2, -1/2, -5/2, -5/6
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/3, 49/4, 19/2, 8, 49/12, 37/12, 9/4, 7/6, 381/8, 85/8, 211/24, 69/8, 167/24, 125/24, 53/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 5/2, 3/2, -5/6, -17/6, -1/6, -1/2, 17/6, -25, -4, -14/3, -5, -16/3, -19/3, -10/3, 1/3
-13/2, 5/2, 3/2, -5/6, -17/6, -1/6, -1/2, 17/6, -25, -4, -14/3, -5, -16/3, -19/3, -10/3, 1/3
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
983/24, 301/24, 87/8, 173/24, 39/8, 79/24, 31/24, 1/8, 143/4, 11, 43/6, 7, 15/4, 10/3, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 9/2, 15/2, 23/6, 1/2, 5/6, 5/6, 11/6, -8, -2, 4/3, -2, -5, -4/3, -1/3, 4/3
85/6, 9/2, 15/2, 23/6, 1/2, 5/6, 5/6, 11/6, -8, -2, 4/3, -2, -5, -4/3, -1/3, 4/3
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 35/3, 103/12, 83/12, 7/2, 23/12, 11/6, 7/6, 703/12, 163/12, 10, 10, 8, 43/6, 11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, -29/6, -11/6, 5/6, 5/6, 1/2, -7/6, 7/6, 41/3, 14/3, 1, 1, 3, -2/3, 1/3, -1/3
-25/6, -29/6, -11/6, 5/6, 5/6, 1/2, -7/6, 7/6, 41/3, 14/3, 1, 1, 3, -2/3, 1/3, -1/3
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 149/12, 109/12, 95/12, 6, 29/12, 1/2, 1/2, 205/4, 47/4, 65/6, 37/4, 33/4, 61/12, 7/3, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/3, -8/3, -8/3, -14/3, -11/3, -4/3, -1/3, -1/3, 17/6, 1/6, -3/2, -7/6, 11/6, 11/6, -7/6, -13/6
-55/3, -8/3, -8/3, -14/3, -11/3, -4/3, -1/3, -1/3, 17/6, 1/6, -3/2, -7/6, 11/6, 11/6, -7/6, -13/6
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/8, 305/24, 289/24, 283/24, 251/24, 161/24, 77/24, -17/24, 829/24, 221/24, 161/24, 139/24, 77/24, 59/24, 55/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 1/6, -7/6, -1/2, -11/6, -25/6, -1/2, -5/2, -106/3, -17/3, -17/3, -13/3, -23/3, -17/3, -7/3, 2/3
-11/2, 1/6, -7/6, -1/2, -11/6, -25/6, -1/2, -5/2, -106/3, -17/3, -17/3, -13/3, -23/3, -17/3, -7/3, 2/3
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 87/8, 251/24, 77/8, 51/8, 31/8, 25/8, 3/8, 197/4, 14, 41/4, 109/12, 29/4, 53/12, 11/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 25/6, 11/6, -11/6, 1/6, 7/6, 5/2, 1/6, -31/2, -5/2, -7/2, -7/6, -3/2, -17/6, 1/2, -3/2
83/6, 25/6, 11/6, -11/6, 1/6, 7/6, 5/2, 1/6, -31/2, -5/2, -7/2, -7/6, -3/2, -17/6, 1/2, -3/2
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
961/24, 77/8, 73/8, 63/8, 39/8, 77/24, 25/24, 13/24, 401/8, 99/8, 77/8, 197/24, 49/8, 35/8, 21/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 7/6, 19/6, 25/6, 15/2, 25/6, 7/6, -5/6, 25/2, 5/2, 5/2, 13/6, -1/2, 5/2, 1/2, -13/6
121/6, 7/6, 19/6, 25/6, 15/2, 25/6, 7/6, -5/6, 25/2, 5/2, 5/2, 13/6, -1/2, 5/2, 1/2, -13/6
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 137/12, 34/3, 59/6, 22/3, 41/12, 19/12, -7/6, 249/8, 71/8, 41/8, 37/8, 27/8, 59/24, 47/24, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 11/3, 2/3, -1, 1, 4, 2, -2/3, -9/2, -5/2, -1/2, -5/2, -3/2, 11/6, -1/6, 1/2
37/3, 11/3, 2/3, -1, 1, 4, 2, -2/3, -9/2, -5/2, -1/2, -5/2, -3/2, 11/6, -1/6, 1/2
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1099/24, 119/8, 277/24, 185/24, 37/8, 91/24, 79/24, 3/8, 130/3, 37/3, 26/3, 25/3, 13/2, 25/6, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 2/3, 1/3, -7/3, -7/3, 1/3, -1/3, -8/3, -32/3, -17/3, -19/3, -8/3, 1/3, -1/3, 1/3, -3
7/3, 2/3, 1/3, -7/3, -7/3, 1/3, -1/3, -8/3, -32/3, -17/3, -19/3, -8/3, 1/3, -1/3, 1/3, -3
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/4, 65/6, 39/4, 39/4, 55/6, 65/12, 2, -5/6, 293/8, 83/8, 61/8, 51/8, 77/24, 19/8, 19/8, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 2, 1/3, 1/3, 5/3, 1/3, -4/3, 5/3, 25/2, 5/2, -1/2, 5/2, 17/6, 9/2, 3/2, -11/6
23/3, 2, 1/3, 1/3, 5/3, 1/3, -4/3, 5/3, 25/2, 5/2, -1/2, 5/2, 17/6, 9/2, 3/2, -11/6
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 175/12, 157/12, 29/3, 20/3, 3, 29/12, 1, 128/3, 13, 21/2, 41/6, 25/4, 13/4, 5/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/6, 49/6, 49/6, 31/6, 13/6, 7/6, 1/6, -5/6, 71/2, 31/6, 17/2, 35/6, 17/2, 31/6, 17/6, 1/2
187/6, 49/6, 49/6, 31/6, 13/6, 7/6, 1/6, -5/6, 71/2, 31/6, 17/2, 35/6, 17/2, 31/6, 17/6, 1/2
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 38/3, 55/6, 22/3, 20/3, 10/3, 1/2, -5/12, 85/3, 41/6, 77/12, 13/3, 13/4, 37/12, 9/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 23/6, 13/6, 5/2, 19/6, 9/2, 5/2, -7/6, 167/6, 65/6, 47/6, 41/6, 19/6, 19/6, 11/6, 11/6
29/2, 23/6, 13/6, 5/2, 19/6, 9/2, 5/2, -7/6, 167/6, 65/6, 47/6, 41/6, 19/6, 19/6, 11/6, 11/6
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 23/2, 109/12, 91/12, 13/2, 31/6, 8/3, 1/2, 1073/24, 293/24, 211/24, 57/8, 51/8, 107/24, 71/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
40/3, 13/3, 4, 17/3, 10/3, 7/3, -4/3, 1/3, -119/6, -19/6, -19/6, -29/6, -7/6, 5/6, -7/6, -1/6
40/3, 13/3, 4, 17/3, 10/3, 7/3, -4/3, 1/3, -119/6, -19/6, -19/6, -29/6, -7/6, 5/6, -7/6, -1/6
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1295/24, 99/8, 275/24, 89/8, 77/8, 137/24, 27/8, 1/24, 1049/24, 95/8, 217/24, 179/24, 155/24, 103/24, 9/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -23/6, -5/6, -9/2, -13/6, -3/2, -5/6, -1/2, 1/3, -1/3, -1/3, 2/3, -4/3, 2/3, -2/3, 5/3
-37/2, -23/6, -5/6, -9/2, -13/6, -3/2, -5/6, -1/2, 1/3, -1/3, -1/3, 2/3, -4/3, 2/3, -2/3, 5/3
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 299/24, 233/24, 61/8, 169/24, 119/24, 13/8, 3/8, 605/12, 139/12, 41/4, 37/4, 27/4, 19/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-124/3, -44/3, -37/3, -28/3, -23/3, -13/3, -1, -8/3, 44/3, 1/3, 2, 1, 0, 1, 1, -2
-124/3, -44/3, -37/3, -28/3, -23/3, -13/3, -1, -8/3, 44/3, 1/3, 2, 1, 0, 1, 1, -2
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 32/3, 49/6, 85/12, 23/6, 11/3, 11/12, 1/2, 1067/24, 263/24, 251/24, 199/24, 109/24, 107/24, 61/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 29/6, 3/2, 1/2, 11/6, 1/6, -1/2, 3/2, 103/6, 19/6, 25/6, 29/6, 11/6, 1/6, -1/6, -19/6
49/6, 29/6, 3/2, 1/2, 11/6, 1/6, -1/2, 3/2, 103/6, 19/6, 25/6, 29/6, 11/6, 1/6, -1/6, -19/6
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 151/12, 127/12, 22/3, 25/6, 11/3, 19/12, 2/3, 279/8, 81/8, 215/24, 163/24, 25/8, 73/24, 29/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 4, 2, 7/3, -1/3, 0, -1/3, 2/3, 13, -2, 5/3, 16/3, 8, 13/3, 2/3, -7/3
1, 4, 2, 7/3, -1/3, 0, -1/3, 2/3, 13, -2, 5/3, 16/3, 8, 13/3, 2/3, -7/3
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 55/4, 10, 113/12, 20/3, 25/6, 1/4, 1/6, 47, 47/4, 33/4, 89/12, 25/4, 21/4, 2, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 1/6, 13/6, 19/6, 5/2, 5/6, 7/6, -7/6, 0, -5, -2, -8/3, 1, 3, 1, -4/3
35/6, 1/6, 13/6, 19/6, 5/2, 5/6, 7/6, -7/6, 0, -5, -2, -8/3, 1, 3, 1, -4/3
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 16, 157/12, 115/12, 79/12, 65/12, 5/2, -1/12, 193/4, 173/12, 127/12, 109/12, 21/4, 21/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 47/6, 25/6, 15/2, 25/6, 7/2, -1/6, 19/6, 20/3, 5, 3, -1/3, 7/3, -2/3, -7/3, -1/3
119/6, 47/6, 25/6, 15/2, 25/6, 7/2, -1/6, 19/6, 20/3, 5, 3, -1/3, 7/3, -2/3, -7/3, -1/3
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
905/24, 227/24, 187/24, 49/8, 119/24, 31/8, 41/24, -9/8, 53, 179/12, 139/12, 101/12, 91/12, 23/6, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/6, 15/2, 31/6, 23/6, 13/6, 1/2, 1/6, -5/2, 11, -5/3, 2/3, 1/3, 8/3, 2/3, -2/3, -5/3
115/6, 15/2, 31/6, 23/6, 13/6, 1/2, 1/6, -5/2, 11, -5/3, 2/3, 1/3, 8/3, 2/3, -2/3, -5/3
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1397/24, 379/24, 287/24, 199/24, 55/8, 39/8, 59/24, -5/8, 321/8, 265/24, 199/24, 51/8, 137/24, 49/24, 15/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -13/6, -7/6, -23/6, -19/6, -13/6, -7/6, -13/6, -14, -4/3, -11/3, -7/3, -10/3, -1, -2, 1
-77/6, -13/6, -7/6, -23/6, -19/6, -13/6, -7/6, -13/6, -14, -4/3, -11/3, -7/3, -10/3, -1, -2, 1
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
871/24, 87/8, 71/8, 57/8, 107/24, 65/24, 13/24, -3/8, 175/3, 179/12, 73/6, 139/12, 29/3, 35/6, 13/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -5, -10/3, 1/3, 5/3, 14/3, 10/3, -1/3, 100/3, 17/3, 20/3, 25/3, 17/3, 13/3, 2/3, -8/3
-10/3, -5, -10/3, 1/3, 5/3, 14/3, 10/3, -1/3, 100/3, 17/3, 20/3, 25/3, 17/3, 13/3, 2/3, -8/3
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/12, 25/3, 85/12, 4, 13/6, 19/12, 4/3, 11/12, 1309/24, 371/24, 313/24, 221/24, 187/24, 121/24, 59/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 2/3, -5/3, 1, 0, 4/3, -2, -4/3, 25/3, 5/3, 4/3, 14/3, 4/3, -2/3, 5/3, 5/3
-2, 2/3, -5/3, 1, 0, 4/3, -2, -4/3, 25/3, 5/3, 4/3, 14/3, 4/3, -2/3, 5/3, 5/3
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 311/24, 253/24, 229/24, 53/8, 89/24, 9/8, -13/24, 1073/24, 271/24, 253/24, 193/24, 127/24, 11/8, 13/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 25/6, 11/6, 11/6, -1/6, -17/6, -7/6, 13/6, -29, -2, -16/3, -23/3, -6, -13/3, -2/3, 3
-11/6, 25/6, 11/6, 11/6, -1/6, -17/6, -7/6, 13/6, -29, -2, -16/3, -23/3, -6, -13/3, -2/3, 3
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1405/24, 361/24, 301/24, 253/24, 181/24, 143/24, 49/24, -5/24, 369/8, 265/24, 235/24, 169/24, 151/24, 143/24, 49/24, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
173/6, 13/6, 31/6, 53/6, 43/6, 25/6, 11/6, 11/6, 62/3, 16/3, 4, 10/3, 11/3, 13/3, 8/3, -2/3
173/6, 13/6, 31/6, 53/6, 43/6, 25/6, 11/6, 11/6, 62/3, 16/3, 4, 10/3, 11/3, 13/3, 8/3, -2/3
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 47/4, 35/4, 16/3, 21/4, 17/6, 5/4, -5/6, 357/8, 221/24, 69/8, 193/24, 37/8, 37/8, 73/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-98/3, -10, -7, -7, -6, -4, -4/3, 2, 83/6, 3/2, 23/6, 31/6, 11/6, 5/6, -7/6, -11/6
-98/3, -10, -7, -7, -6, -4, -4/3, 2, 83/6, 3/2, 23/6, 31/6, 11/6, 5/6, -7/6, -11/6
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 9, 9, 8, 67/12, 29/6, 23/12, 1/2, 113/2, 46/3, 49/4, 43/4, 15/2, 21/4, 7/4, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
112/3, 38/3, 28/3, 7, 14/3, 4/3, 1/3, 2/3, 69/2, 59/6, 13/2, 13/2, 9/2, 3/2, 5/2, 1/6
112/3, 38/3, 28/3, 7, 14/3, 4/3, 1/3, 2/3, 69/2, 59/6, 13/2, 13/2, 9/2, 3/2, 5/2, 1/6
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 77/6, 29/3, 33/4, 9/2, 15/4, 13/6, 4/3, 1165/24, 335/24, 259/24, 187/24, 149/24, 77/24, 67/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/3, -6, -4, -3, -10/3, -7/3, 1, -2/3, -113/6, -43/6, -35/6, -29/6, -7/6, -1/6, -11/6, -1/6
-61/3, -6, -4, -3, -10/3, -7/3, 1, -2/3, -113/6, -43/6, -35/6, -29/6, -7/6, -1/6, -11/6, -1/6
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
917/24, 75/8, 179/24, 57/8, 143/24, 23/8, 9/8, 1/24, 139/3, 155/12, 67/6, 17/2, 35/6, 13/6, 3/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 22/3, 5, 7/3, 1, 3, -2/3, 2, -58/3, -17/3, -14/3, -3, -16/3, -5/3, -1, -2
44/3, 22/3, 5, 7/3, 1, 3, -2/3, 2, -58/3, -17/3, -14/3, -3, -16/3, -5/3, -1, -2
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 181/12, 137/12, 9, 61/12, 25/12, 3/2, -3/2, 121/3, 115/12, 23/3, 23/3, 59/12, 4, 11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -31/6, -11/6, -11/6, -5/6, 13/6, -5/6, 17/6, -49/6, -5/6, -17/6, -17/6, -11/6, 11/6, 1/6, -3/2
-23/6, -31/6, -11/6, -11/6, -5/6, 13/6, -5/6, 17/6, -49/6, -5/6, -17/6, -17/6, -11/6, 11/6, 1/6, -3/2
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/8, 179/24, 41/8, 109/24, 71/24, 43/24, 35/24, 1/24, 821/24, 143/24, 139/24, 41/8, 39/8, 97/24, 7/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 5, 7/3, 1, 0, 3, 1, 1, 57/2, 13/2, 17/2, 11/2, 11/6, 29/6, 11/6, 7/6
46/3, 5, 7/3, 1, 0, 3, 1, 1, 57/2, 13/2, 17/2, 11/2, 11/6, 29/6, 11/6, 7/6
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/24, 259/24, 57/8, 161/24, 121/24, 19/8, 5/8, -7/24, 647/12, 173/12, 127/12, 95/12, 95/12, 13/3, 19/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
217/6, 67/6, 47/6, 43/6, 23/6, 19/6, 17/6, -1/6, -53/6, -19/6, -9/2, -5/6, -3/2, 1/2, 5/2, 7/6
217/6, 67/6, 47/6, 43/6, 23/6, 19/6, 17/6, -1/6, -53/6, -19/6, -9/2, -5/6, -3/2, 1/2, 5/2, 7/6
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1567/24, 385/24, 107/8, 293/24, 223/24, 139/24, 65/24, 11/24, 483/8, 121/8, 95/8, 233/24, 169/24, 49/8, 23/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, 10/3, 1, 0, -3, -5/3, -2, 5/3, 37/2, 15/2, 9/2, 17/6, 13/6, -1/2, 1/2, -3/2
8/3, 10/3, 1, 0, -3, -5/3, -2, 5/3, 37/2, 15/2, 9/2, 17/6, 13/6, -1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 127/12, 29/4, 11/2, 49/12, 43/12, 35/12, 1/2, 629/12, 173/12, 137/12, 28/3, 49/6, 17/3, 31/12, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -4, -11/3, -4, -1, 4/3, -2, -5/3, 19/6, 13/6, 7/6, -7/6, -17/6, -5/6, 5/6, 1/6
-35/3, -4, -11/3, -4, -1, 4/3, -2, -5/3, 19/6, 13/6, 7/6, -7/6, -17/6, -5/6, 5/6, 1/6
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1081/24, 305/24, 239/24, 179/24, 169/24, 85/24, 23/8, -11/24, 247/6, 53/6, 77/12, 37/6, 73/12, 61/12, 31/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 49/6, 15/2, 43/6, 7/2, 19/6, 1/6, 3/2, -50/3, -25/3, -14/3, -5/3, 2/3, -1/3, 2/3, 7/3
51/2, 49/6, 15/2, 43/6, 7/2, 19/6, 1/6, 3/2, -50/3, -25/3, -14/3, -5/3, 2/3, -1/3, 2/3, 7/3
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 39/4, 95/12, 85/12, 11/3, 3, 7/4, 1/3, 995/24, 63/8, 181/24, 181/24, 157/24, 83/24, 59/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -13/3, -4, -16/3, -7/3, 1, -4/3, 4/3, -71/6, -1/2, -13/6, -13/6, -1/6, 1/6, -5/6, 1/6
-25, -13/3, -4, -16/3, -7/3, 1, -4/3, 4/3, -71/6, -1/2, -13/6, -13/6, -1/6, 1/6, -5/6, 1/6
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/8, 233/24, 139/24, 89/24, 23/8, 9/8, 11/24, -3/8, 195/4, 139/12, 31/3, 91/12, 29/4, 5, 37/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, -5, -5, -11/3, 0, -2/3, -1, -2/3, -59/2, -37/6, -37/6, -55/6, -13/2, -7/2, -7/6, 5/6
-34/3, -5, -5, -11/3, 0, -2/3, -1, -2/3, -59/2, -37/6, -37/6, -55/6, -13/2, -7/2, -7/6, 5/6
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 21/2, 26/3, 17/3, 29/6, 13/3, 5/3, -1/12, 325/6, 151/12, 23/2, 125/12, 97/12, 31/6, 2, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/2, -15/2, -61/6, -47/6, -35/6, -19/6, -3/2, 1/2, -157/6, -55/6, -43/6, -31/6, -19/6, -7/6, -1/6, -19/6
-73/2, -15/2, -61/6, -47/6, -35/6, -19/6, -3/2, 1/2, -157/6, -55/6, -43/6, -31/6, -19/6, -7/6, -1/6, -19/6
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1247/24, 341/24, 277/24, 251/24, 205/24, 43/8, 35/24, 23/24, 377/8, 265/24, 211/24, 53/8, 51/8, 27/8, 19/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, -5/6, 11/6, 5/6, 7/6, 11/6, -3/2, -7/6, -27/2, -19/6, -1/6, -5/2, -11/2, -7/2, -1/2, 3/2
-13/6, -5/6, 11/6, 5/6, 7/6, 11/6, -3/2, -7/6, -27/2, -19/6, -1/6, -5/2, -11/2, -7/2, -1/2, 3/2
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 151/12, 107/12, 65/12, 59/12, 13/3, 5/12, -1/4, 227/6, 73/6, 28/3, 35/6, 11/3, 10/3, 5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -19/6, -25/6, -41/6, -19/6, -5/6, -1/6, 13/6, 53/6, -5/6, 11/6, 11/6, 25/6, 29/6, 13/6, 7/6
-45/2, -19/6, -25/6, -41/6, -19/6, -5/6, -1/6, 13/6, 53/6, -5/6, 11/6, 11/6, 25/6, 29/6, 13/6, 7/6
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1181/24, 329/24, 293/24, 81/8, 151/24, 25/8, 23/8, 5/8, 53, 14, 51/4, 53/6, 41/6, 5, 3, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, -2, 0, -5/3, -2, -10/3, -4/3, 2, 25/2, 1/2, 5/2, -1/6, -7/6, 5/2, 5/2, -1/2
-17/3, -2, 0, -5/3, -2, -10/3, -4/3, 2, 25/2, 1/2, 5/2, -1/6, -7/6, 5/2, 5/2, -1/2
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/24, 81/8, 181/24, 149/24, 83/24, 19/8, 17/8, -17/24, 155/4, 28/3, 25/3, 41/6, 19/4, 5/4, 5/4, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, -16/3, -11/3, 0, 5/3, -1, -4/3, -1, -9/2, -31/6, -37/6, -19/6, 1/2, 5/2, 5/2, -7/6
-22/3, -16/3, -11/3, 0, 5/3, -1, -4/3, -1, -9/2, -31/6, -37/6, -19/6, 1/2, 5/2, 5/2, -7/6
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/4, 71/6, 67/6, 133/12, 15/2, 71/12, 41/12, -1/2, 103/8, 113/24, 37/24, 23/24, 7/8, 17/24, 3/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
173/6, 23/6, 25/6, 43/6, 35/6, 23/6, 11/6, 11/6, 11/2, -1/2, 1/6, 3/2, -5/6, -3/2, 7/6, -13/6
173/6, 23/6, 25/6, 43/6, 35/6, 23/6, 11/6, 11/6, 11/2, -1/2, 1/6, 3/2, -5/6, -3/2, 7/6, -13/6
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 59/4, 77/6, 59/6, 71/12, 31/12, 2/3, 5/12, 883/24, 185/24, 155/24, 155/24, 131/24, 131/24, 53/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/6, -31/6, -29/6, -3/2, -23/6, -5/6, 7/6, 11/6, 23/3, 19/3, 10/3, 10/3, 4/3, 1/3, -5/3, -4/3
-101/6, -31/6, -29/6, -3/2, -23/6, -5/6, 7/6, 11/6, 23/3, 19/3, 10/3, 10/3, 4/3, 1/3, -5/3, -4/3
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 119/12, 25/3, 15/2, 11/3, 5/4, 5/4, 5/6, 51, 23/2, 45/4, 53/6, 26/3, 65/12, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, -11/6, -1/2, -5/6, 3/2, 7/2, 3/2, -3/2, 43/3, 8/3, 10/3, -1/3, 3, 14/3, 5/3, -2/3
19/2, -11/6, -1/2, -5/6, 3/2, 7/2, 3/2, -3/2, 43/3, 8/3, 10/3, -1/3, 3, 14/3, 5/3, -2/3
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/8, 121/8, 275/24, 217/24, 163/24, 95/24, 27/8, 13/24, 1279/24, 383/24, 299/24, 241/24, 173/24, 91/24, 19/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -7/2, -7/2, -9/2, -19/6, -9/2, -5/2, -1/2, -43/2, -47/6, -31/6, -35/6, -17/6, 5/6, 13/6, 1/6
-83/6, -7/2, -7/2, -9/2, -19/6, -9/2, -5/2, -1/2, -43/2, -47/6, -31/6, -35/6, -17/6, 5/6, 13/6, 1/6
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/3, 173/12, 41/3, 41/4, 29/4, 25/6, 17/6, 11/12, 121/3, 34/3, 47/6, 23/4, 17/3, 47/12, 7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/3, -13/3, -17/3, -28/3, -19/3, -16/3, -7/3, -1/3, -127/6, 7/6, -13/6, -9/2, -3/2, -9/2, -3/2, 5/6
-95/3, -13/3, -17/3, -28/3, -19/3, -16/3, -7/3, -1/3, -127/6, 7/6, -13/6, -9/2, -3/2, -9/2, -3/2, 5/6
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 179/12, 38/3, 53/6, 83/12, 4, 23/12, -17/12, 359/8, 295/24, 67/8, 163/24, 137/24, 109/24, 53/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 37/6, 23/6, 19/6, 1/2, 23/6, 17/6, -1/6, -16, -7/3, -1, -13/3, -17/3, -7/3, -2/3, -1
143/6, 37/6, 23/6, 19/6, 1/2, 23/6, 17/6, -1/6, -16, -7/3, -1, -13/3, -17/3, -7/3, -2/3, -1
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/8, 89/8, 77/8, 61/8, 107/24, 35/8, 19/8, 11/8, 625/24, 169/24, 115/24, 15/8, 13/8, 9/8, 25/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 25/6, 5/2, 11/6, -11/6, -5/6, 11/6, -7/6, -46/3, -20/3, -10/3, -7/3, -11/3, -2/3, -2/3, 2/3
61/6, 25/6, 5/2, 11/6, -11/6, -5/6, 11/6, -7/6, -46/3, -20/3, -10/3, -7/3, -11/3, -2/3, -2/3, 2/3
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 167/12, 31/3, 7, 29/6, 43/12, 7/3, -3/4, 865/24, 81/8, 63/8, 119/24, 31/8, 89/24, 17/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 23/6, 17/6, 11/6, 11/2, 9/2, 11/6, 1/2, -241/6, -21/2, -17/2, -35/6, -5/2, -23/6, -11/6, 1/2
83/6, 23/6, 17/6, 11/6, 11/2, 9/2, 11/6, 1/2, -241/6, -21/2, -17/2, -35/6, -5/2, -23/6, -11/6, 1/2
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
721/12, 221/12, 89/6, 67/6, 23/3, 49/12, 9/4, -5/3, 1379/24, 131/8, 307/24, 91/8, 181/24, 51/8, 61/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, -11/3, -5/3, 0, -4/3, -2/3, -4/3, 7/3, 98/3, 2, 13/3, 8, 16/3, 6, 10/3, 1/3
-13/3, -11/3, -5/3, 0, -4/3, -2/3, -4/3, 7/3, 98/3, 2, 13/3, 8, 16/3, 6, 10/3, 1/3
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 257/24, 197/24, 167/24, 151/24, 35/8, 15/8, -11/8, 589/12, 27/2, 39/4, 31/4, 85/12, 17/4, 9/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/2, -49/6, -55/6, -47/6, -29/6, -11/6, -5/6, 1/6, 19/6, -1/2, 5/2, 9/2, 13/6, -3/2, 3/2, 3/2
-63/2, -49/6, -55/6, -47/6, -29/6, -11/6, -5/6, 1/6, 19/6, -1/2, 5/2, 9/2, 13/6, -3/2, 3/2, 3/2
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/8, 109/8, 81/8, 209/24, 125/24, 77/24, 11/8, -7/8, 1265/24, 295/24, 247/24, 187/24, 59/8, 83/24, 79/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/2, 23/2, 73/6, 21/2, 17/2, 11/2, 11/6, -3/2, -26/3, -7/3, -13/3, -5/3, -13/3, -3, 2/3, -1/3
91/2, 23/2, 73/6, 21/2, 17/2, 11/2, 11/6, -3/2, -26/3, -7/3, -13/3, -5/3, -13/3, -3, 2/3, -1/3
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/12, 11, 89/12, 37/6, 11/3, 19/12, 5/6, -1/12, 343/8, 79/8, 73/8, 67/8, 157/24, 39/8, 37/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, -11/6, 1/6, 7/2, 3/2, 19/6, -1/2, -13/6, -3, -4, -1, 0, 7/3, -1, -8/3, 0
19/2, -11/6, 1/6, 7/2, 3/2, 19/6, -1/2, -13/6, -3, -4, -1, 0, 7/3, -1, -8/3, 0
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1399/24, 135/8, 359/24, 281/24, 63/8, 95/24, 47/24, -1/8, 1285/24, 353/24, 283/24, 235/24, 47/8, 91/24, 35/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -26/3, -5, -19/3, -3, 1/3, 0, 2/3, -41/6, -13/6, -17/6, -17/6, 1/2, 1/6, -7/6, -1/6
-56/3, -26/3, -5, -19/3, -3, 1/3, 0, 2/3, -41/6, -13/6, -17/6, -17/6, 1/2, 1/6, -7/6, -1/6
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 251/24, 157/24, 145/24, 127/24, 113/24, 65/24, -19/24, 1393/24, 129/8, 337/24, 245/24, 175/24, 39/8, 23/8, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, 3/2, -13/6, -17/6, -35/6, -19/6, -7/6, 7/6, -1/6, 11/2, 17/6, 1/6, -1/6, 1/2, -1/2, 11/6
-113/6, 3/2, -13/6, -17/6, -35/6, -19/6, -7/6, 7/6, -1/6, 11/2, 17/6, 1/6, -1/6, 1/2, -1/2, 11/6
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
977/24, 235/24, 217/24, 169/24, 139/24, 43/8, 77/24, 5/24, 52, 37/3, 121/12, 119/12, 53/6, 11/2, 9/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/3, 14/3, 20/3, 17/3, 3, 1/3, 4/3, 4/3, -55/2, -17/6, -9/2, -5/2, -5/2, -9/2, -17/6, 1/2
53/3, 14/3, 20/3, 17/3, 3, 1/3, 4/3, 4/3, -55/2, -17/6, -9/2, -5/2, -5/2, -9/2, -17/6, 1/2
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 203/12, 55/4, 133/12, 23/3, 59/12, 15/4, 1/12, 779/24, 185/24, 57/8, 151/24, 73/24, 23/8, 9/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 11/2, 5/2, 17/6, -1/6, -23/6, -5/6, -1/2, -40/3, -28/3, -6, -11/3, -8/3, 1, 1, -1
59/6, 11/2, 5/2, 17/6, -1/6, -23/6, -5/6, -1/2, -40/3, -28/3, -6, -11/3, -8/3, 1, 1, -1
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 151/12, 34/3, 31/4, 7, 4, 11/6, -7/4, 213/4, 91/6, 45/4, 41/4, 27/4, 15/4, 5/4, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -3/2, -29/6, -31/6, -7/2, 1/6, 5/2, 1/6, 3/2, 11/6, 3/2, -1/2, -5/2, -7/2, -3/2, 7/6
-25/2, -3/2, -29/6, -31/6, -7/2, 1/6, 5/2, 1/6, 3/2, 11/6, 3/2, -1/2, -5/2, -7/2, -3/2, 7/6
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/24, 197/24, 55/8, 55/8, 51/8, 49/8, 55/24, 1/24, 142/3, 59/4, 133/12, 17/2, 25/4, 19/6, 13/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -2/3, 3, 4/3, -1/3, 1, 2/3, 3, -68/3, -22/3, -19/3, -10/3, -2/3, 5/3, -1/3, 5/3
-2, -2/3, 3, 4/3, -1/3, 1, 2/3, 3, -68/3, -22/3, -19/3, -10/3, -2/3, 5/3, -1/3, 5/3
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1241/24, 385/24, 299/24, 227/24, 49/8, 21/8, 1/24, 1/24, 1243/24, 287/24, 233/24, 71/8, 45/8, 103/24, 59/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, -4/3, -10/3, -5/3, 5/3, 11/3, 5/3, 4/3, 12, 4/3, 13/3, 4/3, 10/3, 5/3, 1/3, 1/3
-4/3, -4/3, -10/3, -5/3, 5/3, 11/3, 5/3, 4/3, 12, 4/3, 13/3, 4/3, 10/3, 5/3, 1/3, 1/3
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 37/3, 21/2, 53/6, 29/4, 17/4, 4/3, 1/4, 857/24, 161/24, 133/24, 43/8, 127/24, 89/24, 29/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/3, 8, 19/3, 4, 1, -1/3, 1, -5/3, 151/6, 43/6, 35/6, 7/2, 11/6, 19/6, 5/2, -1/2
65/3, 8, 19/3, 4, 1, -1/3, 1, -5/3, 151/6, 43/6, 35/6, 7/2, 11/6, 19/6, 5/2, -1/2
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 53/6, 25/3, 95/12, 53/12, 35/12, 8/3, 7/12, 361/8, 83/8, 65/8, 167/24, 133/24, 27/8, 79/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 17/3, 11/3, 13/3, 2/3, 8/3, 7/3, 4/3, 4/3, 3, 1/3, -2, 2/3, -2, -1, 1/3
52/3, 17/3, 11/3, 13/3, 2/3, 8/3, 7/3, 4/3, 4/3, 3, 1/3, -2, 2/3, -2, -1, 1/3
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/4, 73/4, 91/6, 137/12, 15/2, 11/3, 7/4, 1/6, 785/24, 229/24, 155/24, 131/24, 91/24, 85/24, 49/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -7/6, -19/6, 1/2, -5/2, -7/2, -11/6, 3/2, 101/3, 28/3, 26/3, 23/3, 16/3, 7/3, 1/3, 8/3
-71/6, -7/6, -19/6, 1/2, -5/2, -7/2, -11/6, 3/2, 101/3, 28/3, 26/3, 23/3, 16/3, 7/3, 1/3, 8/3
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 233/24, 223/24, 149/24, 119/24, 77/24, 41/24, 11/8, 1435/24, 117/8, 295/24, 239/24, 75/8, 131/24, 49/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -5/3, -14/3, -19/3, -4, -4/3, -2, 0, 145/6, 21/2, 49/6, 35/6, 7/2, -1/6, -5/6, -5/2
-14, -5/3, -14/3, -19/3, -4, -4/3, -2, 0, 145/6, 21/2, 49/6, 35/6, 7/2, -1/6, -5/6, -5/2
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1091/24, 289/24, 73/8, 155/24, 45/8, 97/24, 15/8, 29/24, 341/6, 41/3, 13, 59/6, 77/12, 67/12, 7/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 3/2, 13/6, 5/2, 7/2, 3/2, 5/2, -7/6, -9/2, 5/6, -11/6, -5/2, -1/2, -1/2, -11/6, -11/6
15/2, 3/2, 13/6, 5/2, 7/2, 3/2, 5/2, -7/6, -9/2, 5/6, -11/6, -5/2, -1/2, -1/2, -11/6, -11/6
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/24, 103/8, 245/24, 217/24, 181/24, 109/24, 71/24, 1/24, 365/8, 307/24, 229/24, 191/24, 137/24, 59/24, 11/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -4, -8/3, -1, 2, -5/3, -3, -2/3, 7, 2/3, 5/3, -2/3, 1/3, -8/3, 1, 0
-11/3, -4, -8/3, -1, 2, -5/3, -3, -2/3, 7, 2/3, 5/3, -2/3, 1/3, -8/3, 1, 0
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
459/8, 129/8, 305/24, 71/8, 169/24, 83/24, 29/24, -9/8, 773/24, 71/8, 173/24, 131/24, 119/24, 27/8, 13/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/2, -11/6, -29/6, -17/2, -47/6, -11/2, -13/6, 1/2, -37/6, -13/2, -25/6, -7/6, -7/6, 3/2, -1/2, 1/6
-73/2, -11/6, -29/6, -17/2, -47/6, -11/2, -13/6, 1/2, -37/6, -13/2, -25/6, -7/6, -7/6, 3/2, -1/2, 1/6
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 95/8, 203/24, 53/8, 45/8, 35/8, 41/24, -41/24, 367/8, 335/24, 81/8, 69/8, 119/24, 37/8, 61/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 7, 25/3, 14/3, 1, 1, 7/3, 2/3, -145/6, -3/2, -7/2, -7/2, -13/2, -29/6, -5/2, 1/2
23, 7, 25/3, 14/3, 1, 1, 7/3, 2/3, -145/6, -3/2, -7/2, -7/2, -13/2, -29/6, -5/2, 1/2
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/24, 221/24, 49/8, 83/24, 27/8, 23/8, 29/24, 5/8, 835/24, 211/24, 67/8, 139/24, 73/24, 19/8, 43/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -5/3, -11/3, -5/3, -1/3, 1, 1/3, 7/3, -71/3, -26/3, -6, -8/3, -11/3, -1, -8/3, -1
-11/3, -5/3, -11/3, -5/3, -1/3, 1, 1/3, 7/3, -71/3, -26/3, -6, -8/3, -11/3, -1, -8/3, -1
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 137/12, 17/2, 23/3, 37/6, 21/4, 23/12, 13/12, 207/4, 155/12, 47/4, 37/4, 65/12, 53/12, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 0, 2, -1, 7/3, 2/3, 0, -2, -26/3, -2, -8/3, -7/3, -10/3, 1/3, -2/3, 4/3
2, 0, 2, -1, 7/3, 2/3, 0, -2, -26/3, -2, -8/3, -7/3, -10/3, 1/3, -2/3, 4/3
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 167/12, 155/12, 127/12, 22/3, 47/12, 13/6, 0, 1187/24, 313/24, 259/24, 217/24, 145/24, 119/24, 47/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, 1/6, -7/2, -19/6, -11/2, -25/6, -1/2, 5/6, 89/6, -5/6, 13/6, 25/6, 7/6, 5/6, -1/6, -1/6
-23/2, 1/6, -7/2, -19/6, -11/2, -25/6, -1/2, 5/6, 89/6, -5/6, 13/6, 25/6, 7/6, 5/6, -1/6, -1/6
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/3, 14, 49/4, 131/12, 9, 16/3, 31/12, -1/4, 1055/24, 287/24, 235/24, 187/24, 43/8, 41/8, 19/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 9/2, 11/2, 11/6, -1/2, 5/6, -3/2, 13/6, 169/6, 49/6, 47/6, 29/6, 13/2, 9/2, 5/2, -7/6
11/6, 9/2, 11/2, 11/6, -1/2, 5/6, -3/2, 13/6, 169/6, 49/6, 47/6, 29/6, 13/2, 9/2, 5/2, -7/6
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1357/24, 377/24, 353/24, 259/24, 175/24, 107/24, 21/8, -7/24, 335/6, 97/6, 51/4, 32/3, 7, 13/4, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/2, 27/2, 79/6, 59/6, 43/6, 7/2, 3/2, 7/6, -131/3, -28/3, -7, -22/3, -8, -5, -10/3, -1/3
91/2, 27/2, 79/6, 59/6, 43/6, 7/2, 3/2, 7/6, -131/3, -28/3, -7, -22/3, -8, -5, -10/3, -1/3
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/3, 79/6, 25/2, 137/12, 95/12, 6, 25/12, 5/12, 74/3, 19/3, 17/4, 25/6, 7/2, 13/6, 4/3, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/3, 6, 8, 5, 5, 2, 2, 1/3, -155/6, -55/6, -37/6, -49/6, -9/2, -13/6, -1/6, 5/6
71/3, 6, 8, 5, 5, 2, 2, 1/3, -155/6, -55/6, -37/6, -49/6, -9/2, -13/6, -1/6, 5/6
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 103/8, 295/24, 209/24, 145/24, 39/8, 49/24, 15/8, 373/8, 299/24, 71/8, 57/8, 57/8, 131/24, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, 2, -4/3, -3, -11/3, 0, 1/3, 2, -55/2, -29/6, -13/2, -11/2, -15/2, -23/6, -3/2, 1/2
-5/3, 2, -4/3, -3, -11/3, 0, 1/3, 2, -55/2, -29/6, -13/2, -11/2, -15/2, -23/6, -3/2, 1/2
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 193/12, 49/4, 28/3, 43/6, 17/4, 17/6, 1/12, 1291/24, 127/8, 311/24, 251/24, 193/24, 103/24, 15/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 31/6, 5/2, 5/2, 5/2, 1/2, 3/2, -3/2, -9/2, -5/6, -1/2, -5/6, 1/2, -5/6, 13/6, -1/2
85/6, 31/6, 5/2, 5/2, 5/2, 1/2, 3/2, -3/2, -9/2, -5/6, -1/2, -5/6, 1/2, -5/6, 13/6, -1/2
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 157/12, 34/3, 89/12, 61/12, 25/6, 37/12, -2/3, 553/12, 163/12, 34/3, 121/12, 77/12, 14/3, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 7, 11/3, 4, 1, 8/3, 4/3, -5/3, 13/6, 19/6, 7/6, -5/6, -13/6, -13/6, 5/6, -13/6
16, 7, 11/3, 4, 1, 8/3, 4/3, -5/3, 13/6, 19/6, 7/6, -5/6, -13/6, -13/6, 5/6, -13/6
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/2, 155/12, 149/12, 139/12, 49/6, 41/6, 19/6, 7/12, 587/24, 193/24, 119/24, 119/24, 85/24, 37/24, 35/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, -1/6, -3/2, 3/2, 5/2, 5/6, 1/6, 3/2, -122/3, -34/3, -26/3, -32/3, -22/3, -13/3, -2/3, 5/3
23/6, -1/6, -3/2, 3/2, 5/2, 5/6, 1/6, 3/2, -122/3, -34/3, -26/3, -32/3, -22/3, -13/3, -2/3, 5/3
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1753/24, 129/8, 129/8, 347/24, 87/8, 175/24, 89/24, 5/24, 1121/24, 99/8, 233/24, 179/24, 113/24, 83/24, 79/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -11/3, -11/3, -8/3, -3, -5/3, -2, -1, -44/3, -1, -5/3, -11/3, -17/3, -17/3, -7/3, 2/3
-29/3, -11/3, -11/3, -8/3, -3, -5/3, -2, -1, -44/3, -1, -5/3, -11/3, -17/3, -17/3, -7/3, 2/3
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/12, 47/4, 10, 29/4, 49/12, 1, 7/12, -5/12, 122/3, 12, 125/12, 83/12, 23/6, 5/2, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/3, 35/3, 25/3, 10, 22/3, 11/3, 5/3, -1/3, 77/3, 28/3, 25/3, 19/3, 10/3, 11/3, 8/3, 2/3
133/3, 35/3, 25/3, 10, 22/3, 11/3, 5/3, -1/3, 77/3, 28/3, 25/3, 19/3, 10/3, 11/3, 8/3, 2/3
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1543/24, 415/24, 361/24, 283/24, 63/8, 115/24, 41/24, 37/24, 273/4, 71/4, 29/2, 145/12, 28/3, 11/2, 9/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, -5/6, 3/2, 23/6, 11/6, 7/6, 5/6, -5/6, 6, 3, 4, 11/3, 8/3, -1, -1, 0
47/6, -5/6, 3/2, 23/6, 11/6, 7/6, 5/6, -5/6, 6, 3, 4, 11/3, 8/3, -1, -1, 0
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 27/2, 23/2, 91/12, 53/12, 29/12, 4/3, -3/4, 283/6, 23/2, 137/12, 28/3, 35/6, 35/6, 23/12, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 5/3, 4/3, 5/3, 1/3, -8/3, -5/3, 1/3, -10, -1/3, -8/3, -5/3, -1/3, -5/3, 1/3, 7/3
7/3, 5/3, 4/3, 5/3, 1/3, -8/3, -5/3, 1/3, -10, -1/3, -8/3, -5/3, -1/3, -5/3, 1/3, 7/3
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
489/8, 373/24, 107/8, 247/24, 75/8, 51/8, 77/24, 17/24, 391/12, 26/3, 37/6, 25/6, 35/12, 8/3, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 8/3, 4/3, 1/3, 1/3, -2/3, -8/3, 0, -35/3, -22/3, -16/3, -10/3, -4/3, -4/3, -2/3, -1/3
-4/3, 8/3, 4/3, 1/3, 1/3, -2/3, -8/3, 0, -35/3, -22/3, -16/3, -10/3, -4/3, -4/3, -2/3, -1/3
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 127/12, 26/3, 19/3, 17/3, 14/3, 3/2, 11/12, 291/8, 241/24, 65/8, 55/8, 43/8, 91/24, 15/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 1/3, -1/3, 0, -5/3, -16/3, -7/3, -4/3, 33, 17/3, 9, 6, 4, 11/3, 0, -2
-4/3, 1/3, -1/3, 0, -5/3, -16/3, -7/3, -4/3, 33, 17/3, 9, 6, 4, 11/3, 0, -2
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1057/24, 281/24, 251/24, 61/8, 107/24, 97/24, 7/24, 5/24, 499/12, 121/12, 23/3, 43/6, 59/12, 31/12, 31/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, -7/3, -10/3, -5/3, -10/3, 0, -2/3, -8/3, -149/6, -41/6, -49/6, -31/6, -13/6, 1/6, 1/6, -7/6
-44/3, -7/3, -10/3, -5/3, -10/3, 0, -2/3, -8/3, -149/6, -41/6, -49/6, -31/6, -13/6, 1/6, 1/6, -7/6
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
923/24, 227/24, 157/24, 51/8, 121/24, 27/8, 15/8, -5/8, 841/24, 241/24, 167/24, 45/8, 35/8, 71/24, 19/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, -3, 0, 5/3, 3, 1/3, 0, -8/3, -95/3, -32/3, -28/3, -6, -3, -13/3, -2/3, 3
26/3, -3, 0, 5/3, 3, 1/3, 0, -8/3, -95/3, -32/3, -28/3, -6, -3, -13/3, -2/3, 3
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 49/4, 53/6, 77/12, 23/6, 7/4, 5/6, 0, 273/8, 61/8, 175/24, 173/24, 103/24, 15/8, 41/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -10/3, -2/3, -2/3, -11/3, -16/3, -3, 1/3, 67/2, 17/2, 43/6, 29/6, 37/6, 5/2, 5/6, -1/6
-29/3, -10/3, -2/3, -2/3, -11/3, -16/3, -3, 1/3, 67/2, 17/2, 43/6, 29/6, 37/6, 5/2, 5/6, -1/6
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 113/12, 53/6, 26/3, 35/6, 9/2, 31/12, 1/12, 395/12, 109/12, 73/12, 23/4, 14/3, 5/4, 7/6, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 29/6, 15/2, 23/6, 11/6, 5/6, 1/6, 13/6, 19/3, -1/3, -1/3, 2, -2/3, 1, -2/3, -2
65/6, 29/6, 15/2, 23/6, 11/6, 5/6, 1/6, 13/6, 19/3, -1/3, -1/3, 2, -2/3, 1, -2/3, -2
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 151/12, 39/4, 37/6, 21/4, 19/4, 19/6, -1/6, 179/4, 163/12, 39/4, 47/6, 19/3, 49/12, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -29/6, -11/6, -11/6, 5/6, 23/6, 7/6, 7/6, 79/6, 9/2, 9/2, 9/2, 19/6, 1/6, 3/2, -1/6
-47/6, -29/6, -11/6, -11/6, 5/6, 23/6, 7/6, 7/6, 79/6, 9/2, 9/2, 9/2, 19/6, 1/6, 3/2, -1/6
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 7, 19/3, 19/3, 29/6, 7/3, 13/6, -5/12, 295/6, 14, 43/4, 15/2, 85/12, 59/12, 13/6, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 19/2, 37/6, 19/6, 5/2, -5/6, -5/2, -1/2, 5/3, -5/3, -5/3, 4/3, -4/3, 4/3, -1/3, -4/3
71/6, 19/2, 37/6, 19/6, 5/2, -5/6, -5/2, -1/2, 5/3, -5/3, -5/3, 4/3, -4/3, 4/3, -1/3, -4/3
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51/2, 71/12, 23/4, 11/3, 41/12, 5/2, 11/6, 5/4, 127/3, 127/12, 20/3, 19/3, 37/6, 10/3, 29/12, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, -1/2, 5/6, -5/2, -1/6, 11/6, 5/2, 1/2, -137/6, -5/6, -25/6, -41/6, -25/6, -17/6, 5/6, 5/6
41/6, -1/2, 5/6, -5/2, -1/6, 11/6, 5/2, 1/2, -137/6, -5/6, -25/6, -41/6, -25/6, -17/6, 5/6, 5/6
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 145/12, 127/12, 49/6, 5, 9/2, 5/2, -11/12, 1061/24, 91/8, 77/8, 69/8, 41/8, 33/8, 25/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 13/6, -5/6, 3/2, 29/6, 23/6, 13/6, 5/6, -173/6, -13/2, -7/2, -5/2, -7/2, -7/2, -5/2, 5/6
49/6, 13/6, -5/6, 3/2, 29/6, 23/6, 13/6, 5/6, -173/6, -13/2, -7/2, -5/2, -7/2, -7/2, -5/2, 5/6
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 23/2, 8, 27/4, 53/12, 19/6, 2, -7/6, 947/24, 83/8, 173/24, 137/24, 95/24, 31/8, 5/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 5/3, 5/3, 8/3, -1, -13/3, -5/3, -4/3, 277/6, 85/6, 71/6, 65/6, 43/6, 25/6, 17/6, 5/6
7/3, 5/3, 5/3, 8/3, -1, -13/3, -5/3, -4/3, 277/6, 85/6, 71/6, 65/6, 43/6, 25/6, 17/6, 5/6
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
997/24, 259/24, 77/8, 205/24, 37/8, 33/8, 47/24, -7/8, 1225/24, 99/8, 251/24, 71/8, 179/24, 95/24, 79/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-118/3, -20/3, -22/3, -19/3, -26/3, -16/3, -5/3, 2, -26/3, 3, 2/3, -3, -1/3, -10/3, -5/3, 2
-118/3, -20/3, -22/3, -19/3, -26/3, -16/3, -5/3, 2, -26/3, 3, 2/3, -3, -1/3, -10/3, -5/3, 2
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 55/4, 47/4, 61/6, 27/4, 17/4, 9/4, 7/12, 28, 8, 23/3, 13/3, 25/12, 13/12, 1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -10/3, -2/3, -4/3, -10/3, -5/3, 1, 1/3, 0, 1, 7/3, 1, 0, -11/3, -1, 1
-47/3, -10/3, -2/3, -4/3, -10/3, -5/3, 1, 1/3, 0, 1, 7/3, 1, 0, -11/3, -1, 1
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 157/12, 29/3, 31/4, 14/3, 31/12, 13/6, -3/4, 1249/24, 335/24, 299/24, 73/8, 137/24, 55/24, 25/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 35/6, 23/6, 7/6, -7/6, -1/6, -1/6, 13/6, 119/6, 7/2, 13/2, 23/6, 5/6, 1/2, -1/2, -19/6
23/6, 35/6, 23/6, 7/6, -7/6, -1/6, -1/6, 13/6, 119/6, 7/2, 13/2, 23/6, 5/6, 1/2, -1/2, -19/6
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/8, 169/24, 163/24, 151/24, 133/24, 79/24, 37/24, -5/8, 883/24, 227/24, 193/24, 169/24, 51/8, 23/8, 13/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 17/3, 3, 0, 4/3, 2/3, -5/3, -1, -100/3, -28/3, -17/3, -25/3, -16/3, -13/3, -7/3, 4/3
16, 17/3, 3, 0, 4/3, 2/3, -5/3, -1, -100/3, -28/3, -17/3, -25/3, -16/3, -13/3, -7/3, 4/3
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 41/4, 47/6, 65/12, 13/3, 43/12, 2/3, 0, 1199/24, 313/24, 251/24, 73/8, 167/24, 79/24, 55/24, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 5/2, 3/2, 17/6, 5/2, -1/2, 5/2, 7/6, -14/3, 3, 7/3, 1/3, -1, -1, -8/3, 1
7/2, 5/2, 3/2, 17/6, 5/2, -1/2, 5/2, 7/6, -14/3, 3, 7/3, 1/3, -1, -1, -8/3, 1
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 10, 107/12, 35/6, 16/3, 25/12, 23/12, 1/6, 1075/24, 295/24, 293/24, 209/24, 161/24, 103/24, 29/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, -5/3, 1, 2, 0, 4/3, 7/3, 1, 1/3, 19/3, 11/3, 2/3, -7/3, -2/3, -4/3, 4/3
2/3, -5/3, 1, 2, 0, 4/3, 7/3, 1, 1/3, 19/3, 11/3, 2/3, -7/3, -2/3, -4/3, 4/3
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/8, 127/8, 331/24, 91/8, 233/24, 157/24, 23/8, -17/24, 281/8, 271/24, 69/8, 45/8, 35/8, 27/8, 31/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -1/2, -19/6, -1/2, -25/6, -3/2, -3/2, -1/6, 5, -5/3, 0, 1, 2, 3, 1/3, 3
-23/6, -1/2, -19/6, -1/2, -25/6, -3/2, -3/2, -1/6, 5, -5/3, 0, 1, 2, 3, 1/3, 3
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 77/6, 55/6, 37/6, 37/6, 55/12, 41/12, -1/4, 1249/24, 353/24, 265/24, 241/24, 179/24, 85/24, 43/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 9, 8, 17/3, 7/3, 5, 5/3, 0, 161/6, 43/6, 35/6, 23/6, 7/6, -1/6, 11/6, -7/6
73/3, 9, 8, 17/3, 7/3, 5, 5/3, 0, 161/6, 43/6, 35/6, 23/6, 7/6, -1/6, 11/6, -7/6
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 34/3, 107/12, 103/12, 17/2, 11/2, 2, -23/12, 181/6, 33/4, 16/3, 16/3, 43/12, 3, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 11/2, 9/2, 5/2, 5/6, 3/2, -1/2, -5/6, -35/2, 5/6, -5/6, -9/2, -35/6, -13/6, -1/2, -3/2
17/2, 11/2, 9/2, 5/2, 5/6, 3/2, -1/2, -5/6, -35/2, 5/6, -5/6, -9/2, -35/6, -13/6, -1/2, -3/2
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1121/24, 265/24, 79/8, 59/8, 175/24, 125/24, 17/8, 1/24, 349/6, 79/6, 79/6, 10, 33/4, 23/4, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -1/6, -17/6, -29/6, -17/6, 5/6, 5/6, 17/6, -11/3, -1, -5/3, -4/3, 1, 2, 1, -5/3
-35/6, -1/6, -17/6, -29/6, -17/6, 5/6, 5/6, 17/6, -11/3, -1, -5/3, -4/3, 1, 2, 1, -5/3
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 10, 13/2, 11/3, 11/3, 19/6, 5/3, 7/6, 931/24, 169/24, 167/24, 161/24, 127/24, 107/24, 35/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -1/3, -8/3, -7/3, -10/3, -4/3, -1/3, -4/3, -1/2, -5/6, -5/6, -1/6, 5/2, 1/2, -1/2, 11/6
-5/3, -1/3, -8/3, -7/3, -10/3, -4/3, -1/3, -4/3, -1/2, -5/6, -5/6, -1/6, 5/2, 1/2, -1/2, 11/6
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 53/4, 113/12, 53/6, 67/12, 13/3, 29/12, 17/12, 87/2, 51/4, 59/6, 31/4, 29/6, 13/3, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/6, 1/6, 23/6, 11/2, 5/2, 5/2, 3/2, 7/6, 65/6, 11/2, 11/2, 17/6, 3/2, -1/2, 1/2, 5/2
133/6, 1/6, 23/6, 11/2, 5/2, 5/2, 3/2, 7/6, 65/6, 11/2, 11/2, 17/6, 3/2, -1/2, 1/2, 5/2
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
769/24, 221/24, 193/24, 131/24, 65/24, 47/24, 11/8, -23/24, 799/24, 209/24, 151/24, 139/24, 115/24, 85/24, 53/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, 5/3, 5/3, -2/3, -2/3, -2/3, -1/3, -1, 2/3, -2, -1, 0, 2/3, 2, 3, 0
8/3, 5/3, 5/3, -2/3, -2/3, -2/3, -1/3, -1, 2/3, -2, -1, 0, 2/3, 2, 3, 0
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/24, 137/24, 43/8, 79/24, 23/8, 67/24, 37/24, 3/8, 209/6, 31/4, 23/3, 19/3, 23/6, 8/3, 4/3, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, -1/3, -5/3, -10/3, -5/3, -5/3, 2/3, -2/3, -11/6, 35/6, 13/6, -7/6, 11/6, -3/2, -7/6, 7/6
-34/3, -1/3, -5/3, -10/3, -5/3, -5/3, 2/3, -2/3, -11/6, 35/6, 13/6, -7/6, 11/6, -3/2, -7/6, 7/6
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1417/24, 407/24, 107/8, 229/24, 167/24, 79/24, 13/8, -11/24, 593/12, 161/12, 11, 55/6, 49/6, 53/12, 29/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, 11/3, 1, -5/3, -13/3, -11/3, -1/3, -8/3, -59/3, -19/3, -10/3, -5/3, -8/3, -4/3, -4/3, -5/3
-8/3, 11/3, 1, -5/3, -13/3, -11/3, -1/3, -8/3, -59/3, -19/3, -10/3, -5/3, -8/3, -4/3, -4/3, -5/3
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1297/24, 101/8, 95/8, 233/24, 71/8, 149/24, 25/8, 5/24, 91/2, 25/2, 19/2, 43/6, 61/12, 59/12, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-50/3, -8/3, -11/3, -8/3, -1/3, 4/3, -1, 7/3, 63/2, 11/2, 11/2, 41/6, 37/6, 17/6, 5/6, -11/6
-50/3, -8/3, -11/3, -8/3, -1/3, 4/3, -1, 7/3, 63/2, 11/2, 11/2, 41/6, 37/6, 17/6, 5/6, -11/6
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1165/24, 325/24, 81/8, 175/24, 49/8, 43/8, 61/24, -5/24, 465/8, 319/24, 271/24, 71/8, 205/24, 49/8, 73/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -7/3, -8/3, -4, -3, -11/3, -4/3, 0, 29, 13/3, 13/3, 6, 13/3, 4, 1/3, 1
-29/3, -7/3, -8/3, -4, -3, -11/3, -4/3, 0, 29, 13/3, 13/3, 6, 13/3, 4, 1/3, 1
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/24, 125/24, 97/24, 25/8, 71/24, 23/24, 17/24, -13/24, 71/2, 83/12, 41/6, 41/6, 11/2, 9/2, 13/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/3, 0, 5/3, 1, 4, 11/3, 1, 7/3, 3/2, 17/6, 13/6, -5/6, 3/2, 7/2, 7/6, 13/6
11/3, 0, 5/3, 1, 4, 11/3, 1, 7/3, 3/2, 17/6, 13/6, -5/6, 3/2, 7/2, 7/6, 13/6
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 131/12, 47/6, 35/6, 59/12, 3/2, 17/12, -13/12, 143/3, 83/6, 41/4, 53/6, 15/2, 14/3, 2, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -7/2, -13/6, -19/6, -5/2, -7/2, -5/6, -5/2, 55/3, 11/3, 3, 5/3, 4, 7/3, -1, -2/3
-71/6, -7/2, -13/6, -19/6, -5/2, -7/2, -5/6, -5/2, 55/3, 11/3, 3, 5/3, 4, 7/3, -1, -2/3
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 73/6, 21/2, 119/12, 79/12, 59/12, 8/3, -5/6, 269/8, 227/24, 51/8, 125/24, 109/24, 15/8, 43/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, -8/3, -2/3, -4, -2/3, -5/3, 4/3, -5/3, -8, -23/3, -6, -8/3, 2/3, -2, 5/3, -2/3
-32/3, -8/3, -2/3, -4, -2/3, -5/3, 4/3, -5/3, -8, -23/3, -6, -8/3, 2/3, -2, 5/3, -2/3
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 169/12, 133/12, 113/12, 7, 41/12, 31/12, 2/3, 835/24, 81/8, 197/24, 47/8, 139/24, 89/24, 25/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -7/6, 13/6, 29/6, 13/6, -1/6, -17/6, 1/6, -21, -8, -6, -11/3, -2, 0, 4/3, 2
11/2, -7/6, 13/6, 29/6, 13/6, -1/6, -17/6, 1/6, -21, -8, -6, -11/3, -2, 0, 4/3, 2
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/24, 55/8, 161/24, 127/24, 37/24, 31/24, 25/24, 17/24, 607/24, 191/24, 179/24, 37/8, 61/24, 17/8, 41/24, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 7/3, 2/3, 11/3, 8/3, 5/3, -2, 4/3, 41/6, 1/2, 3/2, -1/2, 3/2, 3/2, 1/6, -7/2
41/3, 7/3, 2/3, 11/3, 8/3, 5/3, -2, 4/3, 41/6, 1/2, 3/2, -1/2, 3/2, 3/2, 1/6, -7/2
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/6, 85/6, 85/6, 11, 37/4, 67/12, 17/6, -1/6, 599/12, 127/12, 31/3, 17/2, 89/12, 23/6, 23/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 2/3, 0, 0, -1/3, -4, -2/3, 1, 35/2, 31/6, 29/6, 11/2, 5/2, 3/2, -1/2, 3/2
-4/3, 2/3, 0, 0, -1/3, -4, -2/3, 1, 35/2, 31/6, 29/6, 11/2, 5/2, 3/2, -1/2, 3/2
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/24, 163/24, 71/24, 71/24, 21/8, 61/24, 13/8, 5/8, 371/12, 31/6, 61/12, 29/6, 9/2, 19/6, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -7/6, 3/2, -3/2, -13/6, -3/2, -5/2, -1/2, -41/2, -23/6, -25/6, -17/6, -19/6, -7/6, -5/6, 7/6
-15/2, -7/6, 3/2, -3/2, -13/6, -3/2, -5/2, -1/2, -41/2, -23/6, -25/6, -17/6, -19/6, -7/6, -5/6, 7/6
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1349/24, 331/24, 317/24, 77/8, 157/24, 103/24, 53/24, -41/24, 1253/24, 293/24, 277/24, 215/24, 215/24, 145/24, 53/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -43/6, -7/2, -13/6, -5/6, -17/6, 1/2, -1/2, -53/3, -17/3, -19/3, -14/3, -14/3, -4/3, 7/3, -2/3
-27/2, -43/6, -7/2, -13/6, -5/6, -17/6, 1/2, -1/2, -53/3, -17/3, -19/3, -14/3, -14/3, -4/3, 7/3, -2/3
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/12, 7, 79/12, 73/12, 8/3, 2, 23/12, -4/3, 143/4, 55/6, 11/2, 11/2, 7/2, 3, 17/6, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 11/3, 2, 3, 0, 0, 5/3, 17/3, 0, 5/3, 2/3, -4/3, -1, -2, -1
15, 6, 11/3, 2, 3, 0, 0, 5/3, 17/3, 0, 5/3, 2/3, -4/3, -1, -2, -1
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1219/24, 353/24, 289/24, 209/24, 39/8, 29/8, 43/24, -11/8, 1201/24, 269/24, 245/24, 69/8, 157/24, 125/24, 61/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 0, 2/3, 2, 14/3, 2, 0, 2, 9, 0, -2, 1/3, 10/3, 0, -2/3, -4/3
6, 0, 2/3, 2, 14/3, 2, 0, 2, 9, 0, -2, 1/3, 10/3, 0, -2/3, -4/3
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/8, 211/24, 47/8, 139/24, 85/24, 25/8, 37/24, -9/8, 103/3, 17/2, 43/6, 27/4, 23/4, 47/12, 23/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, -7/6, -1/2, -1/2, 13/6, 13/6, 7/6, 1/2, 34/3, 3, 11/3, 5, 2, 5/3, -1/3, -7/3
15/2, -7/6, -1/2, -1/2, 13/6, 13/6, 7/6, 1/2, 34/3, 3, 11/3, 5, 2, 5/3, -1/3, -7/3
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/6, 25/4, 61/12, 9/2, 11/3, 13/12, 2/3, -1/4, 607/12, 137/12, 41/4, 49/6, 73/12, 31/6, 17/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/6, 31/6, 25/6, 23/6, 1/6, 13/6, 1/6, 1/6, -41/3, -16/3, -11/3, -8/3, 0, -4/3, 5/3, -1/3
125/6, 31/6, 25/6, 23/6, 1/6, 13/6, 1/6, 1/6, -41/3, -16/3, -11/3, -8/3, 0, -4/3, 5/3, -1/3
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1117/24, 307/24, 215/24, 167/24, 161/24, 139/24, 23/8, -11/24, 1205/24, 271/24, 257/24, 187/24, 163/24, 89/24, 77/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -17/6, -5/2, -11/2, -23/6, -3/2, -7/6, 13/6, 77/6, 1/6, 23/6, 19/6, 7/6, -1/6, -1/6, -17/6
-39/2, -17/6, -5/2, -11/2, -23/6, -3/2, -7/6, 13/6, 77/6, 1/6, 23/6, 19/6, 7/6, -1/6, -1/6, -17/6
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/4, 29/2, 71/6, 35/3, 113/12, 71/12, 29/12, 3/2, 189/4, 151/12, 59/6, 79/12, 23/4, 67/12, 2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -19/3, -8/3, -4/3, 2, 4/3, -1, -4/3, 17, 2/3, 2/3, 11/3, 1, 5/3, 1, -1
-14, -19/3, -8/3, -4/3, 2, 4/3, -1, -4/3, 17, 2/3, 2/3, 11/3, 1, 5/3, 1, -1
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 43/4, 23/3, 7, 17/4, 15/4, 9/4, -1/3, 169/4, 43/4, 21/2, 35/4, 27/4, 17/4, 9/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
157/6, 11/2, 49/6, 9/2, 17/6, 13/6, 11/6, 3/2, -76/3, -17/3, -6, -17/3, -14/3, -10/3, -4/3, 2/3
157/6, 11/2, 49/6, 9/2, 17/6, 13/6, 11/6, 3/2, -76/3, -17/3, -6, -17/3, -14/3, -10/3, -4/3, 2/3
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 175/12, 49/4, 9, 23/4, 61/12, 47/12, 0, 1255/24, 367/24, 299/24, 69/8, 139/24, 115/24, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39, -8, -8, -22/3, -8, -16/3, -5/3, -2/3, -11, -5, -13/3, -4/3, -2, -1, 2, 0
-39, -8, -8, -22/3, -8, -16/3, -5/3, -2/3, -11, -5, -13/3, -4/3, -2, -1, 2, 0
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 31/3, 13/2, 23/4, 47/12, 43/12, 25/12, 0, 443/8, 135/8, 317/24, 75/8, 155/24, 77/24, 23/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, -4/3, 4/3, 11/3, 5/3, -2/3, -5/3, 4/3, -19/3, 13/3, 5/3, -4/3, -7/3, -7/3, -2, -1/3
5/3, -4/3, 4/3, 11/3, 5/3, -2/3, -5/3, 4/3, -19/3, 13/3, 5/3, -4/3, -7/3, -7/3, -2, -1/3
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 77/6, 61/6, 39/4, 27/4, 19/4, 13/4, -1/2, 955/24, 217/24, 67/8, 63/8, 115/24, 103/24, 61/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -1/6, -5/6, -25/6, -19/6, 1/6, -1/6, -17/6, -49/2, -13/2, -31/6, -13/6, 1/2, -17/6, -7/6, 5/2
-65/6, -1/6, -5/6, -25/6, -19/6, 1/6, -1/6, -17/6, -49/2, -13/2, -31/6, -13/6, 1/2, -17/6, -7/6, 5/2
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
823/24, 269/24, 75/8, 57/8, 29/8, 35/24, 23/24, 1/8, 157/3, 23/2, 67/6, 37/4, 103/12, 31/6, 9/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/3, 35/3, 26/3, 20/3, 14/3, 4, 7/3, -1/3, -3, -13/3, -2, -3, -8/3, 0, 2, -1
121/3, 35/3, 26/3, 20/3, 14/3, 4, 7/3, -1/3, -3, -13/3, -2, -3, -8/3, 0, 2, -1
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 239/24, 217/24, 47/8, 95/24, 73/24, 15/8, -25/24, 1019/24, 69/8, 181/24, 51/8, 139/24, 33/8, 77/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/3, 10/3, 7/3, 16/3, 14/3, 4/3, 2/3, -2/3, -95/6, -11/2, -23/6, -7/2, -5/2, -19/6, -13/6, -3/2
43/3, 10/3, 7/3, 16/3, 14/3, 4/3, 2/3, -2/3, -95/6, -11/2, -23/6, -7/2, -5/2, -19/6, -13/6, -3/2
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
905/24, 91/8, 83/8, 173/24, 113/24, 65/24, 17/8, 19/24, 587/12, 49/4, 65/6, 107/12, 71/12, 59/12, 5/3, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -13/3, -8/3, -13/3, -2/3, -5/3, -8/3, 2/3, 67/3, 10/3, -1/3, 4/3, 13/3, 13/3, 2, -2/3
-43/3, -13/3, -8/3, -13/3, -2/3, -5/3, -8/3, 2/3, 67/3, 10/3, -1/3, 4/3, 13/3, 13/3, 2, -2/3
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
417/8, 283/24, 259/24, 235/24, 185/24, 163/24, 23/8, -7/8, 327/8, 91/8, 265/24, 215/24, 43/8, 47/24, 11/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/3, 14/3, 6, 14/3, 20/3, 4, 2/3, -3, -20, -2, -11/3, -7/3, 1, -7/3, -2, 4/3
103/3, 14/3, 6, 14/3, 20/3, 4, 2/3, -3, -20, -2, -11/3, -7/3, 1, -7/3, -2, 4/3
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1105/24, 301/24, 215/24, 169/24, 139/24, 109/24, 11/8, 17/24, 399/8, 289/24, 87/8, 83/8, 53/8, 45/8, 17/8, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20/3, 7/3, 0, -5/3, -5/3, -11/3, -1/3, -5/3, 53/2, 5/6, 7/2, 9/2, 11/2, 7/2, 5/2, -5/6
-20/3, 7/3, 0, -5/3, -5/3, -11/3, -1/3, -5/3, 53/2, 5/6, 7/2, 9/2, 11/2, 7/2, 5/2, -5/6
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 45/4, 29/3, 23/4, 49/12, 8/3, 9/4, 4/3, 569/12, 137/12, 31/3, 121/12, 7, 41/12, 19/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 25/6, 5/2, 11/6, 23/6, 9/2, 3/2, 13/6, 76/3, 16/3, 17/3, 11/3, 3, 1/3, -4/3, -4/3
121/6, 25/6, 5/2, 11/6, 23/6, 9/2, 3/2, 13/6, 76/3, 16/3, 17/3, 11/3, 3, 1/3, -4/3, -4/3
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 25/2, 37/3, 12, 107/12, 16/3, 29/12, 3/2, 471/8, 395/24, 313/24, 89/8, 175/24, 31/8, 53/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -5, -4, -2/3, -7/3, 0, 1, -5/3, 5/2, -25/6, -5/6, 5/2, 25/6, 5/2, 17/6, -1/6
-8/3, -5, -4, -2/3, -7/3, 0, 1, -5/3, 5/2, -25/6, -5/6, 5/2, 25/6, 5/2, 17/6, -1/6
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/12, 103/6, 161/12, 59/6, 115/12, 71/12, 25/12, -7/4, 283/6, 139/12, 125/12, 23/3, 67/12, 67/12, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/6, 7/6, 19/6, 35/6, 17/6, 1/2, 13/6, 7/6, 62/3, 19/3, 20/3, 14/3, 13/3, 7/3, 8/3, 1/3
79/6, 7/6, 19/6, 35/6, 17/6, 1/2, 13/6, 7/6, 62/3, 19/3, 20/3, 14/3, 13/3, 7/3, 8/3, 1/3
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/24, 133/24, 39/8, 85/24, 27/8, 15/8, 11/8, -29/24, 81/2, 59/6, 9, 83/12, 6, 53/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/2, -65/6, -43/6, -15/2, -13/2, -9/2, -11/6, 7/6, -14, -10/3, -1, -5/3, -4, -5, -3, 0
-83/2, -65/6, -43/6, -15/2, -13/2, -9/2, -11/6, 7/6, -14, -10/3, -1, -5/3, -4, -5, -3, 0
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/6, 7, 9/2, 4, 35/12, 5/2, 4/3, -7/12, 1429/24, 371/24, 353/24, 271/24, 227/24, 155/24, 61/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, -11/6, 5/6, 23/6, 25/6, 23/6, 11/6, -3/2, -4/3, -8/3, -2/3, 2/3, -5/3, 1/3, -1/3, 1/3
61/6, -11/6, 5/6, 23/6, 25/6, 23/6, 11/6, -3/2, -4/3, -8/3, -2/3, 2/3, -5/3, 1/3, -1/3, 1/3
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 47/4, 29/3, 37/6, 21/4, 5, 37/12, 3/4, 437/8, 283/24, 269/24, 59/8, 163/24, 143/24, 53/24, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, -5/3, 1/3, 2/3, -4/3, -7/3, 2/3, 2, -27/2, -5/6, -19/6, -7/2, -5/6, -13/6, 5/6, 5/2
-37/3, -5/3, 1/3, 2/3, -4/3, -7/3, 2/3, 2, -27/2, -5/6, -19/6, -7/2, -5/6, -13/6, 5/6, 5/2
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 23/2, 19/2, 7, 5, 17/4, 23/12, 5/12, 325/6, 59/4, 71/6, 125/12, 23/3, 4, 11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -11/2, -9/2, -19/6, -9/2, -13/6, -3/2, -1/2, 247/6, 73/6, 59/6, 49/6, 35/6, 37/6, 5/2, 5/6
-55/2, -11/2, -9/2, -19/6, -9/2, -13/6, -3/2, -1/2, 247/6, 73/6, 59/6, 49/6, 35/6, 37/6, 5/2, 5/6
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
184/3, 89/6, 40/3, 47/4, 97/12, 5, 9/4, -1/4, 107/4, 79/12, 65/12, 5, 49/12, 13/4, 5/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57, -38/3, -38/3, -29/3, -22/3, -13/3, -10/3, -1/3, 13, -2/3, 5/3, 2, 10/3, 4, 2/3, -2/3
-57, -38/3, -38/3, -29/3, -22/3, -13/3, -10/3, -1/3, 13, -2/3, 5/3, 2, 10/3, 4, 2/3, -2/3
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/8, 251/24, 79/8, 71/8, 203/24, 51/8, 73/24, -7/24, 265/6, 35/3, 28/3, 83/12, 79/12, 21/4, 5/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/6, -5/2, -1/2, 1/2, 1/6, 19/6, -1/2, 1/6, -11/3, -14/3, -4/3, -1/3, 1/3, -2/3, -2/3, 1/3
37/6, -5/2, -1/2, 1/2, 1/6, 19/6, -1/2, 1/6, -11/3, -14/3, -4/3, -1/3, 1/3, -2/3, -2/3, 1/3
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/24, 241/24, 185/24, 45/8, 115/24, 71/24, 59/24, -23/24, 337/8, 77/8, 203/24, 187/24, 113/24, 25/8, 19/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 23/3, 8, 14/3, 4, 8/3, 0, -3, 31/2, 9/2, 11/6, 7/2, 7/2, 5/2, -1/2, -17/6
74/3, 23/3, 8, 14/3, 4, 8/3, 0, -3, 31/2, 9/2, 11/6, 7/2, 7/2, 5/2, -1/2, -17/6
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 29/3, 77/12, 14/3, 17/6, 9/4, 5/6, -1/4, 183/8, 145/24, 131/24, 119/24, 19/8, 23/24, 7/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 13/2, 15/2, 47/6, 9/2, 5/2, 1/2, 7/6, 55/3, 10/3, 13/3, 8/3, 8/3, 17/3, 2, -5/3
67/2, 13/2, 15/2, 47/6, 9/2, 5/2, 1/2, 7/6, 55/3, 10/3, 13/3, 8/3, 8/3, 17/3, 2, -5/3
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 85/6, 137/12, 31/4, 11/2, 31/12, 7/6, -1/2, 30, 26/3, 95/12, 21/4, 19/4, 7/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, 1/2, -3/2, -29/6, -3/2, -1/2, 1/6, 7/6, 10, 2/3, 11/3, 1, 1, -2, 0, 1
-25/6, 1/2, -3/2, -29/6, -3/2, -1/2, 1/6, 7/6, 10, 2/3, 11/3, 1, 1, -2, 0, 1
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1231/24, 101/8, 81/8, 67/8, 167/24, 97/24, 77/24, -11/24, 1081/24, 305/24, 265/24, 223/24, 143/24, 67/24, 23/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, 13/3, 4/3, 2/3, -1/3, 8/3, 4/3, 7/3, 37/3, -1/3, 1, 5/3, 1, 3, 2, 4/3
17/3, 13/3, 4/3, 2/3, -1/3, 8/3, 4/3, 7/3, 37/3, -1/3, 1, 5/3, 1, 3, 2, 4/3
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
441/8, 117/8, 293/24, 79/8, 149/24, 131/24, 13/8, 37/24, 1295/24, 365/24, 301/24, 239/24, 163/24, 71/24, 5/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 7/2, 23/6, 5/2, 9/2, 25/6, 1/2, -1/6, 55/6, 43/6, 29/6, 19/6, 11/6, -11/6, -5/6, -5/6
71/6, 7/2, 23/6, 5/2, 9/2, 25/6, 1/2, -1/6, 55/6, 43/6, 29/6, 19/6, 11/6, -11/6, -5/6, -5/6
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 34/3, 31/4, 41/6, 17/3, 35/12, 11/6, 3/4, 375/8, 115/8, 91/8, 61/8, 49/8, 35/8, 19/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, -17/6, 1/2, 1/2, -5/2, 7/6, -13/6, -25/6, -13/6, -13/6, -23/6, -5/6, -1/6, 5/6, -1/6
1/6, 1/2, -17/6, 1/2, 1/2, -5/2, 7/6, -13/6, -25/6, -13/6, -13/6, -23/6, -5/6, -1/6, 5/6, -1/6
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/8, 335/24, 97/8, 281/24, 193/24, 37/8, 23/24, -3/8, 181/6, 103/12, 77/12, 19/4, 4, 43/12, 31/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-209/6, -15/2, -59/6, -41/6, -29/6, -17/6, 1/6, 19/6, 17/6, -17/6, -19/6, -3/2, 3/2, 19/6, 1/6, -7/2
-209/6, -15/2, -59/6, -41/6, -29/6, -17/6, 1/6, 19/6, 17/6, -17/6, -19/6, -3/2, 3/2, 19/6, 1/6, -7/2
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/24, 39/8, 31/8, 89/24, 13/8, 37/24, 23/24, -13/24, 847/24, 245/24, 155/24, 41/8, 37/8, 17/8, 47/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -14/3, -8/3, 2/3, 5/3, 5/3, 7/3, -4/3, 67/6, 5/6, 17/6, 5/2, 23/6, 1/6, -13/6, 5/6
-5/3, -14/3, -8/3, 2/3, 5/3, 5/3, 7/3, -4/3, 67/6, 5/6, 17/6, 5/2, 23/6, 1/6, -13/6, 5/6
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/24, 179/24, 179/24, 143/24, 79/24, 73/24, 59/24, -1/24, 1613/24, 403/24, 359/24, 295/24, 215/24, 43/8, 65/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 10/3, 2/3, -1/3, 5/3, -5/3, 1/3, -5/3, -41/3, -7/3, -16/3, -5, -4/3, 4/3, -1/3, 10/3
23/3, 10/3, 2/3, -1/3, 5/3, -5/3, 1/3, -5/3, -41/3, -7/3, -16/3, -5, -4/3, 4/3, -1/3, 10/3
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1517/24, 359/24, 109/8, 289/24, 215/24, 131/24, 19/8, -11/24, 799/24, 263/24, 59/8, 145/24, 103/24, 53/24, 11/8, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-263/6, -17/2, -21/2, -17/2, -15/2, -9/2, -5/2, 7/6, -11/6, -1/6, 1/6, 7/6, 25/6, 1/2, 5/6, 7/6
-263/6, -17/2, -21/2, -17/2, -15/2, -9/2, -5/2, 7/6, -11/6, -1/6, 1/6, 7/6, 25/6, 1/2, 5/6, 7/6
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/2, 193/12, 151/12, 151/12, 107/12, 7, 7/2, -1/6, 233/8, 63/8, 47/8, 121/24, 97/24, 31/8, 55/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 13/3, 5/3, -2/3, 1/3, 2/3, -4/3, 7/3, -25/2, -3/2, -5/2, 5/6, -3/2, -3/2, -3/2, -1/2
-4/3, 13/3, 5/3, -2/3, 1/3, 2/3, -4/3, 7/3, -25/2, -3/2, -5/2, 5/6, -3/2, -3/2, -3/2, -1/2
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1493/24, 371/24, 335/24, 301/24, 241/24, 151/24, 73/24, -17/24, 235/6, 45/4, 47/6, 11/2, 11/2, 7/3, 25/12, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-92/3, -5, -8, -5, -5, -5, -2, 2/3, 74/3, 25/3, 20/3, 13/3, 8/3, -1, 1/3, -8/3
-92/3, -5, -8, -5, -5, -5, -2, 2/3, 74/3, 25/3, 20/3, 13/3, 8/3, -1, 1/3, -8/3
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 199/12, 38/3, 55/6, 25/4, 5/2, 29/12, -4/3, 1003/24, 99/8, 83/8, 157/24, 133/24, 85/24, 7/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, -8/3, -8/3, -8/3, -7/3, -1/3, -1/3, -5/3, -265/6, -15/2, -17/2, -67/6, -15/2, -9/2, -13/6, 1/6
-28/3, -8/3, -8/3, -8/3, -7/3, -1/3, -1/3, -5/3, -265/6, -15/2, -17/2, -67/6, -15/2, -9/2, -13/6, 1/6
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 57/4, 11, 29/3, 77/12, 73/12, 37/12, -1/6, 1027/24, 259/24, 81/8, 51/8, 145/24, 27/8, 73/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, 1/3, -7/3, 2/3, -5/3, -1/3, 5/3, 1/3, 115/6, 7/2, 29/6, 7/2, 7/6, 1/2, -13/6, -1/2
-26/3, 1/3, -7/3, 2/3, -5/3, -1/3, 5/3, 1/3, 115/6, 7/2, 29/6, 7/2, 7/6, 1/2, -13/6, -1/2
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 85/12, 37/6, 15/4, 10/3, 9/4, 5/3, 1/6, 299/8, 79/8, 75/8, 51/8, 47/8, 17/8, 17/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -43/6, -7/2, -43/6, -9/2, -11/6, -1/2, -7/6, 41/3, 2/3, 11/3, 14/3, 11/3, 10/3, 7/3, 2/3
-51/2, -43/6, -7/2, -43/6, -9/2, -11/6, -1/2, -7/6, 41/3, 2/3, 11/3, 14/3, 11/3, 10/3, 7/3, 2/3
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 49/3, 13, 127/12, 23/3, 25/6, 13/4, -1/4, 895/24, 181/24, 179/24, 179/24, 155/24, 29/8, 19/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 11/6, 19/6, 7/6, -5/6, 13/6, -5/6, 1/6, 8, 4/3, 8/3, 2/3, -1/3, 5/3, 4/3, 4/3
35/6, 11/6, 19/6, 7/6, -5/6, 13/6, -5/6, 1/6, 8, 4/3, 8/3, 2/3, -1/3, 5/3, 4/3, 4/3
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
977/24, 259/24, 61/8, 57/8, 45/8, 101/24, 31/24, -17/24, 99/2, 41/3, 10, 26/3, 89/12, 17/4, 7/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/2, 11/2, 17/2, 19/2, 13/2, 7/2, 5/6, -13/6, -10/3, 10/3, -1/3, 1/3, 5/3, -5/3, 5/3, 1
81/2, 11/2, 17/2, 19/2, 13/2, 7/2, 5/6, -13/6, -10/3, 10/3, -1/3, 1/3, 5/3, -5/3, 5/3, 1
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/24, 69/8, 203/24, 155/24, 43/8, 49/24, 13/8, 35/24, 1499/24, 365/24, 325/24, 83/8, 65/8, 37/8, 29/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/3, -35/3, -26/3, -19/3, -8/3, -5/3, 2/3, 4/3, 29/2, 17/6, 31/6, 29/6, 17/6, 3/2, 3/2, -1/2
-83/3, -35/3, -26/3, -19/3, -8/3, -5/3, 2/3, 4/3, 29/2, 17/6, 31/6, 29/6, 17/6, 3/2, 3/2, -1/2
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/24, 73/8, 193/24, 59/8, 85/24, 43/24, 13/8, 37/24, 271/6, 59/6, 39/4, 9, 6, 19/6, 19/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/3, -1, 0, -1, -14/3, -1, 0, 63/2, 43/6, 29/6, 15/2, 11/2, 5/2, 11/6, 11/6
-2, 1/3, -1, 0, -1, -14/3, -1, 0, 63/2, 43/6, 29/6, 15/2, 11/2, 5/2, 11/6, 11/6
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1015/24, 211/24, 67/8, 175/24, 169/24, 133/24, 17/8, -13/8, 393/8, 119/8, 99/8, 77/8, 173/24, 91/24, 13/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, -5/6, 7/6, 19/6, 23/6, 5/6, 5/6, -5/6, -59/6, -9/2, -5/6, 1/2, 1/6, -19/6, 1/2, -3/2
71/6, -5/6, 7/6, 19/6, 23/6, 5/6, 5/6, -5/6, -59/6, -9/2, -5/6, 1/2, 1/6, -19/6, 1/2, -3/2
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1103/24, 233/24, 73/8, 197/24, 61/8, 101/24, 5/8, -5/8, 409/8, 317/24, 79/8, 235/24, 169/24, 29/8, 77/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-104/3, -16/3, -22/3, -22/3, -4, -10/3, 1/3, 7/3, 5, 13/3, 2, 2/3, -4/3, 2, 1/3, 1/3
-104/3, -16/3, -22/3, -22/3, -4, -10/3, 1/3, 7/3, 5, 13/3, 2, 2/3, -4/3, 2, 1/3, 1/3
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/12, 199/12, 161/12, 12, 19/2, 71/12, 29/12, -5/12, 40, 11, 23/3, 6, 6, 23/6, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/3, 4, 19/3, 19/3, 11/3, 4/3, 0, 8/3, -47/2, -11/2, -29/6, -7/2, -13/2, -19/6, -3/2, -1/6
61/3, 4, 19/3, 19/3, 11/3, 4/3, 0, 8/3, -47/2, -11/2, -29/6, -7/2, -13/2, -19/6, -3/2, -1/6
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/12, 29/3, 89/12, 13/2, 59/12, 10/3, 31/12, 4/3, 491/12, 77/6, 125/12, 23/3, 61/12, 37/12, 13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, -4, -10/3, -7/3, 2/3, -4/3, -8/3, 1/3, 107/3, 22/3, 20/3, 14/3, 13/3, 13/3, 7/3, -4/3
-28/3, -4, -10/3, -7/3, 2/3, -4/3, -8/3, 1/3, 107/3, 22/3, 20/3, 14/3, 13/3, 13/3, 7/3, -4/3
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 77/6, 34/3, 23/3, 27/4, 23/6, 9/4, 17/12, 1255/24, 335/24, 307/24, 215/24, 45/8, 79/24, 23/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 11/3, 5/3, 2/3, 13/3, 16/3, 5/3, 4/3, 119/6, 19/2, 17/2, 31/6, 9/2, 13/6, 1/6, 7/2
58/3, 11/3, 5/3, 2/3, 13/3, 16/3, 5/3, 4/3, 119/6, 19/2, 17/2, 31/6, 9/2, 13/6, 1/6, 7/2
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 13, 113/12, 20/3, 73/12, 4, 5/4, -11/12, 301/8, 77/8, 61/8, 133/24, 73/24, 65/24, 61/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 19/6, 19/6, 5/6, -13/6, -5/6, -7/6, -1/6, 14, 8/3, 16/3, 8/3, 2, 16/3, 2, 0
19/6, 19/6, 19/6, 5/6, -13/6, -5/6, -7/6, -1/6, 14, 8/3, 16/3, 8/3, 2, 16/3, 2, 0
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
941/24, 97/8, 71/8, 157/24, 149/24, 35/8, 31/24, 3/8, 325/8, 91/8, 247/24, 61/8, 133/24, 107/24, 37/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -29/3, -9, -17/3, -5, -11/3, -1, 1/3, 3, -2, 4/3, -1, 1/3, -7/3, 4/3, -2/3
-27, -29/3, -9, -17/3, -5, -11/3, -1, 1/3, 3, -2, 4/3, -1, 1/3, -7/3, 4/3, -2/3
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 19/2, 103/12, 47/6, 17/3, 37/12, 1/4, 0, 253/6, 59/6, 59/6, 17/2, 101/12, 59/12, 11/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 2, 0, 10/3, 0, 1, 1/3, 1, 20, 6, 3, 7/3, 4, 1/3, 4/3, 1/3
9, 2, 0, 10/3, 0, 1, 1/3, 1, 20, 6, 3, 7/3, 4, 1/3, 4/3, 1/3
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 181/12, 53/4, 29/3, 37/6, 37/6, 9/4, 2/3, 1195/24, 277/24, 211/24, 203/24, 47/8, 47/8, 65/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/6, 41/6, 23/6, 17/6, 11/6, -11/6, -7/6, -1/6, 160/3, 41/3, 34/3, 32/3, 7, 11/3, 4/3, -5/3
67/6, 41/6, 23/6, 17/6, 11/6, -11/6, -7/6, -1/6, 160/3, 41/3, 34/3, 32/3, 7, 11/3, 4/3, -5/3
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
805/24, 197/24, 143/24, 39/8, 109/24, 89/24, 37/24, 31/24, 757/24, 51/8, 43/8, 33/8, 25/8, 21/8, 43/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 6, 16/3, 16/3, 16/3, 8/3, 1/3, 10/3, -121/6, -11/2, -7/2, -1/2, -3/2, -7/2, -13/6, -1/2
73/3, 6, 16/3, 16/3, 16/3, 8/3, 1/3, 10/3, -121/6, -11/2, -7/2, -1/2, -3/2, -7/2, -13/6, -1/2
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1271/24, 107/8, 299/24, 211/24, 125/24, 119/24, 13/8, -3/8, 1271/24, 283/24, 229/24, 217/24, 191/24, 179/24, 89/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/3, -8/3, -5/3, -14/3, -7/3, 4/3, -4/3, -7/3, -31/2, -29/6, -11/2, -19/6, -3/2, 3/2, 5/6, 5/6
-49/3, -8/3, -5/3, -14/3, -7/3, 4/3, -4/3, -7/3, -31/2, -29/6, -11/2, -19/6, -3/2, 3/2, 5/6, 5/6
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1519/24, 139/8, 337/24, 85/8, 55/8, 107/24, 43/24, -9/8, 1169/24, 335/24, 313/24, 223/24, 133/24, 61/24, 19/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, 1/3, -7/3, 1, 2, 1/3, -2, -1, 41/6, -13/6, -5/6, 1/6, 13/6, 1/6, -5/6, -5/6
-11/3, 1/3, -7/3, 1, 2, 1/3, -2, -1, 41/6, -13/6, -5/6, 1/6, 13/6, 1/6, -5/6, -5/6
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
865/24, 277/24, 63/8, 139/24, 137/24, 95/24, 35/24, 11/24, 827/24, 199/24, 175/24, 161/24, 113/24, 89/24, 65/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 2/3, 4, 2/3, 7/3, 2, 0, 0, -73/3, -14/3, -23/3, -13/3, -10/3, -1/3, -1/3, 5/3
19/3, 2/3, 4, 2/3, 7/3, 2, 0, 0, -73/3, -14/3, -23/3, -13/3, -10/3, -1/3, -1/3, 5/3
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/8, 161/24, 161/24, 51/8, 95/24, 91/24, 19/8, 9/8, 1219/24, 307/24, 269/24, 197/24, 145/24, 71/24, 53/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 16/3, 5/3, -4/3, -2/3, 2, -4/3, -5/3, 50/3, 8/3, 4/3, 4/3, 14/3, 4/3, -2/3, -4/3
4/3, 16/3, 5/3, -4/3, -2/3, 2, -4/3, -5/3, 50/3, 8/3, 4/3, 4/3, 14/3, 4/3, -2/3, -4/3
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1367/24, 317/24, 271/24, 271/24, 185/24, 131/24, 49/24, -43/24, 281/6, 71/6, 127/12, 9, 20/3, 37/6, 35/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -2/3, -10/3, -13/3, -8/3, -1/3, 4/3, 7/3, 8/3, -13/3, -2, -2, 1, 8/3, -2/3, -2
-43/3, -2/3, -10/3, -13/3, -8/3, -1/3, 4/3, 7/3, 8/3, -13/3, -2, -2, 1, 8/3, -2/3, -2
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 61/4, 34/3, 67/6, 97/12, 23/4, 2, -19/12, 169/3, 46/3, 41/3, 73/6, 55/6, 21/4, 11/6, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 9/2, 3/2, 1/2, -3/2, -5/2, 7/6, 5/6, -31/2, -7/2, -3/2, 1/6, -13/6, -1/6, -3/2, 5/6
-9/2, 9/2, 3/2, 1/2, -3/2, -5/2, 7/6, 5/6, -31/2, -7/2, -3/2, 1/6, -13/6, -1/6, -3/2, 5/6
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/24, 287/24, 83/8, 157/24, 127/24, 35/8, 9/8, 25/24, 1145/24, 305/24, 227/24, 167/24, 167/24, 43/8, 43/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, -31/6, -13/6, 1/6, -1/6, -1/6, 1/6, -19/6, -89/6, -11/6, -31/6, -17/6, -17/6, -9/2, -7/6, -13/6
-25/6, -31/6, -13/6, 1/6, -1/6, -1/6, 1/6, -19/6, -89/6, -11/6, -31/6, -17/6, -17/6, -9/2, -7/6, -13/6
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1099/24, 257/24, 233/24, 73/8, 133/24, 119/24, 61/24, 7/24, 997/24, 239/24, 167/24, 53/8, 121/24, 37/8, 11/8, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-275/6, -65/6, -61/6, -53/6, -35/6, -9/2, -17/6, 1/6, 1, 5, 2, 1, -2, -2, 2/3, -1/3
-275/6, -65/6, -61/6, -53/6, -35/6, -9/2, -17/6, 1/6, 1, 5, 2, 1, -2, -2, 2/3, -1/3
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/24, 211/24, 151/24, 31/8, 31/8, 67/24, 43/24, 1/24, 349/6, 49/3, 155/12, 9, 26/3, 6, 7/3, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, -8/3, -1/3, 8/3, -1/3, -4/3, 4/3, 1/3, -13/3, 2, 1/3, -10/3, -2/3, 4/3, -1/3, 5/3
7/3, -8/3, -1/3, 8/3, -1/3, -4/3, 4/3, 1/3, -13/3, 2, 1/3, -10/3, -2/3, 4/3, -1/3, 5/3
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/12, 109/12, 85/12, 77/12, 19/6, 13/6, 11/12, -1/4, 149/4, 143/12, 28/3, 37/6, 17/4, 17/6, 29/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -16/3, -7/3, -13/3, -5/3, -2, -7/3, 1/3, -11/2, -7/2, -5/2, 1/2, -5/2, -9/2, -7/6, -5/6
-67/3, -16/3, -7/3, -13/3, -5/3, -2, -7/3, 1/3, -11/2, -7/2, -5/2, 1/2, -5/2, -9/2, -7/6, -5/6
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1495/24, 131/8, 313/24, 301/24, 209/24, 139/24, 53/24, 37/24, 889/24, 75/8, 205/24, 39/8, 27/8, 79/24, 23/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 17/6, 7/2, 11/2, 35/6, 9/2, 7/2, -1/6, 23/2, 9/2, 11/2, 5/2, -5/6, 11/6, -1/2, -1/2
151/6, 17/6, 7/2, 11/2, 35/6, 9/2, 7/2, -1/6, 23/2, 9/2, 11/2, 5/2, -5/6, 11/6, -1/2, -1/2
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/12, 25/3, 20/3, 20/3, 37/12, 7/6, 3/4, -1/4, 209/4, 55/4, 45/4, 8, 13/2, 17/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-68/3, -17/3, -8/3, -16/3, -3, -4/3, 4/3, 2/3, -7, -1, -3, -8/3, -7/3, -1, 0, 1
-68/3, -17/3, -8/3, -16/3, -3, -4/3, 4/3, 2/3, -7, -1, -3, -8/3, -7/3, -1, 0, 1
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/6, 6, 5, 55/12, 43/12, 31/12, 25/12, 1/2, 1033/24, 93/8, 239/24, 223/24, 151/24, 79/24, 43/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 37/6, 19/6, 25/6, 13/6, -7/6, -1/6, 5/6, 32/3, -1, 1, 10/3, 7/3, 1/3, -1, 1
41/6, 37/6, 19/6, 25/6, 13/6, -7/6, -1/6, 5/6, 32/3, -1, 1, 10/3, 7/3, 1/3, -1, 1
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1261/24, 107/8, 233/24, 65/8, 167/24, 39/8, 53/24, -19/24, 647/12, 10, 107/12, 35/4, 95/12, 91/12, 15/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/3, 5, 5, 4, 11/3, 1, 1, 2, 35/2, 7/2, 13/2, 37/6, 7/2, 1/6, 17/6, -1/6
61/3, 5, 5, 4, 11/3, 1, 1, 2, 35/2, 7/2, 13/2, 37/6, 7/2, 1/6, 17/6, -1/6
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1015/24, 293/24, 287/24, 193/24, 103/24, 71/24, 29/24, -19/24, 1175/24, 283/24, 83/8, 71/8, 63/8, 145/24, 55/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -5/2, -17/6, -13/6, 1/2, 1/2, -1/2, -3/2, -1, -2, -4, -8/3, 1/3, -1, 7/3, 2/3
-7/2, -5/2, -17/6, -13/6, 1/2, 1/2, -1/2, -3/2, -1, -2, -4, -8/3, 1/3, -1, 7/3, 2/3
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/24, 67/8, 149/24, 121/24, 73/24, 37/24, 37/24, -31/24, 135/4, 41/4, 37/4, 67/12, 13/4, 11/12, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
157/6, 35/6, 43/6, 47/6, 25/6, 17/6, 13/6, -1/6, 7/6, 11/6, -1/6, 13/6, -1/6, 7/2, -1/6, 7/6
157/6, 35/6, 43/6, 47/6, 25/6, 17/6, 13/6, -1/6, 7/6, 11/6, -1/6, 13/6, -1/6, 7/2, -1/6, 7/6
end model 
begin model 
Label:MSSM464
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1499/24, 421/24, 111/8, 283/24, 191/24, 35/8, 49/24, -7/8, 130/3, 43/4, 29/3, 23/3, 37/6, 9/2, 2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, 7/2, -1/6, -17/6, -11/2, -11/2, -5/2, 1/2, 20/3, 1, 10/3, 8/3, -1, -11/3, -2, 1
-35/2, 7/2, -1/6, -17/6, -11/2, -11/2, -5/2, 1/2, 20/3, 1, 10/3, 8/3, -1, -11/3, -2, 1
end model 
begin model 
Label:MSSM465
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 43/3, 38/3, 121/12, 37/6, 47/12, 19/6, -5/12, 293/6, 14, 67/6, 28/3, 6, 19/6, 25/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -17/6, -3/2, -11/6, -5/6, 5/6, 13/6, -5/6, -59/3, -6, -13/3, -2/3, -1, -10/3, -2/3, 3
-23/6, -17/6, -3/2, -11/6, -5/6, 5/6, 13/6, -5/6, -59/3, -6, -13/3, -2/3, -1, -10/3, -2/3, 3
end model 
begin model 
Label:MSSM466
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
351/8, 283/24, 221/24, 57/8, 51/8, 139/24, 47/24, -7/24, 441/8, 125/8, 281/24, 81/8, 187/24, 103/24, 31/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, -1/6, 13/6, 1/6, 7/2, 5/6, 11/6, 3/2, 3, 5, 5/3, -2, -14/3, -5/3, -5/3, 1
23/2, -1/6, 13/6, 1/6, 7/2, 5/6, 11/6, 3/2, 3, 5, 5/3, -2, -14/3, -5/3, -5/3, 1
end model 
begin model 
Label:MSSM467
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1411/24, 373/24, 343/24, 281/24, 203/24, 113/24, 9/8, 5/24, 533/12, 139/12, 119/12, 103/12, 20/3, 41/12, 31/12, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/6, 43/6, 25/6, 35/6, 49/6, 29/6, 17/6, -1/2, -71/6, -31/6, -17/6, -1/6, -11/6, -17/6, -1/6, 13/6
205/6, 43/6, 25/6, 35/6, 49/6, 29/6, 17/6, -1/2, -71/6, -31/6, -17/6, -1/6, -11/6, -17/6, -1/6, 13/6
end model 
begin model 
Label:MSSM468
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 73/6, 59/6, 8, 7, 43/12, 19/12, -5/12, 523/12, 109/12, 49/6, 95/12, 65/12, 35/12, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -4/3, -4, -6, -4, -5, -10/3, 0, 9, 2/3, 10/3, 10/3, 1, 1, -2, 1/3
-25, -4/3, -4, -6, -4, -5, -10/3, 0, 9, 2/3, 10/3, 10/3, 1, 1, -2, 1/3
end model 
begin model 
Label:MSSM469
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1543/24, 127/8, 335/24, 259/24, 229/24, 49/8, 23/8, -1/8, 301/12, 31/4, 16/3, 23/6, 15/4, 5/4, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41, -23/3, -31/3, -7, -5, -6, -7/3, -2/3, 0, 4, 1, 1/3, 2, 7/3, 0, 3
-41, -23/3, -31/3, -7, -5, -6, -7/3, -2/3, 0, 4, 1, 1/3, 2, 7/3, 0, 3
end model 
begin model 
Label:MSSM470
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 245/24, 199/24, 185/24, 55/8, 139/24, 23/8, -13/24, 287/6, 127/12, 8, 47/6, 22/3, 16/3, 23/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -7/2, -9/2, -5/2, -9/2, -5/2, -3/2, -5/6, 11, 0, -4/3, -2, 4/3, 10/3, 11/3, 0
-89/6, -7/2, -9/2, -5/2, -9/2, -5/2, -3/2, -5/6, 11, 0, -4/3, -2, 4/3, 10/3, 11/3, 0
end model 
begin model 
Label:MSSM471
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/12, 50/3, 57/4, 145/12, 103/12, 31/6, 10/3, -1/6, 54, 179/12, 157/12, 39/4, 85/12, 5, 35/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 7/6, -1/2, 1/6, -3/2, -5/6, 1/2, 5/6, 69/2, 41/6, 43/6, 17/2, 43/6, 7/2, -1/6, -17/6
-13/2, 7/6, -1/2, 1/6, -3/2, -5/6, 1/2, 5/6, 69/2, 41/6, 43/6, 17/2, 43/6, 7/2, -1/6, -17/6
end model 
begin model 
Label:MSSM472
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 71/6, 103/12, 61/12, 61/12, 53/12, 10/3, 1/6, 695/12, 163/12, 137/12, 29/3, 28/3, 67/12, 29/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, -13/6, 7/6, 11/6, -11/6, -13/6, -7/6, 7/6, 7/6, 19/6, 5/6, 7/6, -3/2, 7/6, 11/6, -7/6
7/6, -13/6, 7/6, 11/6, -11/6, -13/6, -7/6, 7/6, 7/6, 19/6, 5/6, 7/6, -3/2, 7/6, 11/6, -7/6
end model 
begin model 
Label:MSSM473
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1369/24, 409/24, 343/24, 251/24, 175/24, 95/24, 61/24, 5/24, 253/6, 67/6, 97/12, 89/12, 49/12, 31/12, 31/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 10/3, 5/3, -4/3, -7/3, -4/3, 1/3, -5/3, 41/6, 23/6, 3/2, 5/6, 5/6, 1/6, -5/6, 1/6
4/3, 10/3, 5/3, -4/3, -7/3, -4/3, 1/3, -5/3, 41/6, 23/6, 3/2, 5/6, 5/6, 1/6, -5/6, 1/6
end model 
begin model 
Label:MSSM474
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
917/24, 259/24, 81/8, 51/8, 79/24, 55/24, 7/24, -1/24, 323/6, 95/6, 79/6, 119/12, 73/12, 4, 2/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, 23/6, 11/6, 19/6, 19/6, 19/6, -1/6, 19/6, 37/2, 25/6, 47/6, 25/6, 23/6, 1/2, 1/2, 1/2
47/6, 23/6, 11/6, 19/6, 19/6, 19/6, -1/6, 19/6, 37/2, 25/6, 47/6, 25/6, 23/6, 1/2, 1/2, 1/2
end model 
begin model 
Label:MSSM475
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 169/12, 73/6, 25/3, 35/6, 23/4, 31/12, 11/12, 273/8, 69/8, 65/8, 151/24, 41/8, 25/8, 17/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-337/6, -91/6, -83/6, -67/6, -15/2, -31/6, -17/6, -1/6, -30, -12, -9, -17/3, -2, 1, -4/3, 1
-337/6, -91/6, -83/6, -67/6, -15/2, -31/6, -17/6, -1/6, -30, -12, -9, -17/3, -2, 1, -4/3, 1
end model 
begin model 
Label:MSSM476
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1097/24, 295/24, 265/24, 199/24, 143/24, 95/24, 17/24, -1/8, 167/8, 169/24, 119/24, 79/24, 17/8, 7/8, 17/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
179/6, 17/2, 15/2, 31/6, 23/6, 1/2, 7/6, 3/2, -27/2, 11/6, 1/6, -13/6, -5/2, -9/2, -5/6, -11/6
179/6, 17/2, 15/2, 31/6, 23/6, 1/2, 7/6, 3/2, -27/2, 11/6, 1/6, -13/6, -5/2, -9/2, -5/6, -11/6
end model 
begin model 
Label:MSSM477
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/12, 33/2, 155/12, 19/2, 79/12, 13/3, 9/4, 1, 403/8, 323/24, 239/24, 227/24, 179/24, 33/8, 15/8, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 1/3, 4, 5/3, -4/3, -5/3, -5/3, 4/3, 17/2, 13/6, 31/6, 13/6, 13/6, 3/2, -3/2, 7/6
22/3, 1/3, 4, 5/3, -4/3, -5/3, -5/3, 4/3, 17/2, 13/6, 31/6, 13/6, 13/6, 3/2, -3/2, 7/6
end model 
begin model 
Label:MSSM478
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 105/8, 283/24, 91/8, 65/8, 151/24, 19/8, 31/24, 1319/24, 353/24, 287/24, 251/24, 69/8, 119/24, 25/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-197/6, -25/2, -21/2, -43/6, -7/2, -5/2, -3/2, 1/2, 7, 14/3, 4, 4/3, -5/3, 0, 0, 10/3
-197/6, -25/2, -21/2, -43/6, -7/2, -5/2, -3/2, 1/2, 7, 14/3, 4, 4/3, -5/3, 0, 0, 10/3
end model 
begin model 
Label:MSSM479
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 211/24, 53/8, 151/24, 45/8, 125/24, 31/24, -17/24, 685/12, 169/12, 145/12, 113/12, 8, 67/12, 13/6, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -7/6, -17/6, -11/6, 1/6, -7/6, -7/6, 11/6, 55/2, 13/2, 13/2, 29/6, 5/2, 25/6, 7/6, 5/6
-71/6, -7/6, -17/6, -11/6, 1/6, -7/6, -7/6, 11/6, 55/2, 13/2, 13/2, 29/6, 5/2, 25/6, 7/6, 5/6
end model 
begin model 
Label:MSSM480
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/24, 253/24, 67/8, 133/24, 115/24, 25/8, 17/24, -1/24, 289/8, 247/24, 173/24, 45/8, 79/24, 17/8, 13/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -17/6, 1/2, -1/6, -5/6, -7/2, -3/2, -5/6, -142/3, -32/3, -25/3, -22/3, -23/3, -13/3, -2/3, 7/3
-19/2, -17/6, 1/2, -1/6, -5/6, -7/2, -3/2, -5/6, -142/3, -32/3, -25/3, -22/3, -23/3, -13/3, -2/3, 7/3
end model 
begin model 
Label:MSSM481
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1115/24, 85/8, 253/24, 203/24, 169/24, 27/8, 73/24, 7/24, 297/8, 97/8, 75/8, 149/24, 39/8, 73/24, 5/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 35/6, 31/6, 23/6, 17/6, 19/6, 5/6, -17/6, -142/3, -25/3, -19/3, -28/3, -28/3, -6, -8/3, 2/3
139/6, 35/6, 31/6, 23/6, 17/6, 19/6, 5/6, -17/6, -142/3, -25/3, -19/3, -28/3, -28/3, -6, -8/3, 2/3
end model 
begin model 
Label:MSSM482
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1249/24, 313/24, 305/24, 211/24, 121/24, 89/24, 55/24, -31/24, 1285/24, 311/24, 275/24, 221/24, 61/8, 115/24, 41/24, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/3, 8/3, 4, 2, -2/3, -2/3, -2, -5/3, -91/6, -23/6, -29/6, -29/6, -9/2, -13/6, 1/6, -17/6
43/3, 8/3, 4, 2, -2/3, -2/3, -2, -5/3, -91/6, -23/6, -29/6, -29/6, -9/2, -13/6, 1/6, -17/6
end model 
begin model 
Label:MSSM483
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 77/6, 10, 53/6, 83/12, 37/12, 11/12, 0, 805/24, 79/8, 169/24, 119/24, 109/24, 65/24, 7/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/6, 5/6, 11/6, -7/6, -25/6, -23/6, -1/6, 7/6, 20, 16/3, 25/3, 17/3, 14/3, 5/3, -5/3, -2/3
-91/6, 5/6, 11/6, -7/6, -25/6, -23/6, -1/6, 7/6, 20, 16/3, 25/3, 17/3, 14/3, 5/3, -5/3, -2/3
end model 
begin model 
Label:MSSM484
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1019/24, 87/8, 245/24, 175/24, 31/8, 49/24, 13/8, 11/24, 911/24, 283/24, 193/24, 149/24, 33/8, 35/24, 1/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 5/3, 13/3, 17/3, 8/3, 1/3, 7/3, -1/3, -91/6, -13/2, -19/6, -7/6, -7/6, -7/6, 11/6, 7/6
64/3, 5/3, 13/3, 17/3, 8/3, 1/3, 7/3, -1/3, -91/6, -13/2, -19/6, -7/6, -7/6, -7/6, 11/6, 7/6
end model 
begin model 
Label:MSSM485
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 95/8, 259/24, 175/24, 151/24, 29/8, 47/24, -43/24, 133/4, 109/12, 95/12, 67/12, 65/12, 9/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/6, -43/6, -17/2, -37/6, -7/2, 1/6, -7/6, 13/6, -88/3, -25/3, -17/3, -8, -6, -7/3, -10/3, -1/3
-203/6, -43/6, -17/2, -37/6, -7/2, 1/6, -7/6, 13/6, -88/3, -25/3, -17/3, -8, -6, -7/3, -10/3, -1/3
end model 
begin model 
Label:MSSM486
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 295/24, 239/24, 185/24, 59/8, 85/24, 41/24, -1/8, 1409/24, 331/24, 307/24, 271/24, 197/24, 137/24, 55/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/6, 19/2, 41/6, 9/2, 11/6, 7/6, 1/2, 19/6, -26/3, 5/3, -1/3, -10/3, -5/3, -11/3, -1/3, -1
107/6, 19/2, 41/6, 9/2, 11/6, 7/6, 1/2, 19/6, -26/3, 5/3, -1/3, -10/3, -5/3, -11/3, -1/3, -1
end model 
begin model 
Label:MSSM487
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/12, 19/3, 17/4, 15/4, 7/2, 13/4, 13/6, 1/3, 539/24, 69/8, 125/24, 19/8, 49/24, 11/8, 17/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -1, -4/3, -11/3, -1/3, -8/3, 1/3, -7/3, -71/6, -1/2, -17/6, -7/2, -31/6, -5/2, -11/6, 5/6
-35/3, -1, -4/3, -11/3, -1/3, -8/3, 1/3, -7/3, -71/6, -1/2, -17/6, -7/2, -31/6, -5/2, -11/6, 5/6
end model 
begin model 
Label:MSSM488
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/8, 123/8, 299/24, 271/24, 185/24, 113/24, 13/8, -5/24, 115/3, 131/12, 37/4, 6, 55/12, 7/2, 37/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
50/3, 1, 2, 11/3, 4, 2/3, 4/3, -4/3, 43/6, -19/6, 1/2, 5/2, -5/6, 5/2, 1/6, 1/2
50/3, 1, 2, 11/3, 4, 2/3, 4/3, -4/3, 43/6, -19/6, 1/2, 5/2, -5/6, 5/2, 1/6, 1/2
end model 
begin model 
Label:MSSM489
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
88/3, 37/4, 17/3, 7/2, 3, 23/12, 7/4, -11/12, 525/8, 433/24, 119/8, 93/8, 71/8, 49/8, 55/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 4/3, 13/3, 6, 8/3, 3, 7/3, 0, 6, -8/3, -1, 1, 3, 1, 7/3, -1
27, 4/3, 13/3, 6, 8/3, 3, 7/3, 0, 6, -8/3, -1, 1, 3, 1, 7/3, -1
end model 
begin model 
Label:MSSM490
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/8, 125/8, 295/24, 241/24, 149/24, 47/8, 53/24, 7/24, 1067/24, 313/24, 227/24, 155/24, 51/8, 95/24, 53/24, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -19/6, -3/2, 13/6, -3/2, 1/2, 3/2, 1/2, 25/3, -8/3, -1/3, 0, 4/3, 1/3, 1/3, -8/3
7/2, -19/6, -3/2, 13/6, -3/2, 1/2, 3/2, 1/2, 25/3, -8/3, -1/3, 0, 4/3, 1/3, 1/3, -8/3
end model 
begin model 
Label:MSSM491
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 34/3, 10, 97/12, 79/12, 41/12, 11/6, -1/12, 1333/24, 385/24, 113/8, 251/24, 57/8, 47/8, 17/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 11/2, 5/2, 1/2, -5/2, -3/2, 1/6, 19/6, 83/6, 13/2, 19/6, 5/6, -1/6, -7/6, -1/6, -1/6
3/2, 11/2, 5/2, 1/2, -5/2, -3/2, 1/6, 19/6, 83/6, 13/2, 19/6, 5/6, -1/6, -7/6, -1/6, -1/6
end model 
begin model 
Label:MSSM492
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
489/8, 409/24, 335/24, 259/24, 191/24, 113/24, 21/8, -7/8, 81/2, 25/3, 22/3, 27/4, 13/3, 23/6, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, -19/6, -17/6, -29/6, -7/6, 11/6, -1/6, -13/6, -16/3, 2, 1, -4/3, -1, -7/3, -2/3, 3
-13/6, -19/6, -17/6, -29/6, -7/6, 11/6, -1/6, -13/6, -16/3, 2, 1, -4/3, -1, -7/3, -2/3, 3
end model 
begin model 
Label:MSSM493
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 151/12, 19/2, 17/2, 23/4, 31/6, 15/4, 1/6, 127/3, 101/12, 31/4, 29/4, 6, 71/12, 43/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -10/3, -5/3, -5/3, -5/3, 1/3, 5/3, 2, 73/6, 35/6, 11/2, 11/2, 7/2, 5/6, 1/6, 11/6
-47/3, -10/3, -5/3, -5/3, -5/3, 1/3, 5/3, 2, 73/6, 35/6, 11/2, 11/2, 7/2, 5/6, 1/6, 11/6
end model 
begin model 
Label:MSSM494
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 341/24, 281/24, 211/24, 149/24, 31/8, 43/24, 5/8, 929/24, 179/24, 175/24, 169/24, 39/8, 115/24, 25/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -13/6, -5/2, -17/6, 1/2, 3/2, -3/2, -1/2, 17/2, 1/6, 7/6, 23/6, 1/2, 1/2, 3/2, 11/6
-5/2, -13/6, -5/2, -17/6, 1/2, 3/2, -3/2, -1/2, 17/2, 1/6, 7/6, 23/6, 1/2, 1/2, 3/2, 11/6
end model 
begin model 
Label:MSSM495
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/6, 27/2, 25/2, 11, 29/4, 19/3, 31/12, -1/6, 509/12, 65/6, 119/12, 17/2, 37/6, 23/4, 7/3, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-86/3, -29/3, -23/3, -16/3, -14/3, -8/3, -1, -1/3, 43/3, 13/3, 13/3, 2/3, 2/3, 10/3, 10/3, 1/3
-86/3, -29/3, -23/3, -16/3, -14/3, -8/3, -1, -1/3, 43/3, 13/3, 13/3, 2/3, 2/3, 10/3, 10/3, 1/3
end model 
begin model 
Label:MSSM496
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/8, 87/8, 59/8, 103/24, 53/24, 49/24, 25/24, 19/24, 77/2, 67/6, 95/12, 31/6, 29/6, 55/12, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 19/6, 25/6, 17/6, 11/6, 11/6, -1/6, 13/6, 26/3, -14/3, -8/3, 1/3, 11/3, 10/3, 0, -10/3
25/6, 19/6, 25/6, 17/6, 11/6, 11/6, -1/6, 13/6, 26/3, -14/3, -8/3, 1/3, 11/3, 10/3, 0, -10/3
end model 
begin model 
Label:MSSM497
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/24, 161/24, 143/24, 29/8, 29/8, 17/8, 35/24, -7/8, 251/12, 5, 5, 19/6, 3, 3/2, 3/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, -13/3, -2/3, -1, -5/3, -1/3, -2/3, -1/3, 161/6, 13/2, 11/2, 29/6, 5/2, 5/2, 3/2, 1/2
-37/3, -13/3, -2/3, -1, -5/3, -1/3, -2/3, -1/3, 161/6, 13/2, 11/2, 29/6, 5/2, 5/2, 3/2, 1/2
end model 
begin model 
Label:MSSM498
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 25/2, 28/3, 15/2, 79/12, 65/12, 19/12, -5/4, 170/3, 79/6, 38/3, 43/4, 15/2, 5, 11/4, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 13/6, 29/6, 19/6, 19/6, 5/6, -11/6, 7/6, 34/3, 16/3, 10/3, -1/3, -7/3, -1, -1/3, 2/3
43/6, 13/6, 29/6, 19/6, 19/6, 5/6, -11/6, 7/6, 34/3, 16/3, 10/3, -1/3, -7/3, -1, -1/3, 2/3
end model 
begin model 
Label:MSSM499
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 37/3, 31/3, 10, 20/3, 23/6, 5/2, 1/4, 275/8, 55/8, 149/24, 43/8, 33/8, 27/8, 49/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, -2/3, 1, -2/3, -2, 0, -4/3, 2, 3, 6, 13/3, 1, 0, -1, -10/3, 0
-13/3, -2/3, 1, -2/3, -2, 0, -4/3, 2, 3, 6, 13/3, 1, 0, -1, -10/3, 0
end model 
begin model 
Label:MSSM500
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 67/6, 28/3, 71/12, 67/12, 31/12, 13/6, 2/3, 865/24, 247/24, 73/8, 155/24, 37/8, 21/8, 21/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 1/6, 5/6, -1/6, 13/6, 13/6, -1/6, 13/6, 137/6, 37/6, 43/6, 25/6, 5/2, -1/2, -3/2, 1/2
41/6, 1/6, 5/6, -1/6, 13/6, 13/6, -1/6, 13/6, 137/6, 37/6, 43/6, 25/6, 5/2, -1/2, -3/2, 1/2
end model 
begin model 
Label:MSSM501
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 155/12, 29/3, 71/12, 23/6, 8/3, 9/4, 1/2, 283/6, 28/3, 17/2, 17/2, 25/3, 67/12, 11/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 1, 0, -4/3, 2, 4, 3, 1/3, -1/6, 25/6, 23/6, 1/6, -17/6, 1/6, -7/6, -3/2
11, 1, 0, -4/3, 2, 4, 3, 1/3, -1/6, 25/6, 23/6, 1/6, -17/6, 1/6, -7/6, -3/2
end model 
begin model 
Label:MSSM502
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/6, 47/3, 187/12, 155/12, 113/12, 20/3, 19/6, 1/12, 447/8, 281/24, 91/8, 271/24, 179/24, 149/24, 23/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 16/3, 10/3, 8/3, -2/3, 7/3, 10/3, 1/3, 11/2, 1/2, 7/2, 7/6, -11/6, -29/6, -3/2, -11/6
56/3, 16/3, 10/3, 8/3, -2/3, 7/3, 10/3, 1/3, 11/2, 1/2, 7/2, 7/6, -11/6, -29/6, -3/2, -11/6
end model 
begin model 
Label:MSSM503
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1471/24, 133/8, 337/24, 269/24, 175/24, 27/8, 25/8, -19/24, 893/24, 205/24, 205/24, 161/24, 109/24, 77/24, 23/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, 10/3, -1/3, -1, 0, -1, -2, 0, 24, 6, 14/3, 1, 7/3, 8/3, 5/3, 1
-7, 10/3, -1/3, -1, 0, -1, -2, 0, 24, 6, 14/3, 1, 7/3, 8/3, 5/3, 1
end model 
begin model 
Label:MSSM504
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/12, 53/3, 61/4, 143/12, 33/4, 35/6, 7/3, 1, 271/8, 209/24, 143/24, 137/24, 37/8, 109/24, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/6, -15/2, -9/2, -7/2, -1/2, 3/2, -3/2, 5/6, -49/6, 7/6, 1/2, -13/6, -5/6, -13/6, -5/6, -17/6
-145/6, -15/2, -9/2, -7/2, -1/2, 3/2, -3/2, 5/6, -49/6, 7/6, 1/2, -13/6, -5/6, -13/6, -5/6, -17/6
end model 
begin model 
Label:MSSM505
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 85/8, 245/24, 55/8, 35/8, 13/8, 3/8, 3/8, 209/3, 56/3, 59/4, 47/4, 109/12, 21/4, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 17/3, 28/3, 8, 6, 10/3, 2/3, -2, -45/2, -11/2, -9/2, -9/2, -25/6, -1/2, 5/2, -5/6
31, 17/3, 28/3, 8, 6, 10/3, 2/3, -2, -45/2, -11/2, -9/2, -9/2, -25/6, -1/2, 5/2, -5/6
end model 
begin model 
Label:MSSM506
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
393/8, 283/24, 269/24, 217/24, 161/24, 103/24, 47/24, -43/24, 66, 73/4, 44/3, 77/6, 37/4, 77/12, 23/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, -2/3, 1, 4, 10/3, 17/3, 3, -2/3, -37/6, -5/6, -23/6, -7/6, -29/6, -19/6, -1/6, -11/6
13, -2/3, 1, 4, 10/3, 17/3, 3, -2/3, -37/6, -5/6, -23/6, -7/6, -29/6, -19/6, -1/6, -11/6
end model 
begin model 
Label:MSSM507
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
857/24, 187/24, 181/24, 115/24, 103/24, 89/24, 41/24, -11/8, 1001/24, 275/24, 215/24, 133/24, 91/24, 67/24, 67/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 1, 0, 0, -2/3, -2, -2, 1, 19/6, -29/6, -17/6, 5/6, 23/6, 35/6, 17/6, -5/6
-8, 1, 0, 0, -2/3, -2, -2, 1, 19/6, -29/6, -17/6, 5/6, 23/6, 35/6, 17/6, -5/6
end model 
begin model 
Label:MSSM508
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1259/24, 331/24, 91/8, 253/24, 53/8, 49/8, 65/24, 29/24, 193/6, 107/12, 6, 29/6, 29/6, 19/6, 31/12, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/3, 11/3, 19/3, 17/3, 14/3, 11/3, 5/3, 2/3, -41/3, -20/3, -11/3, -4, -14/3, -4/3, -2/3, -8/3
79/3, 11/3, 19/3, 17/3, 14/3, 11/3, 5/3, 2/3, -41/3, -20/3, -11/3, -4, -14/3, -4/3, -2/3, -8/3
end model 
begin model 
Label:MSSM509
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 38/3, 71/6, 32/3, 91/12, 49/12, 2, 1, 191/3, 193/12, 51/4, 41/4, 43/6, 6, 11/4, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 12, 9, 19/3, 11/3, 1, -1/3, 5/3, -19/6, 7/6, -1/2, -5/2, -19/6, -5/2, -1/2, -5/6
70/3, 12, 9, 19/3, 11/3, 1, -1/3, 5/3, -19/6, 7/6, -1/2, -5/2, -19/6, -5/2, -1/2, -5/6
end model 
begin model 
Label:MSSM510
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1057/24, 253/24, 221/24, 145/24, 45/8, 131/24, 59/24, 1/8, 211/8, 221/24, 143/24, 127/24, 73/24, 13/8, 31/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -11/6, -23/6, -11/6, -17/6, 1/6, 11/6, 1/6, 121/3, 25/3, 6, 20/3, 17/3, 13/3, 7/3, 1/3
-7/6, -11/6, -23/6, -11/6, -17/6, 1/6, 11/6, 1/6, 121/3, 25/3, 6, 20/3, 17/3, 13/3, 7/3, 1/3
end model 
begin model 
Label:MSSM511
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 215/24, 203/24, 175/24, 45/8, 97/24, 27/8, -11/24, 1165/24, 325/24, 93/8, 75/8, 59/8, 41/8, 55/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, 11/3, 2/3, -2/3, -2/3, 1/3, -7/3, 1/3, 133/6, 19/6, 7/2, 17/6, 31/6, 13/6, -5/6, 7/6
8/3, 11/3, 2/3, -2/3, -2/3, 1/3, -7/3, 1/3, 133/6, 19/6, 7/2, 17/6, 31/6, 13/6, -5/6, 7/6
end model 
begin model 
Label:MSSM512
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/6, 31/4, 31/4, 17/4, 13/6, 5/4, 11/12, -11/12, 163/4, 25/2, 109/12, 43/6, 29/6, 49/12, 13/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/6, 35/6, 9/2, 41/6, 37/6, 29/6, 19/6, 1/6, -40, -10, -19/3, -26/3, -16/3, -10/3, -4/3, -1
203/6, 35/6, 9/2, 41/6, 37/6, 29/6, 19/6, 1/6, -40, -10, -19/3, -26/3, -16/3, -10/3, -4/3, -1
end model 
begin model 
Label:MSSM513
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 173/12, 35/3, 119/12, 19/3, 10/3, 3/4, 0, 61, 55/4, 37/3, 127/12, 113/12, 67/12, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 20/3, 3, 0, 5/3, 2/3, -8/3, 1, 12, 5, 7/3, 7/3, 2/3, 4/3, 2, -1
5/3, 20/3, 3, 0, 5/3, 2/3, -8/3, 1, 12, 5, 7/3, 7/3, 2/3, 4/3, 2, -1
end model 
begin model 
Label:MSSM514
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
82/3, 59/12, 14/3, 47/12, 15/4, 7/2, 1, -3/4, 136/3, 34/3, 109/12, 6, 6, 13/3, 2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34/3, -1/3, 10/3, 17/3, 11/3, 5/3, 0, 8/3, 5/3, 8/3, 8/3, 1, 1, -1/3, -1, -5/3
34/3, -1/3, 10/3, 17/3, 11/3, 5/3, 0, 8/3, 5/3, 8/3, 8/3, 1, 1, -1/3, -1, -5/3
end model 
begin model 
Label:MSSM515
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1463/24, 135/8, 361/24, 275/24, 211/24, 133/24, 19/8, -7/8, 107/3, 32/3, 109/12, 17/3, 25/6, 29/12, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -17/2, -15/2, -13/2, -35/6, -7/2, -3/2, 7/6, -56/3, -20/3, -10/3, -2, -2/3, -2/3, -4/3, 2/3
-61/2, -17/2, -15/2, -13/2, -35/6, -7/2, -3/2, 7/6, -56/3, -20/3, -10/3, -2, -2/3, -2/3, -4/3, 2/3
end model 
begin model 
Label:MSSM516
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 10, 103/12, 15/2, 43/12, 35/12, 7/3, -7/6, 155/3, 53/4, 10, 53/6, 47/6, 55/12, 17/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 1, 3, 3, 5/3, -2, -3, -2/3, 1/2, 5/2, 5/6, 1/6, 13/6, 3/2, 1/6, -1/2
5, 1, 3, 3, 5/3, -2, -3, -2/3, 1/2, 5/2, 5/6, 1/6, 13/6, 3/2, 1/6, -1/2
end model 
begin model 
Label:MSSM517
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
943/24, 233/24, 197/24, 145/24, 103/24, 33/8, 67/24, 17/24, 833/12, 73/4, 179/12, 25/2, 35/4, 21/4, 7/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/3, -28/3, -6, -17/3, -8, -13/3, -3, 0, 113/6, 11/2, 17/6, 3/2, 7/2, 1/2, 3/2, -3/2
-115/3, -28/3, -6, -17/3, -8, -13/3, -3, 0, 113/6, 11/2, 17/6, 3/2, 7/2, 1/2, 3/2, -3/2
end model 
begin model 
Label:MSSM518
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/24, 37/8, 53/24, 15/8, 15/8, 15/8, 35/24, 25/24, 172/3, 83/6, 35/3, 67/6, 53/6, 16/3, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16/3, 19/3, 3, -1/3, -1/3, -2, -4/3, -2/3, -5/6, 5/6, -1/6, 1/2, 1/2, -17/6, 5/6, 7/6
16/3, 19/3, 3, -1/3, -1/3, -2, -4/3, -2/3, -5/6, 5/6, -1/6, 1/2, 1/2, -17/6, 5/6, 7/6
end model 
begin model 
Label:MSSM519
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 109/8, 275/24, 69/8, 67/8, 39/8, 49/24, 23/24, 383/8, 87/8, 221/24, 175/24, 157/24, 109/24, 25/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-121/6, -13/6, -17/6, -31/6, -41/6, -23/6, -19/6, 1/6, -32/3, -4/3, -10/3, 0, -1, -1, 2/3, 0
-121/6, -13/6, -17/6, -31/6, -41/6, -23/6, -19/6, 1/6, -32/3, -4/3, -10/3, 0, -1, -1, 2/3, 0
end model 
begin model 
Label:MSSM520
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/8, 281/24, 187/24, 149/24, 115/24, 113/24, 55/24, 35/24, 893/24, 299/24, 215/24, 41/8, 53/24, 17/8, 13/8, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-173/6, -9/2, -35/6, -29/6, -5/2, -3/2, -3/2, 5/6, -26/3, 4/3, 1/3, 1, -8/3, -2, 0, -2/3
-173/6, -9/2, -35/6, -29/6, -5/2, -3/2, -3/2, 5/6, -26/3, 4/3, 1/3, 1, -8/3, -2, 0, -2/3
end model 
begin model 
Label:MSSM521
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 25/2, 115/12, 31/4, 17/3, 13/4, 19/6, 2/3, 411/8, 371/24, 317/24, 77/8, 51/8, 33/8, 59/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/3, -14/3, -22/3, -23/3, -13/3, -7/3, -1/3, -1/3, 21/2, 9/2, 11/6, 5/2, 23/6, 1/6, -1/2, 11/6
-85/3, -14/3, -22/3, -23/3, -13/3, -7/3, -1/3, -1/3, 21/2, 9/2, 11/6, 5/2, 23/6, 1/6, -1/2, 11/6
end model 
begin model 
Label:MSSM522
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 109/12, 47/6, 19/3, 49/12, 37/12, 7/6, 1/4, 923/24, 241/24, 157/24, 155/24, 107/24, 73/24, 37/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -9/2, -37/6, -5/2, -23/6, -3/2, -5/6, -1/6, -49/6, -11/6, -23/6, -13/6, -13/6, -23/6, -11/6, -1/6
-41/2, -9/2, -37/6, -5/2, -23/6, -3/2, -5/6, -1/6, -49/6, -11/6, -23/6, -13/6, -13/6, -23/6, -11/6, -1/6
end model 
begin model 
Label:MSSM523
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/8, 397/24, 105/8, 87/8, 205/24, 115/24, 43/24, -19/24, 200/3, 89/6, 29/2, 163/12, 31/3, 41/6, 41/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/6, -19/6, -13/6, -35/6, -19/6, -19/6, 1/6, 5/6, 169/6, 15/2, 43/6, 31/6, 23/6, 1/2, -1/2, -5/2
-85/6, -19/6, -13/6, -35/6, -19/6, -19/6, 1/6, 5/6, 169/6, 15/2, 43/6, 31/6, 23/6, 1/2, -1/2, -5/2
end model 
begin model 
Label:MSSM524
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
979/24, 91/8, 193/24, 161/24, 39/8, 59/24, 11/8, -23/24, 143/3, 173/12, 47/4, 95/12, 71/12, 15/4, 9/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/6, -19/6, -17/6, -29/6, -13/6, -31/6, -13/6, -1/6, 152/3, 7, 32/3, 31/3, 29/3, 20/3, 10/3, 1/3
-85/6, -19/6, -17/6, -29/6, -13/6, -31/6, -13/6, -1/6, 152/3, 7, 32/3, 31/3, 29/3, 20/3, 10/3, 1/3
end model 
begin model 
Label:MSSM525
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/8, 121/8, 91/8, 259/24, 191/24, 113/24, 25/24, -13/24, 725/12, 203/12, 89/6, 35/3, 37/4, 67/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 1, 1, 13/3, 7, 11/3, 1, -1, -221/6, -71/6, -61/6, -13/2, -19/6, -5/6, 1/6, -13/6
15, 1, 1, 13/3, 7, 11/3, 1, -1, -221/6, -71/6, -61/6, -13/2, -19/6, -5/6, 1/6, -13/6
end model 
begin model 
Label:MSSM526
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/24, 185/24, 157/24, 49/8, 85/24, 65/24, 61/24, 1/24, 977/24, 209/24, 57/8, 163/24, 143/24, 47/8, 17/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, -3, -1/3, -2, -1, 0, 7/3, -2/3, -91/6, -13/6, -7/2, -29/6, -25/6, -7/2, -1/2, 19/6
-16/3, -3, -1/3, -2, -1, 0, 7/3, -2/3, -91/6, -13/6, -7/2, -29/6, -25/6, -7/2, -1/2, 19/6
end model 
begin model 
Label:MSSM527
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 257/24, 85/8, 69/8, 149/24, 61/24, 55/24, -19/24, 259/4, 67/4, 161/12, 143/12, 101/12, 21/4, 13/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
128/3, 38/3, 9, 20/3, 20/3, 6, 10/3, 1/3, -55/6, -7/6, -5/2, -35/6, -7/2, -7/6, 5/6, -17/6
128/3, 38/3, 9, 20/3, 20/3, 6, 10/3, 1/3, -55/6, -7/6, -5/2, -35/6, -7/2, -7/6, 5/6, -17/6
end model 
begin model 
Label:MSSM528
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 79/6, 43/4, 7, 29/6, 37/12, 35/12, 1, 105/2, 181/12, 67/6, 39/4, 83/12, 37/12, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/6, 17/6, 19/6, 19/6, 25/6, 35/6, 13/6, 5/6, -21/2, -13/6, 7/6, 19/6, -1/6, -19/6, -17/6, -1/6
155/6, 17/6, 19/6, 19/6, 25/6, 35/6, 13/6, 5/6, -21/2, -13/6, 7/6, 19/6, -1/6, -19/6, -17/6, -1/6
end model 
begin model 
Label:MSSM529
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/3, 115/6, 95/6, 149/12, 133/12, 22/3, 11/3, 0, 247/4, 97/6, 173/12, 133/12, 15/2, 71/12, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, -1/3, -2, 5/3, 8/3, 2/3, 2/3, -8/3, -251/6, -73/6, -65/6, -43/6, -25/6, -23/6, -5/6, -7/6
20/3, -1/3, -2, 5/3, 8/3, 2/3, 2/3, -8/3, -251/6, -73/6, -65/6, -43/6, -25/6, -23/6, -5/6, -7/6
end model 
begin model 
Label:MSSM530
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1025/24, 97/8, 269/24, 61/8, 125/24, 31/8, 53/24, 41/24, 1111/24, 295/24, 269/24, 233/24, 151/24, 97/24, 17/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 3, 4, 1, -1, 0, 5/3, -1/3, 10, 10/3, 2/3, 7/3, -1, -2, 2/3, -2
7, 3, 4, 1, -1, 0, 5/3, -1/3, 10, 10/3, 2/3, 7/3, -1, -2, 2/3, -2
end model 
begin model 
Label:MSSM531
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
929/24, 281/24, 193/24, 173/24, 109/24, 35/8, 19/8, -1/8, 659/12, 29/2, 38/3, 53/6, 53/6, 25/4, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -19/6, -11/6, 7/6, -5/6, 5/6, -1/6, -13/6, -37/6, -1/2, 13/6, -7/6, -7/6, -11/6, -5/6, 1/6
-11/6, -19/6, -11/6, 7/6, -5/6, 5/6, -1/6, -13/6, -37/6, -1/2, 13/6, -7/6, -7/6, -11/6, -5/6, 1/6
end model 
begin model 
Label:MSSM532
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/4, 13, 35/3, 49/6, 95/12, 19/4, 5/4, 7/6, 475/8, 119/8, 281/24, 223/24, 215/24, 145/24, 19/8, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/3, -2/3, 3, 4, 4/3, 13/3, 2, 1, 39/2, 13/2, 55/6, 35/6, 25/6, 5/6, -3/2, -11/6
55/3, -2/3, 3, 4, 4/3, 13/3, 2, 1, 39/2, 13/2, 55/6, 35/6, 25/6, 5/6, -3/2, -11/6
end model 
begin model 
Label:MSSM533
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1463/24, 371/24, 287/24, 227/24, 69/8, 41/8, 83/24, 1/8, 227/6, 115/12, 79/12, 35/6, 35/6, 4, 11/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/6, -43/6, -35/6, -13/6, -29/6, -13/6, 1/6, 17/6, -7, 1/3, 5/3, -5/3, -5/3, -8/3, -2/3, -7/3
-161/6, -43/6, -35/6, -13/6, -29/6, -13/6, 1/6, 17/6, -7, 1/3, 5/3, -5/3, -5/3, -8/3, -2/3, -7/3
end model 
begin model 
Label:MSSM534
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1453/24, 373/24, 101/8, 287/24, 203/24, 51/8, 21/8, -1/8, 1039/24, 241/24, 161/24, 155/24, 143/24, 113/24, 49/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, 5/6, 5/6, -1/2, -19/6, -23/6, -1/6, -1/6, 53/6, 29/6, 19/6, 13/6, -5/6, -11/6, -13/6, 7/6
-31/6, 5/6, 5/6, -1/2, -19/6, -23/6, -1/6, -1/6, 53/6, 29/6, 19/6, 13/6, -5/6, -11/6, -13/6, 7/6
end model 
begin model 
Label:MSSM535
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1141/24, 299/24, 229/24, 187/24, 53/8, 107/24, 53/24, 5/24, 181/6, 29/4, 5, 15/4, 7/2, 7/2, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -3/2, 1/6, -1/6, 5/2, 19/6, 1/2, 1/2, 29/3, 6, 3, 1, 0, -2, 5/3, -2
17/6, -3/2, 1/6, -1/6, 5/2, 19/6, 1/2, 1/2, 29/3, 6, 3, 1, 0, -2, 5/3, -2
end model 
begin model 
Label:MSSM536
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 161/12, 39/4, 27/4, 19/6, 7/3, 5/6, 5/6, 637/24, 193/24, 53/8, 83/24, 53/24, 47/24, 29/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 1/3, 0, 1, -2, 0, 3, 2/3, 19/3, 3, 0, -1/3, 3, -1/3, 2, -1/3
7, 1/3, 0, 1, -2, 0, 3, 2/3, 19/3, 3, 0, -1/3, 3, -1/3, 2, -1/3
end model 
begin model 
Label:MSSM537
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 185/12, 149/12, 103/12, 17/3, 5, 7/6, -2/3, 29, 35/6, 29/6, 19/4, 4, 13/6, 13/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, -5/6, -5/2, -25/6, -1/2, 11/6, -3/2, -1/2, 28, 31/3, 22/3, 5, 3, 8/3, 4/3, -5/3
1/6, -5/6, -5/2, -25/6, -1/2, 11/6, -3/2, -1/2, 28, 31/3, 22/3, 5, 3, 8/3, 4/3, -5/3
end model 
begin model 
Label:MSSM538
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1337/24, 277/24, 265/24, 223/24, 187/24, 167/24, 89/24, -5/24, 1015/24, 233/24, 215/24, 163/24, 121/24, 119/24, 31/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -3, -4/3, 1, 0, -2/3, -1, 1, 13, 13/3, 11/3, 2/3, 3, 5, 3, 2/3
-12, -3, -4/3, 1, 0, -2/3, -1, 1, 13, 13/3, 11/3, 2/3, 3, 5, 3, 2/3
end model 
begin model 
Label:MSSM539
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 13, 127/12, 61/6, 79/12, 47/12, 11/4, 1, 731/12, 44/3, 83/6, 10, 23/3, 5, 7/3, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, 1, 5/3, -2, -2, -4/3, -2, -97/3, -10/3, -17/3, -8, -13/3, -6, -11/3, 0
-1/3, -1/3, 1, 5/3, -2, -2, -4/3, -2, -97/3, -10/3, -17/3, -8, -13/3, -6, -11/3, 0
end model 
begin model 
Label:MSSM540
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
809/24, 61/8, 143/24, 97/24, 85/24, 27/8, 53/24, 7/8, 241/6, 43/4, 59/6, 43/6, 43/6, 9/2, 2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, 11/6, -7/6, -13/6, -1/6, -17/6, -19/6, 1/6, 17/3, 19/3, 10/3, 0, 0, -2, -7/3, 1
-7/6, 11/6, -7/6, -13/6, -1/6, -17/6, -19/6, 1/6, 17/3, 19/3, 10/3, 0, 0, -2, -7/3, 1
end model 
begin model 
Label:MSSM541
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
889/24, 227/24, 63/8, 169/24, 107/24, 77/24, 19/8, 11/8, 707/12, 157/12, 137/12, 133/12, 97/12, 59/12, 25/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/2, -7/2, -17/6, -11/2, -11/2, -11/2, -5/2, -1/6, 20/3, 7/3, 3, 4/3, -2/3, -1/3, -5/3, 2/3
-65/2, -7/2, -17/6, -11/2, -11/2, -11/2, -5/2, -1/6, 20/3, 7/3, 3, 4/3, -2/3, -1/3, -5/3, 2/3
end model 
begin model 
Label:MSSM542
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 185/12, 139/12, 17/2, 101/12, 11/2, 7/3, 1/6, 1081/24, 263/24, 227/24, 179/24, 175/24, 39/8, 9/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-175/6, -55/6, -59/6, -43/6, -23/6, -23/6, -7/6, 1/6, -17/3, -13/3, -2, 4/3, -2/3, -7/3, -7/3, -2/3
-175/6, -55/6, -59/6, -43/6, -23/6, -23/6, -7/6, 1/6, -17/3, -13/3, -2, 4/3, -2/3, -7/3, -7/3, -2/3
end model 
begin model 
Label:MSSM543
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1145/24, 365/24, 93/8, 63/8, 131/24, 43/8, 37/24, 5/24, 165/4, 121/12, 119/12, 95/12, 17/4, 4, 7/4, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/3, 8/3, 5/3, 13/3, 16/3, 7/3, 2/3, -2/3, 3/2, -1/6, 5/2, 7/6, -7/6, -11/6, 1/2, 3/2
59/3, 8/3, 5/3, 13/3, 16/3, 7/3, 2/3, -2/3, 3/2, -1/6, 5/2, 7/6, -7/6, -11/6, 1/2, 3/2
end model 
begin model 
Label:MSSM544
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1415/24, 103/8, 101/8, 247/24, 65/8, 121/24, 19/8, -35/24, 599/12, 23/2, 43/4, 109/12, 97/12, 9/2, 13/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -7/3, -14/3, -14/3, -11/3, -14/3, -4/3, -2, -85/6, -5/2, -5/2, -23/6, -17/6, -7/2, 1/6, -5/6
-38/3, -7/3, -14/3, -14/3, -11/3, -14/3, -4/3, -2, -85/6, -5/2, -5/2, -23/6, -17/6, -7/2, 1/6, -5/6
end model 
begin model 
Label:MSSM545
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
985/24, 283/24, 203/24, 41/8, 113/24, 35/8, 19/8, -25/24, 569/12, 51/4, 37/4, 17/2, 35/6, 23/4, 31/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, 4/3, 1/3, -10/3, -13/3, -8/3, -2/3, 7/3, -44/3, 5/3, 4/3, -1/3, -8/3, -5, -4/3, 7/3
-17/3, 4/3, 1/3, -10/3, -13/3, -8/3, -2/3, 7/3, -44/3, 5/3, 4/3, -1/3, -8/3, -5, -4/3, 7/3
end model 
begin model 
Label:MSSM546
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
947/24, 73/8, 215/24, 131/24, 29/8, 85/24, 77/24, -1/24, 1219/24, 331/24, 97/8, 205/24, 65/8, 39/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 13/6, 11/6, -11/6, 1/6, 17/6, 1/6, 17/6, -5/6, 5/6, 3/2, -1/2, -5/2, 1/2, 5/6, 5/6
35/6, 13/6, 11/6, -11/6, 1/6, 17/6, 1/6, 17/6, -5/6, 5/6, 3/2, -1/2, -5/2, 1/2, 5/6, 5/6
end model 
begin model 
Label:MSSM547
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/24, 257/24, 167/24, 163/24, 115/24, 71/24, 13/8, -1/24, 971/24, 233/24, 193/24, 193/24, 161/24, 33/8, 25/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 13/3, 1, -5/3, -11/3, -7/3, -5/3, 4/3, -10, -2/3, 0, -3, -5/3, -4, -1, -1
-14/3, 13/3, 1, -5/3, -11/3, -7/3, -5/3, 4/3, -10, -2/3, 0, -3, -5/3, -4, -1, -1
end model 
begin model 
Label:MSSM548
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1151/24, 239/24, 71/8, 71/8, 53/8, 97/24, 37/24, -5/24, 61/2, 37/6, 11/2, 14/3, 23/6, 8/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 13/3, 10/3, 0, 11/3, 4/3, -4/3, 1, -22/3, -1, -2/3, 1/3, -3, -2/3, 8/3, -1/3
31/3, 13/3, 10/3, 0, 11/3, 4/3, -4/3, 1, -22/3, -1, -2/3, 1/3, -3, -2/3, 8/3, -1/3
end model 
begin model 
Label:MSSM549
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 301/24, 301/24, 79/8, 163/24, 103/24, 65/24, -9/8, 223/4, 173/12, 143/12, 43/4, 95/12, 4, 7/2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-100/3, -23/3, -23/3, -25/3, -17/3, -7/3, 1/3, -4/3, 245/6, 47/6, 37/6, 43/6, 55/6, 35/6, 13/6, -1/2
-100/3, -23/3, -23/3, -25/3, -17/3, -7/3, 1/3, -4/3, 245/6, 47/6, 37/6, 43/6, 55/6, 35/6, 13/6, -1/2
end model 
begin model 
Label:MSSM550
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/24, 203/24, 43/8, 97/24, 83/24, 41/24, 41/24, -1/24, 671/12, 175/12, 51/4, 32/3, 49/6, 11/2, 35/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 8/3, 4, 2, -4/3, 1/3, -1, 1, 53/6, 19/6, 23/6, 13/6, 7/6, 7/6, -1/6, -13/6
7/3, 8/3, 4, 2, -4/3, 1/3, -1, 1, 53/6, 19/6, 23/6, 13/6, 7/6, 7/6, -1/6, -13/6
end model 
begin model 
Label:MSSM551
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 47/3, 13, 29/3, 15/2, 23/4, 7/3, -1/2, 1087/24, 289/24, 259/24, 57/8, 51/8, 101/24, 67/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -3, -5/3, 1, -7/3, -14/3, -2, -2/3, 15/2, 1/6, 5/6, 3/2, -3/2, 3/2, 1/2, -5/2
-14, -3, -5/3, 1, -7/3, -14/3, -2, -2/3, 15/2, 1/6, 5/6, 3/2, -3/2, 3/2, 1/2, -5/2
end model 
begin model 
Label:MSSM552
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 125/12, 10, 95/12, 25/6, 23/12, 11/6, -1/12, 211/6, 26/3, 27/4, 6, 11/2, 4, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 61/6, 41/6, 25/6, 5/6, 1/6, 17/6, -5/6, -101/6, -23/6, -13/2, -7/2, -3/2, 3/2, 5/2, -1/2
45/2, 61/6, 41/6, 25/6, 5/6, 1/6, 17/6, -5/6, -101/6, -23/6, -13/2, -7/2, -3/2, 3/2, 5/2, -1/2
end model 
begin model 
Label:MSSM553
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 137/12, 26/3, 20/3, 79/12, 13/4, 29/12, 7/12, 1117/24, 313/24, 257/24, 185/24, 137/24, 77/24, 67/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 3/2, -11/6, 1/6, 17/6, 11/6, 11/6, 7/6, 1/2, -1/6, 5/2, -1/2, -5/2, 1/2, 1/2, 19/6
-5/6, 3/2, -11/6, 1/6, 17/6, 11/6, 11/6, 7/6, 1/2, -1/6, 5/2, -1/2, -5/2, 1/2, 1/2, 19/6
end model 
begin model 
Label:MSSM554
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
979/24, 317/24, 281/24, 187/24, 97/24, 43/24, 19/24, -7/24, 1583/24, 449/24, 377/24, 313/24, 221/24, 43/8, 49/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 13/3, 4, 4, 4, 14/3, 1, -1, -37/3, -22/3, -4, -10/3, -4/3, 5/3, 4/3, 4/3
17, 13/3, 4, 4, 4, 14/3, 1, -1, -37/3, -22/3, -4, -10/3, -4/3, 5/3, 4/3, 4/3
end model 
begin model 
Label:MSSM555
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1019/24, 263/24, 197/24, 63/8, 101/24, 91/24, 47/24, -43/24, 1163/24, 115/8, 95/8, 193/24, 119/24, 113/24, 15/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -29/6, -11/2, -19/6, -7/6, 11/6, 17/6, 1/6, -15, -3, -2, -1, -1, -11/3, 0, 7/3
-29/6, -29/6, -11/2, -19/6, -7/6, 11/6, 17/6, 1/6, -15, -3, -2, -1, -1, -11/3, 0, 7/3
end model 
begin model 
Label:MSSM556
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 181/12, 45/4, 131/12, 22/3, 67/12, 7/3, 4/3, 103/2, 51/4, 39/4, 9, 17/2, 5, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -9/2, -13/6, -17/6, -1/2, -5/2, 5/6, 5/6, -5/2, -1/6, 1/6, 3/2, -1/2, -1/2, -1/2, -3/2
-37/2, -9/2, -13/6, -17/6, -1/2, -5/2, 5/6, 5/6, -5/2, -1/6, 1/6, 3/2, -1/2, -1/2, -1/2, -3/2
end model 
begin model 
Label:MSSM557
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/4, 45/4, 67/6, 49/6, 91/12, 11/3, 5/2, -1/4, 160/3, 55/4, 47/4, 47/6, 35/6, 35/6, 17/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/3, -16/3, -2, -2, 1, -4/3, -2, -2/3, 107/6, 11/2, 13/2, 23/6, 29/6, 23/6, 5/6, 3/2
-23/3, -16/3, -2, -2, 1, -4/3, -2, -2/3, 107/6, 11/2, 13/2, 23/6, 29/6, 23/6, 5/6, 3/2
end model 
begin model 
Label:MSSM558
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 71/6, 11, 95/12, 53/12, 37/12, 3, -1/4, 1115/24, 323/24, 251/24, 227/24, 133/24, 59/24, 17/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, -16/3, -8/3, 2/3, -7/3, -5/3, 2/3, -4/3, -17/6, 1/6, 5/6, -5/6, -1/6, -3/2, 1/6, 17/6
-22/3, -16/3, -8/3, 2/3, -7/3, -5/3, 2/3, -4/3, -17/6, 1/6, 5/6, -5/6, -1/6, -3/2, 1/6, 17/6
end model 
begin model 
Label:MSSM559
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 61/6, 113/12, 47/6, 35/6, 21/4, 11/4, -1/2, 1699/24, 151/8, 135/8, 105/8, 229/24, 143/24, 19/8, -37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 5/6, 7/6, -11/6, -23/6, -11/6, -13/6, -5/6, 13/6, -7/2, -5/6, -1/2, 1/6, -3/2, -1/2, -17/6
-5/6, 5/6, 7/6, -11/6, -23/6, -11/6, -13/6, -5/6, 13/6, -7/2, -5/6, -1/2, 1/6, -3/2, -1/2, -17/6
end model 
begin model 
Label:MSSM560
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/24, 81/8, 233/24, 51/8, 149/24, 85/24, 65/24, -1/8, 1027/24, 283/24, 221/24, 61/8, 131/24, 119/24, 77/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -3/2, -5/2, -7/2, -5/2, 7/6, -3/2, 1/6, 25/3, 4/3, 2/3, 3, 1, 5/3, 1, -1
-9/2, -3/2, -5/2, -7/2, -5/2, 7/6, -3/2, 1/6, 25/3, 4/3, 2/3, 3, 1, 5/3, 1, -1
end model 
begin model 
Label:MSSM561
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 289/24, 269/24, 175/24, 161/24, 39/8, 19/8, 29/24, 337/12, 71/12, 35/6, 47/12, 11/3, 35/12, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -1/3, -8/3, -10/3, 1/3, -1/3, 2/3, 4/3, 43/2, 9/2, 17/6, 9/2, 17/6, 9/2, 5/6, -13/6
-41/3, -1/3, -8/3, -10/3, 1/3, -1/3, 2/3, 4/3, 43/2, 9/2, 17/6, 9/2, 17/6, 9/2, 5/6, -13/6
end model 
begin model 
Label:MSSM562
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1237/24, 323/24, 247/24, 63/8, 179/24, 133/24, 17/8, -11/24, 57/2, 32/3, 85/12, 11/2, 5/2, 7/3, 7/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/6, -23/6, -19/6, -25/6, -19/6, -5/6, -5/6, 1/6, -3, 7/3, 8/3, 1, -1, -10/3, -1/3, 3
-109/6, -23/6, -19/6, -25/6, -19/6, -5/6, -5/6, 1/6, -3, 7/3, 8/3, 1, -1, -10/3, -1/3, 3
end model 
begin model 
Label:MSSM563
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1237/24, 307/24, 73/8, 57/8, 151/24, 45/8, 65/24, -5/24, 63/2, 26/3, 43/6, 43/12, 43/12, 19/6, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, -23/6, -1/6, 17/6, 7/6, -1/6, -1/6, 1/6, -13, -5/3, -3, 2/3, -1, -4, -4/3, -2/3
25/6, -23/6, -1/6, 17/6, 7/6, -1/6, -1/6, 1/6, -13, -5/3, -3, 2/3, -1, -4, -4/3, -2/3
end model 
begin model 
Label:MSSM564
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 31/3, 113/12, 8, 37/6, 47/12, 11/4, -13/12, 341/8, 323/24, 251/24, 59/8, 139/24, 49/24, 9/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -5/3, -4, -5, -6, -5, -4/3, -2, -41/2, -49/6, -29/6, -25/6, -7/6, 1/2, -1/2, -5/2
-23, -5/3, -4, -5, -6, -5, -4/3, -2, -41/2, -49/6, -29/6, -25/6, -7/6, 1/2, -1/2, -5/2
end model 
begin model 
Label:MSSM565
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 23/2, 95/12, 41/6, 23/4, 49/12, 2, -1/6, 1103/24, 265/24, 235/24, 215/24, 151/24, 125/24, 43/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 4, 7, 9, 17/3, 5, 2, -4/3, 94/3, 22/3, 16/3, 19/3, 4, 14/3, 7/3, 2/3
30, 4, 7, 9, 17/3, 5, 2, -4/3, 94/3, 22/3, 16/3, 19/3, 4, 14/3, 7/3, 2/3
end model 
begin model 
Label:MSSM566
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/8, 47/8, 127/24, 31/8, 89/24, 31/24, 29/24, 7/24, 1081/24, 289/24, 217/24, 65/8, 131/24, 65/24, 17/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -17/2, -17/2, -31/6, -19/6, -9/2, -3/2, 3/2, 107/3, 22/3, 16/3, 11/3, 19/3, 13/3, 4/3, -2
-51/2, -17/2, -17/2, -31/6, -19/6, -9/2, -3/2, 3/2, 107/3, 22/3, 16/3, 11/3, 19/3, 13/3, 4/3, -2
end model 
begin model 
Label:MSSM567
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 55/6, 33/4, 35/6, 15/4, 11/4, 23/12, 1/3, 199/6, 43/6, 41/6, 20/3, 10/3, 11/6, 17/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 9, 11, 26/3, 5, 2, -2/3, 3, -14/3, -5, -8/3, -8/3, -1/3, 8/3, 1/3, -5/3
26, 9, 11, 26/3, 5, 2, -2/3, 3, -14/3, -5, -8/3, -8/3, -1/3, 8/3, 1/3, -5/3
end model 
begin model 
Label:MSSM568
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 71/6, 121/12, 22/3, 29/6, 7/6, 7/12, -1/2, 461/12, 115/12, 89/12, 79/12, 71/12, 25/12, 17/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/6, 5/2, -1/6, 1/2, -11/6, -13/6, -1/6, -17/6, -1, -4/3, -5/3, -8/3, -8/3, 0, 2/3, 2/3
-19/6, 5/2, -1/6, 1/2, -11/6, -13/6, -1/6, -17/6, -1, -4/3, -5/3, -8/3, -8/3, 0, 2/3, 2/3
end model 
begin model 
Label:MSSM569
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/12, 37/4, 16/3, 13/4, 29/12, 29/12, 9/4, 5/6, 349/12, 77/12, 65/12, 47/12, 47/12, 15/4, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-151/6, -37/6, -41/6, -23/6, -7/2, -11/2, -17/6, -5/6, -49/6, -19/6, -1/2, 7/6, -5/6, 5/2, -7/6, -7/6
-151/6, -37/6, -41/6, -23/6, -7/2, -11/2, -17/6, -5/6, -49/6, -19/6, -1/2, 7/6, -5/6, 5/2, -7/6, -7/6
end model 
begin model 
Label:MSSM570
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 199/12, 79/6, 19/2, 97/12, 71/12, 29/12, 0, 48, 121/12, 31/4, 91/12, 29/4, 83/12, 7/2, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 5, 5, 5/3, 4, 2, 5/3, 1, 55/2, 53/6, 35/6, 29/6, 31/6, 13/6, 7/6, -5/6
15, 5, 5, 5/3, 4, 2, 5/3, 1, 55/2, 53/6, 35/6, 29/6, 31/6, 13/6, 7/6, -5/6
end model 
begin model 
Label:MSSM571
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 187/24, 169/24, 167/24, 143/24, 55/24, 47/24, 31/24, 1219/24, 283/24, 229/24, 69/8, 193/24, 131/24, 13/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 1/6, -3/2, -1/2, 11/6, 7/6, 5/2, 7/6, -98/3, -14/3, -19/3, -22/3, -23/3, -14/3, -4/3, -4/3
9/2, 1/6, -3/2, -1/2, 11/6, 7/6, 5/2, 7/6, -98/3, -14/3, -19/3, -22/3, -23/3, -14/3, -4/3, -4/3
end model 
begin model 
Label:MSSM572
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/3, 43/3, 11, 29/3, 25/4, 17/4, 5/4, -1/12, 887/24, 277/24, 71/8, 205/24, 119/24, 9/8, 9/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -3, -7/3, -1/3, -7/3, -10/3, -2, 1, 40/3, 5/3, 0, 5/3, 13/3, 1, 1, 5/3
-13, -3, -7/3, -1/3, -7/3, -10/3, -2, 1, 40/3, 5/3, 0, 5/3, 13/3, 1, 1, 5/3
end model 
begin model 
Label:MSSM573
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59/3, 41/6, 35/6, 23/12, 3/4, 1/3, 1/4, -1/4, 1073/24, 89/8, 229/24, 175/24, 157/24, 115/24, 65/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -4/3, -11/3, -2/3, -1/3, -4/3, 1/3, 7/3, 79/6, 35/6, 19/6, 23/6, 13/6, 1/2, -11/6, -5/6
-10/3, -4/3, -11/3, -2/3, -1/3, -4/3, 1/3, 7/3, 79/6, 35/6, 19/6, 23/6, 13/6, 1/2, -11/6, -5/6
end model 
begin model 
Label:MSSM574
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 19/2, 9, 89/12, 23/6, 35/12, 29/12, 0, 425/6, 109/6, 191/12, 73/6, 28/3, 43/6, 23/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 29/6, 47/6, 9/2, 3/2, 7/2, 7/6, 11/6, -13/6, 1/6, -5/6, -5/6, 11/6, -11/6, -1/6, -1/6
51/2, 29/6, 47/6, 9/2, 3/2, 7/2, 7/6, 11/6, -13/6, 1/6, -5/6, -5/6, 11/6, -11/6, -1/6, -1/6
end model 
begin model 
Label:MSSM575
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1547/24, 121/8, 323/24, 89/8, 61/8, 143/24, 73/24, -11/24, 399/8, 277/24, 251/24, 251/24, 187/24, 133/24, 61/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -7, -13/3, -4, -4/3, -2, 0, 1, 75/2, 15/2, 17/2, 13/2, 7/2, 19/6, 5/2, -1/2
-13, -7, -13/3, -4, -4/3, -2, 0, 1, 75/2, 15/2, 17/2, 13/2, 7/2, 19/6, 5/2, -1/2
end model 
begin model 
Label:MSSM576
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 143/12, 26/3, 95/12, 15/2, 73/12, 5/2, -5/12, 989/24, 265/24, 211/24, 133/24, 37/8, 91/24, 37/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -11/3, -10/3, -1/3, 7/3, -2/3, 4/3, 5/3, -19/3, -2/3, -4/3, -4/3, -1, -11/3, -10/3, 1/3
-10/3, -11/3, -10/3, -1/3, 7/3, -2/3, 4/3, 5/3, -19/3, -2/3, -4/3, -4/3, -1, -11/3, -10/3, 1/3
end model 
begin model 
Label:MSSM577
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 167/12, 127/12, 113/12, 8, 15/2, 11/3, 1/12, 851/24, 265/24, 187/24, 143/24, 137/24, 61/24, 5/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, -2, -5/3, -2, 1, -2, -1, 1, -31/2, -13/2, -35/6, -25/6, -13/6, 1/2, -5/2, -7/6
-28/3, -2, -5/3, -2, 1, -2, -1, 1, -31/2, -13/2, -35/6, -25/6, -13/6, 1/2, -5/2, -7/6
end model 
begin model 
Label:MSSM578
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1063/24, 83/8, 215/24, 187/24, 107/24, 101/24, 61/24, -23/24, 865/24, 157/24, 143/24, 45/8, 43/8, 27/8, 35/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -19/6, 1/2, -13/6, 1/2, 5/2, -7/6, 1/2, 12, 5, 7/3, 16/3, 3, 1, 1, 1
-5/6, -19/6, 1/2, -13/6, 1/2, 5/2, -7/6, 1/2, 12, 5, 7/3, 16/3, 3, 1, 1, 1
end model 
begin model 
Label:MSSM579
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
857/24, 91/8, 187/24, 149/24, 127/24, 25/8, 37/24, -3/8, 307/12, 89/12, 85/12, 13/4, 9/4, 7/4, 7/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -5, -8, -13/3, -7/3, -4, -1, 1, 25/2, 3/2, 7/2, 13/6, 19/6, 29/6, 11/6, 1/2
-19, -5, -8, -13/3, -7/3, -4, -1, 1, 25/2, 3/2, 7/2, 13/6, 19/6, 29/6, 11/6, 1/2
end model 
begin model 
Label:MSSM580
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 101/12, 101/12, 41/6, 23/6, 13/4, 5/3, 1/2, 869/24, 51/8, 51/8, 145/24, 41/8, 71/24, 61/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 29/3, 8, 6, 3, 0, 2, -2/3, -29/3, 1, -2/3, -11/3, -5/3, 1/3, -1/3, -2/3
30, 29/3, 8, 6, 3, 0, 2, -2/3, -29/3, 1, -2/3, -11/3, -5/3, 1/3, -1/3, -2/3
end model 
begin model 
Label:MSSM581
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/4, 27/2, 37/3, 127/12, 89/12, 4, 8/3, -13/12, 557/12, 32/3, 41/4, 53/6, 65/12, 59/12, 31/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -3, -20/3, -5, -4, -3, -1, -1, 67/6, 7/2, 23/6, 3/2, 1/2, 5/6, 13/6, -3/2
-77/3, -3, -20/3, -5, -4, -3, -1, -1, 67/6, 7/2, 23/6, 3/2, 1/2, 5/6, 13/6, -3/2
end model 
begin model 
Label:MSSM582
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
755/24, 221/24, 133/24, 127/24, 121/24, 19/8, 47/24, 11/24, 33, 19/2, 15/2, 11/2, 5, 11/3, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -19/6, 1/2, 1/6, 5/2, 11/6, -1/2, 1/2, 49/3, 1, 4, 4, 10/3, 2, 2, 2/3
-5/2, -19/6, 1/2, 1/6, 5/2, 11/6, -1/2, 1/2, 49/3, 1, 4, 4, 10/3, 2, 2, 2/3
end model 
begin model 
Label:MSSM583
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1147/24, 283/24, 81/8, 209/24, 151/24, 43/8, 43/24, -7/8, 1267/24, 91/8, 269/24, 199/24, 161/24, 127/24, 73/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/3, 31/3, 20/3, 10/3, 19/3, 16/3, 7/3, 4/3, 82/3, 11/3, 5, 4, 6, 20/3, 3, -1/3
101/3, 31/3, 20/3, 10/3, 19/3, 16/3, 7/3, 4/3, 82/3, 11/3, 5, 4, 6, 20/3, 3, -1/3
end model 
begin model 
Label:MSSM584
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 29/2, 163/12, 39/4, 89/12, 7/2, 35/12, -1, 503/12, 38/3, 31/3, 91/12, 5, 7/2, 8/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 9, 6, 16/3, 5, 11/3, 3, 0, 23/2, 31/6, 19/6, 1/2, 1/2, 1/2, 1/6, -17/6
30, 9, 6, 16/3, 5, 11/3, 3, 0, 23/2, 31/6, 19/6, 1/2, 1/2, 1/2, 1/6, -17/6
end model 
begin model 
Label:MSSM585
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 32/3, 107/12, 65/12, 5, 53/12, 3/2, 1, 335/6, 85/6, 67/6, 103/12, 97/12, 5, 7/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -7/3, -4/3, 0, 3, 0, 0, -2, -19/3, 0, -2/3, -1, -7/3, 0, 0, -1/3
-2, -7/3, -4/3, 0, 3, 0, 0, -2, -19/3, 0, -2/3, -1, -7/3, 0, 0, -1/3
end model 
begin model 
Label:MSSM586
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1123/24, 85/8, 83/8, 185/24, 151/24, 79/24, 41/24, 3/8, 235/6, 28/3, 28/3, 67/12, 9/2, 8/3, 29/12, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -16/3, -2, -3, -5, -4/3, -1, -1, 29/6, 7/6, -1/6, 1/6, 13/6, -7/6, 5/2, -1/6
-16, -16/3, -2, -3, -5, -4/3, -1, -1, 29/6, 7/6, -1/6, 1/6, 13/6, -7/6, 5/2, -1/6
end model 
begin model 
Label:MSSM587
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59/2, 109/12, 73/12, 41/12, 3, 11/4, 11/6, -2/3, 349/6, 46/3, 137/12, 65/6, 59/6, 6, 37/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 15/2, 9/2, 5/2, 5/2, 1/6, 17/6, 1/2, 9, 4, 14/3, 4/3, -4/3, -2, 0, -11/3
43/2, 15/2, 9/2, 5/2, 5/2, 1/6, 17/6, 1/2, 9, 4, 14/3, 4/3, -4/3, -2, 0, -11/3
end model 
begin model 
Label:MSSM588
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1019/24, 89/8, 235/24, 227/24, 133/24, 37/8, 19/8, 35/24, 179/4, 41/4, 31/4, 23/4, 23/4, 15/4, 31/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
134/3, 7, 8, 25/3, 19/3, 16/3, 5/3, -4/3, 113/6, 9/2, 5/2, 9/2, 5/6, 3/2, 13/6, -3/2
134/3, 7, 8, 25/3, 19/3, 16/3, 5/3, -4/3, 113/6, 9/2, 5/2, 9/2, 5/6, 3/2, 13/6, -3/2
end model 
begin model 
Label:MSSM589
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1469/24, 129/8, 103/8, 85/8, 205/24, 113/24, 49/24, -11/24, 389/8, 341/24, 277/24, 191/24, 49/8, 71/24, 19/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/3, -5, -2, -4, -4, -5/3, -1, -2, 1/2, 7/2, 17/6, 7/6, -11/6, -1/2, -1/6, 1/2
-53/3, -5, -2, -4, -4, -5/3, -1, -2, 1/2, 7/2, 17/6, 7/6, -11/6, -1/2, -1/6, 1/2
end model 
begin model 
Label:MSSM590
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/24, 91/8, 269/24, 81/8, 61/8, 127/24, 15/8, -13/8, 793/24, 193/24, 149/24, 49/8, 145/24, 85/24, 19/8, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -10/3, -8/3, -14/3, -8/3, 2/3, 5/3, -2/3, -44/3, -2, -5, -5/3, -5/3, -8/3, -1, 2
-25/3, -10/3, -8/3, -14/3, -8/3, 2/3, 5/3, -2/3, -44/3, -2, -5, -5/3, -5/3, -8/3, -1, 2
end model 
begin model 
Label:MSSM591
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/8, 307/24, 77/8, 223/24, 187/24, 97/24, 73/24, -7/24, 1013/24, 91/8, 209/24, 209/24, 143/24, 33/8, 29/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 3, 3, 6, 10/3, 2/3, -5/3, 4/3, -4, 2, 1, 1/3, -4/3, 1, 0, 1
17, 3, 3, 6, 10/3, 2/3, -5/3, 4/3, -4, 2, 1, 1/3, -4/3, 1, 0, 1
end model 
begin model 
Label:MSSM592
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/12, 23/2, 37/4, 47/6, 85/12, 35/6, 31/12, -1, 39, 59/6, 55/6, 16/3, 5, 14/3, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/6, -19/6, -13/6, -17/6, -7/6, -5/6, 5/6, 17/6, 5/2, -1/2, 5/2, 11/6, 3/2, 19/6, 11/6, 11/6
-49/6, -19/6, -13/6, -17/6, -7/6, -5/6, 5/6, 17/6, 5/2, -1/2, 5/2, 11/6, 3/2, 19/6, 11/6, 11/6
end model 
begin model 
Label:MSSM593
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1151/24, 295/24, 229/24, 217/24, 167/24, 45/8, 61/24, -1/8, 529/12, 73/6, 37/4, 73/12, 71/12, 29/6, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -7/3, -2, 1, 5/3, 1, -2, 1, -53/3, -22/3, -17/3, -8/3, -4/3, 2/3, -1/3, -3
3, -7/3, -2, 1, 5/3, 1, -2, 1, -53/3, -22/3, -17/3, -8/3, -4/3, 2/3, -1/3, -3
end model 
begin model 
Label:MSSM594
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 55/6, 53/6, 16/3, 16/3, 19/4, 5/6, 5/6, 148/3, 34/3, 32/3, 8, 37/6, 7/2, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 14/3, 8/3, 6, 5, 11/3, 2/3, -1/3, 70/3, 11/3, 5/3, 3, 20/3, 4, 4/3, 7/3
83/3, 14/3, 8/3, 6, 5, 11/3, 2/3, -1/3, 70/3, 11/3, 5/3, 3, 20/3, 4, 4/3, 7/3
end model 
begin model 
Label:MSSM595
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 10, 59/6, 103/12, 13/2, 16/3, 11/6, 1/2, 307/6, 13, 32/3, 61/6, 8, 5, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/6, 25/6, 25/6, 17/6, -1/2, 7/6, 1/6, -1/2, 17/6, -5/6, -1/6, 7/2, 19/6, 25/6, 1/2, 17/6
103/6, 25/6, 25/6, 17/6, -1/2, 7/6, 1/6, -1/2, 17/6, -5/6, -1/6, 7/2, 19/6, 25/6, 1/2, 17/6
end model 
begin model 
Label:MSSM596
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1561/24, 141/8, 343/24, 281/24, 75/8, 51/8, 25/8, 11/24, 63, 33/2, 29/2, 25/2, 53/6, 31/6, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-167/6, -3/2, -25/6, -15/2, -37/6, -19/6, -5/6, -13/6, 1/3, 2/3, 1, -4/3, 2/3, -1, -5/3, 2/3
-167/6, -3/2, -25/6, -15/2, -37/6, -19/6, -5/6, -13/6, 1/3, 2/3, 1, -4/3, 2/3, -1, -5/3, 2/3
end model 
begin model 
Label:MSSM597
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 27/2, 37/3, 133/12, 91/12, 9/2, 41/12, 1/3, 829/24, 239/24, 157/24, 119/24, 27/8, 43/24, 37/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, -5/3, -8/3, -1/3, -7/3, 2/3, 2/3, -5/3, -205/6, -19/6, -37/6, -41/6, -31/6, -11/2, -13/6, 7/6
4/3, -5/3, -8/3, -1/3, -7/3, 2/3, 2/3, -5/3, -205/6, -19/6, -37/6, -41/6, -31/6, -11/2, -13/6, 7/6
end model 
begin model 
Label:MSSM598
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/8, 293/24, 229/24, 73/8, 187/24, 133/24, 67/24, 5/24, 349/8, 283/24, 245/24, 175/24, 115/24, 35/8, 65/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -8/3, 0, 8/3, 11/3, 0, -1/3, -1, -23/6, -11/6, -5/6, -19/6, -11/6, 5/6, 1/6, 7/6
3, -8/3, 0, 8/3, 11/3, 0, -1/3, -1, -23/6, -11/6, -5/6, -19/6, -11/6, 5/6, 1/6, 7/6
end model 
begin model 
Label:MSSM599
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 121/12, 9, 37/6, 11/3, 41/12, 8/3, 5/4, 401/6, 35/2, 83/6, 23/2, 49/6, 13/2, 11/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 3, 11/3, 2, 4, 10/3, 1, 2, -1/6, -7/2, -3/2, 13/6, 9/2, 13/6, 5/6, -5/2
21, 3, 11/3, 2, 4, 10/3, 1, 2, -1/6, -7/2, -3/2, 13/6, 9/2, 13/6, 5/6, -5/2
end model 
begin model 
Label:MSSM600
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 169/12, 131/12, 103/12, 91/12, 4, 7/3, 1, 277/8, 167/24, 167/24, 43/8, 113/24, 27/8, 53/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-205/6, -71/6, -65/6, -49/6, -29/6, -7/6, 5/6, 1/6, -23/6, 23/6, 11/6, -1/6, -11/6, -7/2, -7/6, -7/6
-205/6, -71/6, -65/6, -49/6, -29/6, -7/6, 5/6, 1/6, -23/6, 23/6, 11/6, -1/6, -11/6, -7/2, -7/6, -7/6
end model 
begin model 
Label:MSSM601
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 151/12, 37/3, 43/4, 22/3, 23/4, 19/6, 1/6, 110/3, 9, 43/6, 79/12, 79/12, 11/2, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 1/6, 19/6, 25/6, 5/6, 13/6, 1/6, -5/6, 211/6, 41/6, 13/2, 29/6, 29/6, 23/6, 1/6, -17/6
101/6, 1/6, 19/6, 25/6, 5/6, 13/6, 1/6, -5/6, 211/6, 41/6, 13/2, 29/6, 29/6, 23/6, 1/6, -17/6
end model 
begin model 
Label:MSSM602
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/12, 163/12, 12, 137/12, 9, 65/12, 11/6, -1, 617/24, 215/24, 41/8, 107/24, 101/24, 35/24, 7/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-70/3, -5/3, -10/3, -5/3, -8/3, -13/3, -2/3, 5/3, -5, -2, 4/3, -2/3, -1, -1, -2/3, -7/3
-70/3, -5/3, -10/3, -5/3, -8/3, -13/3, -2/3, 5/3, -5, -2, 4/3, -2/3, -1, -1, -2/3, -7/3
end model 
begin model 
Label:MSSM603
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 32/3, 31/3, 41/4, 79/12, 21/4, 11/6, 3/2, 953/24, 91/8, 67/8, 181/24, 101/24, 19/8, 11/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 11/3, 7/3, 16/3, 8/3, 1/3, 4/3, -1/3, 17/6, 11/6, 11/6, 5/2, -1/2, -3/2, -1/2, -11/6
56/3, 11/3, 7/3, 16/3, 8/3, 1/3, 4/3, -1/3, 17/6, 11/6, 11/6, 5/2, -1/2, -3/2, -1/2, -11/6
end model 
begin model 
Label:MSSM604
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1115/24, 337/24, 99/8, 209/24, 119/24, 17/8, 11/8, -13/24, 679/12, 181/12, 151/12, 107/12, 37/6, 37/6, 9/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -3/2, -1/2, -25/6, -3/2, 1/6, -1/2, 1/2, -17, -5, -13/3, -1, 0, -5/3, 1/3, -4/3
-17/2, -3/2, -1/2, -25/6, -3/2, 1/6, -1/2, 1/2, -17, -5, -13/3, -1, 0, -5/3, 1/3, -4/3
end model 
begin model 
Label:MSSM605
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
357/8, 99/8, 253/24, 65/8, 109/24, 89/24, 35/24, -29/24, 517/12, 131/12, 121/12, 43/6, 21/4, 35/12, 7/6, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -1/3, 7/3, 16/3, 7/3, -2/3, 1/3, 8/3, -263/6, -61/6, -53/6, -49/6, -35/6, -37/6, -17/6, 1/2
-2/3, -1/3, 7/3, 16/3, 7/3, -2/3, 1/3, 8/3, -263/6, -61/6, -53/6, -49/6, -35/6, -37/6, -17/6, 1/2
end model 
begin model 
Label:MSSM606
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/8, 269/24, 215/24, 161/24, 137/24, 43/24, 7/8, -7/8, 467/12, 119/12, 85/12, 77/12, 71/12, 15/4, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -35/6, -29/6, -17/6, 1/6, 7/6, -5/6, 7/6, -35/6, -23/6, -7/6, 1/6, 1/2, -1/6, 1/6, -11/6
-41/6, -35/6, -29/6, -17/6, 1/6, 7/6, -5/6, 7/6, -35/6, -23/6, -7/6, 1/6, 1/2, -1/6, 1/6, -11/6
end model 
begin model 
Label:MSSM607
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 109/12, 31/6, 5, 23/6, 3, 1/2, -1/6, 109/3, 61/6, 25/3, 17/3, 5/2, 13/6, 5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, -19/6, -3/2, -3/2, 1/2, 1/2, -7/6, 55/2, 31/6, 35/6, 19/6, 37/6, 19/6, 1/6, 1/6
3/2, -1/2, -19/6, -3/2, -3/2, 1/2, 1/2, -7/6, 55/2, 31/6, 35/6, 19/6, 37/6, 19/6, 1/6, 1/6
end model 
begin model 
Label:MSSM608
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 14, 21/2, 41/6, 4, 41/12, 7/6, 1/12, 143/3, 41/3, 67/6, 8, 6, 3, 13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, -17/6, 5/6, 23/6, 23/6, 17/6, 3/2, -5/6, -113/3, -41/3, -10, -22/3, -13/3, -7/3, 0, 2/3
27/2, -17/6, 5/6, 23/6, 23/6, 17/6, 3/2, -5/6, -113/3, -41/3, -10, -22/3, -13/3, -7/3, 0, 2/3
end model 
begin model 
Label:MSSM609
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1043/24, 313/24, 241/24, 229/24, 139/24, 49/24, 41/24, 17/24, 1219/24, 293/24, 227/24, 197/24, 63/8, 107/24, 35/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 9/2, 15/2, 11/2, 13/6, 1/2, 5/6, -5/2, 13, 7/3, 16/3, 6, 7/3, -4/3, 1, 0
47/2, 9/2, 15/2, 11/2, 13/6, 1/2, 5/6, -5/2, 13, 7/3, 16/3, 6, 7/3, -4/3, 1, 0
end model 
begin model 
Label:MSSM610
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, -1/24, -1/24, -1/24, -1/24, 1/24, 11/24, 17/24, -1/3, -1/4, -1/6, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -5/6, 1/6, 19/6, 23/6, 1/6, -11/6, 7/6, 3/2, -1/2, 13/6, -7/6, -1/6, -1/6, 5/2, 5/2
-7/6, -5/6, 1/6, 19/6, 23/6, 1/6, -11/6, 7/6, 3/2, -1/2, 13/6, -7/6, -1/6, -1/6, 5/2, 5/2
end model 
begin model 
Label:MSSM611
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 7/12, 11/12, -11/24, -1/8, -1/24, -1/24, -1/24, -1/24, 1/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, 1/6, 1/6, 11/6, 11/6, 23/6, 5/6, 5/6, 13/6, 1/6, -7/6, 19/6, 19/6, 19/6, -3/2, 17/6
-1/6, 1/6, 1/6, 11/6, 11/6, 23/6, 5/6, 5/6, 13/6, 1/6, -7/6, 19/6, 19/6, 19/6, -3/2, 17/6
end model 
begin model 
Label:MSSM612
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 0, 1/12, 1/12, 1/12, 1/12, 5/6, -11/24, -1/24, -1/24, -1/24, -1/24, 1/24, 5/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 9/2, 7/2, -1/2, 1/6, 5/6, 11/6, -7/6, 7/2, 1/6, 3/2, 19/6, 7/2, 1/2, 5/2, 5/2
7/2, 9/2, 7/2, -1/2, 1/6, 5/6, 11/6, -7/6, 7/2, 1/6, 3/2, 19/6, 7/2, 1/2, 5/2, 5/2
end model 
begin model 
Label:MSSM613
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/24, -1/24, -1/24, -1/24, 1/24, 1/8, 23/24, -1/4, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -1/6, 1/6, 23/6, 9/2, 1/6, 1/6, 5/2, 4, -1, 2/3, 5/3, 11/3, 10/3, 7/3, -4/3
-7/6, -1/6, 1/6, 23/6, 9/2, 1/6, 1/6, 5/2, 4, -1, 2/3, 5/3, 11/3, 10/3, 7/3, -4/3
end model 
begin model 
Label:MSSM614
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 7/12, 3/4, -1/24, 1/24, 1/24, 1/24, 1/24, 7/8, 7/8, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/2, 1/6, 1/6, 1/6, 19/6, 19/6, 13/6, -11/6, 1/6, 1/2, 13/6, 9/2, 11/6, 17/6, 11/6
-1/2, 7/2, 1/6, 1/6, 1/6, 19/6, 19/6, 13/6, -11/6, 1/6, 1/2, 13/6, 9/2, 11/6, 17/6, 11/6
end model 
begin model 
Label:MSSM615
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 1/12, 1/12, 1/3, 2/3, -7/24, -1/24, -1/24, -1/24, -1/24, 13/24, 23/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, 1/3, 1, 4, 4/3, 10/3, -1, -1, 13/6, -5/6, 1/6, 17/6, 19/6, -7/6, 17/6, 17/6
-2/3, 1/3, 1, 4, 4/3, 10/3, -1, -1, 13/6, -5/6, 1/6, 17/6, 19/6, -7/6, 17/6, 17/6
end model 
begin model 
Label:MSSM616
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/12, 1/12, 1/12, 2/3, 2/3, 13/12, -1/2, -1/4, 0, 0, 0, 1/12, 1/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 13/3, -5/3, -5/3, 4/3, 4/3, 13/3, 8/3, 2/3, -2, 5/3, 7/3, 11/3, 2/3, 4/3, 11/3
2/3, 13/3, -5/3, -5/3, 4/3, 4/3, 13/3, 8/3, 2/3, -2, 5/3, 7/3, 11/3, 2/3, 4/3, 11/3
end model 
begin model 
Label:MSSM617
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, 1/24, 1/24, 1/24, 1/24, 1/24, 5/8, 25/24, -1/6, 0, 0, 1/12, 1/12, 1/12, 1/2, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -1/3, 0, 1/3, 2, 2, -4/3, 10/3, 1/3, 7/3, 7/3, -1/3, -1/3, 4/3, -5/3, 4/3
2, -1/3, 0, 1/3, 2, 2, -4/3, 10/3, 1/3, 7/3, 7/3, -1/3, -1/3, 4/3, -5/3, 4/3
end model 
begin model 
Label:MSSM618
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -1/24, -1/24, -1/24, -1/24, 1/24, 1/24, 13/24, -7/24, -5/24, 1/24, 1/24, 1/24, 1/24, 3/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 1/6, 1/6, 23/6, 23/6, -11/6, 17/6, -1/6, -11/6, 9/2, -11/6, -11/6, 1/6, 19/6, 13/6, 17/6
19/6, 1/6, 1/6, 23/6, 23/6, -11/6, 17/6, -1/6, -11/6, 9/2, -11/6, -11/6, 1/6, 19/6, 13/6, 17/6
end model 
begin model 
Label:MSSM619
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/24, 1/24, 1/24, 1/24, 1/24, 13/24, 5/8, 9/8, -1/4, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 1/3, 2/3, 2/3, 5/3, -2, -2, 11/3, -2/3, 5/3, -1, 1, -1, -1, 2, 11/3
1/3, 1/3, 2/3, 2/3, 5/3, -2, -2, 11/3, -2/3, 5/3, -1, 1, -1, -1, 2, 11/3
end model 
begin model 
Label:MSSM620
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 0, 0, 1/12, 1/12, 1/12, 1/3, 2/3, -1/4, -1/6, -1/6, 1/12, 1/12, 1/12, 1/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, -3/2, 3/2, 5/2, 7/2, 7/2, 7/2, 25/6, 8/3, -1, 1/3, -1, -1, 1, 8/3, 7/3
5/6, -3/2, 3/2, 5/2, 7/2, 7/2, 7/2, 25/6, 8/3, -1, 1/3, -1, -1, 1, 8/3, 7/3
end model 
begin model 
Label:MSSM621
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 1/12, 1/3, 5/12, 1, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -7/6, 13/6, 9/2, 1/6, 17/6, 23/6, -1/2, 3/2, -1/6, 1/6, 1/6, 19/6, 25/6, -1/2, 25/6
-11/6, -7/6, 13/6, 9/2, 1/6, 17/6, 23/6, -1/2, 3/2, -1/6, 1/6, 1/6, 19/6, 25/6, -1/2, 25/6
end model 
begin model 
Label:MSSM622
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/4, -1/12, 0, 0, 1/12, 1/12, 1, -7/24, -1/24, 1/24, 1/24, 1/24, 1/8, 7/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, -4/3, 10/3, -4/3, 10/3, 5/3, 8/3, 4/3, -3/2, 1/6, -1/6, 17/6, 17/6, 25/6, 13/6, -11/6
1/3, -4/3, 10/3, -4/3, 10/3, 5/3, 8/3, 4/3, -3/2, 1/6, -1/6, 17/6, 17/6, 25/6, 13/6, -11/6
end model 
begin model 
Label:MSSM623
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 7/12, 7/12, 3/4, -1/2, -1/4, 0, 1/12, 1/12, 1/12, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -1/6, 5/2, 7/2, 9/2, -3/2, 5/2, -1/6, -1, -2/3, 1, -4/3, 1, 2, 5/3, 4
-7/6, -1/6, 5/2, 7/2, 9/2, -3/2, 5/2, -1/6, -1, -2/3, 1, -4/3, 1, 2, 5/3, 4
end model 
begin model 
Label:MSSM624
SpaceGroup:Geometry/Geometry_Z12-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 3/4, 3/4, 3/4, 3/4, 3/4, 5/12, 1/4, -1/6, 1, 1, 3/4, 1/2, 1/2, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
end model 


==> anc/Z12-I_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
357/8, 257/24, 217/24, 197/24, 151/24, 61/24, 53/24, 25/24, 707/24, 169/24, 143/24, 127/24, 49/24, 23/24, 23/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
62/3, 5, 2, 17/3, 2, 7/3, -2/3, 3, -16/3, -2/3, 5/3, -5/3, -5/3, -4/3, -7/3, 4/3
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/8, 277/24, 85/8, 235/24, 49/8, 145/24, 55/24, 13/8, 167/6, 33/4, 41/6, 35/12, 29/12, 3/2, 1/2, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
13/6, 31/6, 13/6, -1/6, -11/6, -13/6, 5/6, 5/2, 31/3, 5, 10/3, -1/3, 5/3, 1, 0, -1/3
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1111/24, 289/24, 81/8, 233/24, 53/8, 121/24, 23/8, 11/24, 949/24, 233/24, 167/24, 45/8, 119/24, 89/24, 55/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
1/6, -1/6, 17/6, 17/6, 5/6, 7/6, -5/6, 7/6, -131/6, -31/6, -9/2, -7/2, -7/2, -17/6, -5/6, -5/2
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 103/8, 81/8, 203/24, 47/8, 127/24, 77/24, -5/24, 557/12, 113/12, 23/3, 91/12, 43/6, 29/6, 7/6, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
43/6, 13/6, 7/6, -7/6, 11/6, -7/6, 1/2, -11/6, -4/3, 11/3, 2/3, 4/3, 5/3, -5/3, -4/3, 5/3
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/8, 377/24, 311/24, 75/8, 53/8, 73/24, 47/24, -29/24, 131/3, 35/3, 47/6, 91/12, 77/12, 13/4, 11/6, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
49/3, 20/3, 5, 5/3, -2, -5/3, 1, -1/3, 35/3, 8/3, 13/3, 16/3, 5/3, 3, 1/3, -1/3
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65, 73/4, 193/12, 73/6, 55/6, 77/12, 11/4, 1/3, 325/8, 221/24, 69/8, 55/8, 139/24, 53/24, 5/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
-35/6, 5/2, 11/6, -3/2, -3/2, 3/2, 1/2, 5/2, -115/6, -31/6, -17/6, -5/2, -35/6, -13/6, -13/6, -1/6
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 25/2, 61/6, 9, 25/3, 23/4, 13/4, -1/6, 53/2, 65/12, 65/12, 47/12, 23/12, 3/2, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
4, 4/3, 10/3, 11/3, 3, -1/3, -2, -1, -47/2, -43/6, -43/6, -25/6, -19/6, -7/2, -7/6, 1/2
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 65/6, 115/12, 79/12, 71/12, 41/12, 3/4, 7/12, 53, 25/2, 12, 39/4, 73/12, 13/4, 5/2, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
-11/2, -5/6, -1/6, -1/6, 7/6, -3/2, 1/2, 1/2, -71/2, -17/2, -17/2, -15/2, -23/6, -1/2, -1/2, 13/6
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 9, 103/12, 8, 79/12, 35/12, 7/4, -13/12, 1261/24, 343/24, 251/24, 199/24, 199/24, 151/24, 77/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
104/3, 14/3, 25/3, 23/3, 14/3, 7/3, 1, -2/3, 61/6, 13/6, 23/6, 13/6, -5/6, -11/6, 11/6, 7/6
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 43/4, 121/12, 13/2, 71/12, 65/12, 2, 5/3, 164/3, 161/12, 10, 17/2, 15/2, 11/2, 7/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
23/3, 5, 11/3, 7/3, 5/3, 2/3, -1/3, 2/3, 31/3, 13/3, 4, 2, 0, -1, -2, 1
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 139/12, 121/12, 17/2, 21/4, 14/3, 7/3, 3/4, 337/8, 223/24, 73/8, 45/8, 41/8, 33/8, 11/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
-43/6, 7/6, -5/2, -7/6, 7/6, -5/2, 1/2, 1/2, -33/2, -49/6, -9/2, -13/2, -7/2, -1/2, 1/2, 7/6
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 157/12, 73/6, 39/4, 35/6, 13/4, 7/3, -17/12, 749/24, 245/24, 173/24, 47/8, 91/24, 25/24, 23/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
-77/6, -11/6, -3/2, -9/2, -3/2, 1/2, -1/2, 3/2, 49/2, 19/6, 41/6, 37/6, 5/2, 7/6, -5/2, -1/2
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1259/24, 299/24, 85/8, 217/24, 61/8, 41/8, 11/8, -25/24, 1369/24, 323/24, 89/8, 69/8, 185/24, 47/8, 55/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
41/6, 13/6, 7/6, 1/6, 7/6, 3/2, -5/6, -13/6, -116/3, -28/3, -10, -7, -10/3, -6, -8/3, 1/3
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1013/24, 289/24, 199/24, 173/24, 91/24, 23/8, 47/24, -29/24, 1235/24, 299/24, 95/8, 223/24, 59/8, 89/24, 5/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
-13/2, -13/6, 3/2, -1/2, -11/6, 11/6, -7/6, -5/2, 16/3, 4/3, -1, 5/3, -2, -2/3, 2, -2/3
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 251/24, 251/24, 191/24, 43/8, 53/24, 17/8, 1/24, 587/12, 38/3, 119/12, 28/3, 71/12, 17/4, 7/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
-199/6, -13/2, -17/2, -15/2, -17/2, -31/6, -5/2, 1/2, 83/6, 25/6, 9/2, 47/6, 29/6, 7/6, -1/6, 7/6
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 29/3, 53/6, 21/4, 21/4, 11/6, 11/12, 3/4, 965/24, 281/24, 211/24, 125/24, 53/24, 43/24, 43/24, -41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
11/6, -1/6, -11/6, 1/6, 1/6, -3/2, 7/6, 13/6, 127/6, 25/6, 5/6, 7/6, 7/6, 29/6, 11/6, -7/6
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 119/12, 29/3, 113/12, 23/4, 21/4, 7/3, 3/2, 79/2, 22/3, 13/2, 19/3, 11/2, 55/12, 29/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
98/3, 8, 5, 22/3, 4, 8/3, 1/3, -4/3, -27, -22/3, -4, -10/3, -4, -7/3, -5/3, -1
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1175/24, 81/8, 241/24, 167/24, 155/24, 121/24, 41/24, -9/8, 337/8, 91/8, 79/8, 71/8, 45/8, 17/8, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
-77/3, -13/3, -4, -8/3, -11/3, -16/3, -10/3, -1/3, 10/3, 7/3, -4/3, 5/3, -1/3, -11/3, -2/3, 2/3
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 245/24, 81/8, 161/24, 31/8, 91/24, 53/24, -13/8, 1175/24, 359/24, 265/24, 181/24, 169/24, 83/24, 47/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
187/6, 31/6, 37/6, 7/2, 11/6, 25/6, 17/6, -1/6, -49/6, -13/6, -17/6, -17/6, -11/6, 5/6, -13/6, 7/6
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1199/24, 269/24, 259/24, 227/24, 137/24, 95/24, 49/24, -9/8, 122/3, 131/12, 53/6, 7, 25/4, 65/12, 5/3, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
-59/6, -35/6, -13/6, 7/6, -3/2, 7/6, 1/6, 5/6, -131/6, -31/6, -43/6, -23/6, -11/6, -1/6, -17/6, 5/6
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/12, 34/3, 131/12, 31/3, 49/6, 55/12, 2/3, 5/12, 28, 19/3, 37/6, 67/12, 25/6, 25/6, 7/6, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
28/3, -4/3, 1/3, 7/3, 1, 2, 8/3, 1, -13/2, 5/6, -11/6, -7/6, 13/6, -5/6, 13/6, 7/6
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/8, 289/24, 265/24, 185/24, 133/24, 37/8, 65/24, 3/8, 1729/24, 409/24, 117/8, 307/24, 81/8, 53/8, 73/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
-26, -9, -17/3, -20/3, -11/3, -13/3, -1, -5/3, -100/3, -22/3, -5, -16/3, -6, -3, -4/3, 0
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 155/12, 113/12, 13/2, 16/3, 13/3, 5/12, 5/12, 257/6, 25/2, 59/6, 37/6, 25/6, 9/4, 11/6, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
15, 0, 2, 5, 8/3, 3, 1, 2/3, 26/3, 1/3, 11/3, 11/3, 13/3, 2/3, -1/3, 1
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 73/6, 43/4, 95/12, 35/6, 10/3, 7/3, 1/12, 30, 53/6, 47/6, 5, 49/12, 35/12, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
25, 25/3, 20/3, 5, 4, 1/3, -1/3, 1, -12, -19/3, -16/3, -2, 5/3, -2/3, 2, -2/3
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 283/24, 75/8, 51/8, 47/8, 35/8, 41/24, 1/8, 1255/24, 307/24, 85/8, 223/24, 73/8, 149/24, 65/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
95/6, 11/2, 11/2, 17/6, 3/2, -13/6, 1/6, 3/2, 5/2, -1/2, -5/2, -3/2, -1/2, -1/2, 5/6, 1/6
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 21/2, 97/12, 61/12, 17/6, 2, 5/3, -3/2, 113/2, 65/4, 155/12, 19/2, 83/12, 14/3, 5/3, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
-137/6, -25/6, -23/6, -17/6, -29/6, -9/2, -11/6, 1/6, -1/3, 8/3, 1/3, -10/3, -8/3, -1/3, -1/3, 2/3
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1303/24, 99/8, 75/8, 73/8, 197/24, 113/24, 73/24, -5/8, 527/12, 59/6, 37/4, 15/2, 65/12, 55/12, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
-40/3, -13/3, -11/3, -2/3, 2, -5/3, 1/3, -4/3, 11/6, -19/6, -1/6, 7/6, 29/6, 13/6, 13/6, 7/6
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/3, 46/3, 49/4, 37/4, 25/4, 53/12, 7/3, 1/3, 689/12, 193/12, 151/12, 113/12, 8, 16/3, 29/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
-17/3, 7/3, 3, 2/3, -5/3, -2, -7/3, -1, -53/3, -16/3, -10/3, -11/3, -1, -7/3, -2/3, -8/3
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/24, 281/24, 187/24, 41/8, 119/24, 55/24, 55/24, -19/24, 133/4, 43/4, 31/4, 49/12, 13/4, 5/2, 5/3, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
74/3, 17/3, 6, 11/3, 7/3, 10/3, 4/3, -7/3, -11/2, -3/2, -3/2, -23/6, -5/2, -7/2, -7/6, -5/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 107/8, 227/24, 217/24, 61/8, 113/24, 13/8, 11/24, 1435/24, 427/24, 347/24, 293/24, 209/24, 127/24, 55/24, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
-80/3, -8, -26/3, -5, -13/3, -4/3, -3, 1/3, -23/6, -23/6, -25/6, -7/6, -7/6, 7/6, -11/6, -1/2
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1499/24, 129/8, 347/24, 259/24, 185/24, 41/8, 37/24, -3/8, 421/12, 119/12, 22/3, 29/6, 47/12, 2, 11/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
-18, -19/3, -22/3, -16/3, -5/3, -1, 1, -2/3, 74/3, 16/3, 14/3, 5/3, 13/3, 1, 4/3, -1/3
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 191/12, 41/3, 21/2, 20/3, 16/3, 17/12, -13/12, 247/4, 33/2, 27/2, 61/6, 55/6, 27/4, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
-11/6, -9/2, -7/6, 7/6, -1/6, 11/6, -1/6, -7/6, 7, 0, 0, 5/3, -4/3, 2, 1, -1
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/4, 40/3, 157/12, 49/4, 103/12, 14/3, 17/12, -1/4, 133/3, 23/2, 45/4, 22/3, 77/12, 65/12, 3/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
71/2, 19/6, 41/6, 53/6, 43/6, 7/2, -1/6, -3/2, 101/3, 6, 4, 14/3, 19/3, 10/3, 0, -2
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/4, 31/6, 17/4, 10/3, 29/12, 7/3, 5/3, -7/12, 381/8, 111/8, 83/8, 59/8, 31/8, 31/8, 15/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
-17, -3, -19/3, -16/3, -7/3, -1/3, -7/3, 0, 88/3, 22/3, 11/3, 4, 11/3, 7/3, -2/3, -5/3
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 47/3, 51/4, 107/12, 35/6, 14/3, 35/12, 5/12, 253/8, 67/8, 67/8, 51/8, 43/8, 73/24, 5/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
31, 5, 7, 16/3, 14/3, 3, 2/3, -8/3, -15, -3, -4, -2, -4, -13/3, -5/3, -2
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1237/24, 361/24, 91/8, 65/8, 193/24, 115/24, 55/24, -11/8, 505/24, 133/24, 115/24, 31/8, 83/24, 27/8, 15/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
59/3, 16/3, 26/3, 16/3, 10/3, 5/3, -1/3, -5/3, 97/6, 5/6, 25/6, 19/6, 5/6, 3/2, 13/6, 7/6
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 119/12, 113/12, 47/6, 41/6, 7/2, 29/12, 1/6, 471/8, 123/8, 307/24, 265/24, 205/24, 37/8, 43/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
4, -5/3, 1/3, -1, 4/3, 1, 4/3, 0, 13, 0, 2/3, -1/3, 5/3, 4, 8/3, 1/3
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 85/6, 169/12, 47/4, 95/12, 53/12, 2/3, 5/12, 533/12, 11, 35/4, 19/3, 14/3, 55/12, 13/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
95/6, 7/6, 1/2, 3/2, 29/6, 11/2, 5/2, 5/6, -31/3, -6, -5, -5/3, -1/3, 4/3, -2/3, 2
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
769/12, 181/12, 181/12, 137/12, 119/12, 6, 13/6, 1/12, 45, 47/4, 21/2, 107/12, 65/12, 17/6, 13/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
59/3, 28/3, 19/3, 17/3, 8/3, 4/3, 1, 2/3, -13, -14/3, -2, 1, -2, -11/3, 0, -3
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 133/12, 39/4, 17/2, 8, 9/2, 7/6, -1/12, 461/8, 125/8, 289/24, 215/24, 61/8, 35/8, 19/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
-38/3, -2/3, -4/3, -8/3, -5/3, -7/3, -2, 2/3, -4, -1, -7/3, 1/3, -3, -1, 2, -1
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1025/24, 265/24, 87/8, 197/24, 47/8, 29/8, 83/24, 3/8, 1031/24, 253/24, 83/8, 175/24, 55/8, 85/24, 15/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
223/6, 61/6, 73/6, 55/6, 35/6, 13/6, -3/2, 5/6, -109/3, -11/3, -5, -20/3, -8, -14/3, -2, 1/3
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 85/8, 83/8, 79/8, 151/24, 121/24, 59/24, -7/8, 671/12, 101/6, 157/12, 29/3, 25/4, 13/4, 1, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
22/3, 1, 2/3, -1/3, -2/3, 7/3, -1/3, -2/3, -31/3, -8/3, -2/3, -13/3, -5, -2, 0, -1/3
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 61/6, 109/12, 22/3, 5, 23/12, 4/3, 1, 1261/24, 341/24, 305/24, 217/24, 179/24, 31/8, 65/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
-16, -14/3, -2, -8/3, -7/3, 1/3, 2/3, 0, 16/3, -4/3, 5/3, 10/3, 17/3, 2, -1/3, 1/3
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/12, 44/3, 79/6, 23/2, 47/6, 25/6, 35/12, 2/3, 529/12, 35/3, 125/12, 97/12, 23/3, 25/6, 11/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
91/6, 25/6, 7/6, 3/2, 7/2, 1/2, 3/2, -5/6, 26/3, -5/3, 1/3, 5/3, -5/3, 1/3, 10/3, 1/3
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/8, 367/24, 91/8, 191/24, 113/24, 71/24, 11/8, -9/8, 275/8, 79/8, 61/8, 51/8, 35/8, 35/8, 55/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
-28/3, -5/3, 0, -8/3, -1, -11/3, -1, 0, 7/2, -1/2, 1/2, 7/2, 7/2, 1/2, 1/6, 17/6
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 19/2, 79/12, 67/12, 11/2, 9/4, 5/3, -17/12, 467/8, 129/8, 113/8, 83/8, 175/24, 29/8, 13/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
35/6, -17/6, -13/6, 7/6, 23/6, 1/2, 13/6, 5/6, -17/2, -9/2, -9/2, -5/2, -1/6, 1/2, -5/2, -7/6
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 41/4, 17/2, 31/4, 59/12, 25/12, 11/6, 13/12, 91/2, 143/12, 121/12, 25/4, 31/6, 3, 7/3, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
-35/6, 1/6, -5/6, -17/6, 5/6, -5/2, -11/6, 5/6, -37/2, -5/2, -5/2, -13/6, -11/6, -9/2, -3/2, -1/2
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 91/6, 41/3, 13, 113/12, 37/6, 8/3, -7/12, 447/8, 317/24, 83/8, 67/8, 61/8, 41/8, 23/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
-44/3, -19/3, -16/3, -5/3, -5/3, -7/3, 1, 5/3, -23, -11/3, -4, -2, -3, -4, -2, -1/3
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 40/3, 37/3, 31/3, 47/6, 14/3, 19/12, 2/3, 1001/24, 257/24, 233/24, 211/24, 155/24, 85/24, 29/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
7/2, -1/2, -5/2, -1/6, 7/6, 13/6, -1/6, 5/2, 91/6, 19/6, 19/6, 35/6, 19/6, -1/6, -5/6, -5/6
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1019/24, 85/8, 229/24, 61/8, 47/8, 83/24, 19/8, 29/24, 497/12, 91/12, 91/12, 29/4, 19/3, 19/4, 31/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
-20/3, 13/3, 7/3, -2/3, -13/3, -2, -1/3, -4/3, -14/3, -1/3, -1/3, -2, 5/3, -1, 5/3, -1
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/24, 103/8, 217/24, 175/24, 39/8, 37/8, 37/24, 5/8, 649/24, 223/24, 45/8, 97/24, 65/24, 11/8, 3/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
-38/3, -10/3, -7/3, -2/3, 4/3, -4/3, -1, 8/3, 41/6, 29/6, 11/2, 11/6, -5/6, -3/2, -1/2, 7/6
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 161/12, 39/4, 29/3, 35/6, 19/6, 4/3, -11/12, 163/4, 121/12, 25/3, 95/12, 14/3, 15/4, 7/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
-47/6, -23/6, -11/6, -5/2, -1/6, -11/6, 11/6, -11/6, -42, -34/3, -25/3, -17/3, -14/3, -5, -2, 5/3
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/24, 55/8, 37/8, 9/8, 23/24, 23/24, 7/8, 11/24, 647/24, 187/24, 45/8, 101/24, 85/24, 59/24, 13/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
-47/6, -17/6, -9/2, -13/6, 1/6, 1/6, 5/6, -11/6, 47/6, 19/6, 11/2, 23/6, 1/6, 5/6, -3/2, 3/2
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 93/8, 205/24, 163/24, 131/24, 23/8, 29/24, 11/24, 121/2, 50/3, 57/4, 31/3, 91/12, 17/4, 3/2, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
-173/6, -47/6, -61/6, -13/2, -25/6, -1/2, -1/2, -1/6, 15/2, 17/6, 3/2, 7/6, 1/6, -5/2, 1/2, 13/6
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 47/3, 47/4, 11, 97/12, 27/4, 35/12, -1/3, 917/24, 217/24, 71/8, 55/8, 127/24, 103/24, 17/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
17, 25/3, 16/3, 8/3, 2, 2/3, -1, 1, -103/3, -17/3, -8, -7, -20/3, -11/3, -1, -5/3
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 151/12, 37/3, 113/12, 49/6, 41/6, 37/12, 5/6, 269/6, 151/12, 61/6, 49/6, 6, 10/3, 31/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
161/6, 31/6, 35/6, 35/6, 41/6, 29/6, 7/6, 5/6, 185/6, 21/2, 53/6, 31/6, 11/2, 17/6, -1/2, 3/2
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1405/24, 343/24, 295/24, 85/8, 65/8, 121/24, 55/24, -11/8, 83/2, 12, 119/12, 19/3, 67/12, 7/2, 31/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
63/2, 53/6, 15/2, 43/6, 25/6, 31/6, 17/6, -1/2, 17, 5, 14/3, 13/3, 7/3, -1, -2/3, -3
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1037/24, 81/8, 233/24, 175/24, 85/24, 21/8, 19/8, -3/8, 333/8, 283/24, 211/24, 133/24, 113/24, 101/24, 25/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
-11/6, 5/6, -1/2, -17/6, -1/6, 11/6, 1/6, -13/6, -9, -11/3, -8/3, -2/3, -4/3, 5/3, -1, -2
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
267/8, 197/24, 179/24, 151/24, 41/8, 23/8, 19/24, -7/24, 181/6, 19/2, 6, 19/4, 41/12, 5/2, 7/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
-44/3, -17/3, -4, -11/3, -4/3, 0, 0, 2/3, -155/6, -15/2, -15/2, -15/2, -23/6, -7/2, -1/6, 7/6
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 41/4, 29/4, 37/6, 6, 59/12, 5/3, -11/12, 1313/24, 389/24, 299/24, 79/8, 169/24, 31/8, 23/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
-65/6, -23/6, -31/6, -17/6, -11/6, -13/6, 1/6, 7/6, 27, 5, 10/3, 14/3, 20/3, 13/3, 3, 0
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
773/24, 223/24, 61/8, 145/24, 109/24, 77/24, 55/24, 19/24, 269/6, 139/12, 25/3, 35/6, 53/12, 15/4, 15/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
-32, -6, -6, -17/3, -25/3, -5, -4/3, 5/3, -16, 0, 1, -2, -13/3, -1, -1, 8/3
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 65/6, 65/6, 8, 29/4, 19/4, 2, -23/12, 1331/24, 319/24, 311/24, 275/24, 187/24, 97/24, 55/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
-97/3, -20/3, -23/3, -4, -10/3, -8/3, -2/3, 8/3, -53/6, -1/6, -17/6, -17/6, -25/6, -7/6, -7/6, -13/6
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/8, 209/24, 187/24, 51/8, 119/24, 29/8, 11/8, 29/24, 1375/24, 349/24, 329/24, 271/24, 179/24, 151/24, 65/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
199/6, 41/6, 29/6, 47/6, 25/6, 31/6, 11/6, -1/2, -44/3, -17/3, -10/3, -14/3, -7/3, -5/3, -1/3, 2/3
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 32/3, 107/12, 65/12, 61/12, 11/4, 2, -1/2, 275/8, 77/8, 61/8, 163/24, 95/24, 35/24, 35/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
37/3, 20/3, 10/3, 7/3, 5/3, 4/3, 11/3, 0, -15, -5, -3, -4/3, 1/3, 1/3, -5/3, 2/3
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 53/4, 19/2, 17/2, 59/12, 19/4, 13/4, 0, 905/24, 241/24, 157/24, 133/24, 97/24, 89/24, 19/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
11/3, -5/3, -2, -5/3, -2/3, 2/3, 7/3, -4/3, -59/6, 5/6, 5/6, -13/6, 5/6, -11/6, -7/6, 11/6
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 115/12, 25/3, 16/3, 5, 7/2, 3/2, 5/4, 479/12, 35/4, 23/3, 15/2, 67/12, 13/3, 3/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
113/6, 19/6, 1/2, 17/6, 19/6, 17/6, -5/6, 1/6, -41/6, -17/6, -13/6, 1/6, 5/6, 7/6, -5/6, -5/6
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 65/6, 65/6, 28/3, 109/12, 77/12, 5/2, -5/12, 259/6, 121/12, 109/12, 95/12, 17/3, 23/12, 23/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
-59/3, -5, -19/3, -11/3, -1/3, -2/3, -10/3, -1/3, 22/3, -4/3, -4/3, 4/3, 7/3, 10/3, 4/3, 7/3
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1181/24, 277/24, 277/24, 211/24, 133/24, 25/8, 71/24, 11/24, 691/12, 41/3, 32/3, 31/3, 31/3, 77/12, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
-19/2, -11/6, -9/2, -7/2, -13/6, -1/2, 11/6, -7/6, -31/3, -2/3, -8/3, -10/3, -13/3, -2/3, -1/3, 7/3
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 67/6, 133/12, 35/4, 37/6, 14/3, 23/12, -3/4, 1331/24, 367/24, 99/8, 209/24, 137/24, 83/24, 37/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
16/3, 2/3, 2/3, 4/3, -4/3, -1/3, -5/3, -2/3, -41/3, -14/3, -11/3, -10/3, 1/3, 3, 2/3, -2/3
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
649/12, 169/12, 25/2, 41/4, 83/12, 11/2, 3, -2/3, 167/4, 115/12, 25/3, 25/4, 16/3, 19/4, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
-133/6, -19/2, -41/6, -25/6, -5/2, -3/2, 7/6, -1/2, -73/2, -73/6, -67/6, -15/2, -25/6, -7/2, -11/6, 5/6
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/24, 209/24, 167/24, 161/24, 149/24, 143/24, 83/24, 5/24, 46, 61/6, 10, 55/6, 23/4, 41/12, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
1, 7, 10/3, 0, -3, -1, 7/3, 1, -271/6, -83/6, -67/6, -47/6, -31/6, -5/2, -5/6, -1/6
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 151/12, 41/4, 47/6, 25/4, 19/6, 5/3, 19/12, 331/12, 22/3, 17/4, 10/3, 19/6, 5/2, 5/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
-25/6, -25/6, -23/6, -5/6, -7/6, 11/6, 5/6, 5/6, -3, 11/3, 0, -2, -1/3, -2, 5/3, 2/3
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 47/4, 127/12, 8, 61/12, 25/6, 19/12, 3/2, 581/24, 61/8, 41/8, 79/24, 9/8, 9/8, 25/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
67/3, 22/3, 23/3, 20/3, 11/3, 2/3, -4/3, -1/3, -20, -16/3, -6, -14/3, -2, -5, -7/3, -2/3
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1427/24, 373/24, 97/8, 77/8, 215/24, 41/8, 19/8, -1/24, 287/6, 71/6, 23/2, 103/12, 23/4, 23/4, 41/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
88/3, 8, 17/3, 22/3, 11/3, 14/3, 4/3, 4/3, 19/3, 10/3, 3, 4/3, 2, 1, -7/3, -2/3
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/24, 77/8, 173/24, 157/24, 37/8, 47/24, 13/8, -19/24, 1093/24, 217/24, 215/24, 211/24, 181/24, 29/8, 67/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
51/2, 15/2, 31/6, 3/2, 3/2, 5/2, 7/2, 1/6, -4/3, -14/3, -4/3, -1, 8/3, 7/3, 5/3, 1/3
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 99/8, 93/8, 203/24, 139/24, 33/8, 9/8, 5/24, 913/24, 253/24, 181/24, 57/8, 43/8, 113/24, 23/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
52/3, 13/3, 11/3, 16/3, 7/3, 7/3, 8/3, 0, -181/6, -31/6, -29/6, -29/6, -43/6, -29/6, -13/6, -5/6
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 83/6, 145/12, 35/4, 20/3, 59/12, 13/12, -5/6, 159/4, 31/3, 27/4, 25/4, 35/6, 19/4, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
7, 2, -4/3, 1, 4, 2/3, 1/3, -7/3, -19/2, -11/6, -7/2, -5/2, -5/6, 5/2, -1/2, 3/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 23/2, 119/12, 9, 16/3, 41/12, 10/3, 1/2, 231/8, 167/24, 151/24, 95/24, 23/8, 55/24, 17/8, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
-221/6, -55/6, -43/6, -43/6, -29/6, -17/6, 1/2, 5/6, -25/2, -11/6, -25/6, -17/6, -11/2, -19/6, -1/2, 7/6
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 29/3, 26/3, 27/4, 67/12, 15/4, 11/3, -1/12, 179/3, 47/3, 157/12, 119/12, 55/6, 6, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
-31/6, 1/6, 1/6, -7/6, 1/6, 17/6, 7/6, 11/6, -5/3, -2/3, -13/3, -4, -1, 0, 5/3, 0
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1087/24, 95/8, 71/8, 69/8, 125/24, 91/24, 25/24, -3/8, 353/6, 46/3, 149/12, 41/4, 25/3, 5, 5/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
41/2, 13/2, 19/6, 19/6, 9/2, 3/2, 1/6, -5/6, -106/3, -19/3, -28/3, -22/3, -16/3, -8/3, -5/3, -4/3
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/24, 85/8, 75/8, 137/24, 37/8, 67/24, 55/24, 11/8, 533/12, 21/2, 53/6, 8, 49/12, 7/2, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
-19/2, -9/2, -13/6, -23/6, -17/6, -3/2, 3/2, -7/6, -7/6, 7/2, 13/6, -3/2, -17/6, -11/2, -13/6, 5/6
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/8, 179/24, 175/24, 41/8, 115/24, 31/8, 25/24, -1/24, 1141/24, 229/24, 229/24, 157/24, 157/24, 157/24, 29/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
-6, -14/3, -4/3, 7/3, 1, -2, 2/3, -4/3, -22/3, -1/3, -10/3, -4/3, -4/3, -4/3, -2, -1/3
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 7, 17/3, 13/3, 7/3, 25/12, 5/3, 7/6, 397/12, 28/3, 31/4, 17/3, 11/3, 9/4, 2, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
5/2, -1/6, -5/2, -3/2, -1/6, 5/6, -3/2, -13/6, 23/6, 25/6, 17/6, 5/6, -1/6, 7/6, 7/6, 1/6
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 287/24, 221/24, 61/8, 173/24, 97/24, 15/8, -13/8, 799/12, 50/3, 40/3, 133/12, 115/12, 35/6, 17/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
0, -1/3, 1, 1/3, 3, 1, 5/3, -2/3, 37/3, 10/3, 5/3, 4/3, 2/3, 2/3, -4/3, 4/3
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
683/12, 14, 47/4, 115/12, 23/3, 25/6, 2, -23/12, 154/3, 51/4, 121/12, 109/12, 35/4, 21/4, 29/12, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
145/6, 29/6, 19/6, 17/6, 23/6, 17/6, 17/6, 5/6, 79/6, 11/2, 11/2, 23/6, 5/2, 3/2, -1/6, -7/6
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1081/24, 101/8, 221/24, 47/8, 101/24, 83/24, 83/24, -3/8, 625/12, 181/12, 157/12, 131/12, 15/2, 13/3, 13/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
7, 4/3, -2/3, 2, 10/3, 5/3, 0, -10/3, -10/3, -13/3, -4/3, -2/3, -1, 5/3, 5/3, 2/3
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 28/3, 27/4, 67/12, 11/2, 31/12, 3/2, 7/12, 485/12, 139/12, 23/3, 89/12, 9/2, 29/12, 17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
-2/3, 17/3, 7/3, -1/3, 0, 0, -3, -2/3, 149/6, 55/6, 41/6, 29/6, 7/2, 23/6, 17/6, 1/6
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
196/3, 29/2, 55/4, 12, 101/12, 77/12, 31/12, -4/3, 523/12, 77/6, 41/4, 20/3, 67/12, 23/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
-4, -2, -2, -4/3, -1/3, 8/3, 1/3, 4/3, 35/6, -1/6, 5/2, 25/6, 11/6, -11/6, -1/6, 11/6
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 101/12, 47/6, 14/3, 9/2, 23/6, 25/12, 11/12, 775/12, 15, 34/3, 67/6, 59/6, 43/6, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
-14, -13/3, -1, -11/3, -5/3, 1, -2/3, -1, -47/3, -6, -8/3, 2/3, -8/3, -4/3, -2, -1
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/12, 41/6, 67/12, 9/2, 13/6, 3/2, 5/4, -7/12, 279/8, 71/8, 185/24, 143/24, 35/8, 11/8, 1/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
-11/3, -4/3, 1/3, -2/3, -8/3, 1/3, 4/3, -1/3, 145/6, 13/2, 55/6, 13/2, 35/6, 19/6, -1/2, 5/2
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
24, 27/4, 23/4, 59/12, 3, 1/12, 1/12, -1/12, 623/12, 55/4, 51/4, 28/3, 65/12, 7/2, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
20/3, 2, -1/3, 4/3, 2/3, 4/3, -1/3, 4/3, -22/3, -2, -1, -8/3, -1/3, 3, 8/3, 1/3
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/24, 197/24, 63/8, 37/8, 11/8, 11/8, 11/24, -11/24, 1211/24, 359/24, 281/24, 241/24, 57/8, 27/8, 21/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
110/3, 6, 7, 17/3, 19/3, 5, 5/3, -1, -5/2, 1/2, -19/6, -5/2, -3/2, 1/2, -3/2, -7/6
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
112/3, 121/12, 101/12, 35/6, 21/4, 7/3, 7/4, 0, 195/8, 199/24, 133/24, 73/24, 49/24, 37/24, 19/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
95/6, 31/6, 23/6, 5/6, 19/6, 5/6, 13/6, 1/6, -19/2, -3/2, -5/2, 1/6, 7/6, -1/2, -11/6, -5/6
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/6, 25/2, 139/12, 33/4, 91/12, 73/12, 31/12, -5/4, 97/2, 71/6, 131/12, 121/12, 47/6, 31/6, 17/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
7, 1, 14/3, 4/3, -2/3, 2, -5/3, -1/3, 47/2, 55/6, 35/6, 19/6, 1/6, -1/6, 5/6, 13/6
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 79/6, 115/12, 55/6, 19/3, 6, 7/3, -1/2, 1219/24, 311/24, 87/8, 247/24, 185/24, 91/24, 17/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
-5/3, -5/3, -4, -4/3, -2/3, 2/3, 7/3, 1/3, -20/3, -1/3, 2/3, -1/3, 4/3, -2/3, -2/3, 2/3
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1079/24, 257/24, 179/24, 173/24, 167/24, 51/8, 73/24, -1/24, 1105/24, 85/8, 229/24, 187/24, 163/24, 157/24, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
-2, -3, 0, 3, -1/3, -4/3, 1/3, -8/3, 26, 6, 8, 22/3, 13/3, 2, 1, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 51/4, 11, 41/4, 97/12, 13/3, 1, 2/3, 343/6, 185/12, 151/12, 35/4, 47/6, 53/12, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
-21/2, 19/6, -1/2, -17/6, -9/2, -17/6, -19/6, 1/2, -97/6, 5/6, -11/6, -11/2, -17/6, -25/6, -1/2, -1/2
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1045/24, 269/24, 217/24, 167/24, 131/24, 125/24, 47/24, 19/24, 583/24, 211/24, 45/8, 55/24, 35/24, 29/24, 23/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
-69/2, -13/6, -11/2, -15/2, -11/2, -7/2, -7/2, 1/6, 16/3, 8/3, 16/3, 10/3, 2/3, -8/3, -7/3, 1
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/8, 409/24, 353/24, 299/24, 71/8, 119/24, 55/24, 31/24, 417/8, 331/24, 293/24, 235/24, 179/24, 37/8, 79/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
25, 23/3, 6, 6, 8/3, 7/3, 2, -1/3, -3, 0, -2, -2, 2/3, 0, -1/3, 2
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 221/24, 203/24, 145/24, 137/24, 113/24, 9/8, 11/24, 381/8, 111/8, 323/24, 239/24, 157/24, 85/24, 17/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
-35/6, 3/2, -3/2, -1/2, 11/6, -5/6, 1/6, 1/2, 145/3, 17/3, 26/3, 26/3, 28/3, 17/3, 7/3, -2/3
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/8, 217/24, 191/24, 115/24, 33/8, 17/8, 19/24, 19/24, 1397/24, 115/8, 307/24, 241/24, 241/24, 155/24, 71/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
95/6, 19/6, 35/6, 17/6, 13/6, 25/6, 5/6, -17/6, 7/3, -13/3, -1, 8/3, 4/3, 4/3, -1/3, -2/3
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/8, 445/24, 365/24, 271/24, 179/24, 121/24, 47/24, 1/24, 1217/24, 311/24, 257/24, 185/24, 169/24, 95/24, 37/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
139/6, 47/6, 13/2, 19/6, 25/6, 5/6, 1/6, -19/6, 92/3, 8/3, 14/3, 23/3, 19/3, 11/3, 1/3, -10/3
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1513/24, 121/8, 111/8, 259/24, 85/8, 179/24, 91/24, 1/8, 1121/24, 335/24, 253/24, 185/24, 169/24, 107/24, 35/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
-83/3, -17/3, -3, -16/3, -14/3, -5/3, -4/3, 4/3, -89/6, -17/6, -37/6, -23/6, -13/6, -5/6, 1/6, -17/6
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 27/2, 41/4, 115/12, 71/12, 14/3, 19/6, 5/12, 281/6, 45/4, 127/12, 31/4, 9/2, 49/12, 19/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
21, 6, 22/3, 4, 3, 10/3, 1, -1, 43/6, -5/2, 1/2, 3/2, 7/6, 19/6, -1/2, 5/6
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
86/3, 95/12, 15/2, 59/12, 8/3, 29/12, 23/12, -1/3, 335/8, 105/8, 239/24, 49/8, 47/8, 89/24, 9/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
21/2, 5/2, 17/6, 17/6, 13/6, 11/6, -3/2, 3/2, 1, -1, 2/3, 0, -2, -7/3, 1, 2
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 127/12, 103/12, 43/6, 14/3, 17/4, 41/12, 1/12, 1241/24, 99/8, 87/8, 197/24, 115/24, 33/8, 55/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
-53/6, 3/2, -13/6, -5/2, -3/2, -13/6, 7/6, 1/2, -167/6, -43/6, -35/6, -19/6, -25/6, -17/6, -1/6, -5/6
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/24, 233/24, 75/8, 163/24, 27/8, 27/8, 49/24, 41/24, 949/24, 269/24, 247/24, 57/8, 131/24, 107/24, 41/24, 37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
26/3, -2, 2/3, 11/3, 11/3, 0, -1/3, -3, -13/6, 7/6, 29/6, 3/2, -11/6, -11/6, -11/6, -7/6
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1255/24, 349/24, 287/24, 203/24, 59/8, 29/8, 17/8, 13/8, 331/6, 173/12, 155/12, 131/12, 25/3, 61/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
6, 7/3, 17/3, 7/3, -1, -13/3, -1, 2, 5/6, 5/6, -1/6, -7/6, 13/6, 25/6, 7/6, 1/6
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
869/24, 83/8, 71/8, 119/24, 83/24, 65/24, 21/8, 31/24, 48, 155/12, 131/12, 91/12, 31/6, 53/12, 31/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
-6, -1, -2, 4/3, -5/3, -2, -1, 1, 97/3, 26/3, 7, 5, 19/3, 3, -2/3, -1
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/12, 16, 163/12, 47/4, 101/12, 79/12, 19/6, -5/12, 137/3, 45/4, 61/6, 97/12, 19/3, 8/3, 31/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
-2/3, 0, -3, -4/3, 1, -2/3, 1, -5/3, 1/2, 3/2, 5/2, -7/6, -5/6, -7/2, -5/2, -1/2
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1459/24, 359/24, 99/8, 247/24, 191/24, 115/24, 43/24, -19/24, 97/3, 103/12, 23/3, 77/12, 23/4, 2, 5/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
-7/2, 7/6, 1/6, -13/6, -17/6, -19/6, -11/6, -7/6, -79/3, -5/3, -14/3, -19/3, -11/3, -8/3, -4/3, 2/3
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/24, 161/24, 101/24, 33/8, 89/24, 71/24, 49/24, 19/24, 149/3, 57/4, 31/3, 41/4, 77/12, 21/4, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
-13/2, -31/6, -7/2, -1/2, 7/6, 1/6, 17/6, -1/2, -203/6, -11/2, -55/6, -19/2, -35/6, -7/2, 1/6, -5/6
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/6, 163/12, 71/6, 26/3, 25/3, 43/6, 11/3, -1/4, 277/6, 47/4, 37/4, 103/12, 43/6, 7/2, 11/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
46/3, 22/3, 11/3, 1, 10/3, 4/3, -2/3, 2/3, 46/3, 10/3, 8/3, 10/3, 7/3, 1/3, -4/3, -2/3
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/6, 59/6, 41/6, 17/3, 8/3, 17/12, 5/4, -1/6, 157/4, 109/12, 53/6, 6, 35/6, 7/2, 19/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
-13/2, -29/6, -3/2, -7/2, -3/2, -17/6, 5/6, -5/6, -71/6, -13/6, -35/6, -31/6, -23/6, -7/6, -1/6, 1/6
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1219/24, 317/24, 287/24, 257/24, 63/8, 97/24, 43/24, -1/24, 128/3, 131/12, 127/12, 27/4, 21/4, 2, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
-30, -3, -16/3, -5, -8, -17/3, -8/3, -1/3, -46/3, -14/3, -10/3, -11/3, -4/3, -5/3, -2/3, 8/3
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 13, 49/4, 121/12, 107/12, 23/4, 11/6, -1/6, 157/3, 155/12, 143/12, 28/3, 65/12, 21/4, 25/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
3, -11/3, 0, -1/3, -1, 1, 3, 0, 44/3, 11/3, 10/3, 3, 7/3, 7/3, -4/3, -2/3
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 49/4, 103/12, 91/12, 31/6, 23/6, 3/2, 1, 113/3, 115/12, 115/12, 13/2, 17/4, 15/4, 11/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
25/3, 2, 10/3, 13/3, 3, 2/3, 5/3, 0, -22/3, -11/3, -11/3, 0, -2, 1, 1, -4/3
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/8, 73/8, 51/8, 149/24, 27/8, 31/24, 23/24, -7/24, 53, 37/3, 21/2, 103/12, 22/3, 16/3, 3/2, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
-13/2, -5/2, 1/2, -5/6, 1/6, -11/6, -3/2, -5/6, -1/2, -17/6, -1/2, 13/6, 13/6, -5/6, 1/2, 7/6
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 109/12, 33/4, 11/2, 7/2, 7/3, 7/6, 3/4, 1117/24, 79/8, 61/8, 157/24, 155/24, 149/24, 19/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
11/3, 1, 8/3, -2/3, -11/3, -10/3, 1/3, -2/3, 40/3, 8, 5, 7/3, -4/3, 5/3, -2, 5/3
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 49/4, 37/4, 91/12, 29/4, 53/12, 23/12, -11/12, 285/8, 71/8, 59/8, 47/8, 43/8, 41/24, 17/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
-3/2, 1/2, 5/6, 19/6, 1/2, -19/6, -5/6, -3/2, 29/2, 1/2, 3/2, 5/2, 9/2, 7/6, 19/6, -1/2
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 125/12, 101/12, 41/6, 19/3, 49/12, 5/4, -1/6, 383/8, 121/8, 91/8, 191/24, 125/24, 27/8, 11/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
-63/2, -15/2, -9/2, -49/6, -43/6, -9/2, -13/6, 1/6, 23/2, 5/2, 11/2, 11/6, 29/6, 7/2, 1/2, 1/2
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/6, 89/6, 12, 17/2, 31/6, 13/4, 11/4, -1/6, 293/6, 59/6, 55/6, 55/6, 73/12, 55/12, 17/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
155/3, 13, 38/3, 10, 20/3, 3, 1, 4/3, 107/6, 35/6, 31/6, 19/6, -1/6, -13/6, -5/6, -5/6
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 139/12, 61/6, 19/2, 23/3, 47/12, 3/2, 1/4, 381/8, 305/24, 223/24, 203/24, 121/24, 29/8, 65/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
15, 2, 5/3, -1, 8/3, 16/3, 3, 2/3, 19/2, 23/6, 7/6, 23/6, 7/6, -1/2, -1/6, -7/2
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/12, 46/3, 169/12, 13, 109/12, 21/4, 3, 0, 599/12, 181/12, 139/12, 103/12, 77/12, 29/6, 7/6, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
-10, -4, -5/3, -5/3, -1, -4/3, -5/3, 2, 73/6, 5/6, 23/6, 11/6, 7/6, 5/6, 1/6, -13/6
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/24, 89/8, 67/8, 53/8, 23/8, 41/24, 25/24, -23/24, 130/3, 25/2, 35/4, 27/4, 25/4, 43/12, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
-83/6, -3/2, -19/6, -5/2, -5/2, -5/6, 13/6, -1/2, -125/6, -9/2, -11/2, -5/2, -11/2, -17/6, -1/2, -5/2
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1193/24, 109/8, 271/24, 235/24, 143/24, 53/24, 17/8, -17/24, 379/12, 41/6, 27/4, 27/4, 53/12, 43/12, 25/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
49/6, -7/6, -5/6, 13/6, 25/6, 7/6, 5/6, -11/6, 95/6, 11/2, 19/6, 19/6, 13/6, 35/6, 13/6, 5/6
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 145/12, 37/4, 91/12, 13/2, 6, 25/12, 5/4, 247/6, 29/3, 91/12, 67/12, 55/12, 53/12, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
253/6, 37/6, 15/2, 49/6, 55/6, 35/6, 13/6, 5/6, -28/3, -16/3, -5/3, -2/3, -2/3, -1/3, 7/3, -1/3
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/8, 335/24, 83/8, 211/24, 175/24, 31/8, 65/24, 9/8, 223/8, 63/8, 37/8, 97/24, 47/24, 23/24, 23/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
8/3, 2/3, 2, 5/3, 2/3, 5/3, 1/3, -1/3, 125/6, 25/6, 43/6, 47/6, 25/6, 17/6, 11/6, 7/6
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 29/2, 149/12, 103/12, 95/12, 5, 13/6, 0, 1289/24, 105/8, 271/24, 259/24, 185/24, 97/24, 41/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
-47/2, -15/2, -23/6, -3/2, -3/2, -9/2, -17/6, 1/2, -20/3, 0, -2, 0, -8/3, -4/3, 2, -4/3
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 107/8, 239/24, 157/24, 33/8, 77/24, 59/24, 13/24, 259/6, 37/3, 103/12, 49/6, 20/3, 19/6, 7/6, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
20/3, 0, 2, -1, -4, -2/3, 2, -1, -25/6, -17/6, -1/6, 7/6, -11/6, -7/2, -11/6, 7/6
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 113/12, 35/4, 25/4, 31/6, 11/3, 23/12, 3/4, 871/24, 233/24, 55/8, 163/24, 51/8, 71/24, 21/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
-15/2, -31/6, -5/2, -9/2, -17/6, 1/2, 1/6, -17/6, -47/6, -31/6, -5/2, -11/6, -5/2, 5/6, -1/2, 13/6
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
817/24, 227/24, 167/24, 151/24, 45/8, 77/24, 73/24, 17/24, 1153/24, 343/24, 259/24, 167/24, 151/24, 139/24, 55/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
25, 22/3, 25/3, 16/3, 10/3, 7/3, -1/3, 8/3, -91/2, -15/2, -15/2, -59/6, -13/2, -7/2, -3/2, 11/6
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 125/12, 37/4, 83/12, 16/3, 43/12, 2, 1, 203/6, 47/6, 25/4, 5, 5, 3, 29/12, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
-227/6, -85/6, -65/6, -19/2, -35/6, -17/6, -3/2, 1/2, 19/6, 13/6, 7/2, 3/2, 1/2, 7/2, 5/6, 17/6
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1009/24, 259/24, 61/8, 173/24, 51/8, 85/24, 43/24, 35/24, 25, 5, 17/4, 15/4, 13/4, 9/4, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
5/2, -19/6, -1/2, -11/6, 5/6, 3/2, -3/2, -11/6, 47/2, 17/2, 11/2, 43/6, 35/6, 23/6, 5/6, 13/6
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/24, 259/24, 81/8, 155/24, 109/24, 15/8, 15/8, 3/8, 629/24, 101/24, 101/24, 101/24, 97/24, 71/24, 43/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
95/3, 20/3, 8, 10, 22/3, 16/3, 2, 1, 16/3, 4/3, 1/3, 1/3, -7/3, -2/3, -1/3, -8/3
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 35/4, 101/12, 25/3, 49/6, 25/4, 11/4, -1/6, 195/8, 163/24, 51/8, 47/8, 59/24, 25/24, 1/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
6, 5, 3, 0, -10/3, -7/3, 0, -1, 13/3, 13/3, 4/3, -1/3, -1, -10/3, 1/3, 5/3
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
761/24, 191/24, 131/24, 37/8, 31/8, 9/8, 9/8, 7/24, 1345/24, 117/8, 283/24, 79/8, 57/8, 103/24, 37/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
58/3, 2/3, 8/3, 13/3, 11/3, 8/3, 7/3, 1, 62/3, 23/3, 13/3, 10/3, 11/3, 7/3, -4/3, -2/3
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/8, 97/8, 289/24, 221/24, 59/8, 41/8, 85/24, 7/24, 1645/24, 415/24, 109/8, 295/24, 227/24, 57/8, 83/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
101/6, 11/2, 23/6, 17/6, 3/2, -1/2, 3/2, 7/6, 151/6, 37/6, 11/2, 19/6, 35/6, 5/2, -1/6, 5/2
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1069/24, 325/24, 235/24, 151/24, 125/24, 119/24, 49/24, -3/8, 243/8, 67/8, 149/24, 37/8, 91/24, 53/24, 53/24, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
-53/6, -25/6, -5/2, -29/6, -17/6, -7/6, 1/6, -11/6, 70/3, 8/3, 7/3, 10/3, 13/3, 17/3, 7/3, -2/3
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/3, 31/4, 19/3, 71/12, 25/6, 9/4, 1, 5/12, 709/12, 205/12, 181/12, 45/4, 91/12, 4, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
55/6, 47/6, 41/6, 29/6, 7/6, -7/6, -13/6, 5/6, 50/3, -2, -2/3, 2, 8/3, 4, 4/3, -2
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/4, 61/6, 26/3, 16/3, 15/4, 19/12, 19/12, 4/3, 201/4, 175/12, 49/4, 53/6, 6, 41/12, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
3/2, 1/2, -1/2, -1/2, -3/2, 7/6, -3/2, -7/6, 148/3, 15, 34/3, 29/3, 28/3, 17/3, 10/3, 1/3
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 61/4, 38/3, 59/6, 77/12, 8/3, 1/4, 1/4, 613/12, 127/12, 127/12, 127/12, 101/12, 23/4, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
35, 28/3, 7, 23/3, 8, 5, 2, 0, 4/3, 2/3, -7/3, -7/3, 4/3, 0, -2/3, -8/3
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 133/12, 115/12, 19/3, 37/12, 2, 2, 7/4, 481/8, 389/24, 101/8, 83/8, 75/8, 61/8, 91/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
53/3, -2/3, 7/3, 17/3, 3, 11/3, 4/3, 5/3, 11/2, 5/6, 3/2, 1/2, -5/2, -3/2, -5/6, -3/2
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 43/3, 53/4, 39/4, 25/3, 6, 9/4, 7/6, 417/8, 107/8, 97/8, 69/8, 193/24, 109/24, 49/24, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
-1, 0, 0, -2/3, -1, 1/3, 1, -2, 29/3, 7, 6, 10/3, 0, -8/3, 2/3, -2
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/12, 107/12, 85/12, 61/12, 23/12, 4/3, 3/4, 1/6, 479/8, 349/24, 95/8, 251/24, 203/24, 143/24, 21/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
43/2, 17/6, 9/2, 19/6, 13/2, 17/6, 1/2, -19/6, 19/6, 17/6, 17/6, 1/6, 11/6, 23/6, 5/6, 11/6
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/6, 193/12, 89/6, 45/4, 109/12, 20/3, 13/4, 1/3, 347/8, 263/24, 251/24, 69/8, 163/24, 95/24, 17/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
-59/6, -5/6, -23/6, -7/6, -5/6, -17/6, 1/6, -13/6, 1/6, 17/6, 5/6, -1/6, -11/6, -31/6, -3/2, -11/6
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 37/4, 53/6, 85/12, 47/12, 3, 3/4, -1/4, 439/8, 359/24, 93/8, 263/24, 173/24, 31/8, 79/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
23/3, 5/3, 4/3, 10/3, 11/3, 4/3, 7/3, 0, 22/3, 10/3, 2/3, 10/3, 5/3, 1/3, 1/3, -5/3
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 44/3, 151/12, 53/6, 91/12, 5, 19/12, 17/12, 146/3, 55/4, 43/4, 39/4, 31/4, 31/6, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
-16, -3, -10/3, -4, -1, 4/3, 4/3, 2/3, 2/3, 2, 2, -1, -3, -7/3, -3, 0
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/12, 55/4, 59/6, 89/12, 20/3, 29/6, 19/6, -1/4, 161/4, 41/4, 10, 33/4, 23/4, 21/4, 9/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
221/6, 29/6, 47/6, 35/6, 41/6, 19/6, 7/6, -5/2, 10, 1, 8/3, 3, 3, 0, 0, 5/3
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 77/8, 75/8, 223/24, 43/8, 47/24, 31/24, 11/24, 427/12, 47/6, 47/6, 89/12, 67/12, 31/12, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
-44/3, -3, -2, -5, -4, -7/3, -1/3, -4/3, 92/3, 29/3, 26/3, 16/3, 17/3, 17/3, 8/3, 1/3
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1525/24, 383/24, 113/8, 93/8, 197/24, 143/24, 61/24, -9/8, 1051/24, 311/24, 223/24, 53/8, 127/24, 73/24, 29/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
65/2, 13/2, 13/2, 25/6, 41/6, 9/2, 3/2, 3/2, -7/2, -7/2, -1/6, -1/6, -19/6, -1/2, 11/6, -3/2
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/4, 151/12, 145/12, 101/12, 6, 5/2, 11/6, -1, 883/24, 217/24, 197/24, 149/24, 97/24, 67/24, 19/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
-8/3, 7/3, 6, 8/3, -1/3, -10/3, -4/3, 4/3, -25/3, 5/3, 4/3, -2/3, -10/3, -7/3, -1/3, 8/3
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1361/24, 313/24, 269/24, 79/8, 163/24, 121/24, 15/8, -29/24, 73/2, 37/4, 33/4, 29/4, 17/4, 15/4, 5/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
17, 4/3, 11/3, 20/3, 10/3, 3, 1, -2, -26/3, -8/3, 1/3, -8/3, -17/3, -7/3, -2/3, 5/3
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
104/3, 65/6, 91/12, 29/4, 7/2, 25/12, 5/3, -3/4, 625/12, 77/6, 51/4, 109/12, 67/12, 55/12, 5/6, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
6, -1, -1/3, -1, 4/3, -2, 0, -3, 17/6, -7/6, -5/2, -1/6, 5/2, 9/2, 5/6, 1/2
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/24, 75/8, 163/24, 131/24, 19/8, 15/8, 7/8, -19/24, 20, 11/2, 13/3, 15/4, 3, 3, 13/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
-34, -20/3, -9, -17/3, -19/3, -10/3, -1, 2, 31, 9, 22/3, 5, 3, 3, 1/3, 2
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1597/24, 403/24, 337/24, 301/24, 221/24, 145/24, 17/8, -11/24, 137/4, 33/4, 15/2, 6, 6, 13/4, 4/3, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
55/2, 31/6, 7/2, 17/6, 13/6, 11/2, 5/2, 5/6, 7/2, 7/2, 5/2, 1/2, -3/2, -3/2, 11/6, -1/6
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1145/24, 269/24, 245/24, 227/24, 169/24, 35/8, 49/24, -25/24, 1285/24, 119/8, 105/8, 257/24, 185/24, 35/8, 35/24, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
71/2, 13/2, 43/6, 13/2, 19/6, 5/2, 11/6, -11/6, 133/6, 7/2, 13/2, 17/6, 35/6, 5/2, 5/6, 11/6
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/24, 293/24, 81/8, 51/8, 39/8, 25/8, 29/24, -25/24, 205/4, 71/6, 137/12, 19/2, 17/3, 15/4, 25/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
41/3, 17/3, 7/3, 2/3, 4/3, 11/3, 1, -7/3, 11, 6, 14/3, 5/3, 0, 2, 2, 0
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 12, 53/6, 27/4, 13/2, 61/12, 29/12, 11/12, 1181/24, 347/24, 287/24, 217/24, 55/8, 31/8, 11/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
25/2, -3/2, 11/6, 31/6, 5/2, 35/6, 17/6, -1/2, 41/6, 5/6, -13/6, -11/6, 3/2, 5/2, 1/2, -5/6
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1309/24, 301/24, 265/24, 73/8, 73/8, 137/24, 71/24, 11/24, 1489/24, 111/8, 103/8, 83/8, 73/8, 137/24, 23/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
-9/2, 1/2, 1/2, 7/6, -5/6, -1/2, 3/2, -1/2, 21/2, 13/6, -5/6, 17/6, 5/6, 5/2, 5/2, -1/2
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1295/24, 119/8, 283/24, 199/24, 151/24, 85/24, 19/24, -17/24, 1045/24, 271/24, 209/24, 209/24, 199/24, 127/24, 41/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
-14, -11/3, -4/3, -8/3, 2/3, -1/3, -2/3, 2/3, -97/6, -25/6, -11/6, -11/6, -13/6, -7/6, 1/6, -5/6
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 125/12, 85/12, 11/2, 65/12, 37/12, 7/6, 1/2, 589/12, 151/12, 31/3, 89/12, 65/12, 17/4, 17/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
2/3, 14/3, 11/3, 4/3, -5/3, -5/3, 1/3, 2/3, -41/2, -19/6, -41/6, -19/6, -35/6, -19/6, -1/6, -11/6
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/4, 211/12, 181/12, 51/4, 121/12, 25/4, 11/4, 13/12, 299/8, 263/24, 235/24, 55/8, 91/24, 29/8, 55/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
-4, 1, -5/3, 0, 1/3, 0, 7/3, -4/3, -1/2, -19/6, 1/6, -1/2, 13/6, -1/2, -11/6, -11/6
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1135/24, 319/24, 275/24, 81/8, 157/24, 85/24, 47/24, 11/24, 339/8, 271/24, 209/24, 151/24, 109/24, 31/8, 21/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
-43/6, -1/6, -13/6, 1/2, -1/6, 3/2, 1/2, 1/2, -13, -7/3, -14/3, -10/3, -1/3, 1, 1, 1/3
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1445/24, 391/24, 323/24, 281/24, 67/8, 39/8, 21/8, 9/8, 977/24, 85/8, 75/8, 191/24, 101/24, 47/24, 11/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
17/6, 3/2, 11/6, -3/2, -3/2, 3/2, -13/6, 1/6, 19/3, 11/3, 1/3, 4/3, 8/3, 4/3, -2/3, -5/3
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 275/24, 181/24, 35/8, 35/8, 83/24, 61/24, 13/24, 523/12, 145/12, 49/6, 83/12, 47/12, 35/12, 5/2, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
112/3, 35/3, 34/3, 23/3, 13/3, 4/3, 5/3, -4/3, 95/6, 9/2, 35/6, 25/6, 13/6, 23/6, 5/6, 17/6
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1033/24, 101/8, 209/24, 149/24, 97/24, 55/24, 43/24, -5/24, 505/12, 12, 41/4, 27/4, 17/4, 49/12, 1, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
59/2, 11/2, 47/6, 37/6, 9/2, 5/6, -1/2, -19/6, -19/6, -5/2, -3/2, -5/2, 1/2, -1/6, -1/2, -3/2
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 79/6, 145/12, 121/12, 77/12, 19/6, 19/12, 3/2, 311/8, 181/24, 181/24, 181/24, 133/24, 21/8, 43/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
-21, -19/3, -7, -4, -2, -7/3, -1/3, -7/3, -27/2, -17/6, -17/6, -29/6, -23/6, -1/2, -17/6, 1/2
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 19/2, 107/12, 5, 55/12, 13/4, 2, -13/12, 39, 47/4, 33/4, 77/12, 23/4, 9/4, 9/4, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
-227/6, -53/6, -37/6, -55/6, -47/6, -13/2, -17/6, -5/6, -9, -2, -3, -1/3, 2, 0, 0, 5/3
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/8, 445/24, 353/24, 289/24, 69/8, 39/8, 29/8, 1/24, 1129/24, 301/24, 211/24, 209/24, 157/24, 77/24, 49/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
32/3, 7/3, 16/3, 8/3, 7/3, -4/3, 4/3, 2, -191/6, -41/6, -35/6, -43/6, -23/6, -13/6, 1/6, 1/6
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 14, 41/4, 41/6, 59/12, 11/3, 5/4, -2/3, 977/24, 77/8, 65/8, 155/24, 151/24, 85/24, 47/24, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
11/2, 19/6, -1/2, -5/6, 7/6, -11/6, -5/2, 1/2, -26/3, -1, -3, -14/3, -7/3, -7/3, 4/3, 2
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1013/24, 275/24, 193/24, 145/24, 29/8, 79/24, 25/8, -5/8, 37, 39/4, 25/3, 55/12, 47/12, 7/4, 19/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
1/3, 2/3, 2/3, 13/3, 4/3, -1/3, -2/3, -1/3, -31/6, 5/6, -13/6, 1/2, -1/6, -19/6, -5/6, 13/6
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 35/4, 49/6, 95/12, 35/6, 41/12, 4/3, 4/3, 1007/24, 221/24, 215/24, 169/24, 121/24, 113/24, 53/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
35/2, 35/6, 19/6, 9/2, 13/6, -3/2, 11/6, 1/2, -41/3, -23/3, -17/3, -7/3, 2/3, -2/3, 1/3, 1/3
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
829/24, 247/24, 233/24, 145/24, 125/24, 47/24, 7/8, 1/24, 41, 43/4, 9, 71/12, 23/6, 23/6, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
7, 6, 5, 4/3, -2, -14/3, -4/3, -2/3, 5, -1, 2, 7/3, 2/3, -1/3, 1/3, 5/3
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 19/2, 17/2, 91/12, 6, 41/12, 5/4, -2/3, 1001/24, 247/24, 205/24, 185/24, 175/24, 83/24, 41/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
13/3, 5/3, 4/3, 1, 5/3, -2/3, -1/3, -5/3, 25/6, -7/6, 5/6, -11/6, 5/6, 1/6, 1/6, -7/6
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1013/24, 215/24, 61/8, 59/8, 57/8, 127/24, 65/24, 7/8, 117/4, 33/4, 47/6, 17/4, 7/4, 7/4, 5/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
-15, -11/3, -19/3, -3, -11/3, -1, 1, -7/3, 19, 8, 13/3, 3, 4, 1, -2, 4/3
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/6, 47/6, 47/6, 29/6, 53/12, 9/4, 13/12, 5/12, 130/3, 17/2, 17/2, 31/4, 73/12, 7/2, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
33/2, 17/6, 17/6, 7/6, 19/6, -1/2, -1/2, -3/2, 8/3, -1, -1, 1, 8/3, 2, 3, 0
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/6, 55/6, 21/4, 21/4, 47/12, 3, 1/3, 1/12, 279/8, 73/8, 59/8, 151/24, 119/24, 59/24, 41/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
41/6, 7/6, 19/6, 5/6, 23/6, 1/6, 5/6, -17/6, -23/3, -5/3, -8/3, 1/3, 3, 1/3, 2/3, 7/3
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1033/24, 97/8, 245/24, 167/24, 137/24, 23/8, 21/8, -17/24, 505/12, 31/3, 59/6, 29/3, 20/3, 7/2, 25/12, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
-29/3, -5/3, -2/3, -10/3, -11/3, -16/3, -5/3, -2/3, -7/3, 1/3, -10/3, -1, 8/3, 8/3, -1/3, -2/3
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 12, 133/12, 91/12, 6, 9/4, 11/6, -1/3, 77/2, 23/2, 37/4, 47/6, 13/3, 9/4, 5/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
-27, -7, -4, -7, -6, -8/3, -1/3, -2, 2, 1, 5/3, 1/3, -1, -1, -2/3, 1/3
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 305/24, 259/24, 173/24, 161/24, 35/8, 9/8, 19/24, 319/8, 221/24, 169/24, 55/8, 139/24, 33/8, 17/8, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
8, 2/3, -2, -2, 0, 5/3, 2, -1, -124/3, -37/3, -37/3, -26/3, -19/3, -13/3, -4/3, 0
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1271/24, 317/24, 281/24, 215/24, 209/24, 43/8, 67/24, 23/24, 847/24, 241/24, 71/8, 167/24, 79/24, 25/8, 19/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
-41/6, 19/6, 11/6, -7/6, -9/2, -25/6, -7/6, -11/6, -75/2, -53/6, -13/2, -49/6, -11/2, -7/2, -1/2, -3/2
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1511/24, 151/8, 365/24, 271/24, 179/24, 45/8, 71/24, -3/8, 947/24, 259/24, 67/8, 193/24, 35/8, 27/8, 21/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
13/3, -10/3, -2/3, 8/3, 8/3, 4/3, -1/3, -2/3, 14/3, -4/3, 2/3, 4/3, 7/3, 11/3, 4/3, 0
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
805/24, 69/8, 155/24, 109/24, 89/24, 49/24, 49/24, -19/24, 245/8, 61/8, 163/24, 121/24, 79/24, 25/8, 47/24, -35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
64/3, 11/3, 8/3, 16/3, 7/3, 5/3, -5/3, -2, -35/2, -15/2, -23/6, -5/2, 7/6, 1/2, -1/2, 3/2
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 161/12, 73/6, 41/4, 43/6, 11/3, 13/12, -3/4, 273/8, 197/24, 49/8, 133/24, 97/24, 65/24, 43/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
47/6, 25/6, 11/6, -1/6, 7/6, 5/6, 5/6, 5/6, -55/3, -7, -6, -3, -1, -2/3, -7/3, -1/3
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 34/3, 41/4, 27/4, 79/12, 47/12, 8/3, -1/2, 1321/24, 371/24, 277/24, 233/24, 145/24, 61/24, 53/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
-25/6, -11/2, -13/6, -5/6, -5/2, 5/6, -3/2, -3/2, -89/3, -16/3, -5/3, -13/3, -20/3, -14/3, -7/3, 2/3
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 95/8, 229/24, 205/24, 143/24, 35/8, 15/8, -5/24, 429/8, 111/8, 83/8, 67/8, 173/24, 47/8, 17/8, 41/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
-83/3, -11/3, -16/3, -23/3, -14/3, -11/3, 0, 2/3, 5/2, 3/2, 3/2, -3/2, 1/6, -7/2, -1/2, -17/6
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
941/24, 295/24, 245/24, 151/24, 27/8, 61/24, 55/24, -1/24, 635/12, 57/4, 145/12, 107/12, 33/4, 14/3, 35/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
-52/3, -23/3, -19/3, -10/3, -4/3, 1, 7/3, -4/3, -91/6, -7/2, -17/6, -7/6, -1/2, -1/6, -7/6, 5/2
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/12, 83/12, 47/12, 43/12, 41/12, 7/4, 4/3, 5/6, 160/3, 40/3, 139/12, 137/12, 23/3, 59/12, 11/6, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
-83/6, -11/2, -17/6, -5/2, -17/6, -3/2, 7/6, -3/2, 115/6, 19/6, 1/6, 17/6, 23/6, 5/6, 13/6, -1/6
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/12, 15, 12, 59/6, 25/4, 4, 4/3, 1/3, 1201/24, 349/24, 97/8, 203/24, 45/8, 97/24, 59/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
11/3, -4/3, 7/3, 1/3, -4/3, 2, 4/3, 5/3, -331/6, -85/6, -67/6, -55/6, -47/6, -35/6, -13/6, 5/6
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 131/12, 8, 59/12, 5/3, 4/3, 3/4, -1/4, 38, 107/12, 8, 11/2, 65/12, 3, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
-37/6, -7/2, -5/6, -1/6, -17/6, -5/6, -11/6, 5/6, -33, -41/3, -10, -7, -11/3, -1, -3, 0
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 169/12, 40/3, 59/6, 8, 65/12, 35/12, 1/3, 439/8, 121/8, 111/8, 247/24, 55/8, 25/8, 49/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
-133/6, -31/6, -43/6, -47/6, -25/6, -29/6, -3/2, -11/6, 34, 7, 7, 13/3, 6, 7, 10/3, 0
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 145/12, 34/3, 47/6, 43/6, 17/4, 5/3, 7/12, 985/24, 223/24, 173/24, 53/8, 133/24, 39/8, 49/24, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
16, 7/3, 4, 5/3, 13/3, 5, 7/3, -1, -85/3, -28/3, -17/3, -8, -19/3, -3, -1/3, 3
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/8, 209/24, 209/24, 127/24, 39/8, 85/24, 13/8, -9/8, 529/12, 39/4, 29/3, 43/6, 27/4, 9/2, 35/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
-41/6, -11/6, -5/2, -5/6, -7/6, -7/6, -17/6, -1/6, -7/3, 14/3, 8/3, -1/3, -10/3, -7/3, 4/3, 7/3
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/12, 191/12, 51/4, 35/3, 25/3, 23/4, 17/6, -1, 33, 101/12, 23/3, 5, 29/6, 17/4, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
-61/6, 7/6, 7/6, 5/6, -17/6, -1/6, -17/6, 5/6, -149/6, -23/6, -13/6, -23/6, -25/6, -17/6, -17/6, 1/2
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 67/6, 35/4, 85/12, 14/3, 3, 3/4, 7/12, 125/3, 73/6, 26/3, 35/6, 14/3, 13/3, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
43/3, 5, 4, 7/3, 10/3, 7/3, 4/3, 2, 31/6, -11/6, 7/6, 17/6, -5/6, -7/6, -1/2, -13/6
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1603/24, 427/24, 121/8, 93/8, 63/8, 113/24, 83/24, -3/8, 311/12, 21/4, 19/4, 15/4, 29/12, 9/4, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
52/3, 10/3, 16/3, 2, 0, 4/3, -1, -1, 58/3, 3, 4, 7, 13/3, 2, 3, 0
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
943/24, 277/24, 191/24, 179/24, 35/8, 83/24, 59/24, -29/24, 1009/24, 217/24, 211/24, 59/8, 133/24, 27/8, 25/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
-32/3, -4, -8/3, -8/3, -5/3, 4/3, 1/3, -10/3, -88/3, -28/3, -31/3, -7, -10/3, 0, 1, -5/3
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
869/24, 185/24, 119/24, 39/8, 39/8, 67/24, 17/8, -11/8, 227/6, 121/12, 119/12, 85/12, 14/3, 9/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
-14/3, 1/3, 7/3, 1, -1/3, -5/3, -2/3, 1/3, 62/3, 23/3, 19/3, 8/3, 4/3, 5, 3, 0
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 65/6, 32/3, 103/12, 71/12, 15/4, 29/12, -2/3, 431/8, 355/24, 271/24, 89/8, 173/24, 85/24, 77/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
-29/6, -17/6, -7/6, -3/2, -11/6, -11/6, -13/6, 1/6, 63/2, 29/6, 29/6, 13/2, 55/6, 35/6, 13/6, 1/2
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 53/6, 29/4, 61/12, 9/4, 13/6, 11/6, -19/12, 1039/24, 265/24, 235/24, 55/8, 39/8, 85/24, 49/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
-11/3, 4/3, -2/3, -13/3, -4/3, 5/3, 5/3, -2/3, -22/3, -2, 0, -8/3, -1/3, 10/3, 0, -1
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/24, 71/8, 175/24, 109/24, 49/24, 35/24, 35/24, 13/24, 83/2, 37/4, 47/6, 41/6, 25/4, 5/2, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
47, 8, 10, 28/3, 6, 4, 3, 0, -19/2, -1/2, -17/6, -5/6, -5/2, -1/2, 3/2, -3/2
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 175/12, 139/12, 23/3, 37/6, 11/3, 5/6, -1/3, 157/3, 47/3, 143/12, 9, 19/3, 35/12, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
-1/2, 5/2, 19/6, 13/6, 13/6, 1/2, -13/6, 3/2, -37/3, -2/3, -2/3, -2, -13/3, -11/3, -2, -1
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
64, 31/2, 57/4, 127/12, 17/2, 14/3, 35/12, -1/12, 589/24, 179/24, 119/24, 85/24, 85/24, 85/24, 37/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
22/3, 4/3, 3, 1, 5/3, 1, -2, 4/3, -7/6, -11/6, -11/6, 5/6, 5/6, 5/6, -1/6, 11/6
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1351/24, 347/24, 89/8, 265/24, 57/8, 107/24, 55/24, -1/8, 139/3, 139/12, 115/12, 91/12, 25/4, 15/4, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
-44/3, 1/3, -5/3, -4, -2, -1, 1/3, 4/3, -20/3, -8/3, -11/3, -8/3, 1, 1, 1, 0
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/24, 233/24, 73/8, 169/24, 29/8, 27/8, 73/24, -3/8, 383/6, 199/12, 40/3, 61/6, 95/12, 73/12, 41/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
-65/6, -1/2, -23/6, -7/6, 1/6, 1/6, -5/6, -11/6, -85/6, -1/6, -7/6, 1/6, -17/6, -25/6, -11/6, 1/6
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 127/12, 61/6, 115/12, 43/6, 23/6, 23/6, 1/12, 383/8, 317/24, 259/24, 221/24, 139/24, 23/8, 15/8, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
-8/3, -1, 0, 0, -1/3, -1, -7/3, -2/3, -17, -11/3, -10/3, -14/3, -10/3, -4, -2, 4/3
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1037/24, 325/24, 81/8, 221/24, 49/8, 79/24, 31/24, 17/24, 481/8, 323/24, 313/24, 271/24, 257/24, 163/24, 71/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
-16/3, 4/3, 1/3, -8/3, -11/3, -1/3, 7/3, 4/3, -23/6, -29/6, -25/6, -1/2, 1/6, 17/6, -1/6, 7/6
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1063/24, 299/24, 205/24, 167/24, 163/24, 121/24, 35/24, -7/8, 153/4, 41/4, 109/12, 7, 11/2, 29/12, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
-5/6, 13/6, 5/6, -5/6, 11/6, 3/2, -11/6, 11/6, -87/2, -17/2, -59/6, -15/2, -15/2, -25/6, -5/2, -1/2
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 49/4, 53/6, 77/12, 61/12, 14/3, 19/12, 5/6, 1501/24, 331/24, 319/24, 319/24, 235/24, 161/24, 67/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
73/3, 2, 4, 4, 19/3, 10/3, 1, -7/3, 55/6, 13/6, 1/6, 1/6, 19/6, 23/6, 1/6, 11/6
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1099/24, 317/24, 239/24, 151/24, 101/24, 19/8, 55/24, -31/24, 237/4, 31/2, 51/4, 39/4, 17/2, 55/12, 5/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
-71/6, 5/6, -11/6, -11/2, -31/6, -29/6, -11/6, 1/6, -10, -5, -3, -1, -2, -4/3, -2, -5/3
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1135/24, 259/24, 227/24, 69/8, 137/24, 91/24, 43/24, 5/24, 331/12, 77/12, 67/12, 59/12, 37/12, 31/12, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
-14, -7/3, -10/3, -5/3, -8/3, -11/3, -7/3, -2/3, -65/6, -7/6, -17/6, 5/6, -11/6, -17/6, -7/6, -13/6
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/24, 233/24, 179/24, 179/24, 39/8, 55/24, 7/8, -1/8, 1061/24, 295/24, 209/24, 49/8, 127/24, 97/24, 65/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
-44/3, 1, 5/3, -1/3, -8/3, -6, -7/3, 0, 43/3, 2/3, 1/3, 0, 11/3, 11/3, 7/3, -1/3
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 67/6, 23/3, 37/6, 31/6, 29/12, 5/3, 1/6, 52, 13, 25/2, 31/3, 13/2, 19/6, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
-22/3, 0, -4/3, -3, -1/3, -2, 4/3, -2, 10, 3, 5, 10/3, 1, 2/3, 2, -1
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 47/6, 6, 71/12, 35/6, 59/12, 37/12, 1/4, 275/6, 47/4, 121/12, 29/3, 22/3, 13/3, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
-37/6, -7/6, -19/6, -1/6, 11/6, 17/6, -5/6, 13/6, -223/6, -47/6, -37/6, -19/2, -43/6, -31/6, -11/6, -7/6
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 155/12, 9, 7, 37/12, 17/6, 1/2, 5/12, 329/6, 163/12, 43/4, 127/12, 119/12, 73/12, 19/6, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
17, 4, 5, 4, 5, 10/3, 0, -1/3, -31/3, 1/3, -8/3, -8/3, -17/3, -13/3, -2/3, -2
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1147/24, 85/8, 71/8, 71/8, 151/24, 37/8, 73/24, 13/24, 42, 35/3, 11, 103/12, 17/3, 25/12, 3/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
149/6, 49/6, 41/6, 29/6, 11/6, -1/6, -11/6, 3/2, 75/2, 29/6, 13/2, 31/6, 47/6, 31/6, 3/2, 1/6
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/24, 223/24, 181/24, 173/24, 31/8, 85/24, 83/24, -7/24, 479/8, 117/8, 91/8, 87/8, 203/24, 49/8, 23/8, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
31/2, 1/6, 7/2, 23/6, 7/2, 11/6, -3/2, -1/6, 5/2, 5/2, -1/2, -1/2, -5/6, -1/2, -1/2, 19/6
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/8, 109/8, 103/8, 223/24, 209/24, 127/24, 77/24, -1/8, 863/24, 301/24, 211/24, 149/24, 55/24, 53/24, 47/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
-53/3, -17/3, -16/3, -2, 1, 3, -1/3, 1, 98/3, 25/3, 25/3, 17/3, 10/3, 8/3, 2/3, 1/3
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
901/24, 181/24, 175/24, 49/8, 49/8, 49/8, 71/24, 11/24, 931/24, 265/24, 227/24, 179/24, 47/8, 89/24, 25/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
70/3, 7, 17/3, 8/3, 2/3, -2, 0, -10/3, 187/6, 49/6, 29/6, 23/6, 13/2, 17/6, -5/6, 1/6
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/12, 14, 155/12, 28/3, 20/3, 4, 2, -11/6, 127/4, 23/4, 49/12, 7/2, 7/2, 7/2, 5/2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
-11/3, -10/3, -1, 7/3, 1/3, 5/3, -1, -2, -22, -7, -22/3, -4, -5, -5, -2, -1
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
829/24, 271/24, 235/24, 163/24, 113/24, 25/24, 11/24, -1/8, 257/6, 23/2, 55/6, 47/6, 13/3, 3, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
-113/6, -7/2, -13/2, -9/2, -31/6, -25/6, -7/6, 1/2, 1/6, 9/2, 17/6, -5/6, -11/6, 1/2, 3/2, -5/6
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/12, 31/4, 65/12, 61/12, 9/2, 5/2, 2, 11/6, 613/12, 14, 12, 37/4, 6, 5, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
83/6, 29/6, 5/2, -1/6, 3/2, -3/2, 1/2, -5/6, 95/3, 6, 7, 10, 7, 4, 1, -4/3
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 51/4, 34/3, 31/4, 11/2, 11/3, 23/12, 3/2, 761/24, 211/24, 127/24, 91/24, 77/24, 53/24, 17/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
-56/3, -5/3, -2, -8/3, -17/3, -19/3, -10/3, 1/3, 131/6, 13/6, 19/6, 37/6, 17/6, 17/6, 5/6, 1/6
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1277/24, 359/24, 293/24, 235/24, 57/8, 115/24, 71/24, 11/24, 1129/24, 289/24, 223/24, 59/8, 47/8, 83/24, 29/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
-35/2, 7/6, -13/6, -23/6, -19/6, -13/6, 7/6, 7/6, -83/3, -10/3, -17/3, -14/3, -17/3, -11/3, -1/3, -5/3
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/24, 59/8, 173/24, 161/24, 35/8, 27/8, 43/24, -31/24, 178/3, 67/4, 53/4, 39/4, 95/12, 49/12, 13/6, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
109/6, 15/2, 13/2, 7/2, 29/6, 3/2, -3/2, -1/2, -25/3, -1/3, -8/3, -10/3, -10/3, -5/3, 0, 1/3
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/24, 289/24, 263/24, 181/24, 127/24, 61/24, 31/24, 9/8, 1139/24, 319/24, 239/24, 209/24, 161/24, 85/24, 25/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
-43/3, -5, -7, -10/3, -2, -1, 5/3, -1/3, -127/6, -47/6, -31/6, -25/6, -25/6, -5/6, 1/6, 7/6
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/24, 55/8, 37/8, 33/8, 95/24, 53/24, 43/24, -5/24, 393/8, 89/8, 223/24, 209/24, 155/24, 39/8, 21/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
-149/6, -55/6, -43/6, -9/2, -11/6, -5/2, -1/2, -17/6, -3/2, -9/2, -5/6, -1/6, -19/6, -1/2, 1/2, -11/6
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/6, 50/3, 41/3, 125/12, 79/12, 25/4, 17/6, 13/12, 253/4, 47/3, 55/4, 67/6, 65/6, 22/3, 7/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
-5, -2, -4, -10/3, -2, -5/3, 2/3, -2/3, -45/2, -29/6, -17/2, -35/6, -25/6, -13/6, -1/2, 11/6
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 77/12, 35/6, 65/12, 25/6, 15/4, 1, 5/6, 1033/24, 253/24, 229/24, 173/24, 115/24, 73/24, 55/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
37/2, -5/6, 5/2, 11/2, 5/2, 5/2, 5/6, 1/2, 5/2, -13/6, -1/6, -1/2, 1/6, 3/2, 5/2, -7/6
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
899/24, 263/24, 193/24, 193/24, 49/8, 73/24, 17/24, 11/24, 233/4, 191/12, 157/12, 41/4, 101/12, 59/12, 2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
-13, -4/3, 0, -10/3, -14/3, -3, -1/3, -1, 24, 31/3, 20/3, 5, 4/3, 10/3, 0, -2/3
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/8, 111/8, 277/24, 71/8, 61/8, 97/24, 47/24, 31/24, 427/12, 31/4, 31/4, 89/12, 13/3, 43/12, 3, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
71/6, 7/2, 23/6, 5/2, -1/2, -3/2, 1/6, 1/6, -23/6, -1/2, -1/2, -13/6, -29/6, -17/6, -1/2, -13/6
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/24, 281/24, 65/8, 61/8, 41/8, 11/8, 29/24, -3/8, 973/24, 247/24, 209/24, 191/24, 57/8, 95/24, 5/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
35/2, 11/2, 23/6, 9/2, 7/2, 1/2, 1/2, -7/6, -79/6, -1/6, -1/2, -5/6, -13/6, -19/6, -17/6, 1/6
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 65/6, 97/12, 29/4, 27/4, 14/3, 11/6, -19/12, 39, 11, 43/4, 47/6, 29/6, 5/3, 1, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
7/3, -1/3, 1/3, -8/3, 1/3, -2/3, -2/3, 2/3, 95/6, 19/6, 29/6, 3/2, 23/6, 5/6, 7/6, 1/6
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 131/12, 17/2, 73/12, 9/2, 15/4, 19/12, -5/12, 581/12, 79/6, 10, 29/4, 16/3, 47/12, 19/12, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
-43/3, -11/3, -6, -16/3, -2, 2/3, -2, 0, 70/3, 11/3, 16/3, 14/3, 4/3, 1/3, 5/3, -1/3
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 27/2, 23/2, 37/4, 71/12, 35/6, 11/4, 5/6, 1289/24, 383/24, 293/24, 203/24, 185/24, 45/8, 15/8, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
-43/6, -41/6, -31/6, -11/6, 1/6, 23/6, 1/2, -5/6, 77/3, 17/3, 23/3, 17/3, 8/3, 1, -1, 2
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/8, 385/24, 337/24, 247/24, 65/8, 37/8, 49/24, 19/24, 165/4, 37/3, 39/4, 25/3, 21/4, 4/3, 4/3, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
7, 0, 11/3, 1/3, -4/3, 4/3, -1, -8/3, 0, 1/3, -3, -2/3, 2, 10/3, 7/3, -1
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 35/4, 26/3, 25/3, 59/12, 15/4, 3/4, 1/6, 1019/24, 65/8, 65/8, 185/24, 155/24, 131/24, 17/8, -31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
23/6, 29/6, 11/6, 1/6, 13/6, -3/2, 5/6, -13/6, -139/6, -11/2, -11/2, -19/6, -1/6, -13/6, 1/2, -1/6
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 63/8, 175/24, 151/24, 137/24, 31/8, 71/24, 17/24, 959/24, 215/24, 203/24, 37/8, 109/24, 97/24, 23/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
-221/6, -15/2, -41/6, -41/6, -9/2, -7/2, -5/6, 5/6, 52/3, 7/3, 13/3, 4, 8/3, 2/3, -2/3, -2/3
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/24, 205/24, 169/24, 139/24, 119/24, 55/24, 47/24, 1/8, 691/24, 233/24, 55/8, 91/24, 55/24, 15/8, 15/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
-77/6, -13/6, -13/6, -13/6, -25/6, -1/2, 1/6, 11/6, 109/3, 29/3, 7, 19/3, 13/3, 2, 0, -1/3
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/8, 133/8, 335/24, 241/24, 157/24, 67/24, 15/8, 35/24, 215/6, 26/3, 37/6, 37/6, 29/6, 2, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
9/2, -5/2, 7/6, 7/2, 1/6, -7/2, -3/2, -1/2, -47/6, 3/2, -1/6, -19/6, 1/6, 1/6, -7/6, -5/6
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 59/6, 39/4, 37/4, 17/2, 16/3, 23/12, -5/4, 188/3, 85/6, 77/6, 151/12, 107/12, 31/6, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
-71/3, -25/3, -14/3, -7/3, 4/3, 1/3, -1, 5/3, 217/6, 25/6, 47/6, 59/6, 37/6, 25/6, 17/6, 5/6
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1381/24, 391/24, 307/24, 75/8, 143/24, 109/24, 29/24, -13/24, 535/8, 137/8, 119/8, 97/8, 69/8, 145/24, 19/8, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
95/6, 29/6, 29/6, 9/2, 17/6, 17/6, -5/6, -5/6, -17/2, -3/2, -5/2, -1/2, -5/2, -11/6, -3/2, -7/6
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1513/24, 391/24, 299/24, 227/24, 73/8, 127/24, 11/8, -11/8, 409/8, 99/8, 269/24, 79/8, 193/24, 119/24, 47/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
109/3, 6, 22/3, 29/3, 28/3, 6, 7/3, -1, -4, 0, 1/3, -2, 2/3, -8/3, -5/3, -2
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/8, 313/24, 241/24, 211/24, 181/24, 131/24, 17/8, -1/8, 393/8, 91/8, 241/24, 75/8, 67/8, 149/24, 61/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
119/6, 35/6, 23/6, 17/6, 23/6, 7/6, -7/6, 7/6, -13/6, -9/2, -5/6, 3/2, -1/2, -23/6, -1/2, 5/6
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 73/6, 145/12, 67/6, 22/3, 4, 8/3, -5/6, 593/12, 13, 115/12, 7, 67/12, 23/6, 11/4, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
89/6, 31/6, 11/2, 13/6, 17/6, 3/2, -1/2, -3/2, -26/3, -2, -1/3, -4, -10/3, -10/3, 0, -5/3
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 8, 23/4, 9/2, 43/12, 7/2, 4/3, 11/12, 517/12, 28/3, 109/12, 101/12, 25/3, 59/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
-70/3, -11/3, -5, -10/3, -5, -10/3, -1, 2, 109/6, 25/6, 25/6, 17/6, 1/6, 11/6, 19/6, 1/6
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1025/24, 69/8, 197/24, 167/24, 43/8, 37/8, 9/8, -19/24, 439/12, 39/4, 103/12, 33/4, 23/4, 7/2, 9/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
-80/3, -28/3, -23/3, -6, -4, -3, -1, 5/3, 133/3, 8, 28/3, 10, 7, 4, 2, 0
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1213/24, 329/24, 245/24, 217/24, 143/24, 109/24, 19/8, -37/24, 52, 167/12, 73/6, 9, 27/4, 31/6, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
68/3, 20/3, 13/3, 3, -2/3, 3, 1, -2, -47/2, -31/6, -49/6, -13/2, -9/2, -13/6, -7/6, -5/6
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 187/12, 12, 97/12, 55/12, 49/12, 29/12, 17/12, 569/12, 59/6, 59/6, 109/12, 25/3, 67/12, 11/6, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
73/6, 11/6, 11/6, 13/6, 1/6, 1/6, 3/2, 5/6, -11/6, -7/6, -13/6, -19/6, -19/6, -1/6, 5/6, 1/6
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
913/24, 241/24, 181/24, 41/8, 71/24, 21/8, 61/24, -3/8, 249/4, 55/3, 59/4, 133/12, 29/4, 55/12, 11/6, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
-28/3, 1/3, -4/3, -7/3, -5/3, 1/3, -5/3, -1/3, -5/2, -13/6, -11/6, -3/2, 7/6, -1/2, -7/6, 5/2
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 151/12, 31/3, 25/3, 22/3, 35/6, 37/12, 1/12, 59, 44/3, 25/2, 65/6, 55/6, 65/12, 23/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
-161/6, -49/6, -11/2, -41/6, -13/2, -17/6, -1/2, 1/2, -33/2, -43/6, -13/2, -17/6, 5/6, -7/6, -1/6, -5/2
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 19/2, 49/6, 95/12, 61/12, 10/3, 4/3, -4/3, 215/4, 151/12, 61/6, 39/4, 89/12, 31/6, 13/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
26/3, -1/3, 3, 1, 7/3, 4, 2, -2/3, 52, 12, 12, 10, 22/3, 4, 2, -2/3
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/3, 139/12, 41/4, 89/12, 15/4, 17/6, 13/6, 1/2, 451/12, 121/12, 27/4, 53/12, 7/2, 41/12, 3, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
15/2, 9/2, 5/2, 37/6, 5/2, 1/2, -1/2, 17/6, 71/6, 13/6, 3/2, 19/6, 7/6, 13/6, 7/6, -7/6
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1301/24, 123/8, 307/24, 79/8, 61/8, 41/8, 59/24, -11/24, 277/6, 38/3, 115/12, 47/6, 43/6, 17/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
-20/3, -8/3, 2/3, -1/3, 5/3, 11/3, 2/3, 3, 4/3, 7/3, 11/3, 1/3, -4/3, -8/3, -7/3, -4/3
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/24, 263/24, 221/24, 157/24, 23/8, 67/24, 11/8, 3/8, 265/6, 47/4, 53/6, 83/12, 61/12, 37/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
77/3, 13/3, 23/3, 13/3, 4/3, 1/3, 10/3, 1/3, 7/2, 5/2, 1/2, -5/2, 1/6, -1/6, -5/6, 13/6
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 37/4, 25/3, 23/3, 65/12, 14/3, 5/4, -13/12, 40, 43/4, 10, 13/2, 17/4, 3, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
-65/6, -13/2, -47/6, -25/6, -5/6, -11/6, 11/6, -11/6, 13, 1, 4, 13/3, 3, 3, 0, -5/3
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 365/24, 277/24, 197/24, 181/24, 109/24, 43/24, 9/8, 95/3, 9, 71/12, 65/12, 61/12, 55/12, 1, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
-163/6, -21/2, -43/6, -43/6, -31/6, -13/6, -1/6, -7/6, 167/6, 31/6, 25/6, 31/6, 53/6, 37/6, 19/6, 1/6
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1445/24, 365/24, 113/8, 281/24, 65/8, 169/24, 77/24, -5/8, 39, 29/3, 19/2, 79/12, 53/12, 7/2, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
-16/3, 5/3, 5/3, -5/3, 1/3, -10/3, -1/3, 7/3, -2, -4/3, 1, -2/3, 5/3, -2, 1, 1/3
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 89/8, 253/24, 81/8, 151/24, 121/24, 43/24, 1/8, 679/12, 185/12, 49/4, 29/3, 77/12, 53/12, 17/12, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
19/6, -23/6, -7/2, 1/6, 23/6, 1/2, 13/6, 3/2, 89/6, 13/6, -1/2, 13/6, 19/6, 13/6, -5/6, -11/6
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/24, 167/24, 131/24, 115/24, 107/24, 71/24, 47/24, 7/8, 165/4, 149/12, 9, 7, 6, 3, 3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
48, 8, 6, 29/3, 25/3, 17/3, 3, -2/3, 17, 17/3, 4, 5, 4, 2, 1, 4/3
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1441/24, 403/24, 359/24, 265/24, 175/24, 127/24, 35/24, 1/8, 257/8, 271/24, 185/24, 39/8, 31/8, 15/8, 11/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
1, 3, -1/3, -3, -8/3, -4/3, -2, -2/3, 85/2, 89/6, 67/6, 15/2, 13/2, 7/2, 1/2, -1/2
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 37/3, 21/2, 41/6, 25/6, 13/6, 3/2, 1, 367/12, 37/4, 47/6, 89/12, 7/2, 7/4, 7/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
-37/6, -17/6, -13/6, -5/6, 17/6, 17/6, 5/6, 17/6, -4, -14/3, -16/3, -3, -5/3, 2, 1, -1/3
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 12, 121/12, 91/12, 22/3, 49/12, 23/12, 1/6, 863/24, 87/8, 167/24, 151/24, 47/8, 53/24, 49/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
-25/3, -6, -11/3, 0, 11/3, 2, -4/3, 1, 43/6, 3/2, -5/6, -1/6, 3/2, 7/6, -7/6, -5/2
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 113/12, 17/2, 31/4, 17/4, 4/3, 5/6, 2/3, 985/24, 93/8, 205/24, 191/24, 115/24, 35/24, 29/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
155/6, 25/6, 43/6, 35/6, 23/6, 19/6, 13/6, -1/6, -88/3, -11/3, -6, -8, -5, -2, 5/3, -1/3
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 49/4, 137/12, 9, 53/6, 11/2, 23/12, -1/3, 739/24, 209/24, 181/24, 143/24, 61/24, 59/24, 19/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
107/6, 13/6, 17/6, 13/6, 11/6, 17/6, 3/2, 5/6, -55/6, -23/6, -13/6, 7/6, -1/6, -11/6, -7/6, 7/6
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 143/12, 127/12, 109/12, 19/3, 21/4, 8/3, -1/3, 379/8, 115/8, 87/8, 63/8, 57/8, 89/24, 9/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
61/6, 11/2, 11/2, 13/6, -1/6, -7/2, -3/2, -5/6, 15/2, 5/2, 1/2, -3/2, 3/2, -5/6, 5/2, -5/6
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 119/12, 107/12, 17/3, 19/6, 19/6, 2, -7/12, 1117/24, 281/24, 223/24, 205/24, 115/24, 115/24, 41/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
-22/3, -17/3, -3, -7/3, 1/3, -10/3, -4/3, -2/3, 73/6, 23/6, 19/6, 31/6, 25/6, 19/6, 5/6, 13/6
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
158/3, 25/2, 23/2, 19/2, 77/12, 23/6, 23/12, 0, 263/6, 77/6, 29/3, 37/6, 13/3, 25/6, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
56/3, 11/3, 17/3, 17/3, 17/3, 4, 1/3, -1/3, 76/3, 22/3, 14/3, 5/3, 13/3, 2/3, -1/3, 1/3
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 251/24, 203/24, 131/24, 131/24, 35/8, 67/24, -1/24, 323/8, 93/8, 65/8, 51/8, 45/8, 19/8, 9/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
44/3, 2/3, 8/3, 11/3, 0, 10/3, 7/3, 4/3, 25/3, -1/3, 5/3, 10/3, 8/3, 1/3, 8/3, -2/3
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 281/24, 191/24, 187/24, 49/8, 127/24, 47/24, 13/8, 301/6, 14, 67/6, 21/2, 29/4, 15/4, 5/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
-31/6, -29/6, -13/6, -7/6, -11/6, -5/6, 5/6, 7/6, -7, -2, 1/3, -2/3, -4, -2, 5/3, -1/3
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/8, 227/24, 145/24, 25/8, 67/24, 15/8, 37/24, 31/24, 1387/24, 113/8, 103/8, 263/24, 69/8, 53/8, 83/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
-4, 11/3, 1/3, 4/3, -1/3, -10/3, -2, 1, -107/6, -7/2, -7/2, -25/6, -9/2, -7/2, -7/6, 5/6
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/8, 63/8, 163/24, 119/24, 115/24, 53/24, 15/8, 7/8, 703/24, 227/24, 197/24, 143/24, 85/24, 19/24, 13/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
68/3, 6, 8/3, 14/3, 5/3, -2/3, 8/3, -1/3, 34/3, 17/3, 8/3, 2/3, -5/3, -8/3, -2/3, -4/3
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1267/24, 263/24, 263/24, 251/24, 67/8, 107/24, 49/24, 43/24, 443/8, 111/8, 91/8, 221/24, 143/24, 127/24, 73/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
-35/2, -29/6, -11/2, -7/2, -7/6, -5/6, 1/2, -11/6, 38/3, 2/3, 2/3, 13/3, 2/3, 2/3, 4/3, -7/3
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/12, 199/12, 155/12, 113/12, 79/12, 17/4, 25/12, 7/12, 1357/24, 371/24, 287/24, 227/24, 169/24, 133/24, 71/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
-8/3, -2/3, -5/3, -10/3, -2/3, 2/3, -2/3, -3, 47/3, 13/3, 10/3, 1/3, 8/3, 11/3, 4/3, 2/3
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
176/3, 44/3, 51/4, 149/12, 37/4, 35/6, 2, 7/4, 287/6, 79/6, 21/2, 47/6, 13/2, 73/12, 5/2, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
-41/3, -4, -5/3, -1/3, -10/3, -1/3, 1/3, 5/3, -7/3, 1/3, 0, 5/3, -1, 2/3, 1, -7/3
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 263/24, 59/8, 145/24, 27/8, 23/8, 47/24, 1/24, 1243/24, 317/24, 245/24, 215/24, 57/8, 121/24, 19/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
83/3, 32/3, 7, 16/3, 7/3, -1/3, -1/3, 5/3, 103/6, -13/6, 5/6, 11/6, 9/2, 37/6, 5/2, 1/2
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
721/24, 67/8, 191/24, 39/8, 53/24, 25/24, 3/8, 1/8, 79/3, 103/12, 29/6, 11/6, 11/6, 7/6, 5/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
-77/6, -17/6, -5/6, -11/6, -29/6, -7/6, 3/2, -7/6, -89/3, -26/3, -17/3, -11/3, -11/3, -1/3, -7/3, -2/3
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 361/24, 307/24, 85/8, 167/24, 103/24, 13/8, 31/24, 1097/24, 253/24, 199/24, 193/24, 51/8, 49/8, 19/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
-277/6, -47/6, -49/6, -41/6, -49/6, -29/6, -17/6, 5/6, 59/3, -1, 7/3, 17/3, 4, 13/3, 1, -2
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 127/12, 55/6, 31/4, 9/2, 37/12, 9/4, -1/6, 443/8, 331/24, 275/24, 247/24, 233/24, 163/24, 73/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
23/3, 10/3, 7/3, 5/3, -2/3, -5/3, -7/3, -1/3, -107/6, -19/6, -17/6, -23/6, -37/6, -31/6, -7/2, -1/6
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/8, 223/24, 193/24, 175/24, 33/8, 17/24, 7/24, -1/8, 71/2, 31/3, 22/3, 21/4, 13/4, 23/12, 3/2, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
23/3, -1, 2/3, 0, 3, -1/3, 2/3, -2/3, 1, 14/3, 14/3, 1, -1, -11/3, 0, 10/3
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/24, 229/24, 65/8, 167/24, 31/8, 31/8, 59/24, 29/24, 799/24, 263/24, 193/24, 149/24, 29/8, 61/24, 25/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
20, 4/3, 10/3, 5/3, 2, 2/3, 0, -11/3, -119/6, -31/6, -23/6, -25/6, -1/2, -11/6, 1/6, -13/6
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 133/12, 133/12, 49/6, 27/4, 25/6, 19/6, -1/6, 80/3, 47/6, 91/12, 19/3, 17/6, 11/12, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
-35/3, 1/3, -10/3, -5, -22/3, -11/3, -5/3, -5/3, 85/6, 29/6, 35/6, 35/6, 17/6, 7/6, -5/6, -11/6
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
178/3, 51/4, 37/3, 125/12, 26/3, 77/12, 37/12, -2/3, 197/6, 73/6, 26/3, 19/3, 43/12, 11/12, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
-17/2, -13/6, -5/6, 11/6, -7/6, -11/6, -17/6, 1/6, -125/6, -13/6, -25/6, -23/6, -17/6, -31/6, -17/6, -1/6
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1633/24, 419/24, 135/8, 325/24, 77/8, 49/8, 21/8, 5/24, 635/12, 151/12, 21/2, 121/12, 85/12, 13/4, 5/2, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
125/6, 9/2, 25/6, 25/6, 23/6, 17/6, -1/6, -1/6, 56/3, 10/3, 4, 22/3, 13/3, 1, -2, -4/3
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 199/12, 38/3, 125/12, 8, 71/12, 31/12, 2/3, 1171/24, 347/24, 289/24, 221/24, 173/24, 79/24, 31/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
-65/6, -11/2, -23/6, -3/2, -13/6, -3/2, 1/2, 1/6, 49/6, 23/6, 19/6, 29/6, 17/6, 1/6, -5/6, 11/6
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1115/24, 361/24, 99/8, 203/24, 145/24, 91/24, 11/24, -7/24, 1499/24, 409/24, 341/24, 289/24, 69/8, 43/8, 61/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
-19/6, -13/6, -17/6, -17/6, -25/6, -3/2, 1/6, -17/6, -107/6, -25/6, -29/6, -43/6, -7/2, -3/2, 5/6, -1/2
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 53/6, 49/6, 85/12, 29/6, 53/12, 19/12, 1/3, 277/8, 81/8, 175/24, 127/24, 121/24, 25/8, 71/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
-41/2, -11/2, -13/6, -7/2, -11/2, -31/6, -13/6, -5/6, 21, 5, 5/3, -1/3, 8/3, 3, 10/3, -1/3
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1177/24, 287/24, 263/24, 83/8, 57/8, 109/24, 43/24, 25/24, 985/24, 75/8, 73/8, 151/24, 145/24, 113/24, 31/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
-55/3, -7/3, -16/3, -14/3, -4/3, 2/3, -5/3, -1/3, -23, -1, -13/3, -19/3, -8, -14/3, -4/3, -2
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 71/6, 26/3, 61/12, 49/12, 41/12, 4/3, 5/4, 389/8, 317/24, 269/24, 179/24, 49/8, 115/24, 29/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
-23/6, -9/2, -11/6, -5/2, 7/6, -1/2, 5/6, 1/2, 17/2, -5/6, -11/6, 7/6, 1/2, 23/6, 1/2, 5/6
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 259/24, 199/24, 137/24, 29/8, 15/8, 15/8, 5/24, 160/3, 14, 47/4, 131/12, 33/4, 5, 5/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
17/6, 7/6, 23/6, 11/6, 5/6, 17/6, -5/6, -1/2, 125/6, 9/2, 9/2, 31/6, 5/2, 3/2, -3/2, -3/2
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 53/4, 77/6, 21/2, 79/12, 3, 17/12, 13/12, 1225/24, 117/8, 275/24, 71/8, 179/24, 49/8, 19/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
20/3, 13/3, 5/3, 7/3, 7/3, -4/3, -1/3, 7/3, 113/3, 7, 10, 23/3, 7, 14/3, 3, 1/3
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/6, 51/4, 65/6, 29/4, 37/6, 47/12, 10/3, -1/4, 1481/24, 133/8, 109/8, 275/24, 211/24, 121/24, 9/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
-65/3, -7/3, -10/3, -16/3, -8/3, -5/3, 5/3, 4/3, -4, -4/3, -4/3, -2, 5/3, -4/3, 2, 1
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 163/12, 157/12, 31/3, 41/6, 13/4, 17/12, 17/12, 1277/24, 107/8, 107/8, 271/24, 203/24, 115/24, 11/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
89/6, 1/2, 5/2, 17/6, 3/2, 3/2, 19/6, -1/6, -7, 2, -1, -4, -2/3, 1, 8/3, 1
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/12, 46/3, 55/4, 127/12, 41/6, 25/6, 11/6, -5/4, 553/12, 139/12, 41/4, 59/6, 7, 61/12, 35/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
83/6, 25/6, 11/6, 29/6, 13/6, 1/6, 13/6, 5/6, -13/2, -17/6, -3/2, 1/6, -1/6, -5/2, -3/2, -11/6
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 9, 85/12, 13/2, 23/4, 7/2, 5/12, 1/3, 263/4, 97/6, 55/4, 131/12, 91/12, 27/4, 43/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
38, 26/3, 19/3, 19/3, 11/3, 10/3, -1/3, -10/3, 25/2, 7/6, 5/2, -5/6, 5/6, 5/2, 11/6, 5/6
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1321/24, 105/8, 289/24, 215/24, 181/24, 113/24, 37/24, 5/24, 611/12, 139/12, 45/4, 131/12, 15/2, 11/3, 3/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
-20, -5/3, -2, -16/3, -8, -13/3, -4/3, 2, 3/2, 3/2, 7/6, 3/2, 1/2, 7/6, -3/2, -1/2
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 125/12, 113/12, 9, 17/3, 49/12, 25/12, 11/6, 359/12, 7, 27/4, 21/4, 19/4, 15/4, 13/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
76/3, 20/3, 14/3, 4/3, 4, 1/3, 7/3, -2/3, -76/3, -9, -6, -7, -5, -4, -8/3, -1
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 179/12, 23/2, 29/3, 79/12, 9/2, 1, -1/12, 971/24, 307/24, 83/8, 169/24, 101/24, 27/8, 61/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
-5/3, -7/3, 4/3, 7/3, -2/3, 2/3, 2/3, 1, 1/3, -13/3, -3, 2/3, -2/3, 3, -1/3, -3
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1417/24, 353/24, 319/24, 245/24, 161/24, 35/8, 71/24, -19/24, 97/3, 133/12, 101/12, 65/12, 14/3, 7/3, 5/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
-97/3, -26/3, -25/3, -22/3, -16/3, -8/3, -2, -2/3, -7/3, -16/3, -14/3, -5/3, -2/3, 5/3, 1/3, -4/3
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1051/24, 305/24, 221/24, 179/24, 49/8, 61/24, 19/24, 17/24, 871/24, 221/24, 187/24, 131/24, 27/8, 19/8, 19/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
-68/3, -17/3, -22/3, -5, -3, 0, -5/3, 2, 20/3, 4/3, 2/3, 10/3, 11/3, 2/3, -1/3, -4/3
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1135/24, 259/24, 227/24, 209/24, 137/24, 45/8, 43/24, -11/8, 339/8, 265/24, 215/24, 215/24, 139/24, 109/24, 19/8, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
-3, 3, 2/3, 1, -1, -3, -1/3, 0, -95/6, -7/2, -31/6, -37/6, -5/2, -3/2, -1/2, 11/6
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/8, 71/8, 199/24, 125/24, 119/24, 91/24, 53/24, 7/8, 659/12, 51/4, 45/4, 21/2, 41/6, 61/12, 41/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
-17/2, -7/2, -7/2, -1/2, 5/6, 5/2, 5/2, 1/6, -5/6, 1/2, -1/6, -7/6, 1/2, 5/6, -5/2, -1/2
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 39/4, 9, 17/2, 35/6, 59/12, 11/6, -13/12, 1027/24, 295/24, 233/24, 63/8, 113/24, 59/24, 55/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
-85/6, -3/2, -23/6, -31/6, -7/2, -13/6, 1/2, -1/6, -5/6, 7/6, 11/6, 5/2, -7/6, -25/6, -11/6, -1/6
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 305/24, 83/8, 191/24, 167/24, 119/24, 47/24, -13/8, 229/6, 151/12, 55/6, 65/12, 55/12, 23/12, 17/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
-6, -2/3, 7/3, 2/3, -3, -7/3, 1, -8/3, -107/6, -7/6, -29/6, -11/6, -19/6, -17/6, -11/6, 3/2
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 21/2, 17/2, 77/12, 73/12, 67/12, 2, -11/6, 367/8, 359/24, 89/8, 181/24, 137/24, 101/24, 9/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
26/3, 11/3, 4/3, -4/3, 5/3, -1/3, 7/3, -4/3, 143/6, 31/6, 35/6, 31/6, 7/2, 19/6, 13/6, -1/6
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1151/24, 317/24, 77/8, 191/24, 133/24, 19/8, 55/24, -1/8, 439/8, 317/24, 293/24, 275/24, 205/24, 115/24, 35/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
-89/6, 17/6, -1/6, -19/6, -19/6, -11/6, 1/6, 13/6, -5/6, -13/6, -23/6, -5/6, -5/6, -5/6, -1/2, -17/6
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1147/24, 103/8, 269/24, 65/8, 145/24, 79/24, 17/8, 29/24, 359/6, 53/4, 45/4, 19/2, 49/6, 83/12, 15/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
-47/6, -19/6, -9/2, -5/2, -11/6, 3/2, 1/6, -11/6, -59/6, 1/2, -3/2, -9/2, -25/6, -19/6, 1/2, 1/6
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1057/24, 89/8, 73/8, 151/24, 27/8, 21/8, 59/24, -29/24, 60, 175/12, 145/12, 145/12, 25/3, 14/3, 9/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
17/3, 5/3, 0, 1, 1/3, 5/3, -2, 1, 29/3, 5/3, -4/3, -4/3, 4/3, 8/3, 5/3, 1/3
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
387/8, 107/8, 245/24, 73/8, 137/24, 107/24, 13/24, 5/24, 131/4, 37/4, 16/3, 4, 43/12, 41/12, 29/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
-55/2, -9/2, -15/2, -11/2, -7/2, -7/6, -11/6, -1/2, 8, 7/3, 4/3, -7/3, 2/3, -5/3, 4/3, -7/3
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
913/24, 73/8, 205/24, 157/24, 137/24, 95/24, 85/24, 5/24, 407/12, 65/6, 23/3, 29/6, 19/6, 19/6, 13/6, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
-19/2, 5/2, -5/6, -13/6, -23/6, -5/2, -1/2, 13/6, -37/3, -11/3, -19/3, -11/3, -1/3, -1/3, 2/3, 2/3
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 7, 5, 17/4, 4, 43/12, 8/3, 1/12, 379/12, 113/12, 71/12, 25/6, 19/6, 29/12, 13/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
91/6, 11/6, 11/6, 17/6, 31/6, 31/6, 3/2, -13/6, 25/3, 8/3, 17/3, 11/3, 2/3, -1/3, -5/3, 5/3
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/3, 173/12, 12, 49/6, 29/6, 5/3, 7/12, 1/6, 743/24, 63/8, 47/8, 41/8, 71/24, 43/24, 43/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
-85/6, -9/2, -49/6, -11/2, -23/6, -1/2, 5/6, -3/2, 109/6, 7/2, 9/2, 3/2, 19/6, 11/6, -1/6, 13/6
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 271/24, 59/8, 163/24, 137/24, 119/24, 21/8, -29/24, 713/24, 139/24, 131/24, 65/24, 21/8, 61/24, 55/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
-29/2, -9/2, -37/6, -5/2, 1/2, 7/6, 1/2, -5/2, -61/3, -22/3, -9, -16/3, -8/3, -2/3, 1/3, -5/3
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/4, 67/4, 173/12, 37/3, 55/6, 35/6, 25/12, 1/2, 713/12, 14, 161/12, 45/4, 95/12, 11/2, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
-71/6, -1/6, 11/6, 5/6, -11/6, -31/6, -17/6, -5/6, -16, -7/3, 0, -2/3, -2/3, -3, -3, 1/3
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 209/24, 181/24, 57/8, 103/24, 31/8, 37/24, 25/24, 54, 47/3, 73/6, 121/12, 19/3, 4, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
-31/2, -49/6, -9/2, -7/2, 1/6, 1/2, -1/2, -1/2, -229/6, -49/6, -67/6, -49/6, -41/6, -29/6, -7/6, 1/2
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 65/4, 77/6, 55/6, 29/4, 41/12, 1, 5/6, 273/8, 67/8, 67/8, 47/8, 23/8, 23/8, 49/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
-13/2, 3/2, -3/2, -3/2, -7/2, -1/6, -13/6, -3/2, 47/2, 31/6, 17/6, 9/2, 3/2, -1/2, 19/6, -1/6
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
941/24, 251/24, 81/8, 185/24, 103/24, 103/24, 37/24, -19/24, 123/4, 15/2, 15/2, 25/4, 11/2, 13/6, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
145/6, 15/2, 23/6, 25/6, 23/6, 7/6, -11/6, 7/6, 29/2, 13/2, 11/2, 9/2, 3/2, 1/6, -1/2, 11/6
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
27, 45/4, 15/2, 43/12, 7/3, 17/12, 1/2, 1/12, 36, 17/2, 7, 77/12, 11/2, 7/2, 1, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
-39, -40/3, -31/3, -7, -10/3, 0, -5/3, 0, -57/2, -7/2, -5/2, -31/6, -13/2, -11/2, -5/2, 5/6
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 19/2, 113/12, 8, 6, 61/12, 19/12, 1, 177/4, 45/4, 41/4, 33/4, 25/4, 19/4, 7/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
-41/6, 7/6, 7/6, -1/6, 5/6, -11/6, -3/2, 7/6, -39/2, -13/2, -9/2, -11/2, -7/2, -7/2, -5/6, -17/6
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1051/24, 203/24, 197/24, 197/24, 151/24, 143/24, 91/24, 1/8, 817/24, 203/24, 53/8, 143/24, 125/24, 97/24, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
61/6, 5/2, 5/2, -1/2, -7/6, -11/6, 3/2, -7/6, -6, 0, -2, -2, -2/3, -2, 4/3, -2
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/24, 167/24, 101/24, 59/24, 13/8, 23/24, 19/24, -13/24, 1109/24, 239/24, 209/24, 203/24, 127/24, 127/24, 67/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
87/2, 61/6, 47/6, 11/2, 11/2, 11/2, 17/6, -5/6, 64/3, 8/3, 10/3, 8/3, 11/3, 8/3, -1/3, -4/3
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/4, 11, 55/6, 47/6, 11/2, 49/12, 7/12, 7/12, 1187/24, 341/24, 253/24, 241/24, 149/24, 143/24, 49/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
209/6, 43/6, 37/6, 35/6, 49/6, 31/6, 13/6, -5/6, 95/6, 3/2, 13/6, 35/6, 13/6, 1/6, 5/6, -11/6
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
725/12, 13, 77/6, 127/12, 29/3, 23/4, 17/6, 3/4, 1343/24, 359/24, 295/24, 79/8, 161/24, 103/24, 61/24, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
-56/3, -10/3, -5/3, -1/3, -10/3, -8/3, -5/3, 5/3, -139/6, -37/6, -35/6, -41/6, -7/2, 1/6, 5/6, -1/6
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1255/24, 109/8, 93/8, 229/24, 191/24, 39/8, 41/24, -31/24, 1565/24, 337/24, 335/24, 245/24, 75/8, 149/24, 65/24, -25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
17/3, -4/3, 7/3, -1/3, -1/3, -1, 0, 1, -13/3, -17/3, -10/3, -10/3, -2, 5/3, 5/3, 2/3
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 241/24, 157/24, 113/24, 37/8, 97/24, 15/8, -13/8, 319/8, 71/8, 193/24, 63/8, 51/8, 23/8, 19/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
26/3, -8/3, -2/3, 7/3, 7/3, -2/3, -1, -7/3, 5/2, 11/2, 31/6, 3/2, 1/2, -1/2, -1/2, 11/6
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1435/24, 373/24, 105/8, 91/8, 69/8, 39/8, 55/24, -35/24, 469/8, 361/24, 93/8, 251/24, 187/24, 115/24, 21/8, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
65/3, 3, 4, 1/3, 8/3, 4/3, 3, 0, 43/2, 25/6, 11/2, 41/6, 25/6, 19/6, 3/2, -1/6
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 43/4, 109/12, 71/12, 49/12, 5/2, 1/4, 1/6, 377/8, 79/8, 199/24, 63/8, 167/24, 113/24, 21/8, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
-35/3, -10/3, -1/3, -3, -4, -4/3, -1, 8/3, -8, 0, 10/3, 0, -1/3, -1/3, -3, 1/3
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/8, 87/8, 245/24, 81/8, 53/8, 115/24, 43/24, 31/24, 575/12, 43/4, 125/12, 28/3, 29/4, 14/3, 19/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
19/6, 5/6, -11/6, -5/6, 17/6, 5/2, -1/6, 13/6, 25/3, 4, 13/3, 2/3, 1, 1/3, 8/3, 0
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 115/8, 251/24, 241/24, 53/8, 39/8, 47/24, 5/24, 329/8, 301/24, 245/24, 157/24, 33/8, 21/8, 19/8, -37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
15, 4, 1, 1, 4, 10/3, 0, -5/3, -127/6, -31/6, -41/6, -31/6, -7/2, 1/6, -1/6, 19/6
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1103/24, 301/24, 81/8, 215/24, 155/24, 95/24, 25/8, 5/24, 159/4, 121/12, 97/12, 7, 41/12, 31/12, 31/12, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
-9/2, -9/2, -7/6, -5/2, -1/2, -3/2, 11/6, 3/2, 29/6, 3/2, -1/6, -13/6, 5/6, 7/6, -11/6, 11/6
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/24, 53/8, 41/8, 115/24, 25/8, 37/24, 11/8, -23/24, 103/3, 25/3, 33/4, 7, 11/3, 13/4, 19/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
32/3, 4, 3, 3, 4, 2/3, 7/3, -1/3, -101/3, -29/3, -6, -7, -16/3, -2, 4/3, -7/3
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1025/24, 99/8, 71/8, 55/8, 89/24, 67/24, 35/24, -19/24, 533/12, 51/4, 119/12, 28/3, 19/3, 41/12, 11/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
2, -3, -4/3, 1, 4, 6, 7/3, 1, -241/6, -73/6, -53/6, -47/6, -13/2, -23/6, -11/6, 11/6
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 61/6, 95/12, 47/6, 15/2, 55/12, 41/12, -1/12, 155/3, 151/12, 127/12, 95/12, 71/12, 53/12, 10/3, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
11, 16/3, 7/3, 11/3, 4/3, 2/3, -2/3, -1/3, 65/6, 13/6, 13/6, 11/6, 11/6, -1/6, -11/6, 7/6
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/12, 12, 21/2, 125/12, 91/12, 23/6, 13/12, 1/2, 1153/24, 121/8, 99/8, 209/24, 149/24, 19/8, 11/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
-74/3, -32/3, -28/3, -17/3, -7/3, -1/3, 1/3, -10/3, -29, -10/3, -14/3, -7, -4, -3, -2/3, -1/3
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 125/12, 107/12, 49/6, 13/2, 6, 7/3, 1/12, 124/3, 35/3, 35/4, 77/12, 17/4, 43/12, 43/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
-19/2, -9/2, -19/6, -11/6, -3/2, -1/2, -1/2, -1/2, 65/3, 8/3, 16/3, 23/3, 5, 8/3, 1/3, -2/3
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 97/8, 283/24, 227/24, 61/8, 89/24, 27/8, -5/24, 347/8, 301/24, 223/24, 131/24, 121/24, 15/8, 31/24, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
-45/2, -25/6, -47/6, -35/6, -5/2, -7/6, -3/2, -1/2, -7/2, -29/6, -11/6, 5/6, 13/6, -3/2, 1/6, -3/2
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1097/24, 87/8, 209/24, 197/24, 53/8, 31/8, 37/24, 1/8, 235/8, 161/24, 49/8, 115/24, 91/24, 79/24, 23/8, -23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
59/6, 1/6, 17/6, 1/6, 23/6, 1/6, 7/6, -3/2, -25/2, 19/6, -1/2, -25/6, -25/6, -37/6, -7/2, -1/6
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 127/12, 29/4, 7, 5, 25/12, 4/3, 3/4, 929/24, 75/8, 179/24, 173/24, 45/8, 125/24, 13/8, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
61/6, 19/6, 9/2, 3/2, 3/2, 1/2, -1/6, 1/6, 22/3, 0, -2/3, -5/3, 1, 10/3, 1, -1/3
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/24, 209/24, 205/24, 145/24, 119/24, 35/8, 13/8, -25/24, 69/2, 107/12, 37/6, 65/12, 3, 29/12, 13/6, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
21/2, 11/6, 3/2, 5/2, 23/6, 5/6, 3/2, -7/6, -46, -14, -31/3, -9, -6, -11/3, -1, 0
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 28/3, 15/2, 43/12, 13/4, 2/3, 1/6, 1/12, 235/8, 221/24, 139/24, 119/24, 101/24, 83/24, 47/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
73/6, 17/6, 35/6, 25/6, 13/6, 1/6, -5/6, 13/6, 52/3, -2/3, 5/3, 10/3, 7/3, 1, 5/3, -4/3
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/8, 383/24, 121/8, 275/24, 69/8, 39/8, 53/24, -35/24, 497/12, 34/3, 26/3, 13/2, 19/3, 5/2, 3/2, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
-203/6, -11/2, -55/6, -47/6, -43/6, -7/2, -3/2, -3/2, -37/6, 19/6, -1/6, -1/2, -17/6, 1/2, 3/2, 7/6
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/24, 233/24, 229/24, 61/8, 47/8, 17/8, 19/24, 5/24, 727/12, 161/12, 35/3, 121/12, 35/4, 43/6, 43/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
0, -5, -8/3, -1, 4/3, 2, 0, 2, -39, -26/3, -28/3, -22/3, -16/3, -14/3, -7/3, 4/3
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1589/24, 377/24, 307/24, 247/24, 233/24, 143/24, 65/24, -29/24, 329/12, 55/6, 35/6, 23/4, 25/6, 5/6, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
-41/6, 17/6, -5/6, -11/6, -19/6, -1/6, 7/6, 5/6, 31/3, -1, -1, 2/3, 5/3, 7/3, 1, -2
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1351/24, 361/24, 89/8, 209/24, 61/8, 125/24, 13/8, 13/24, 919/24, 239/24, 199/24, 167/24, 119/24, 41/24, 11/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
-131/6, -19/6, -37/6, -25/6, -13/6, -11/6, -1/6, -7/6, -155/6, -13/2, -41/6, -37/6, -23/6, -7/6, 1/6, 13/6
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/8, 83/8, 181/24, 121/24, 35/8, 55/24, 11/24, 3/8, 1003/24, 83/8, 79/8, 65/8, 121/24, 23/8, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
17/2, 17/2, 29/6, 7/6, -11/6, 1/2, -7/6, 3/2, -43/3, -6, -3, -2, -13/3, -2, 1, -2
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1123/24, 275/24, 239/24, 53/8, 157/24, 31/8, 59/24, 1/8, 275/6, 26/3, 25/3, 8, 19/3, 14/3, 7/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
49/2, 31/6, 35/6, 9/2, 17/6, 25/6, 7/6, 11/6, -2, 16/3, 5/3, -2, -7/3, -2/3, -1/3, -5/3
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
761/24, 59/8, 53/8, 51/8, 143/24, 79/24, 41/24, 1/8, 281/6, 13, 43/4, 61/6, 20/3, 35/12, 5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
-65/3, -6, -4, -10/3, -4/3, 0, -8/3, 1, 73/3, 9, 6, 11/3, 8/3, 2/3, -1, -8/3
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1211/24, 295/24, 215/24, 65/8, 59/8, 41/8, 49/24, -11/8, 875/24, 75/8, 193/24, 41/8, 31/8, 77/24, 37/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
55/3, 2, 7/3, 4, 2, 7/3, 4/3, -1, -97/6, -13/2, -35/6, -7/2, -5/2, -13/6, 1/6, 19/6
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/8, 125/8, 305/24, 73/8, 149/24, 139/24, 15/8, -5/8, 297/8, 109/8, 235/24, 161/24, 83/24, 11/24, 5/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
7/2, -5/2, 1/2, -13/6, -1/2, 5/2, 1/6, -3/2, 27/2, 25/6, 17/6, 31/6, 13/6, 7/6, 13/6, -7/6
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1553/24, 397/24, 127/8, 101/8, 221/24, 149/24, 67/24, -7/24, 1027/24, 93/8, 209/24, 173/24, 37/8, 33/8, 11/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
73/3, 17/3, 25/3, 14/3, 11/3, 5/3, 1/3, 4/3, 1/6, -3/2, -3/2, 7/6, 1/2, -1/2, 1/6, 17/6
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 13, 133/12, 26/3, 83/12, 3, 3/2, -11/12, 44, 71/6, 9, 8, 6, 11/4, 29/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
-59/6, -1/6, -19/6, 1/2, -7/6, -11/6, 7/6, 11/6, -16, -17/3, -4, -5, -2, -1, 2/3, -1
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 83/6, 119/12, 37/6, 19/6, 8/3, 7/6, -13/12, 1447/24, 391/24, 307/24, 251/24, 199/24, 113/24, 41/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
-241/6, -61/6, -55/6, -35/6, -11/2, -23/6, -5/6, -7/6, 85/3, 10/3, 13/3, 23/3, 16/3, 8/3, 5/3, 2/3
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1417/24, 99/8, 97/8, 253/24, 61/8, 43/8, 59/24, -17/24, 521/8, 131/8, 119/8, 263/24, 205/24, 151/24, 65/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
11/6, -1/2, -1/6, -13/6, -5/6, 13/6, -5/6, 7/6, -35/2, -7/2, -9/2, -49/6, -29/6, -11/6, -1/6, 7/6
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 53/4, 137/12, 61/6, 41/6, 21/4, 35/12, -3/4, 48, 71/6, 23/2, 17/2, 14/3, 11/3, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
19/3, 2, -4/3, 0, -1, -2/3, 1/3, -7/3, -11/2, -13/6, -7/2, -1/2, 1/6, 1/6, -13/6, -1/2
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/6, 203/12, 173/12, 149/12, 121/12, 19/3, 11/4, 5/12, 100/3, 59/6, 41/6, 13/3, 19/6, 8/3, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
-67/3, -17/3, -11/3, -17/3, -2, -17/3, -2, -5/3, 1/6, -13/6, 7/6, 1/2, -17/6, -17/6, -1/2, -5/6
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 14, 25/2, 9, 41/6, 43/12, 37/12, -7/12, 1075/24, 101/8, 241/24, 59/8, 163/24, 27/8, 53/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
55/3, 14/3, 7/3, -1/3, 5/3, -2/3, 7/3, -1, 11/3, -2, 5/3, 0, 2/3, 3, 7/3, -4/3
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
775/24, 149/24, 103/24, 97/24, 27/8, 71/24, 53/24, -41/24, 485/12, 131/12, 17/2, 5, 29/6, 41/12, 3, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
-10, -4/3, -13/3, -4/3, -4/3, 2, 0, 1, -12, -2, 1, -1, -2, -2/3, -5/3, -1
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 161/12, 79/6, 119/12, 27/4, 55/12, 25/12, -1/6, 439/8, 377/24, 287/24, 73/8, 161/24, 89/24, 23/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
-115/6, 19/6, -1/2, -25/6, -35/6, -13/6, -1/6, 13/6, -25, -13/3, -10/3, -3, -16/3, -10/3, -3, 2/3
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 57/4, 65/6, 17/2, 21/4, 31/6, 35/12, 2/3, 425/12, 115/12, 25/3, 89/12, 43/12, 19/6, 19/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
-23, -5, -5, -14/3, -2, 0, 4/3, 1, -62/3, -17/3, -26/3, -23/3, -13/3, -4, -1/3, -10/3
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 22/3, 6, 31/6, 61/12, 13/3, 29/12, 1, 557/24, 163/24, 35/8, 89/24, 65/24, 61/24, 55/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
69/2, 73/6, 19/2, 35/6, 17/6, -1/6, -1/2, -3/2, 0, -1, 0, -1/3, 0, 5/3, 0, 3
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 35/3, 131/12, 9, 23/4, 67/12, 25/12, 0, 387/8, 283/24, 91/8, 197/24, 45/8, 29/8, 13/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
-41/3, -8/3, -4/3, -10/3, -17/3, -5, -5/3, 4/3, -19, -22/3, -7, -11/3, -2, 0, 3, 0
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/4, 121/12, 19/2, 85/12, 5, 14/3, 23/12, 1/2, 273/8, 217/24, 63/8, 101/24, 33/8, 29/8, 19/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
140/3, 28/3, 25/3, 10, 19/3, 3, 1, -2, -35/2, -17/6, -7/2, -13/6, -7/2, -3/2, 3/2, 3/2
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1135/24, 91/8, 229/24, 63/8, 139/24, 103/24, 77/24, -5/24, 199/4, 157/12, 139/12, 19/2, 77/12, 59/12, 17/6, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
145/6, 25/6, 41/6, 37/6, 35/6, 19/6, 1/6, 13/6, -21/2, -11/6, 3/2, -7/6, -1/2, -7/6, 1/2, 19/6
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/2, 65/4, 51/4, 9, 41/6, 47/12, 11/6, -1/12, 85/2, 40/3, 41/4, 8, 25/4, 7/2, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
-74/3, -10, -25/3, -20/3, -4, -2/3, 1, -2, -7, 5/3, -2, -1, -3, 0, 3, -1/3
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 61/6, 37/4, 101/12, 73/12, 11/3, 29/12, 3/2, 997/24, 83/8, 227/24, 133/24, 119/24, 73/24, 53/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
-47/6, 7/6, 5/6, -13/6, -29/6, -35/6, -13/6, -7/6, -27, -6, -17/3, -10/3, -6, -3, -5/3, -2/3
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
164/3, 31/2, 35/3, 113/12, 23/3, 53/12, 25/12, -13/12, 417/8, 353/24, 99/8, 69/8, 133/24, 89/24, 53/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
29/2, 49/6, 9/2, 17/6, 1/2, 17/6, -1/2, 19/6, -15, -13/3, -1, 0, -5/3, -7/3, -7/3, 4/3
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 37/3, 23/2, 33/4, 79/12, 65/12, 13/6, 5/6, 249/8, 229/24, 65/8, 37/8, 85/24, 21/8, 25/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
-125/3, -23/3, -22/3, -31/3, -28/3, -17/3, -7/3, 1/3, 92/3, 16/3, 26/3, 19/3, 10/3, 13/3, 2, 4/3
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/8, 97/8, 211/24, 139/24, 85/24, 21/8, 31/24, 5/24, 157/4, 121/12, 101/12, 79/12, 77/12, 53/12, 41/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
67/3, 19/3, 8/3, 7/3, 8/3, 11/3, 5/3, 1/3, 44/3, 5, 5/3, 10/3, 5/3, 2/3, -1/3, 2/3
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 44/3, 23/2, 23/3, 29/6, 10/3, 9/4, -5/3, 53, 157/12, 11, 19/2, 109/12, 23/4, 3, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
49/2, 13/2, 31/6, 41/6, 9/2, 11/6, 19/6, -1/2, 113/6, 9/2, 9/2, 9/2, 7/2, 23/6, 1/2, 1/2
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 14, 13, 31/3, 85/12, 55/12, 13/6, -1/4, 635/12, 169/12, 32/3, 35/4, 85/12, 49/12, 25/12, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
-16, 1/3, -2/3, -2, -14/3, -10/3, -2/3, -1, -5/6, 17/6, -5/6, -7/2, -13/6, -7/6, -1/6, 11/6
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
889/24, 89/8, 83/8, 157/24, 21/8, 19/24, 13/24, -5/24, 117/4, 17/2, 29/4, 59/12, 41/12, 31/12, 13/6, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
-29/6, 13/6, -7/6, 1/6, 1/6, -7/6, -19/6, -1/6, 101/6, 17/6, 3/2, 11/6, 9/2, 25/6, 3/2, 3/2
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 37/3, 113/12, 11/2, 35/12, 11/12, 1/2, 0, 166/3, 173/12, 143/12, 34/3, 95/12, 21/4, 23/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
23/6, 13/6, -5/6, -1/6, -7/6, 13/6, -5/6, -7/6, -37, -25/3, -26/3, -22/3, -14/3, -7/3, -1/3, 4/3
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 46/3, 143/12, 49/6, 73/12, 65/12, 9/4, -1/6, 453/8, 331/24, 283/24, 65/8, 175/24, 31/8, 83/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
-52/3, -14/3, -19/3, -5, -7/3, 4/3, 4/3, 7/3, 27/2, 11/6, 5/6, 9/2, 5/6, 1/2, 7/6, 5/6
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
66, 205/12, 199/12, 77/6, 19/2, 67/12, 5/2, -1/12, 1301/24, 395/24, 307/24, 263/24, 59/8, 85/24, 17/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
64/3, 25/3, 22/3, 14/3, 5/3, 5/3, 2/3, 7/3, 9, 3, 1, -2/3, 4/3, 4, 5/3, -4/3
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 283/24, 251/24, 83/8, 199/24, 39/8, 47/24, 13/24, 361/12, 107/12, 71/12, 55/12, 25/12, 2, 13/12, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
12, 13/3, 2, 2, 10/3, 4, 2, 1, 37/6, 29/6, 13/6, 5/6, -13/6, -5/2, -5/6, 17/6
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1075/24, 307/24, 265/24, 175/24, 53/8, 83/24, 53/24, -25/24, 577/24, 51/8, 113/24, 85/24, 23/8, 19/8, 49/24, -43/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
89/3, 10, 23/3, 19/3, 8/3, 3, 0, -2, -58/3, -2/3, -7/3, -8/3, -11/3, -14/3, -4/3, 2/3
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 32/3, 35/4, 16/3, 49/12, 13/6, 7/4, -5/6, 671/24, 203/24, 163/24, 37/8, 89/24, 21/8, 35/24, 5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
-25/3, -2/3, -3, -4, -1, 0, -1, -2, -49/6, 1/2, -5/2, -7/6, 1/6, 19/6, -1/2, 1/2
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/12, 173/12, 169/12, 61/6, 41/6, 59/12, 1, -1/3, 713/12, 179/12, 179/12, 149/12, 107/12, 31/6, 25/12, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
23/2, 35/6, 19/6, 3/2, 7/2, 1/6, 1/6, 7/2, 173/6, 35/6, 23/6, 29/6, 47/6, 29/6, 13/6, 7/6
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/24, 239/24, 223/24, 55/8, 25/8, 25/8, 21/8, -31/24, 763/24, 205/24, 143/24, 131/24, 95/24, 61/24, 53/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
-35/2, 1/6, -17/6, -5/2, -1/2, -7/2, -1/6, 5/6, -71/6, -35/6, -19/6, -1/6, -13/6, -5/6, -1/6, -11/6
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1387/24, 391/24, 109/8, 83/8, 57/8, 47/8, 65/24, 5/24, 165/4, 43/4, 125/12, 83/12, 14/3, 5/3, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
-21/2, -41/6, -37/6, -23/6, -1/6, -1/6, 1/6, 5/6, 5, 3, -1/3, 8/3, 5/3, 5/3, 1, 8/3
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 281/24, 227/24, 75/8, 179/24, 133/24, 55/24, 37/24, 1025/24, 301/24, 223/24, 139/24, 79/24, 41/24, 41/24, -13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
13, 23/3, 4, 5/3, 7/3, 1, 11/3, 0, -23/3, -10/3, -4/3, -7/3, 2/3, 4/3, -5/3, 1/3
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 85/12, 83/12, 19/3, 17/3, 31/12, 11/12, 2/3, 177/4, 71/6, 55/6, 91/12, 23/4, 15/4, 17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
41/6, 11/6, 5/2, -1/6, 11/6, 17/6, -5/6, -5/6, -16, -2/3, -4/3, -14/3, -1, -2, -1/3, -4/3
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/8, 361/24, 283/24, 193/24, 39/8, 13/8, 19/24, 7/24, 427/12, 39/4, 25/4, 25/6, 15/4, 37/12, 8/3, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
37/2, 19/6, 13/2, 25/6, 9/2, 9/2, 3/2, -3/2, -169/6, -19/6, -35/6, -41/6, -19/6, -5/6, 1/2, 17/6
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 28/3, 31/4, 35/6, 16/3, 13/4, 31/12, -11/12, 167/4, 35/4, 15/2, 27/4, 19/4, 7/2, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
76/3, 19/3, 11/3, 16/3, 6, 8/3, -2/3, 8/3, 10, -1, 7/3, 6, 3, -2/3, -1, 2
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1297/24, 247/24, 247/24, 229/24, 211/24, 45/8, 61/24, 17/24, 1447/24, 391/24, 371/24, 277/24, 185/24, 103/24, 61/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
-25, -2, -10/3, -19/3, -3, -8/3, -8/3, 1, 47/3, 11/3, 1/3, -1/3, 7/3, 8/3, 2/3, -7/3
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
995/24, 265/24, 87/8, 185/24, 125/24, 89/24, 15/8, -7/8, 583/12, 41/4, 59/6, 113/12, 7, 41/12, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
-113/6, -35/6, -9/2, -25/6, -9/2, -19/6, 1/2, -1/6, 29/6, 13/2, 23/6, 13/6, -1/2, -5/6, 3/2, 1/2
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 223/24, 181/24, 51/8, 151/24, 41/8, 43/24, 25/24, 1205/24, 105/8, 239/24, 211/24, 199/24, 107/24, 65/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
-221/6, -61/6, -43/6, -23/6, -23/6, -25/6, -17/6, 5/6, -32/3, -1/3, 8/3, -1, -8/3, -2/3, -7/3, -1/3
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/24, 245/24, 173/24, 37/8, 89/24, 25/8, 13/8, 17/24, 803/24, 81/8, 175/24, 47/8, 89/24, 29/8, 23/24, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
58/3, 7/3, -2/3, 4/3, 13/3, 13/3, 7/3, -2/3, 143/6, 7/6, 3/2, 29/6, 13/6, 23/6, 11/6, -11/6
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 19/2, 53/6, 41/6, 79/12, 61/12, 31/12, -4/3, 59/3, 83/12, 19/6, 17/6, 8/3, 5/3, 11/12, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
1/3, -4/3, -1/3, -1/3, -8/3, -2/3, -2, -5/3, 14/3, -7/3, -1/3, 1/3, -1/3, 5/3, 2/3, 1/3
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/3, 49/4, 73/6, 31/3, 49/6, 19/4, 31/12, -7/12, 427/12, 21/2, 35/4, 61/12, 9/2, 17/4, 3/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
-116/3, -19/3, -20/3, -22/3, -23/3, -13/3, -8/3, -1/3, -103/6, -43/6, -23/6, -23/6, -3/2, -1/2, 1/2, -1/2
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/2, 203/12, 31/2, 73/6, 115/12, 23/4, 17/6, -1/4, 749/24, 151/24, 151/24, 91/24, 77/24, 77/24, 7/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
-41/3, -8/3, -8/3, -2, -1, -4, -3, -1/3, 89/3, 28/3, 22/3, 22/3, 11/3, 11/3, 1/3, 2/3
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/3, 107/12, 25/4, 25/4, 47/12, 17/6, 11/12, 1/4, 143/3, 35/3, 53/6, 22/3, 7, 16/3, 11/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
-13/3, 1/3, 7/3, 1/3, -8/3, -1/3, 2/3, 5/3, 11/3, -1/3, 4/3, 7/3, -2/3, 7/3, 5/3, -1
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 137/12, 121/12, 77/12, 77/12, 37/6, 7/3, -7/6, 1237/24, 311/24, 87/8, 71/8, 65/8, 131/24, 23/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
29/6, 1/6, 23/6, 1/6, -5/6, 13/6, -5/6, -5/6, -149/6, -25/6, -17/6, -25/6, -35/6, -19/6, -5/2, 1/6
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/3, 175/12, 73/6, 43/4, 17/2, 11/2, 37/12, 1/12, 1163/24, 103/8, 275/24, 79/8, 57/8, 89/24, 25/8, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
178/3, 37/3, 14, 11, 25/3, 16/3, 8/3, -1, 23/3, 2, 2/3, 1, 4, 14/3, 1, -1/3
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/6, 9/2, 7/2, 10/3, 2, 2, 5/3, -1, 851/24, 269/24, 221/24, 151/24, 125/24, 25/8, 9/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
79/6, 35/6, 35/6, 23/6, 7/6, 7/6, -11/6, 5/6, -55/3, -7/3, -4/3, -13/3, -10/3, -14/3, -8/3, -1
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 109/12, 103/12, 79/12, 19/4, 8/3, 11/6, 1/2, 179/4, 34/3, 119/12, 29/4, 35/6, 15/4, 31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
2/3, -5/3, 1/3, 7/3, 7/3, 1/3, -4/3, 7/3, 35/6, -1/2, 17/6, -5/6, -1/2, -7/6, 5/2, 1/2
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 51/4, 149/12, 53/6, 17/3, 31/12, 5/6, 1/3, 164/3, 169/12, 149/12, 59/6, 22/3, 29/6, 4/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
-35/3, -2/3, -7/3, -5/3, -3, -13/3, -2/3, -1/3, -44/3, -16/3, -5/3, -7/3, -13/3, -10/3, -4/3, -1/3
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/6, 155/12, 49/4, 35/4, 16/3, 5, 31/12, -1/3, 259/6, 35/4, 23/3, 15/2, 31/6, 17/4, 23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
-65/6, -13/6, -1/6, -19/6, -7/6, 1/6, 1/6, 7/6, 52/3, 4, 11/3, 8/3, 0, -2, 2/3, -1
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/6, 38/3, 143/12, 45/4, 91/12, 67/12, 11/6, -2/3, 1277/24, 263/24, 87/8, 85/8, 205/24, 131/24, 23/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
28/3, 1, 5/3, 7/3, 10/3, 10/3, 2/3, 5/3, -83/6, -17/6, -13/2, -11/2, -13/6, 1/6, 1/2, 5/6
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 241/24, 211/24, 133/24, 19/8, 17/8, 49/24, 7/8, 187/12, 9/2, 9/2, 13/6, 4/3, 7/6, 11/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
17/6, 37/6, 5/2, -1/6, -3/2, 1/2, -1/6, 5/2, -41/6, -1/2, -7/2, -7/6, 13/6, -1/6, 5/6, -3/2
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 13, 109/12, 13/2, 19/3, 5/2, 3/2, 5/12, 146/3, 10, 53/6, 23/3, 22/3, 17/3, 7/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
-29/6, -19/6, 1/6, 1/2, 11/6, -5/6, 5/2, -1/6, -18, -13/3, -8/3, -5, -3, -2, -1, -4/3
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 39/4, 107/12, 7, 49/12, 11/3, 7/6, 5/6, 62, 89/6, 12, 133/12, 10, 20/3, 11/4, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
-35/3, -13/3, -13/3, -7/3, -14/3, -5/3, -2/3, -7/3, -47/6, 7/2, 3/2, -11/6, -7/2, -1/6, -1/6, 1/2
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
887/24, 83/8, 217/24, 67/8, 131/24, 37/24, 29/24, 1/24, 473/12, 25/2, 103/12, 41/6, 41/12, 13/4, 35/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
77/6, 1/6, 11/6, 31/6, 17/6, 17/6, 5/6, -7/6, -34/3, -1/3, -10/3, -1/3, -4/3, -3, -5/3, -2/3
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/8, 79/8, 77/8, 145/24, 47/8, 73/24, 35/24, 13/24, 541/12, 12, 28/3, 15/2, 17/3, 41/12, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
43/6, 1/2, 1/6, -3/2, -5/6, 3/2, -3/2, -13/6, 25/6, 1/2, 7/6, 3/2, 5/6, -1/6, 1/2, 5/6
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
649/24, 185/24, 157/24, 101/24, 101/24, 53/24, 23/24, -3/8, 925/24, 217/24, 63/8, 179/24, 169/24, 121/24, 15/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
151/6, 43/6, 53/6, 35/6, 23/6, 5/6, 1/2, -5/6, -38/3, 2/3, -5/3, -5/3, -4/3, -2/3, -4/3, 2/3
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1193/24, 281/24, 271/24, 187/24, 143/24, 91/24, 31/24, -3/8, 679/12, 13, 12, 41/4, 103/12, 77/12, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
9/2, 7/6, 7/6, -1/6, 3/2, -13/6, -1/2, 1/2, -115/6, -13/2, -7/2, -1/2, -1/6, 7/6, -5/6, 17/6
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 65/6, 41/4, 29/4, 53/12, 19/6, 7/4, 1/3, 307/6, 169/12, 79/6, 61/6, 20/3, 23/4, 13/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
-20/3, -2/3, -8/3, -10/3, -13/3, -2/3, 2/3, 5/3, 23/3, 3, 2/3, -1/3, 0, 2, 2, 5/3
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/12, 20, 193/12, 37/3, 107/12, 67/12, 25/12, 19/12, 103/4, 26/3, 65/12, 13/4, 3, 3, 2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
19/2, 19/6, 3/2, 7/2, 9/2, 13/6, -7/6, 5/6, 37/2, 31/6, 25/6, 5/2, 11/2, 5/2, 1/2, 5/2
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/12, 47/3, 14, 41/4, 77/12, 13/4, 2/3, 1/2, 1283/24, 109/8, 93/8, 79/8, 65/8, 35/8, 9/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
-89/6, -15/2, -37/6, -5/2, -25/6, -5/2, -5/6, -3/2, -43/3, -4, -6, -5, -4, -3, 0, -11/3
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/4, 46/3, 12, 115/12, 19/3, 13/4, 19/12, -1/6, 351/8, 265/24, 181/24, 59/8, 51/8, 43/8, 43/24, 35/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
56/3, 17/3, 4, 4/3, 2, 5/3, 0, -8/3, -4, -2/3, 4/3, -2, 1, 4, 4/3, 5/3
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/24, 133/24, 97/24, 27/8, 49/24, 41/24, 19/24, -11/24, 331/8, 83/8, 61/8, 155/24, 155/24, 107/24, 67/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
-2/3, -2/3, -11/3, -2/3, 4/3, 5, 7/3, 1/3, -13/2, 1/2, -1/2, -5/6, -17/6, -29/6, -13/6, -1/6
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/8, 317/24, 101/8, 263/24, 175/24, 31/8, 17/24, 5/8, 877/24, 95/8, 193/24, 175/24, 27/8, 79/24, 43/24, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
61/3, 23/3, 13/3, 17/3, 16/3, 2, 2/3, 8/3, -59/6, -25/6, -11/6, -19/6, -7/6, -19/6, 1/6, -17/6
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 89/8, 239/24, 233/24, 167/24, 29/8, 25/8, 5/24, 635/12, 25/2, 49/4, 47/4, 8, 67/12, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
23/6, 9/2, 19/6, 5/2, 11/6, -3/2, 1/2, -1/6, 85/6, 7/2, 3/2, 3/2, -1/2, 17/6, 1/2, 5/2
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 79/8, 77/8, 75/8, 191/24, 109/24, 25/24, -1/8, 1493/24, 395/24, 109/8, 87/8, 205/24, 131/24, 83/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
3/2, -9/2, -3/2, 5/6, 5/2, 3/2, 3/2, -7/6, 95/6, 15/2, 25/6, 5/6, 7/2, 3/2, 7/2, -1/6
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1253/24, 325/24, 93/8, 205/24, 143/24, 101/24, 17/8, 13/8, 961/24, 227/24, 179/24, 59/8, 107/24, 101/24, 59/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
-21, -19/3, -11/3, -2/3, -5/3, 0, -1, 5/3, 31/3, 5/3, 8/3, 0, 2/3, -4/3, 2/3, 4/3
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 109/12, 53/6, 25/4, 17/3, 8/3, 11/6, 2/3, 1309/24, 287/24, 263/24, 81/8, 179/24, 47/8, 91/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
-11/6, 1/2, 13/6, -5/6, -1/2, -7/2, -1/2, 19/6, 34/3, 4/3, -1/3, 7/3, 16/3, 17/3, 8/3, -1/3
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/8, 79/8, 151/24, 139/24, 21/8, 49/24, 5/24, 5/24, 134/3, 38/3, 19/2, 23/3, 11/2, 19/4, 41/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
137/6, 7/2, 13/2, 13/2, 7/2, 19/6, -1/2, -3/2, 157/6, 35/6, 13/2, 31/6, 11/6, 13/6, 19/6, -1/6
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 45/4, 91/12, 15/2, 13/2, 47/12, 13/12, 1/6, 1079/24, 251/24, 217/24, 185/24, 143/24, 61/24, 59/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
-113/6, -3/2, -23/6, -37/6, -25/6, -17/6, -1/6, 13/6, 97/6, 31/6, 17/6, 31/6, 13/6, 11/6, -5/6, -11/6
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1391/24, 119/8, 95/8, 265/24, 217/24, 137/24, 43/24, 3/8, 611/12, 73/6, 10, 53/6, 71/12, 23/6, 11/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
1/6, 13/6, 13/6, 5/6, 1/6, -19/6, -5/6, -5/6, 97/6, 7/6, 19/6, -1/6, 11/6, -1/6, 13/6, -3/2
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/12, 10, 22/3, 83/12, 27/4, 17/3, 8/3, 3/4, 1031/24, 253/24, 197/24, 175/24, 131/24, 61/24, 35/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
71/6, 23/6, 31/6, 13/6, 1/6, -13/6, -1/6, -17/6, 61/6, 25/6, 19/6, 11/6, 5/6, 13/6, 5/6, 3/2
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 215/12, 14, 127/12, 83/12, 67/12, 8/3, -1, 1123/24, 107/8, 81/8, 215/24, 71/8, 121/24, 13/8, 29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
109/6, 25/6, 7/6, 17/6, 23/6, 25/6, 7/6, 7/6, 17, 5/3, 16/3, 2, 5/3, 3, 1, -7/3
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 65/6, 29/3, 33/4, 14/3, 23/6, 31/12, -5/12, 379/8, 287/24, 251/24, 199/24, 37/8, 71/24, 19/8, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
137/3, 9, 9, 6, 19/3, 5, 7/3, -4/3, 39/2, 11/6, 5/6, 13/6, 5/2, 23/6, 3/2, -5/6
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 40/3, 59/6, 55/6, 29/4, 53/12, 25/12, -5/12, 691/12, 193/12, 41/3, 45/4, 33/4, 21/4, 4/3, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
-37/2, -11/2, -17/2, -29/6, -3/2, 5/6, -7/6, -1/6, 181/6, 55/6, 41/6, 13/2, 7/2, 7/2, 7/6, 7/6
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 131/8, 319/24, 229/24, 149/24, 33/8, 15/8, 9/8, 499/12, 139/12, 103/12, 21/4, 53/12, 13/4, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
149/6, 35/6, 29/6, 3/2, 23/6, 9/2, 3/2, -3/2, 5/6, -7/6, 5/6, -3/2, 7/6, -5/2, 1/2, -13/6
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 51/4, 28/3, 43/6, 41/6, 11/3, 10/3, -5/12, 391/8, 93/8, 229/24, 215/24, 193/24, 107/24, 43/24, 37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
29/3, 0, 7/3, 1, 4, 2, 1/3, 10/3, 91/2, 25/2, 21/2, 17/2, 13/2, 29/6, 11/6, 1/2
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 149/12, 10, 19/2, 47/6, 14/3, 25/12, 3/4, 377/12, 9, 29/4, 73/12, 49/12, 9/4, 2, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
-87/2, -17/2, -23/2, -19/2, -49/6, -11/2, -5/2, 7/6, 50, 37/3, 10, 22/3, 13/3, 6, 7/3, -1
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1199/24, 257/24, 227/24, 205/24, 191/24, 137/24, 49/24, -29/24, 107/2, 83/6, 65/6, 10, 15/2, 35/6, 31/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
11, 8/3, 5, 2, 1, 11/3, 2, 0, -63/2, -7/2, -43/6, -25/6, -7/2, -19/6, -7/2, -1/6
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
261/4, 57/4, 169/12, 65/6, 47/6, 22/3, 7/2, 1/12, 152/3, 85/6, 67/6, 119/12, 73/12, 29/6, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
1, 1, 5/3, -2, -2, -2, 4/3, 1, -101/3, -29/3, -22/3, -6, -4, -4/3, -1, -1
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1265/24, 131/8, 313/24, 73/8, 163/24, 41/8, 41/24, 13/8, 641/12, 55/4, 133/12, 109/12, 17/3, 9/2, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
-157/6, -13/2, -43/6, -41/6, -29/6, -7/6, -13/6, 5/6, 52/3, 1, 5/3, 11/3, 4/3, 0, 1, -8/3
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 53/4, 65/6, 41/4, 7, 65/12, 11/6, -2/3, 971/24, 79/8, 79/8, 145/24, 107/24, 35/8, 83/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
-21/2, -9/2, -19/6, -5/2, 7/6, 23/6, 7/6, 5/2, 71/3, 5, 3, 10/3, 14/3, 4, 2/3, 5/3
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 14, 131/12, 31/4, 5, 41/12, 19/12, -3/4, 103/2, 45/4, 115/12, 15/2, 27/4, 13/2, 17/6, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
-91/6, -47/6, -29/6, -17/6, -17/6, 5/6, 1/6, 1/2, 18, 9, 16/3, 3, 0, 2, 1/3, -1
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
489/8, 301/24, 299/24, 293/24, 71/8, 145/24, 73/24, -5/8, 187/4, 143/12, 125/12, 89/12, 67/12, 5/2, 7/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
-26/3, -8/3, -13/3, -7/3, -1/3, 10/3, 4/3, -1/3, -14, -4, -10/3, -17/3, -10/3, -3, -1, 1/3
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/12, 33/4, 67/12, 55/12, 13/4, 35/12, 1, -1, 293/8, 325/24, 235/24, 53/8, 83/24, 15/8, 11/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
51/2, 41/6, 9/2, 7/6, 29/6, 3/2, 3/2, 1/6, 33, 19/3, 16/3, 4, 23/3, 4, 5/3, 4/3
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 11, 26/3, 16/3, 10/3, 19/6, 23/12, 17/12, 133/4, 33/4, 6, 17/4, 5/2, 9/4, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
-19/3, 1, -2, 0, 2/3, 5/3, -5/3, 2/3, 39/2, 23/6, 13/6, 11/2, 9/2, 3/2, 1/6, 5/6
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 37/3, 12, 37/4, 77/12, 3, 23/12, 7/12, 1019/24, 287/24, 227/24, 163/24, 131/24, 17/8, 37/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
-73/6, 1/2, -3/2, -1/6, -7/2, -5/2, 1/2, 3/2, -16/3, 2, 5/3, 5/3, -5/3, -5/3, 1/3, 5/3
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 45/4, 97/12, 7, 59/12, 9/2, 3, 7/12, 437/8, 343/24, 305/24, 271/24, 59/8, 91/24, 7/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
40/3, 2/3, 2/3, 2, 5/3, 4, 2, -1, -19, -22/3, -17/3, -13/3, -1, 2/3, 1, 7/3
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/3, 59/4, 11, 125/12, 29/4, 31/6, 5/3, -7/12, 51/2, 29/6, 19/4, 53/12, 7/3, 2, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
-29/6, -19/6, -7/2, -5/6, -5/6, -5/6, 1/2, -1/2, 1/2, 25/6, 1/2, -7/6, -11/6, 3/2, -1/2, -11/6
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1007/24, 75/8, 179/24, 175/24, 119/24, 29/8, 67/24, 7/8, 151/3, 57/4, 12, 33/4, 29/4, 59/12, 25/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
-229/6, -43/6, -53/6, -37/6, -19/6, -35/6, -19/6, -1/6, -97/3, -16/3, -3, -19/3, -19/3, -11/3, -8/3, -1/3
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 53/4, 31/3, 35/4, 13/2, 49/12, 11/4, 11/12, 545/12, 67/6, 10, 101/12, 97/12, 65/12, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
13/6, -17/6, -11/6, 3/2, 23/6, 23/6, 1/6, -1/6, -49/2, -41/6, -15/2, -9/2, -7/2, -17/6, -3/2, 1/2
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 301/24, 265/24, 181/24, 143/24, 55/24, 47/24, 19/24, 37, 37/4, 31/4, 19/3, 17/4, 9/4, 9/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
-76/3, -22/3, -11/3, -10/3, -11/3, -1/3, -2/3, 1, 51/2, 13/2, 9/2, 29/6, 3/2, 1/2, 1/2, -19/6
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
267/8, 163/24, 139/24, 137/24, 95/24, 77/24, 31/24, -31/24, 371/8, 87/8, 235/24, 149/24, 125/24, 121/24, 21/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
91/6, 3/2, 13/6, 11/6, 31/6, 19/6, 7/6, 11/6, 28, 8, 22/3, 17/3, 11/3, 7/3, 0, 5/3
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59, 43/3, 13, 121/12, 89/12, 49/12, 8/3, -13/12, 195/4, 55/4, 45/4, 9, 25/4, 15/4, 2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
37/2, 19/6, 31/6, 53/6, 31/6, 11/6, -1/6, 17/6, 8, 2, 3, 1/3, -2, 1, 4/3, 1
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 34/3, 101/12, 31/4, 16/3, 31/12, 7/6, -1/6, 335/6, 29/2, 149/12, 131/12, 31/4, 65/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
-47/3, -7/3, -10/3, -16/3, -14/3, -14/3, -5/3, -1/3, -2/3, -7/3, -5/3, 4/3, -4/3, 1/3, -2/3, 1
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 151/12, 47/4, 107/12, 25/3, 20/3, 17/6, -1/4, 335/6, 63/4, 38/3, 21/2, 47/6, 25/6, 29/12, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
-19/3, -3, -4, -1/3, -3, -1, 0, -1, 25/3, -3, 1/3, 8/3, 11/3, 8/3, 2/3, 2/3
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 67/12, 11/2, 11/2, 23/6, 3, 29/12, 13/12, 281/6, 57/4, 35/3, 47/6, 14/3, 31/12, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
7, 0, 0, -1/3, 1, 0, 0, -7/3, 47/3, 17/3, 5, 7/3, 7/3, -1/3, 2/3, 2/3
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 32/3, 31/3, 39/4, 83/12, 43/12, 13/4, -1/6, 85/2, 23/2, 19/2, 7, 19/4, 7/2, 5/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
41/2, 37/6, 7/2, 31/6, 7/2, 1/6, 13/6, 3/2, 30, 4, 2, 17/3, 22/3, 5, 2, 0
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 65/6, 103/12, 41/6, 17/3, 29/12, 11/12, -5/6, 523/12, 25/2, 115/12, 19/3, 23/4, 17/4, 41/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
-73/2, -73/6, -53/6, -31/6, -13/6, -1/2, -7/6, 1/2, 55/3, 4, 10/3, 4/3, 0, 3, 2/3, 0
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 23/2, 32/3, 26/3, 77/12, 41/12, 7/4, 7/6, 1385/24, 389/24, 311/24, 93/8, 199/24, 39/8, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
31/2, 47/6, 13/2, 7/2, 17/6, 3/2, 3/2, 3/2, 2, -10/3, -13/3, -4/3, 2, 5, 4/3, 2
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1205/24, 269/24, 241/24, 211/24, 67/8, 127/24, 21/8, -17/24, 1283/24, 289/24, 91/8, 75/8, 179/24, 113/24, 65/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
106/3, 32/3, 22/3, 17/3, 14/3, 10/3, 7/3, -4/3, 301/6, 97/6, 25/2, 61/6, 49/6, 41/6, 19/6, 1/6
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 73/6, 11, 28/3, 25/4, 61/12, 17/12, 1, 349/8, 277/24, 215/24, 173/24, 45/8, 103/24, 19/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
-17/2, -7/2, -13/2, -19/6, -7/6, -1/2, -1/2, -3/2, 26/3, 4, 5/3, 11/3, 2/3, -1/3, -2/3, 7/3
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1253/24, 89/8, 235/24, 233/24, 203/24, 151/24, 19/8, 5/24, 1003/24, 247/24, 221/24, 155/24, 149/24, 45/8, 23/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
13/3, -10/3, -5/3, 2/3, 10/3, 13/3, 4/3, 7/3, -88/3, -26/3, -17/3, -19/3, -14/3, -4/3, -1, -5/3
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/12, 17/2, 83/12, 16/3, 13/4, 19/6, 11/6, 3/4, 53/2, 89/12, 19/3, 23/6, 19/6, 17/12, 4/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
-25/2, -41/6, -19/6, -11/2, -5/2, 1/2, -3/2, -1/2, 0, 8/3, 1, 3, 2/3, -1/3, -1, 8/3
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/24, 239/24, 197/24, 49/8, 109/24, 53/24, 19/24, 5/24, 617/12, 161/12, 47/4, 119/12, 19/3, 19/4, 13/12, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
191/6, 41/6, 43/6, 37/6, 31/6, 29/6, 3/2, -1/6, -43/3, -13/3, -4, -7/3, -8/3, 1, 1/3, 3
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 33/4, 29/4, 16/3, 43/12, 17/6, 11/6, 4/3, 1019/24, 283/24, 241/24, 217/24, 45/8, 85/24, 55/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
97/3, 8, 7, 7, 5, 2, 5/3, 1, 53/3, 10/3, 3, 1, 2, -2/3, 3, -2/3
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/8, 245/24, 163/24, 145/24, 39/8, 55/24, 43/24, -41/24, 321/8, 83/8, 65/8, 61/8, 43/8, 33/8, 15/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
-19/3, -1/3, -5/3, -1, -8/3, 1/3, -7/3, 4/3, -95/6, -1/6, -5/6, -11/6, -31/6, -17/6, 5/6, 11/6
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1207/24, 287/24, 265/24, 63/8, 167/24, 45/8, 15/8, -31/24, 281/6, 38/3, 19/2, 91/12, 20/3, 67/12, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
-139/6, -13/2, -35/6, -37/6, -7/2, -3/2, -11/6, 11/6, -101/6, -37/6, -5/2, -11/6, -25/6, -11/6, 5/6, -1/6
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 43/4, 39/4, 97/12, 5, 8/3, 11/6, -3/4, 491/8, 421/24, 329/24, 95/8, 209/24, 115/24, 15/8, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
73/3, 20/3, 14/3, 19/3, 3, -2/3, 1/3, -4/3, 45/2, 41/6, 25/6, 1/2, 13/6, 17/6, 1/2, -1/6
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1097/24, 283/24, 191/24, 175/24, 41/8, 103/24, 79/24, -1/8, 269/6, 13, 149/12, 9, 37/6, 10/3, 7/3, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
-33/2, -7/2, -25/6, -3/2, -7/2, -11/2, -13/6, -1/2, 49/6, 17/6, -5/6, -11/6, 1/2, 5/6, 17/6, 1/6
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1313/24, 317/24, 93/8, 275/24, 181/24, 31/8, 27/8, 5/24, 1367/24, 105/8, 263/24, 241/24, 199/24, 151/24, 65/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
71/6, 43/6, 7/2, 3/2, -3/2, -11/6, -7/6, -5/6, 55/3, 6, 16/3, 8/3, 14/3, 8/3, 4/3, 5/3
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 151/12, 35/3, 113/12, 103/12, 77/12, 3, -1/6, 1297/24, 319/24, 259/24, 217/24, 175/24, 101/24, 53/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
-26/3, -1, -13/3, -5, -10/3, -1, 8/3, 0, -5/6, 13/6, 7/6, -5/6, -11/6, -1/6, -7/6, 1/6
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 39/4, 115/12, 103/12, 6, 59/12, 19/12, 11/12, 415/12, 103/12, 27/4, 25/4, 19/4, 15/4, 13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
20, 13/3, 4, 13/3, 4, 1, -2, 5/3, -29/2, -11/2, -35/6, -19/6, -11/6, -17/6, 1/6, 17/6
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1403/24, 361/24, 91/8, 227/24, 65/8, 151/24, 25/8, -13/24, 1117/24, 311/24, 235/24, 169/24, 157/24, 95/24, 9/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
37/3, 8/3, 4/3, 13/3, 11/3, 11/3, 2/3, 4/3, 13/6, -11/6, -7/6, 11/6, -5/6, 13/6, -1/6, -7/2
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/3, 113/12, 103/12, 8, 67/12, 7/3, 4/3, -5/12, 211/4, 51/4, 51/4, 41/4, 49/6, 19/4, 13/6, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
18, 5, 14/3, 4, 10/3, 1/3, -2/3, 2, -20, -5, -5, -4, -8/3, -3, 1/3, 0
end model 
begin model 
Label:MSSM464
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 73/6, 45/4, 49/6, 41/6, 25/6, 9/4, 1/12, 857/24, 259/24, 193/24, 163/24, 83/24, 35/24, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
-31/6, -17/6, -7/6, -13/6, 5/6, -11/6, -5/6, 7/6, 19/2, 5/2, 11/6, 13/6, 3/2, 3/2, 7/6, -1/6
end model 
begin model 
Label:MSSM465
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/12, 5, 11/4, 2, 19/12, 19/12, 1/2, 0, 851/24, 247/24, 175/24, 57/8, 131/24, 49/24, 11/8, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
17/2, 11/6, 23/6, 5/2, 7/2, 7/2, 1/2, 5/2, 112/3, 16/3, 23/3, 5, 26/3, 16/3, 8/3, 2/3
end model 
begin model 
Label:MSSM466
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1363/24, 119/8, 269/24, 229/24, 61/8, 47/8, 49/24, 11/8, 961/24, 67/8, 197/24, 53/8, 37/8, 19/8, 17/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
71/6, 35/6, 19/6, 11/6, -5/6, -5/2, -5/6, -7/6, -85/3, -6, -23/3, -5, -5, -3, -3, 0
end model 
begin model 
Label:MSSM467
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1249/24, 337/24, 299/24, 247/24, 173/24, 27/8, 25/24, 13/24, 1025/24, 81/8, 73/8, 163/24, 97/24, 77/24, 15/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
19/3, 2/3, 4/3, 4/3, -2, -10/3, -4/3, -7/3, -89/6, -11/2, -5/2, -25/6, -19/6, -5/6, -3/2, 11/6
end model 
begin model 
Label:MSSM468
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 77/8, 227/24, 179/24, 155/24, 31/8, 13/24, -11/24, 245/6, 67/6, 101/12, 7, 4, 4, 11/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
50/3, 10/3, 1, -4/3, 2/3, 3, 2, -4/3, -41/3, -10/3, -1/3, -3, 0, 0, 0, 1/3
end model 
begin model 
Label:MSSM469
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
943/24, 81/8, 63/8, 59/8, 119/24, 53/24, 11/8, -1/24, 431/12, 107/12, 20/3, 79/12, 35/6, 37/12, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
65/6, -1/2, 5/2, 11/6, 17/6, 5/6, 3/2, -1/2, -275/6, -59/6, -65/6, -49/6, -37/6, -31/6, -17/6, 5/6
end model 
begin model 
Label:MSSM470
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/12, 101/12, 23/3, 79/12, 61/12, 13/4, 1, -1/4, 128/3, 38/3, 125/12, 20/3, 15/4, 7/3, 23/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
107/6, 23/6, 19/6, 25/6, 5/2, 1/6, 3/2, -1/2, -25/6, -1/6, 11/6, -1/6, -5/2, -5/6, -1/6, 13/6
end model 
begin model 
Label:MSSM471
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1057/24, 311/24, 227/24, 187/24, 181/24, 29/8, 17/8, 9/8, 1081/24, 89/8, 65/8, 179/24, 55/8, 95/24, 27/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
47/2, 13/2, 19/2, 37/6, 5/2, -1/2, -1/2, -11/6, -83/6, -43/6, -37/6, -23/6, -11/6, -19/6, -1/2, -13/6
end model 
begin model 
Label:MSSM472
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 235/24, 223/24, 149/24, 113/24, 109/24, 73/24, -5/24, 146/3, 41/3, 31/3, 41/6, 16/3, 59/12, 35/12, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
-5/2, -37/6, -5/2, -3/2, -1/2, 13/6, 7/6, 7/6, -14/3, -8/3, -1/3, -4/3, -4/3, -11/3, -5/3, -1/3
end model 
begin model 
Label:MSSM473
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 271/24, 269/24, 67/8, 161/24, 77/24, 49/24, -31/24, 50, 53/4, 45/4, 115/12, 27/4, 15/4, 7/3, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
-31/6, -13/6, -17/6, -5/6, 5/6, 5/6, -7/6, 11/6, 19/3, -2/3, 4/3, -4/3, -1/3, -1, 5/3, -2/3
end model 
begin model 
Label:MSSM474
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 157/12, 149/12, 145/12, 17/2, 14/3, 25/12, 11/6, 739/12, 16, 51/4, 133/12, 47/6, 59/12, 17/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
-38/3, -13/3, -8/3, -8/3, -10/3, -4/3, 5/3, 4/3, -8/3, 4, 8/3, 2/3, -2/3, -11/3, -1/3, 8/3
end model 
begin model 
Label:MSSM475
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/6, 169/12, 43/4, 119/12, 8, 11/2, 29/12, -3/2, 1343/24, 105/8, 89/8, 83/8, 179/24, 35/8, 13/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
-16/3, -7/3, -10/3, -7/3, -2, 0, -1, -1, 62/3, 6, 6, 8, 17/3, 2, 1, 2
end model 
begin model 
Label:MSSM476
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 137/12, 25/3, 43/6, 37/6, 37/12, 13/12, -1/3, 637/12, 137/12, 41/4, 121/12, 101/12, 37/6, 17/6, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
40/3, 7/3, 7/3, 11/3, 11/3, 1/3, -7/3, 2/3, 227/6, 35/6, 15/2, 21/2, 53/6, 11/2, 7/2, -1/6
end model 
begin model 
Label:MSSM477
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/12, 169/12, 12, 97/12, 37/6, 17/3, 13/6, 17/12, 577/12, 59/6, 113/12, 85/12, 71/12, 31/6, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
-37/3, -10/3, -1/3, 0, -1, 1, 0, 8/3, -55/3, -4/3, -8/3, -13/3, -8/3, -11/3, -5/3, -4/3
end model 
begin model 
Label:MSSM478
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 67/6, 31/4, 25/4, 37/6, 23/4, 7/3, -4/3, 563/12, 149/12, 31/3, 25/3, 77/12, 59/12, 9/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
-49/3, -8/3, -17/3, -11/3, -4/3, -11/3, -2/3, -2/3, 29/2, 11/2, 11/6, 29/6, 13/6, 5/6, -3/2, 1/2
end model 
begin model 
Label:MSSM479
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 137/12, 28/3, 19/3, 4, 9/4, 17/12, 5/12, 493/8, 391/24, 111/8, 263/24, 239/24, 53/8, 23/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
35/6, 13/6, 5/2, 1/2, -1/6, 5/2, -1/6, 5/6, -13/2, -11/6, -11/2, -19/6, -7/6, -1/2, -1/2, -17/6
end model 
begin model 
Label:MSSM480
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 25/2, 103/12, 8, 43/6, 41/12, 7/4, -1/3, 497/8, 127/8, 305/24, 277/24, 185/24, 151/24, 23/8, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
-17/6, -5/6, -1/6, -19/6, -29/6, -11/6, 3/2, 5/6, 16, 3, -1/3, 7/3, 5/3, 7/3, 1, -4/3
end model 
begin model 
Label:MSSM481
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1217/24, 377/24, 301/24, 217/24, 41/8, 121/24, 37/24, -37/24, 98/3, 29/3, 23/3, 31/6, 25/12, 7/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
-17, -6, -7/3, -1, -1, -5/3, 2/3, 1/3, -56/3, -2, 0, -2, -7/3, -4, -1, 2
end model 
begin model 
Label:MSSM482
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1045/24, 289/24, 275/24, 199/24, 41/8, 101/24, 13/8, 7/8, 775/24, 179/24, 151/24, 151/24, 31/8, 79/24, 61/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
-8, 3, 0, -7/3, -2, -5/3, 1, 2, 28/3, 13/3, 7/3, 0, 4/3, 7/3, -1/3, 4/3
end model 
begin model 
Label:MSSM483
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/12, 9, 19/3, 65/12, 29/12, 2/3, 7/12, 1/3, 491/12, 73/6, 35/4, 26/3, 17/3, 14/3, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
-1, 5/3, -1, 4/3, -7/3, -3, -5/3, 0, -61/3, -16/3, -4, -10/3, -7/3, 2/3, -1, -1
end model 
begin model 
Label:MSSM484
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 51/4, 55/6, 25/4, 19/4, 8/3, 2, 1/6, 517/12, 37/3, 121/12, 95/12, 61/12, 8/3, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
-14/3, 1/3, -2/3, 1/3, 1, 4/3, -1/3, -2/3, -193/6, -43/6, -37/6, -53/6, -49/6, -29/6, -13/6, 5/6
end model 
begin model 
Label:MSSM485
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 229/24, 73/8, 185/24, 53/8, 127/24, 43/24, 29/24, 483/8, 331/24, 299/24, 299/24, 69/8, 113/24, 17/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
-59/6, -17/6, -7/6, -25/6, -13/6, 1/6, 13/6, -1/6, -47/3, 2, -5/3, -16/3, -7/3, -2/3, -4/3, -1/3
end model 
begin model 
Label:MSSM486
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 46/3, 143/12, 28/3, 22/3, 11/3, 19/12, 1, 421/24, 41/8, 77/24, 71/24, 17/8, 31/24, 13/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
27, 10/3, 19/3, 17/3, 4, 1/3, -1, -1, 55/2, 9/2, 35/6, 17/2, 13/2, 25/6, 5/2, 1/2
end model 
begin model 
Label:MSSM487
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 265/24, 245/24, 229/24, 155/24, 45/8, 17/8, 13/24, 145/3, 85/6, 67/6, 113/12, 37/6, 4, 29/12, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
-127/6, -23/6, -25/6, -13/6, -23/6, -19/6, -7/6, 5/6, 49/6, 5/2, 7/6, 11/6, 1/2, -1/2, 1/6, -1/2
end model 
begin model 
Label:MSSM488
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/3, 143/12, 109/12, 23/4, 21/4, 2, 17/12, 11/12, 57/4, 11/3, 8/3, 9/4, 4/3, 5/4, 3/4, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
9/2, 19/6, 5/6, 25/6, 3/2, 5/6, -1/6, 1/2, 38, 19/3, 25/3, 9, 17/3, 4, 2, 4/3
end model 
begin model 
Label:MSSM489
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
809/24, 57/8, 53/8, 47/8, 77/24, 49/24, 23/24, -17/24, 161/3, 77/6, 35/3, 17/2, 71/12, 14/3, 11/6, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
197/6, 47/6, 41/6, 43/6, 47/6, 29/6, 13/6, -1/6, 139/6, 17/6, 37/6, 31/6, 29/6, 9/2, 11/6, -7/6
end model 
begin model 
Label:MSSM490
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
835/24, 319/24, 229/24, 45/8, 65/24, 55/24, 17/24, 13/24, 1079/24, 97/8, 73/8, 199/24, 137/24, 121/24, 9/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
-16, -5, -11/3, -2, -14/3, -5/3, -2, -5/3, 317/6, 27/2, 25/2, 61/6, 41/6, 19/6, 1/2, -17/6
end model 
begin model 
Label:MSSM491
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1439/24, 123/8, 301/24, 277/24, 63/8, 125/24, 35/24, 25/24, 1279/24, 377/24, 283/24, 215/24, 175/24, 31/8, 25/8, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
38/3, 4/3, 11/3, 7/3, 13/3, 14/3, 4/3, -1/3, 13, 7, 13/3, 8/3, 1, -2/3, 1, 7/3
end model 
begin model 
Label:MSSM492
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 121/12, 103/12, 71/12, 49/12, 8/3, 3/2, 2/3, 289/8, 239/24, 203/24, 133/24, 73/24, 23/8, 43/24, -19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
47/6, 7/6, 11/6, 19/6, 17/6, 23/6, 5/6, 11/6, 40, 26/3, 25/3, 25/3, 23/3, 13/3, 2/3, 8/3
end model 
begin model 
Label:MSSM493
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/24, 59/8, 127/24, 33/8, 95/24, 15/8, 13/8, -13/24, 143/4, 21/2, 22/3, 6, 23/4, 7/2, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
-19/3, 0, -1, 1/3, -3, -16/3, -5/3, 1, 15, 4, 8/3, 3, 3, 2, -1, 4/3
end model 
begin model 
Label:MSSM494
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 55/4, 37/3, 35/4, 6, 16/3, 41/12, 1/4, 27, 91/12, 27/4, 5, 41/12, 25/12, 5/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
-16/3, 5/3, 7/3, -4/3, -4, -7/3, -5/3, -2/3, -14, -5/3, -4, -6, -10/3, -2/3, -7/3, 4/3
end model 
begin model 
Label:MSSM495
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/12, 193/12, 41/3, 34/3, 89/12, 19/4, 13/12, 7/12, 167/4, 38/3, 107/12, 8, 21/4, 37/12, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
-22, -19/3, -5, -14/3, -11/3, 0, -7/3, 0, 65/2, 31/6, 19/6, 13/2, 13/2, 17/6, 19/6, 1/6
end model 
begin model 
Label:MSSM496
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
88/3, 23/3, 83/12, 25/4, 8/3, 5/6, 3/4, -1/4, 1325/24, 105/8, 271/24, 253/24, 199/24, 163/24, 71/24, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
-9/2, -5/2, -25/6, -1/2, -7/6, 5/2, -1/2, 3/2, -157/6, -35/6, -19/6, -11/6, -31/6, -23/6, -7/6, 1/2
end model 
begin model 
Label:MSSM497
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 29/3, 109/12, 33/4, 22/3, 23/6, 29/12, -7/6, 159/4, 149/12, 127/12, 20/3, 23/4, 8/3, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
19/2, 7/6, 19/6, 7/6, -13/6, -7/6, 7/6, -1/6, -21/2, -23/6, -25/6, -17/6, -1/2, -23/6, -7/6, -1/2
end model 
begin model 
Label:MSSM498
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
805/24, 223/24, 149/24, 113/24, 79/24, 77/24, 47/24, 13/8, 215/6, 26/3, 71/12, 16/3, 55/12, 25/6, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
41/3, 5, 10/3, 16/3, 5/3, -2/3, -1/3, 10/3, 47/6, 37/6, 25/6, 11/6, -7/6, 13/6, 7/6, 11/6
end model 
begin model 
Label:MSSM499
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
88/3, 43/6, 13/2, 13/2, 11/3, 7/6, 7/12, -5/12, 415/8, 95/8, 79/8, 79/8, 49/8, 119/24, 61/24, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
-139/6, -11/2, -19/6, -41/6, -7/2, -7/2, -5/6, 1/2, 43/2, 55/6, 43/6, 9/2, 5/2, 1/2, 1/2, -5/2
end model 
begin model 
Label:MSSM500
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 191/12, 49/4, 65/6, 97/12, 55/12, 3, 2/3, 1435/24, 391/24, 103/8, 259/24, 79/8, 143/24, 25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
91/3, 10/3, 16/3, 22/3, 14/3, 14/3, 5/3, -4/3, -161/6, -9/2, -41/6, -23/6, -31/6, -23/6, -1/6, 11/6
end model 
begin model 
Label:MSSM501
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1145/24, 115/8, 259/24, 247/24, 55/8, 25/8, 53/24, 35/24, 487/12, 29/3, 29/4, 13/2, 29/6, 9/2, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
-67/6, 1/6, -11/6, -11/6, -17/6, -25/6, -13/6, -1/6, -55/2, -59/6, -13/2, -23/6, -1/2, -25/6, -1/2, -11/6
end model 
begin model 
Label:MSSM502
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/24, 353/24, 263/24, 185/24, 143/24, 137/24, 43/24, 1/24, 665/24, 61/8, 109/24, 103/24, 95/24, 77/24, 53/24, -37/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
-61/6, -23/6, -1/2, -7/6, -1/2, 11/6, -7/6, -1/2, -143/3, -14, -31/3, -22/3, -20/3, -11/3, -5/3, -2/3
end model 
begin model 
Label:MSSM503
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/2, 41/3, 59/6, 33/4, 73/12, 53/12, 7/4, 4/3, 363/8, 257/24, 79/8, 69/8, 161/24, 121/24, 23/8, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
113/6, 7/2, 9/2, 3/2, 17/6, 5/2, 3/2, 3/2, -31/3, -4/3, -10/3, -11/3, -8/3, 1/3, 1/3, 0
end model 
begin model 
Label:MSSM504
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 155/12, 65/6, 23/3, 65/12, 5/3, 3/4, 5/12, 133/3, 23/2, 101/12, 25/3, 13/2, 13/3, 3/2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
29/6, -3/2, -1/6, 5/2, 5/6, 25/6, 1/2, 3/2, -31/3, 0, -8/3, 2/3, -2, -13/3, -1, -5/3
end model 
begin model 
Label:MSSM505
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 89/8, 259/24, 59/8, 133/24, 43/8, 49/24, -43/24, 869/24, 87/8, 167/24, 53/8, 127/24, 97/24, 71/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
15, 11/3, 4, 1, 1/3, 5/3, -2/3, 1, -128/3, -10, -11, -8, -13/3, -1, -2, -1
end model 
begin model 
Label:MSSM506
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/12, 29/3, 41/6, 11/3, 17/6, 7/4, 5/4, 1/4, 397/8, 97/8, 275/24, 67/8, 151/24, 115/24, 13/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
73/6, 13/2, 17/6, 7/2, 3/2, 5/2, 1/2, -3/2, -193/6, -61/6, -41/6, -31/6, -9/2, -5/6, 5/6, 1/6
end model 
begin model 
Label:MSSM507
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/12, 47/12, 37/12, 8/3, 11/6, 5/3, 4/3, 3/4, 257/8, 79/8, 161/24, 107/24, 73/24, 23/8, 65/24, -7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
19/6, 17/6, -5/6, -13/6, -13/6, 7/6, 5/2, 5/6, -12, -1, 4/3, -2/3, 2/3, -2, 1/3, 10/3
end model 
begin model 
Label:MSSM508
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/8, 125/8, 313/24, 239/24, 167/24, 33/8, 55/24, -5/8, 45, 47/4, 19/2, 7, 23/6, 15/4, 3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
113/3, 9, 7, 31/3, 9, 17/3, 2, 4/3, 5/2, -1/2, -5/2, 1/2, 5/6, 5/2, 3/2, 11/6
end model 
begin model 
Label:MSSM509
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/8, 197/24, 61/8, 149/24, 127/24, 43/24, 35/24, -7/24, 381/8, 295/24, 257/24, 233/24, 57/8, 97/24, 61/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
-5/2, -5/2, 1/2, -3/2, -3/2, -1/2, -17/6, 5/6, 107/6, 47/6, 47/6, 25/6, 5/6, 5/6, -1/6, 3/2
end model 
begin model 
Label:MSSM510
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1189/24, 299/24, 77/8, 215/24, 47/8, 47/8, 61/24, -25/24, 85/4, 27/4, 17/4, 17/6, 8/3, 3/4, 7/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
-32/3, -16/3, -10/3, -8/3, 1/3, -4/3, -1/3, -8/3, -50/3, -13/3, -6, -5, -8/3, -10/3, -1, 1
end model 
begin model 
Label:MSSM511
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/24, 289/24, 223/24, 45/8, 27/8, 27/8, 35/24, 17/24, 219/4, 63/4, 143/12, 139/12, 35/4, 29/6, 5/4, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
-15, -14/3, -3, 1/3, 10/3, -1/3, -7/3, 1, 5/2, -1/2, -7/6, -5/6, 5/2, 13/6, 3/2, 11/6
end model 
begin model 
Label:MSSM512
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 335/24, 245/24, 155/24, 35/8, 71/24, 11/8, -25/24, 481/12, 139/12, 59/6, 20/3, 6, 7/3, 5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
-19/2, -1/2, -25/6, -11/2, -7/2, -5/2, -13/6, -3/2, 25/2, 43/6, 31/6, 19/6, 1/6, 3/2, 1/2, 1/2
end model 
begin model 
Label:MSSM513
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1301/24, 323/24, 289/24, 211/24, 49/8, 83/24, 61/24, 1/24, 253/12, 91/12, 53/12, 35/12, 35/12, 19/12, 5/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
-14/3, -3, -2, 1/3, -1, 5/3, -5/3, 1, -55/6, -25/6, -5/6, 13/6, 1/6, -19/6, -5/6, 11/6
end model 
begin model 
Label:MSSM514
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 119/12, 101/12, 7, 16/3, 9/2, 9/4, 1/6, 443/12, 21/2, 23/3, 5, 9/2, 11/6, 13/12, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
5/2, 1/2, 1/2, -5/2, -17/6, 1/2, -11/6, -3/2, 15/2, 17/6, 7/2, 1/2, -5/6, -3/2, -1/6, -7/6
end model 
begin model 
Label:MSSM515
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1033/24, 79/8, 209/24, 181/24, 179/24, 143/24, 19/8, -19/24, 285/8, 179/24, 161/24, 145/24, 109/24, 109/24, 71/24, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
85/3, 16/3, 20/3, 16/3, 6, 14/3, 7/3, -2/3, -113/3, -25/3, -29/3, -19/3, -10/3, -11/3, -1/3, 4/3
end model 
begin model 
Label:MSSM516
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 21/2, 119/12, 49/6, 77/12, 11/2, 23/12, -5/12, 431/12, 61/6, 97/12, 17/3, 19/4, 35/12, 13/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
-6, 0, -2, -2, 1, 4/3, 2/3, -1, 10/3, 1, -1/3, 7/3, 8/3, -2/3, -10/3, -1/3
end model 
begin model 
Label:MSSM517
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
761/12, 193/12, 44/3, 67/6, 47/6, 59/12, 11/4, 1/3, 443/12, 17/2, 47/6, 85/12, 13/3, 7/2, 3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
-73/6, -13/2, -19/6, -13/6, 7/6, -11/6, 1/6, -17/6, -59/3, -4, -16/3, -7/3, 2/3, -3, -1, -2/3
end model 
begin model 
Label:MSSM518
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 121/12, 10, 22/3, 29/6, 7/2, 17/12, -5/12, 315/8, 245/24, 197/24, 181/24, 133/24, 89/24, 7/8, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
56/3, 5, 4, 3, 4/3, -1, 2, 1, 37/6, -5/6, 5/6, -11/6, -11/6, -1/2, 17/6, -5/6
end model 
begin model 
Label:MSSM519
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 19/2, 67/12, 16/3, 21/4, 49/12, 13/12, -1, 1177/24, 95/8, 257/24, 73/8, 71/8, 49/8, 59/24, 19/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
-175/6, -53/6, -53/6, -37/6, -43/6, -29/6, -11/6, -7/6, 139/3, 38/3, 37/3, 26/3, 17/3, 8/3, -1, -4/3
end model 
begin model 
Label:MSSM520
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 81/8, 73/8, 197/24, 169/24, 145/24, 23/8, 19/24, 263/6, 121/12, 121/12, 25/3, 22/3, 55/12, 7/6, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
-1/3, 1/3, 4/3, -2/3, 0, -5/3, 4/3, 5/3, 67/3, 25/3, 14/3, 19/3, 10/3, 5/3, 2/3, -4/3
end model 
begin model 
Label:MSSM521
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
991/24, 251/24, 211/24, 127/24, 41/8, 101/24, 67/24, -7/24, 1157/24, 289/24, 281/24, 221/24, 169/24, 79/24, 55/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
-51/2, -43/6, -19/2, -41/6, -19/6, -5/6, -5/2, -1/2, 28/3, 8/3, 10/3, 4/3, -4/3, 5/3, -1/3, 8/3
end model 
begin model 
Label:MSSM522
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 19/2, 101/12, 35/6, 59/12, 59/12, 13/12, -3/4, 148/3, 71/6, 107/12, 41/6, 77/12, 67/12, 3, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
-9/2, 13/6, 7/6, 3/2, 5/6, -13/6, 1/2, 19/6, -47/3, -14/3, -16/3, -5/3, -4/3, 1/3, -1, -4/3
end model 
begin model 
Label:MSSM523
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1135/24, 263/24, 241/24, 227/24, 63/8, 43/8, 21/8, -1/8, 137/8, 119/24, 39/8, 73/24, 53/24, 47/24, 9/8, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
7/6, -5/2, 1/6, 19/6, 7/6, 1/6, -1/6, 1/6, 10, -5/3, 2, 5/3, 4/3, -2/3, 2, -4/3
end model 
begin model 
Label:MSSM524
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
917/24, 205/24, 203/24, 65/8, 47/8, 25/8, 3/8, 7/24, 355/12, 85/12, 83/12, 65/12, 37/12, 31/12, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
-16/3, -11/3, -2/3, 1/3, -8/3, -7/3, -2/3, -5/3, 23/3, 1, 0, 10/3, 3, 2/3, -1, 8/3
end model 
begin model 
Label:MSSM525
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/4, 25/3, 29/6, 9/4, 13/6, 25/12, 5/4, 1/3, 1109/24, 235/24, 235/24, 211/24, 55/8, 97/24, 83/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
-21, -11/3, -6, -4, -4, -2, 4/3, 0, 8/3, 8/3, 5/3, -2, -11/3, -7/3, -1/3, -10/3
end model 
begin model 
Label:MSSM526
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 139/12, 127/12, 10, 91/12, 29/6, 29/12, -1, 119/3, 119/12, 95/12, 85/12, 41/6, 13/4, 13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
5/2, 19/6, 9/2, 5/6, 5/2, -1/2, -3/2, 1/2, 139/6, 13/2, 11/2, 17/6, 3/2, 13/6, 7/6, 5/2
end model 
begin model 
Label:MSSM527
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1199/24, 91/8, 271/24, 73/8, 209/24, 121/24, 19/8, -17/24, 487/12, 41/4, 109/12, 91/12, 19/4, 13/3, 9/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
-17/6, 1/6, -7/6, -19/6, -1/6, 5/6, -11/6, 1/6, -65/6, -29/6, -7/6, -23/6, -11/6, -11/6, 5/6, -1/2
end model 
begin model 
Label:MSSM528
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 283/24, 245/24, 227/24, 197/24, 137/24, 19/8, 5/24, 925/24, 241/24, 63/8, 163/24, 45/8, 55/24, 47/24, 13/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
17/6, 13/6, 19/6, 17/6, 13/6, -5/6, -1/6, 11/6, 107/3, 25/3, 23/3, 14/3, 6, 13/3, 5/3, 5/3
end model 
begin model 
Label:MSSM529
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 143/12, 9, 83/12, 21/4, 9/2, 23/12, 0, 275/8, 233/24, 163/24, 43/8, 31/8, 71/24, 67/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
125/3, 7, 5, 23/3, 25/3, 5, 4/3, 0, -35/2, -31/6, -23/6, -9/2, -5/2, -7/6, -5/6, 5/6
end model 
begin model 
Label:MSSM530
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 203/12, 163/12, 121/12, 25/4, 55/12, 5/4, 5/6, 295/12, 29/6, 55/12, 37/12, 31/12, 2, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
-5/3, -14/3, -7/3, 1/3, 5/3, 8/3, 5/3, -1, 10, 14/3, 3, 0, -5/3, 2, 1, -1
end model 
begin model 
Label:MSSM531
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 133/12, 131/12, 15/2, 5, 5/2, 19/12, 1/3, 877/24, 87/8, 59/8, 31/8, 21/8, 21/8, 53/24, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
1/6, 7/6, -13/6, 7/6, 13/6, 3/2, 13/6, -1/6, 5/3, 6, 3, 1, -1, -2, -2/3, -2
end model 
begin model 
Label:MSSM532
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 49/4, 28/3, 101/12, 21/4, 25/6, 17/6, -13/12, 829/24, 87/8, 251/24, 161/24, 67/24, 53/24, 43/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
167/6, 3/2, 9/2, 13/2, 9/2, 5/2, 5/2, -7/6, -181/6, -47/6, -53/6, -53/6, -35/6, -17/6, 1/6, 7/2
end model 
begin model 
Label:MSSM533
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 281/24, 277/24, 217/24, 53/8, 113/24, 7/8, -3/8, 67/2, 79/12, 77/12, 67/12, 17/4, 17/6, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
58/3, 14/3, 7/3, 4/3, 7/3, 16/3, 8/3, -2/3, -13/2, -5/6, 5/2, -1/2, 1/2, -17/6, -7/6, -7/6
end model 
begin model 
Label:MSSM534
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 67/12, 61/12, 15/4, 7/2, 7/3, 5/3, -1/12, 351/8, 287/24, 69/8, 55/8, 125/24, 67/24, 47/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
-211/6, -53/6, -71/6, -49/6, -35/6, -25/6, -17/6, 5/6, 3, 2, -2/3, 2, -4/3, -2/3, 3, 2/3
end model 
begin model 
Label:MSSM535
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/12, 103/12, 19/3, 5, 35/12, 29/12, 5/3, -1, 323/8, 289/24, 239/24, 151/24, 97/24, 91/24, 59/24, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
7, 5, 5/3, -1, -4/3, 2, 0, -2, 1/6, -13/6, -5/6, -1/6, -7/6, 7/6, 3/2, -11/6
end model 
begin model 
Label:MSSM536
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 79/6, 38/3, 37/4, 22/3, 35/6, 31/12, 1/4, 1277/24, 271/24, 79/8, 233/24, 61/8, 45/8, 25/8, -11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
3, -6, -3, -2/3, 8/3, 1, 0, -3, 1/6, -29/6, -25/6, -17/6, -5/6, 11/6, 7/2, -1/6
end model 
begin model 
Label:MSSM537
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 43/6, 79/12, 4, 47/12, 43/12, 5/2, 1/2, 301/8, 271/24, 83/8, 53/8, 149/24, 65/24, 11/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
62/3, 11/3, 16/3, 13/3, 5/3, -2/3, 1/3, 2/3, -9/2, -1/6, -13/6, 1/2, 7/2, 1/6, 1/2, 5/6
end model 
begin model 
Label:MSSM538
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1133/24, 83/8, 83/8, 199/24, 155/24, 137/24, 23/8, -23/24, 166/3, 40/3, 79/6, 11, 22/3, 43/12, 25/12, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
97/6, 11/6, 11/6, 11/6, 11/6, 23/6, 5/6, 7/6, -13, -17/3, -4, -8/3, 1, 11/3, 1, 7/3
end model 
begin model 
Label:MSSM539
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 131/12, 8, 29/6, 53/12, 13/4, 4/3, -5/12, 1475/24, 331/24, 313/24, 241/24, 197/24, 127/24, 49/24, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
-55/6, -19/6, -31/6, -13/6, -25/6, -17/6, -1/6, -11/6, 7, -16/3, -8/3, 1/3, 4/3, 13/3, 7/3, -4/3
end model 
begin model 
Label:MSSM540
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1243/24, 99/8, 93/8, 193/24, 143/24, 115/24, 67/24, -3/8, 503/12, 47/4, 33/4, 25/4, 65/12, 43/12, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
61/6, 31/6, 23/6, 5/6, -17/6, -1/6, -11/6, 5/6, 221/6, 47/6, 55/6, 49/6, 41/6, 23/6, 1/6, 1/2
end model 
begin model 
Label:MSSM541
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1205/24, 113/8, 271/24, 197/24, 187/24, 39/8, 11/8, 31/24, 365/12, 15/2, 43/6, 25/6, 3, 3, 25/12, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
-73/3, -13/3, -19/3, -14/3, -14/3, -19/3, -8/3, -2/3, -67/6, -19/6, -3/2, -3/2, 3/2, -13/6, 7/6, -1/2
end model 
begin model 
Label:MSSM542
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 38/3, 9, 103/12, 5, 47/12, 37/12, -1/12, 217/4, 40/3, 71/6, 67/6, 25/3, 59/12, 4/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
5, -2, 4/3, 2, 3, 7/3, 3, 0, -142/3, -34/3, -29/3, -29/3, -23/3, -6, -7/3, -2/3
end model 
begin model 
Label:MSSM543
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 27/2, 125/12, 15/2, 16/3, 55/12, 3/2, 7/12, 561/8, 445/24, 355/24, 271/24, 221/24, 173/24, 85/24, -1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
-163/6, -13/2, -11/2, -17/6, -9/2, -11/2, -5/2, 1/2, -1/2, -5/6, -1/6, -1/2, 5/2, 17/6, 1/6, 5/2
end model 
begin model 
Label:MSSM544
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 77/6, 31/3, 27/4, 43/12, 11/6, 3/4, -7/12, 865/24, 233/24, 65/8, 131/24, 95/24, 59/24, 35/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
-64/3, -17/3, -26/3, -19/3, -13/3, -2/3, -1/3, 4/3, 16/3, 6, 7/3, 1, 4/3, -2, -2, -2/3
end model 
begin model 
Label:MSSM545
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 95/8, 269/24, 221/24, 175/24, 107/24, 5/8, -1/8, 403/8, 313/24, 253/24, 211/24, 163/24, 39/8, 61/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
-35, -28/3, -28/3, -17/3, -11/3, -4, -2, -1, -9/2, 11/6, -1/6, 5/6, -1/6, 1/2, -1/6, 5/2
end model 
begin model 
Label:MSSM546
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/4, 7/2, 41/12, 11/4, 4/3, 5/6, 3/4, -2/3, 491/12, 31/3, 97/12, 83/12, 79/12, 16/3, 17/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
43/2, 31/6, 47/6, 25/6, 11/2, 9/2, 5/6, 5/2, 40/3, 2/3, 8/3, 16/3, 11/3, 2/3, -8/3, -1/3
end model 
begin model 
Label:MSSM547
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1081/24, 87/8, 199/24, 55/8, 133/24, 29/8, 41/24, -7/24, 325/6, 65/4, 155/12, 119/12, 73/12, 14/3, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
-83/6, -25/6, -43/6, -25/6, -17/6, -5/6, -1/6, -17/6, 15/2, 17/6, 5/6, -1/6, 1/6, -13/6, 1/6, -7/6
end model 
begin model 
Label:MSSM548
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1471/24, 365/24, 101/8, 83/8, 205/24, 167/24, 73/24, -7/8, 1031/24, 77/8, 211/24, 69/8, 119/24, 37/8, 35/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
-125/6, -49/6, -31/6, -11/6, -13/6, -5/6, 7/6, -1/6, -46/3, -8, -6, -11/3, -7/3, -1, -5/3, 0
end model 
begin model 
Label:MSSM549
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 79/6, 21/2, 15/2, 49/12, 5/2, 1, 1, 287/6, 32/3, 19/2, 53/6, 20/3, 19/6, 19/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
-56/3, -7, -17/3, -4, -4/3, 7/3, 5/3, -4/3, 95/3, 4, 22/3, 26/3, 5, 13/3, 10/3, 1/3
end model 
begin model 
Label:MSSM550
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 32/3, 119/12, 43/6, 19/3, 23/4, 8/3, 3/4, 457/24, 173/24, 95/24, 19/8, 55/24, 53/24, 49/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
-37/3, 5/3, -1/3, -8/3, -11/3, -7/3, -2/3, -5/3, -1/3, 1/3, -1/3, -1/3, 1/3, -3, 2/3, 8/3
end model 
begin model 
Label:MSSM551
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/6, 149/12, 127/12, 121/12, 19/3, 37/12, 7/4, 19/12, 233/6, 139/12, 47/6, 91/12, 47/12, 23/12, 11/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
-83/6, -7/6, -19/6, -13/6, -35/6, -19/6, -3/2, 1/6, 92/3, 22/3, 22/3, 13/3, 17/3, 14/3, 8/3, -2/3
end model 
begin model 
Label:MSSM552
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1063/24, 269/24, 247/24, 197/24, 115/24, 67/24, 9/8, 9/8, 95/3, 26/3, 17/2, 16/3, 11/3, 13/6, 2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
-10/3, -2/3, 1, 2/3, 1/3, -10/3, -2/3, -2, -119/6, -53/6, -17/2, -31/6, -5/2, 7/6, 5/6, 1/6
end model 
begin model 
Label:MSSM553
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/8, 119/8, 301/24, 223/24, 149/24, 29/8, 71/24, 5/8, 237/4, 209/12, 55/4, 47/4, 33/4, 21/4, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
101/6, 31/6, 41/6, 19/6, 17/6, 11/6, 5/6, 11/6, 2/3, -2, -2/3, -11/3, -4/3, 4/3, -4/3, -7/3
end model 
begin model 
Label:MSSM554
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1355/24, 117/8, 347/24, 265/24, 193/24, 103/24, 47/24, -37/24, 129/4, 89/12, 25/4, 59/12, 35/12, 7/3, 2, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
-133/6, -3/2, -19/6, -37/6, -17/6, 1/6, -13/6, -1/6, -99/2, -67/6, -23/2, -73/6, -55/6, -41/6, -7/2, -1/6
end model 
begin model 
Label:MSSM555
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 161/12, 121/12, 7, 31/6, 19/4, 7/4, 5/3, 345/8, 95/8, 245/24, 71/8, 161/24, 79/24, 37/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
29/6, -1/6, -11/6, -11/6, 7/6, 7/6, -11/6, -5/6, 21/2, 11/6, -7/6, -11/6, 3/2, 9/2, 19/6, -1/2
end model 
begin model 
Label:MSSM556
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 51/4, 149/12, 31/3, 83/12, 4, 1, -11/12, 1219/24, 117/8, 271/24, 81/8, 149/24, 29/8, 65/24, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
10, 1, 7/3, 10/3, 4, 13/3, 4/3, -1/3, 17/3, -2, -4/3, 2, 16/3, 4, 4/3, -1
end model 
begin model 
Label:MSSM557
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 89/8, 187/24, 35/8, 89/24, 15/8, 43/24, -7/8, 37, 15/2, 27/4, 37/6, 6, 5/2, 4/3, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
57/2, 49/6, 15/2, 13/2, 11/2, 5/2, 1/2, -11/6, -223/6, -25/2, -21/2, -47/6, -9/2, -5/2, -1/6, -1/6
end model 
begin model 
Label:MSSM558
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
713/24, 241/24, 203/24, 131/24, 85/24, 17/8, 11/24, 3/8, 667/24, 193/24, 133/24, 15/8, 15/8, 15/8, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
11/6, 5/6, -13/6, -13/6, 5/6, -1/6, 7/6, 7/6, 77/6, 29/6, 35/6, 7/2, 19/6, 7/6, -1/6, -7/6
end model 
begin model 
Label:MSSM559
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1145/24, 93/8, 81/8, 239/24, 181/24, 33/8, 21/8, 23/24, 37, 39/4, 33/4, 71/12, 35/6, 25/12, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
19/3, -5/3, -2/3, 3, 10/3, 1/3, 7/3, 1/3, 1/2, -5/2, 1/2, 1/6, 11/6, 23/6, 7/6, -13/6
end model 
begin model 
Label:MSSM560
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/8, 223/24, 59/8, 43/8, 59/24, 47/24, 41/24, -37/24, 257/6, 28/3, 109/12, 25/3, 79/12, 59/12, 13/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
17/2, 25/6, 7/6, 19/6, 1/6, -7/2, -3/2, -5/6, 257/6, 41/6, 47/6, 47/6, 41/6, 31/6, 3/2, -1/6
end model 
begin model 
Label:MSSM561
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 137/12, 31/3, 113/12, 7, 5, 13/12, -1/6, 27, 23/3, 27/4, 10/3, 2, 1, 1, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
-35/2, -5/2, -23/6, -7/2, -11/2, -7/2, -1/6, -7/2, 133/6, 7/2, 37/6, 35/6, 35/6, 29/6, 11/6, -1/6
end model 
begin model 
Label:MSSM562
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 65/6, 107/12, 95/12, 6, 6, 25/12, 5/12, 703/12, 44/3, 169/12, 47/4, 103/12, 61/12, 35/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
-31/3, -17/3, -7/3, -8/3, -1/3, -11/3, -1/3, -8/3, -7, -1, -11/3, -10/3, -2, 2/3, 2, -5/3
end model 
begin model 
Label:MSSM563
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1105/24, 97/8, 263/24, 197/24, 131/24, 83/24, 35/24, 5/8, 107/2, 85/6, 145/12, 53/6, 49/6, 17/3, 41/12, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
-32/3, -8/3, -8/3, -2/3, 2/3, -4/3, 1/3, 7/3, -22/3, -4/3, -11/3, -5/3, 5/3, 1/3, -3, -1/3
end model 
begin model 
Label:MSSM564
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/8, 341/24, 295/24, 97/8, 85/8, 161/24, 73/24, -3/8, 875/24, 245/24, 173/24, 47/8, 27/8, 21/8, 11/24, -5/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
27/2, 25/6, 3/2, 1/6, -3/2, 7/6, -5/6, -3/2, -65/6, -17/6, -29/6, -9/2, -3/2, -1/2, 1/6, 17/6
end model 
begin model 
Label:MSSM565
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 145/12, 139/12, 125/12, 89/12, 4, 1/3, -1/6, 203/8, 145/24, 39/8, 39/8, 97/24, 17/8, 15/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
91/3, 7, 10/3, 5, 2, 13/3, 2, -4/3, -9/2, -1/6, 3/2, -1/2, -7/6, -1/2, -3/2, -1/2
end model 
begin model 
Label:MSSM566
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1145/24, 343/24, 83/8, 193/24, 33/8, 67/24, 43/24, 29/24, 317/6, 15, 139/12, 107/12, 43/6, 59/12, 7/2, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
31/3, -4/3, -1, 2, 7/3, 2, 0, 1/3, -17/2, -1/2, -3/2, 1/2, 5/6, -17/6, -1/2, 1/2
end model 
begin model 
Label:MSSM567
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/12, 55/4, 133/12, 9, 15/2, 25/4, 35/12, 5/12, 725/12, 187/12, 155/12, 137/12, 103/12, 65/12, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
19/3, 1, 11/3, 10/3, 8/3, 2, 1/3, -2/3, 23/2, 7/2, 7/6, -3/2, 1/2, -1/2, 11/6, 5/6
end model 
begin model 
Label:MSSM568
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/8, 275/24, 85/8, 221/24, 193/24, 131/24, 19/8, -25/24, 1073/24, 287/24, 223/24, 67/8, 137/24, 97/24, 47/24, 47/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
-23/3, -2, -4, -5/3, -3, -1, 1, -1, -23/3, -16/3, -6, -10/3, -4/3, -2/3, 5/3, -4/3
end model 
begin model 
Label:MSSM569
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/8, 119/8, 295/24, 83/8, 209/24, 149/24, 65/24, 19/24, 397/8, 269/24, 193/24, 59/8, 157/24, 41/8, 59/24, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
-5/6, 17/6, -1/6, -19/6, -5/6, -17/6, -1/6, 19/6, -41/6, -23/6, -1/6, -5/2, -13/6, 5/6, -7/6, 11/6
end model 
begin model 
Label:MSSM570
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
393/8, 331/24, 259/24, 223/24, 51/8, 89/24, 17/8, 19/24, 317/8, 293/24, 221/24, 145/24, 79/24, 67/24, 41/24, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
70/3, 22/3, 14/3, 4/3, 10/3, 14/3, 5/3, -1/3, 77/6, 41/6, 29/6, 25/6, 23/6, 7/6, -1/2, 13/6
end model 
begin model 
Label:MSSM571
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
208/3, 52/3, 65/4, 77/6, 109/12, 23/4, 9/4, 5/6, 533/12, 139/12, 115/12, 23/3, 19/3, 21/4, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
-7, -1/3, -3, -4, -7/3, 1, -2, 1, 27/2, 1/2, 17/6, 13/6, 11/6, 7/2, 3/2, 13/6
end model 
begin model 
Label:MSSM572
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 51/4, 47/4, 49/6, 22/3, 67/12, 17/6, -1/6, 377/12, 59/6, 43/6, 19/4, 25/6, 19/6, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
163/6, 55/6, 35/6, 29/6, 37/6, 17/6, -1/6, 1/6, -109/3, -10, -22/3, -19/3, -10/3, -8/3, -2/3, 8/3
end model 
begin model 
Label:MSSM573
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 79/6, 39/4, 115/12, 17/3, 23/12, 11/6, 1/2, 529/12, 65/6, 29/3, 49/6, 9/2, 7/3, 11/6, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
79/3, 14/3, 10/3, 11/3, 11/3, 10/3, 1/3, -4/3, 203/6, 11/2, 35/6, 55/6, 37/6, 17/6, 1/6, -5/6
end model 
begin model 
Label:MSSM574
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1247/24, 109/8, 301/24, 215/24, 63/8, 109/24, 37/24, 1/8, 131/3, 43/4, 39/4, 91/12, 17/4, 41/12, 3/4, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
-1/2, 9/2, 5/2, 1/2, 17/6, -1/2, -1/6, 7/2, 76/3, 11/3, 8/3, 19/3, 3, 19/3, 8/3, 2/3
end model 
begin model 
Label:MSSM575
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1241/24, 97/8, 97/8, 211/24, 187/24, 97/24, 19/24, -17/24, 1585/24, 139/8, 119/8, 91/8, 67/8, 121/24, 89/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
11/2, 7/2, 5/2, -1/2, 11/6, 7/6, 1/2, 3/2, 115/6, 37/6, 37/6, 19/6, -1/2, 19/6, -1/6, -19/6
end model 
begin model 
Label:MSSM576
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1321/24, 341/24, 113/8, 257/24, 167/24, 43/8, 21/8, 11/24, 655/12, 167/12, 12, 101/12, 21/4, 41/12, 13/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
-41/2, -43/6, -9/2, -31/6, -7/2, -1/2, 5/2, -1/2, 12, 14/3, 13/3, 1, 3, 2, 4/3, 5/3
end model 
begin model 
Label:MSSM577
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/3, 95/6, 49/4, 35/3, 101/12, 61/12, 7/4, -5/6, 1369/24, 275/24, 251/24, 77/8, 229/24, 145/24, 19/8, -29/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
-23/3, -4, -2, -2, 0, -8/3, 1, 2, -106/3, -23/3, -26/3, -19/3, -19/3, -4, -1/3, 4/3
end model 
begin model 
Label:MSSM578
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 63/8, 163/24, 163/24, 155/24, 119/24, 37/24, -7/8, 1219/24, 307/24, 235/24, 65/8, 187/24, 97/24, 43/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
-65/6, 5/6, -13/6, -13/6, -13/6, -5/6, -17/6, 1/6, -62/3, -22/3, -13/3, -3, -4/3, 1/3, -7/3, 4/3
end model 
begin model 
Label:MSSM579
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 151/12, 139/12, 119/12, 15/2, 9/2, 17/12, -1, 577/12, 71/6, 127/12, 41/4, 83/12, 15/4, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
-53/2, -13/2, -19/2, -13/2, -7/2, -23/6, -5/6, -3/2, 14/3, 13/3, 2/3, 1, 1, -1, 0, 10/3
end model 
begin model 
Label:MSSM580
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 35/3, 53/6, 61/12, 61/12, 9/4, 17/12, 11/12, 277/6, 73/6, 31/3, 41/6, 25/6, 10/3, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
149/6, 23/6, 37/6, 15/2, 35/6, 13/6, -5/6, 5/2, -31/3, -10/3, -4/3, -2/3, -4, -1/3, 10/3, 0
end model 
begin model 
Label:MSSM581
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1087/24, 311/24, 217/24, 45/8, 97/24, 61/24, 17/8, -35/24, 689/12, 59/4, 155/12, 131/12, 26/3, 59/12, 2, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
-149/6, -55/6, -61/6, -43/6, -25/6, -19/6, -1/6, -11/6, -31/6, 29/6, 13/6, -5/6, 7/6, -11/6, -5/6, 5/2
end model 
begin model 
Label:MSSM582
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1067/24, 233/24, 203/24, 169/24, 55/8, 51/8, 71/24, -1/24, 317/6, 145/12, 119/12, 53/6, 49/6, 35/6, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
-7, -4/3, -5/3, -4, -2, -1, -1, 0, 41/6, -5/6, 5/6, 11/6, -1/6, -1/6, 1/2, -5/6
end model 
begin model 
Label:MSSM583
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 245/24, 71/8, 181/24, 151/24, 91/24, 23/24, 5/8, 172/3, 51/4, 51/4, 49/4, 53/6, 61/12, 25/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
-71/6, -31/6, -23/6, -19/6, -1/6, 7/6, 7/6, -1/6, 10, 10/3, 2, -1, 4/3, -2/3, -1/3, 2
end model 
begin model 
Label:MSSM584
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/6, 13/2, 35/6, 13/4, 25/12, 19/12, 3/2, -11/12, 417/8, 93/8, 263/24, 227/24, 53/8, 119/24, 53/24, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
4, -3, -2/3, 7/3, 4, 3, 1, 2, -71/2, -55/6, -43/6, -25/6, -11/2, -7/2, -1/2, 13/6
end model 
begin model 
Label:MSSM585
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 37/4, 95/12, 19/4, 19/6, 19/6, 11/4, -1/6, 613/12, 77/6, 149/12, 37/4, 77/12, 41/12, 23/12, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
22/3, 8/3, -1/3, 1/3, 5/3, -4/3, 5/3, 2/3, 113/6, 15/2, 11/2, 17/6, 5/2, 5/2, 5/6, -7/6
end model 
begin model 
Label:MSSM586
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/8, 215/24, 193/24, 51/8, 59/24, 49/24, 5/8, 1/24, 463/12, 53/6, 25/3, 85/12, 23/6, 11/3, 13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
127/3, 26/3, 8, 10, 19/3, 5, 5/3, 2/3, -143/6, -29/6, -17/6, -23/6, -17/6, -13/6, -19/6, -1/2
end model 
begin model 
Label:MSSM587
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/8, 125/8, 301/24, 235/24, 53/8, 65/24, 35/24, -31/24, 253/6, 53/6, 49/6, 22/3, 77/12, 4, 5/12, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
-25/6, 1/6, 1/6, 23/6, 1/6, -17/6, -13/6, -7/6, -3, 2/3, 1/3, 4, 1/3, -2, -5/3, 0
end model 
begin model 
Label:MSSM588
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 29/2, 67/6, 119/12, 107/12, 71/12, 2, 17/12, 1267/24, 95/8, 271/24, 205/24, 163/24, 125/24, 61/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
-5/6, 23/6, 5/6, 7/6, -5/6, 11/6, -11/6, -1/6, 22/3, 11/3, 3, 3, -1/3, -3, -2, 5/3
end model 
begin model 
Label:MSSM589
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
959/24, 67/8, 163/24, 157/24, 47/8, 73/24, 37/24, -11/24, 769/24, 235/24, 185/24, 51/8, 71/24, 47/24, 19/24, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
35/6, 23/6, 17/6, 5/6, 11/6, 7/6, 11/6, 7/6, -15/2, -1/6, 1/2, -1/2, -13/6, -19/6, -1/6, -7/2
end model 
begin model 
Label:MSSM590
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/8, 65/8, 179/24, 55/8, 37/8, 35/8, 37/24, 13/24, 1361/24, 127/8, 293/24, 71/8, 185/24, 119/24, 67/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
29/6, -1/2, 1/2, 1/2, 11/6, 1/2, -3/2, 1/2, -59/3, -14/3, -1, -11/3, -7/3, -2, -2, 0
end model 
begin model 
Label:MSSM591
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1367/24, 383/24, 325/24, 81/8, 65/8, 35/8, 11/24, -5/24, 1145/24, 223/24, 223/24, 203/24, 59/8, 83/24, 73/24, 17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
-14, -4, -3, -3, -2/3, -3, 0, 1/3, 17/3, 5/3, 5/3, 8/3, 5/3, -1/3, -8/3, -1
end model 
begin model 
Label:MSSM592
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 295/24, 205/24, 139/24, 83/24, 23/8, 31/24, -1/8, 979/24, 259/24, 57/8, 47/8, 29/8, 25/8, 73/24, 11/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
-3/2, -5/2, 5/6, 7/2, 7/6, -5/2, -1/2, 3/2, -49/3, -14/3, -7/3, -11/3, -7/3, -4/3, 1/3, 1
end model 
begin model 
Label:MSSM593
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 143/12, 10, 17/2, 79/12, 37/12, 11/4, -2/3, 451/8, 373/24, 113/8, 83/8, 155/24, 41/8, 41/24, 31/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
-53/3, -8/3, -5/3, -8/3, -7/3, -4/3, 4/3, 7/3, -89/3, -4, -6, -14/3, -16/3, -4, -4/3, -1
end model 
begin model 
Label:MSSM594
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
989/24, 293/24, 203/24, 57/8, 125/24, 119/24, 67/24, -7/24, 125/4, 113/12, 29/4, 23/4, 11/4, 9/4, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
-3/2, 3/2, -7/6, -5/2, -29/6, -7/6, -1/2, -1/2, 29/6, 11/6, 5/6, 19/6, 1/2, -13/6, -7/6, -1/2
end model 
begin model 
Label:MSSM595
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/24, 235/24, 223/24, 169/24, 29/8, 53/24, 41/24, -37/24, 865/24, 227/24, 61/8, 181/24, 107/24, 19/8, 43/24, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
20, 6, 13/3, 4/3, 3, 7/3, 1, 8/3, -112/3, -29/3, -10, -19/3, -8/3, 1, 2/3, 3
end model 
begin model 
Label:MSSM596
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 311/24, 217/24, 65/8, 41/8, 13/8, 29/24, -11/24, 457/8, 349/24, 91/8, 223/24, 53/8, 115/24, 67/24, -17/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
4/3, -8/3, -10/3, 0, 0, 0, -4/3, -2, 37, 38/3, 10, 20/3, 7, 11/3, 2/3, -1/3
end model 
begin model 
Label:MSSM597
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1027/24, 307/24, 71/8, 211/24, 137/24, 79/24, 15/8, -5/8, 465/8, 347/24, 103/8, 281/24, 235/24, 47/8, 47/24, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
-41/6, -3/2, -13/6, 1/2, 5/2, -1/2, 1/2, -1/2, 68/3, 29/3, 20/3, 13/3, 4/3, 7/3, -1, 2/3
end model 
begin model 
Label:MSSM598
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/24, 235/24, 75/8, 137/24, 55/24, 13/8, 11/8, -7/24, 515/12, 73/6, 37/4, 91/12, 14/3, 35/12, 35/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
37/6, 17/6, 13/6, 5/6, 11/6, -5/6, 1/6, -7/6, 37/6, -23/6, -25/6, -5/6, 7/6, 23/6, 1/2, -17/6
end model 
begin model 
Label:MSSM599
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1223/24, 311/24, 271/24, 227/24, 55/8, 35/8, 19/24, 5/8, 223/6, 65/6, 39/4, 37/6, 61/12, 19/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
-18, -2, -14/3, -2, -4, -2, 4/3, 2, 41/2, 3/2, 29/6, 17/2, 13/2, 23/6, 17/6, 5/6
end model 
begin model 
Label:MSSM600
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
887/24, 211/24, 63/8, 179/24, 97/24, 71/24, 9/8, 9/8, 179/4, 143/12, 103/12, 85/12, 19/3, 59/12, 8/3, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
4, -7/3, 1, 1, -1, 2, 5/3, 1, 11/3, -7/3, 4/3, 10/3, 0, 1/3, 7/3, 2/3
end model 
begin model 
Label:MSSM601
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/24, 71/8, 163/24, 45/8, 97/24, 95/24, 37/24, -7/8, 34, 49/6, 43/6, 77/12, 23/6, 19/12, 4/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
34/3, -4/3, 4/3, 10/3, 16/3, 11/3, 4/3, -5/3, -80/3, -23/3, -22/3, -4, -8/3, 1/3, -5/3, 1/3
end model 
begin model 
Label:MSSM602
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 187/12, 49/4, 121/12, 113/12, 19/3, 17/6, 1, 49, 121/12, 121/12, 28/3, 22/3, 14/3, 7/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
-1, -3, -5/3, 2, 1, -1, -2/3, -1, -4, 0, -7/3, -3, 0, 1, 1, 2
end model 
begin model 
Label:MSSM603
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1279/24, 295/24, 79/8, 229/24, 211/24, 125/24, 47/24, 17/24, 36, 9, 8, 22/3, 5, 2, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
53/3, 25/3, 20/3, 5, 4/3, 4/3, 0, 7/3, 7/3, -2, 4/3, 10/3, 8/3, 5/3, 1, -1/3
end model 
begin model 
Label:MSSM604
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1217/24, 347/24, 325/24, 81/8, 57/8, 107/24, 15/8, 25/24, 221/4, 149/12, 127/12, 39/4, 71/12, 23/4, 23/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
20, 7/3, 16/3, 13/3, 7/3, -1/3, 3, 1/3, -53/6, -15/2, -25/6, -7/6, -5/6, 5/6, 5/2, -1/6
end model 
begin model 
Label:MSSM605
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1225/24, 101/8, 259/24, 71/8, 55/8, 41/8, 49/24, -17/24, 103/3, 41/6, 35/6, 17/3, 11/3, 11/3, 2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
-119/6, -29/6, -37/6, -37/6, -23/6, -5/6, 5/6, -7/6, 43/2, 19/6, 37/6, 15/2, 29/6, 5/2, 5/6, 3/2
end model 
begin model 
Label:MSSM606
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 127/12, 37/4, 95/12, 31/4, 23/6, 2/3, 0, 401/8, 343/24, 277/24, 65/8, 131/24, 23/8, 9/8, 7/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
-16, -7, -5, -5/3, 0, -2, 1, -4/3, 65/6, 5/6, 5/2, 1/2, 3/2, 13/6, -3/2, -1/6
end model 
begin model 
Label:MSSM607
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 5/12, -11/24, -11/24, -3/8, -1/24, 1/24, 1/24, 1/24, 1/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
11/6, -1/6, 1/6, 1/6, 5/6, 23/6, 13/6, 19/6, -3/2, 9/2, 11/6, 7/2, 1/6, 5/2, 17/6, 25/6
end model 
begin model 
Label:MSSM608
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/24, -5/24, -1/24, -1/24, -1/24, -1/24, 3/8, 19/24, -7/24, 1/24, 1/24, 1/24, 1/24, 13/24, 23/24, 23/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
11/6, 19/6, -11/6, -11/6, 1/6, 19/6, 23/6, 3/2, 17/6, -7/6, 1/6, 17/6, 25/6, -11/6, 13/6, 17/6
end model 
begin model 
Label:MSSM609
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 0, 1/12, 1/12, 1/12, 1/12, 1/6, 7/12, 1/12, 1/12, 1/12, 1/12, 1/12, 7/12, 7/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
7/3, 11/3, -2, 1/3, 2, 10/3, -2, 3, -1/6, 1/6, 5/6, 19/6, 19/6, -7/6, 11/6, 1/6
end model 
begin model 
Label:MSSM610
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/24, -1/24, -1/24, 1/24, 1/24, 1/24, 17/24, 0, 0, 0, 1/12, 1/12, 1/3, 5/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
10/3, 0, 1/3, 1, -2, 2/3, 4, 2/3, -1, 2, 7/3, -2, 3, 0, 13/3, -2
end model 
begin model 
Label:MSSM611
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/6, 2/3, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
-11/6, 1/6, 1/6, 19/6, 7/2, 9/2, -5/6, 7/6, -7/6, 1/6, 11/6, 19/6, 9/2, -7/6, 11/6, 3/2
end model 
begin model 
Label:MSSM612
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/24, 1/24, 1/24, 1/24, 1/24, 1/8, 25/24, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
10/3, 1/3, 0, 1/3, 10/3, 11/3, 1, 8/3, 7/6, 11/6, -7/6, -1/2, 1/6, 13/6, 5/2, -5/6
end model 
begin model 
Label:MSSM613
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/24, -1/24, -1/24, -1/24, -1/24, 1/24, 3/8, 7/8, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
4, -2, -1, 8/3, 4, 13/3, 1, 7/3, 13/3, 1/3, 1/3, 7/3, 7/3, 3, -5/3, 3
end model 
begin model 
Label:MSSM614
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/12, 1/12, 7/12, 2/3, 13/12, -7/24, -7/24, -5/24, -1/24, 1/24, 1/24, 1/24, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
-1/6, -1/6, 1/6, 5/6, 19/6, 19/6, 13/6, -7/6, -1, -1, 7/3, -2, -5/3, 7/3, 7/3, 0
end model 
begin model 
Label:MSSM615
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/12, 5/6, 5/6, 5/6, -1/3, 0, 0, 0, 1/12, 1/12, 5/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
23/6, -11/6, -11/6, 5/6, -11/6, -1/6, 3/2, 25/6, 0, 7/3, 3, 3, 1, 1, 8/3, 3
end model 
begin model 
Label:MSSM616
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, 0, 0, 0, 0, 1/12, 1/3, 1, -5/12, -5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
-4/3, -1, 5/3, 7/3, 4, -4/3, 1/3, 2/3, -1, 4, 1/3, 1/3, 1, 3, 4, 11/3
end model 
begin model 
Label:MSSM617
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/24, 1/24, 1/24, 1/24, 1/24, 1/8, 1/8, 23/24, -1/4, 1/12, 1/12, 1/12, 1/12, 1/4, 5/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
7/3, -4/3, -1, 10/3, 4, -4/3, 11/3, 1/3, 0, 1/3, 1/3, 2/3, 2/3, 2, -2/3, 8/3
end model 
begin model 
Label:MSSM618
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/24, -1/24, -1/24, 1/24, 1/24, 11/24, 9/8, -5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 1/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
5/6, -11/6, -11/6, 11/6, -1/2, 13/6, 25/6, -3/2, -1/3, -1, -1, 8/3, 8/3, 11/3, 11/3, -5/3
end model 
begin model 
Label:MSSM619
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -1/4, 0, 0, 0, 1/12, 1/2, -5/12, -1/3, -1/4, 1/12, 1/12, 1/12, 1/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
2, 4, 5/3, -1, 0, 4/3, 4, 0, 17/6, 13/6, 7/6, -7/6, -7/6, -7/6, 23/6, 3/2
end model 
begin model 
Label:MSSM620
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 11/12, -1/2, -5/12, -1/4, -1/12, 0, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
7/6, 7/2, -7/6, -7/6, -1/6, 11/6, 17/6, 9/2, 5/2, 9/2, 23/6, 9/2, 1/2, -1/6, 1/2, 11/6
end model 
begin model 
Label:MSSM621
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 1/4, 5/12, -1/8, -1/8, -1/24, -1/24, 1/24, 1/24, 1/24, 25/24
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
7/6, 1/2, -7/6, 1/6, 1/6, 17/6, 3/2, -7/6, -5/3, 13/3, -2/3, -2/3, -4/3, 0, 4, 4/3
end model 
begin model 
Label:MSSM622
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/3, 1/12, 1/12, 1/12, 1/12, 1/12, 1, -5/12, -1/6, 0, 0, 1/12, 1/12, 1/12, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
11/6, 25/6, -3/2, 1/6, 1/6, 7/6, 13/6, 11/6, 3/2, -3/2, -1/2, 5/2, -3/2, 5/2, 25/6, 25/6
end model 
begin model 
Label:MSSM623
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 11/12, 1/2, 5/12, 5/12, 5/12, 1/12, 1/12, -1/6, 1/2, 1, 1, 1/2, 1/2, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
2/3, 5/3, -2/3, -1, -2/3, 1, 1/3, -2/3, -5/6, 3/2, 1/2, 3/2, 1/6, 3/2, 1/2, -1/6
end model 
begin model 
Label:MSSM624
SpaceGroup:Geometry/Geometry_Z12-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 3/4, 3/4, 3/4, 3/4, 3/4, 5/12, 1/4, -1/6, 1, 1, 3/4, 1/2, 1/2, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
5/3, 4/3, 4/3, 2/3, 1/3, 1/3, -1, 4/3, 1/6, 5/6, -1/6, -1/6, 11/6, 1/6, 5/6, -1/6
end model 


==> anc/Z4_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 10, 9, 33/4, 23/4, 5/2, 3/2, 5/4, 503/8, 141/8, 113/8, 85/8, 57/8, 39/8, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -17/4, -5/4, -9/4, -21/4, -17/4, -3/4, -11/4, 73/4, 29/4, 23/4, 9/4, -3/4, -1/4, -3/4, -11/4
-57/4, -17/4, -5/4, -9/4, -21/4, -17/4, -3/4, -11/4, 73/4, 29/4, 23/4, 9/4, -3/4, -1/4, -3/4, -11/4
145/8, 25/8, 25/8, 37/8, 15/8, -11/8, -1/8, -7/8, -31/2, -4, -3/2, -7/4, -5/2, -1/2, -5/2, 3/4
145/8, 25/8, 25/8, 37/8, 15/8, -11/8, -1/8, -7/8, -31/2, -4, -3/2, -7/4, -5/2, -1/2, -5/2, 3/4
145/8, 25/8, 25/8, 37/8, 15/8, -11/8, -1/8, -7/8, -31/2, -4, -3/2, -7/4, -5/2, -1/2, -5/2, 3/4
-43/2, -7/2, -11/2, -13/2, -5, -5/2, -5/2, 1, -45/4, -11/4, -19/4, -7/4, -11/4, 3/4, -7/4, 5/4
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/8, 119/8, 89/8, 65/8, 63/8, 33/8, 17/8, 9/8, 181/4, 12, 43/4, 15/2, 19/4, 17/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -21/4, -13/4, -9/4, 1/4, 9/4, -3/4, -3/4, 53/4, 33/4, 29/4, 17/4, 5/4, 5/4, -3/4, 9/4
-13/4, -21/4, -13/4, -9/4, 1/4, 9/4, -3/4, -3/4, 53/4, 33/4, 29/4, 17/4, 5/4, 5/4, -3/4, 9/4
97/4, 3, 23/4, 25/4, 11/4, 9/2, 7/4, -5/4, 103/8, 31/8, 15/8, 5/8, -1/8, 5/8, 21/8, 5/8
97/4, 3, 23/4, 25/4, 11/4, 9/2, 7/4, -5/4, 103/8, 31/8, 15/8, 5/8, -1/8, 5/8, 21/8, 5/8
97/4, 3, 23/4, 25/4, 11/4, 9/2, 7/4, -5/4, 103/8, 31/8, 15/8, 5/8, -1/8, 5/8, 21/8, 5/8
-37, -10, -19/2, -8, -5, -5/2, 1, 1, -135/4, -37/4, -33/4, -21/4, -17/4, -3/4, -3/4, 9/4
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 37/4, 37/4, 6, 3, 11/4, 9/4, 1/4, 35, 41/4, 33/4, 19/4, 3, 3, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 15/4, 5/4, 11/4, -3/4, 5/4, -1/4, -1/4, -43/2, -7/2, -3, -3/2, -5, -6, -5/2, 1
29/4, 15/4, 5/4, 11/4, -3/4, 5/4, -1/4, -1/4, -43/2, -7/2, -3, -3/2, -5, -6, -5/2, 1
-135/8, -53/8, -25/8, -5/8, -5/8, 17/8, -1/8, 7/8, -37, -31/4, -27/4, -25/4, -4, -7, -13/4, -1/2
-135/8, -53/8, -25/8, -5/8, -5/8, 17/8, -1/8, 7/8, -37, -31/4, -27/4, -25/4, -4, -7, -13/4, -1/2
-135/8, -53/8, -25/8, -5/8, -5/8, 17/8, -1/8, 7/8, -37, -31/4, -27/4, -25/4, -4, -7, -13/4, -1/2
-6, -2, -5/2, 0, 3/2, -1, 1, -2, -141/4, -43/4, -31/4, -17/4, -25/4, -13/4, -1/4, 11/4
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63, 49/4, 49/4, 45/4, 21/2, 7, 7/2, 1/4, 321/8, 73/8, 67/8, 61/8, 45/8, 27/8, 5/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -3/2, -7/2, -1/2, 1, 2, -1/2, -3/2, -93/4, -17/4, -11/4, -19/4, -21/4, -17/4, -3/4, -3/4
5/2, -3/2, -7/2, -1/2, 1, 2, -1/2, -3/2, -93/4, -17/4, -11/4, -19/4, -21/4, -17/4, -3/4, -3/4
7/4, 3/4, 11/4, -3/4, -3/2, -2, 1/4, 11/4, -15/8, -23/8, 7/8, 9/8, 9/8, -1/8, 1/8, -23/8
7/4, 3/4, 11/4, -3/4, -3/2, -2, 1/4, 11/4, -15/8, -23/8, 7/8, 9/8, 9/8, -1/8, 1/8, -23/8
7/4, 3/4, 11/4, -3/4, -3/2, -2, 1/4, 11/4, -15/8, -23/8, 7/8, 9/8, 9/8, -1/8, 1/8, -23/8
111/4, 19/4, 21/4, 13/4, 9/4, 11/4, 7/4, -7/4, 47/2, 7/2, 6, 3, 4, 1, 1, 1
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 43/4, 21/2, 19/2, 29/4, 19/4, 1, 3/4, 97/2, 31/2, 47/4, 8, 13/2, 7/2, 7/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -13/4, -23/4, -11/4, -7/4, -15/4, -7/4, -7/4, 21, 6, 5/2, 4, 5/2, -1, 1, -1
-73/4, -13/4, -23/4, -11/4, -7/4, -15/4, -7/4, -7/4, 21, 6, 5/2, 4, 5/2, -1, 1, -1
-7, 2, 0, 1/2, -3/2, 3/2, 1/4, 9/4, -181/8, -67/8, -37/8, -7/8, 5/8, -13/8, 1/8, 27/8
-7, 2, 0, 1/2, -3/2, 3/2, 1/4, 9/4, -181/8, -67/8, -37/8, -7/8, 5/8, -13/8, 1/8, 27/8
-7, 2, 0, 1/2, -3/2, 3/2, 1/4, 9/4, -181/8, -67/8, -37/8, -7/8, 5/8, -13/8, 1/8, 27/8
0, -1, -4, -1, 2, -1, 0, -1, -19/4, -9/4, 3/4, -1/4, 5/4, 5/4, 7/4, 5/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 17/2, 27/4, 23/4, 9/2, 7/2, 5/4, 1/4, 323/8, 93/8, 73/8, 63/8, 53/8, 31/8, 15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 25/4, 13/4, -1/4, 9/4, 7/4, 7/4, 3/4, -5, -4, -2, 1/2, 3, 0, -5/2, 1
81/4, 25/4, 13/4, -1/4, 9/4, 7/4, 7/4, 3/4, -5, -4, -2, 1/2, 3, 0, -5/2, 1
1, -1, 1/2, -9/4, 1, 3/2, 7/4, 0, -75/8, -13/8, -11/8, -9/8, -29/8, -29/8, -9/8, 3/8
1, -1, 1/2, -9/4, 1, 3/2, 7/4, 0, -75/8, -13/8, -11/8, -9/8, -29/8, -29/8, -9/8, 3/8
1, -1, 1/2, -9/4, 1, 3/2, 7/4, 0, -75/8, -13/8, -11/8, -9/8, -29/8, -29/8, -9/8, 3/8
-71/4, -35/4, -23/4, -11/4, -3/4, 7/4, -3/4, 7/4, -3/4, -5/4, 7/4, -5/4, 7/4, 1/4, -5/4, -1/4
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/8, 87/8, 79/8, 51/8, 35/8, 29/8, 15/8, -9/8, 387/8, 95/8, 93/8, 67/8, 41/8, 19/8, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -19/4, -5/4, -5/4, -11/4, -7/4, -1/4, -3/4, -4, 5/2, -1/2, 5/2, 1/2, -2, -2, 1
-57/4, -19/4, -5/4, -5/4, -11/4, -7/4, -1/4, -3/4, -4, 5/2, -1/2, 5/2, 1/2, -2, -2, 1
-24, -5, -3, -9/2, -27/4, -6, -15/4, 0, 3/2, -2, -1/4, 1/4, 7/4, 5/4, 1/4, -7/4
-24, -5, -3, -9/2, -27/4, -6, -15/4, 0, 3/2, -2, -1/4, 1/4, 7/4, 5/4, 1/4, -7/4
-24, -5, -3, -9/2, -27/4, -6, -15/4, 0, 3/2, -2, -1/4, 1/4, 7/4, 5/4, 1/4, -7/4
-39/4, -13/4, -15/4, -3/4, -1/4, 7/4, 1/4, 11/4, -52, -27/2, -11, -9, -13/2, -6, -5/2, -1/2
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 83/8, 71/8, 61/8, 59/8, 31/8, 17/8, 9/8, 107/4, 29/4, 25/4, 25/4, 15/4, 3/2, 3/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, 9/4, -3/4, -17/4, -15/4, -13/4, -3/4, 5/4, 87/4, 13/4, 27/4, 19/4, 13/4, 11/4, 1/4, -11/4
-63/4, 9/4, -3/4, -17/4, -15/4, -13/4, -3/4, 5/4, 87/4, 13/4, 27/4, 19/4, 13/4, 11/4, 1/4, -11/4
125/8, 13/8, 1/8, 27/8, 57/8, 49/8, 27/8, 1/8, 2, -3, -1, -1/4, 3, -1/2, -3/2, -3/4
125/8, 13/8, 1/8, 27/8, 57/8, 49/8, 27/8, 1/8, 2, -3, -1, -1/4, 3, -1/2, -3/2, -3/4
125/8, 13/8, 1/8, 27/8, 57/8, 49/8, 27/8, 1/8, 2, -3, -1, -1/4, 3, -1/2, -3/2, -3/4
-81/4, -13/4, -9/4, -19/4, -5/4, -17/4, -11/4, -1/4, -73/2, -15/2, -6, -8, -6, -3, -2, 1
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/8, 117/8, 97/8, 77/8, 69/8, 39/8, 21/8, 7/8, 151/4, 17/2, 31/4, 31/4, 5, 5/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 3, 7/2, 7/2, 7/2, 0, -1, -5/2, 23, 7, 8, 9/2, 7/2, 5/2, 0, -1/2
8, 3, 7/2, 7/2, 7/2, 0, -1, -5/2, 23, 7, 8, 9/2, 7/2, 5/2, 0, -1/2
-43/2, -9/4, -15/4, -25/4, -25/4, -13/4, -3/4, 2, 121/8, 45/8, 49/8, 19/8, 33/8, 21/8, -5/8, 17/8
-43/2, -9/4, -15/4, -25/4, -25/4, -13/4, -3/4, 2, 121/8, 45/8, 49/8, 19/8, 33/8, 21/8, -5/8, 17/8
-43/2, -9/4, -15/4, -25/4, -25/4, -13/4, -3/4, 2, 121/8, 45/8, 49/8, 19/8, 33/8, 21/8, -5/8, 17/8
13/2, 3/2, 1, 0, 3, -1/2, -3/2, 2, 23/2, 9, 11/2, 3, -1/2, -1, -2, -1/2
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 55/4, 41/4, 33/4, 21/4, 21/4, 13/4, -1/2, 289/8, 77/8, 63/8, 63/8, 39/8, 19/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
171/4, 35/4, 43/4, 29/4, 17/4, 11/4, 1/4, -11/4, -5/4, -25/4, -11/4, -11/4, -3/4, 7/4, 7/4, -7/4
171/4, 35/4, 43/4, 29/4, 17/4, 11/4, 1/4, -11/4, -5/4, -25/4, -11/4, -11/4, -3/4, 7/4, 7/4, -7/4
-35/2, -29/4, -5, -3, -15/4, 0, -1/2, -2, -197/4, -35/4, -31/4, -31/4, -31/4, -6, -11/4, 1
-35/2, -29/4, -5, -3, -15/4, 0, -1/2, -2, -197/4, -35/4, -31/4, -31/4, -31/4, -6, -11/4, 1
-35/2, -29/4, -5, -3, -15/4, 0, -1/2, -2, -197/4, -35/4, -31/4, -31/4, -31/4, -6, -11/4, 1
-24, -4, -5, -3, -3, -6, -3, 0, 6, 7/2, 4, 3, 1, -3/2, -5/2, -1/2
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 21/2, 19/2, 7, 13/2, 13/4, 2, 0, 32, 19/2, 7, 7/2, 3, 2, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -9/2, -13/2, -7, -13/2, -7/2, 0, -1/2, -9/2, 0, -1, 1/2, 1, 0, -1, 2
-51/2, -9/2, -13/2, -7, -13/2, -7/2, 0, -1/2, -9/2, 0, -1, 1/2, 1, 0, -1, 2
-45/2, -6, -19/4, -13/4, 1/4, -3/2, -11/4, -1/2, 43/2, 1, 9/2, 2, 11/2, 7/2, 1/2, -3/2
-45/2, -6, -19/4, -13/4, 1/4, -3/2, -11/4, -1/2, 43/2, 1, 9/2, 2, 11/2, 7/2, 1/2, -3/2
-45/2, -6, -19/4, -13/4, 1/4, -3/2, -11/4, -1/2, 43/2, 1, 9/2, 2, 11/2, 7/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -9/2, -7/2, -5/2, -1/2, 5/2, 5/2, 1/2
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 39/4, 37/4, 13/2, 25/4, 5, 5/2, 5/4, 343/8, 81/8, 69/8, 65/8, 39/8, 31/8, 11/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 6, 4, 2, 4, 3, 0, 0, -29/2, -7, -6, -5/2, -1/2, -3, 1/2, 0
25, 6, 4, 2, 4, 3, 0, 0, -29/2, -7, -6, -5/2, -1/2, -3, 1/2, 0
-109/4, -31/4, -4, -5/2, -5, -4, -1/2, -1/2, -135/8, -25/8, -13/8, -31/8, -39/8, -15/8, -21/8, 7/8
-109/4, -31/4, -4, -5/2, -5, -4, -1/2, -1/2, -135/8, -25/8, -13/8, -31/8, -39/8, -15/8, -21/8, 7/8
-109/4, -31/4, -4, -5/2, -5, -4, -1/2, -1/2, -135/8, -25/8, -13/8, -31/8, -39/8, -15/8, -21/8, 7/8
-16, -3/2, -5/2, -2, -7/2, -3/2, 3/2, -1/2, 1/4, -11/4, -3/4, 11/4, 9/4, 11/4, -3/4, -11/4
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
32, 29/4, 23/4, 11/2, 5/2, 9/4, 5/4, -1/2, 345/8, 91/8, 75/8, 53/8, 49/8, 29/8, 7/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 3/4, 17/4, 9/4, -3/4, 3/4, 1/4, -13/4, -79/4, -15/4, -15/4, -29/4, -21/4, -9/4, -9/4, 5/4
27/4, 3/4, 17/4, 9/4, -3/4, 3/4, 1/4, -13/4, -79/4, -15/4, -15/4, -29/4, -21/4, -9/4, -9/4, 5/4
313/8, 73/8, 75/8, 45/8, 49/8, 25/8, 9/8, -9/8, 117/8, 23/8, 35/8, 5/8, 23/8, -7/8, -13/8, -7/8
313/8, 73/8, 75/8, 45/8, 49/8, 25/8, 9/8, -9/8, 117/8, 23/8, 35/8, 5/8, 23/8, -7/8, -13/8, -7/8
313/8, 73/8, 75/8, 45/8, 49/8, 25/8, 9/8, -9/8, 117/8, 23/8, 35/8, 5/8, 23/8, -7/8, -13/8, -7/8
-7/4, 5/4, 3/4, -11/4, 1/4, -3/4, 5/4, -5/4, -5/4, -9/4, 1/4, 3/4, 7/4, -3/4, 5/4, 9/4
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 75/8, 63/8, 53/8, 51/8, 39/8, 19/8, 1/8, 343/8, 83/8, 69/8, 63/8, 43/8, 41/8, 17/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 3, 11/2, 17/2, 7, 7/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 3, 11/2, 17/2, 7, 7/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/8, 13/8, 11/8, 3/8, 5/8, 7/8, 15/8, -3/8, 99/8, 9/8, 7/8, 35/8, 33/8, 3/8, -5/8, 23/8
101/8, 13/8, 11/8, 3/8, 5/8, 7/8, 15/8, -3/8, 99/8, 9/8, 7/8, 35/8, 33/8, 3/8, -5/8, 23/8
101/8, 13/8, 11/8, 3/8, 5/8, 7/8, 15/8, -3/8, 99/8, 9/8, 7/8, 35/8, 33/8, 3/8, -5/8, 23/8
-11/2, -11/2, -5/2, -1/2, 3/2, 3/2, 1/2, -3/2, -33, -15/2, -21/2, -7, -7/2, -1, 0, -3/2
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 43/4, 33/4, 6, 9/2, 11/4, 5/2, 3/4, 32, 17/2, 15/2, 21/4, 4, 5/2, 7/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 9/4, 7/4, -7/4, -15/4, -5/4, -7/4, 7/4, 12, 11/2, 5, 7/2, 1, -3/2, -1/2, 0
-9/4, 9/4, 7/4, -7/4, -15/4, -5/4, -7/4, 7/4, 12, 11/2, 5, 7/2, 1, -3/2, -1/2, 0
155/8, 15/8, 43/8, 29/8, 9/8, 7/8, -1/8, -5/8, -433/8, -75/8, -93/8, -81/8, -55/8, -51/8, -23/8, -5/8
155/8, 15/8, 43/8, 29/8, 9/8, 7/8, -1/8, -5/8, -433/8, -75/8, -93/8, -81/8, -55/8, -51/8, -23/8, -5/8
155/8, 15/8, 43/8, 29/8, 9/8, 7/8, -1/8, -5/8, -433/8, -75/8, -93/8, -81/8, -55/8, -51/8, -23/8, -5/8
-1, 1, 2, -1, 1, -1, 0, 3, -21/2, -3/2, -1, -2, -3/2, -1/2, -1, 1
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 79/8, 71/8, 71/8, 55/8, 27/8, 15/8, 9/8, 363/8, 113/8, 97/8, 67/8, 39/8, 23/8, 13/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -35/4, -27/4, -35/4, -21/4, -17/4, -5/4, -7/4, 109/4, 13/4, 17/4, 31/4, 19/4, 9/4, 9/4, -3/4
-117/4, -35/4, -27/4, -35/4, -21/4, -17/4, -5/4, -7/4, 109/4, 13/4, 17/4, 31/4, 19/4, 9/4, 9/4, -3/4
8, 4, 5, 5/2, -1/4, 1, -1/4, 3/2, -73/4, -25/4, -29/4, -6, -11/4, -7/4, 5/4, 0
8, 4, 5, 5/2, -1/4, 1, -1/4, 3/2, -73/4, -25/4, -29/4, -6, -11/4, -7/4, 5/4, 0
8, 4, 5, 5/2, -1/4, 1, -1/4, 3/2, -73/4, -25/4, -29/4, -6, -11/4, -7/4, 5/4, 0
12, 1, 2, -3/2, 2, 4, 2, 1/2, 27/2, -5/2, 1/2, 5/2, 9/2, 3, 0, 1/2
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 37/4, 31/4, 5, 19/4, 9/2, 2, 7/4, 303/8, 89/8, 79/8, 57/8, 45/8, 17/8, 9/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -7/4, 5/4, 3/4, 5/4, 3/4, -1/4, 1/4, 71/4, 9/4, 11/4, 13/4, 19/4, 9/4, -1/4, -11/4
-17/4, -7/4, 5/4, 3/4, 5/4, 3/4, -1/4, 1/4, 71/4, 9/4, 11/4, 13/4, 19/4, 9/4, -1/4, -11/4
151/8, -1/8, 13/8, 1/8, 29/8, 19/8, 1/8, -29/8, -27/8, 11/8, -19/8, 3/8, -3/8, -13/8, -11/8, -5/8
151/8, -1/8, 13/8, 1/8, 29/8, 19/8, 1/8, -29/8, -27/8, 11/8, -19/8, 3/8, -3/8, -13/8, -11/8, -5/8
151/8, -1/8, 13/8, 1/8, 29/8, 19/8, 1/8, -29/8, -27/8, 11/8, -19/8, 3/8, -3/8, -13/8, -11/8, -5/8
91/4, 19/4, 13/4, 21/4, 33/4, 19/4, 13/4, -1/4, -11/2, 5/2, 1/2, -5/2, -11/2, -7/2, -3, 0
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/4, 23/4, 21/4, 17/4, 4, 15/4, 5/4, 0, 375/8, 83/8, 77/8, 69/8, 41/8, 31/8, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -11/4, -11/4, -21/4, -25/4, -17/4, -3/4, 1/4, 79/4, 9/4, -1/4, 9/4, 9/4, 15/4, 7/4, -7/4
-65/4, -11/4, -11/4, -21/4, -25/4, -17/4, -3/4, 1/4, 79/4, 9/4, -1/4, 9/4, 9/4, 15/4, 7/4, -7/4
-7/4, 2, -1, -5/2, 3/4, 3, 9/4, 5/4, -245/8, -69/8, -59/8, -31/8, -27/8, -13/8, 7/8, 17/8
-7/4, 2, -1, -5/2, 3/4, 3, 9/4, 5/4, -245/8, -69/8, -59/8, -31/8, -27/8, -13/8, 7/8, 17/8
-7/4, 2, -1, -5/2, 3/4, 3, 9/4, 5/4, -245/8, -69/8, -59/8, -31/8, -27/8, -13/8, 7/8, 17/8
79/4, 39/4, 27/4, 13/4, -1/4, -3/4, 1/4, 13/4, -31/4, -13/4, -11/4, 3/4, -5/4, -11/4, 1/4, -13/4
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 55/4, 10, 37/4, 11/2, 15/4, 1, -1/2, 179/4, 25/2, 39/4, 27/4, 21/4, 17/4, 3, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 11/4, 7/4, -7/4, -5/4, -1/4, -5/4, -7/4, 25/2, 5/2, 11/2, 9/2, 9/2, 1, 3/2, 1
27/4, 11/4, 7/4, -7/4, -5/4, -1/4, -5/4, -7/4, 25/2, 5/2, 11/2, 9/2, 9/2, 1, 3/2, 1
-137/8, -15/8, -27/8, -25/8, -23/8, -11/8, -1/8, -17/8, -95/8, -13/8, -15/8, -29/8, -1/8, -31/8, -1/8, 1/8
-137/8, -15/8, -27/8, -25/8, -23/8, -11/8, -1/8, -17/8, -95/8, -13/8, -15/8, -29/8, -1/8, -31/8, -1/8, 1/8
-137/8, -15/8, -27/8, -25/8, -23/8, -11/8, -1/8, -17/8, -95/8, -13/8, -15/8, -29/8, -1/8, -31/8, -1/8, 1/8
-33/4, 11/4, 3/4, -11/4, -5/4, -13/4, -5/4, -7/4, -61/2, -8, -9/2, -13/2, -11/2, -7/2, 0, 7/2
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/8, 123/8, 95/8, 81/8, 57/8, 41/8, 15/8, -11/8, 447/8, 127/8, 97/8, 67/8, 63/8, 43/8, 15/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -23/4, -11/4, 3/4, 5/4, -9/4, 3/4, 9/4, 19, 0, 2, 5, 11/2, 5/2, -1, 0
-57/4, -23/4, -11/4, 3/4, 5/4, -9/4, 3/4, 9/4, 19, 0, 2, 5, 11/2, 5/2, -1, 0
-21, -7/4, -3, -7/2, -4, -1, -1/4, 3/2, -185/8, -25/8, -31/8, -39/8, -19/8, -19/8, -17/8, 7/8
-21, -7/4, -3, -7/2, -4, -1, -1/4, 3/2, -185/8, -25/8, -31/8, -39/8, -19/8, -19/8, -17/8, 7/8
-21, -7/4, -3, -7/2, -4, -1, -1/4, 3/2, -185/8, -25/8, -31/8, -39/8, -19/8, -19/8, -17/8, 7/8
-17/4, -11/4, -3/4, -5/4, 1/4, 3/4, 7/4, 1/4, 77/4, 25/4, 23/4, 27/4, 13/4, 7/4, 5/4, 7/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/8, 115/8, 109/8, 79/8, 59/8, 39/8, 9/8, 7/8, 47, 21/2, 17/2, 17/2, 6, 23/4, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 3/2, -3/2, 1, 5/2, -1, 5/2, 1/2, 79/2, 6, 9, 7, 4, 4, 3, -1/2
7/2, 3/2, -3/2, 1, 5/2, -1, 5/2, 1/2, 79/2, 6, 9, 7, 4, 4, 3, -1/2
93/8, 55/8, 41/8, 11/8, 25/8, 5/8, -15/8, 13/8, 31/2, -5/2, 1/2, 5/2, 17/4, 11/4, 1/2, -5/2
93/8, 55/8, 41/8, 11/8, 25/8, 5/8, -15/8, 13/8, 31/2, -5/2, 1/2, 5/2, 17/4, 11/4, 1/2, -5/2
93/8, 55/8, 41/8, 11/8, 25/8, 5/8, -15/8, 13/8, 31/2, -5/2, 1/2, 5/2, 17/4, 11/4, 1/2, -5/2
37/4, 19/4, 29/4, 15/4, 1/4, 1/4, -7/4, 5/4, 3, -1, -1, -1, -1/2, 5/2, 0, -1
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/8, 67/8, 53/8, 35/8, 15/8, 13/8, 9/8, 3/8, 167/4, 51/4, 19/2, 6, 23/4, 13/4, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -3/2, 3/2, 1/2, -1/2, 0, -2, 1/2, 35/2, 9/2, 7/2, 11/2, 5/2, -1/2, -1, 1
-13/2, -3/2, 3/2, 1/2, -1/2, 0, -2, 1/2, 35/2, 9/2, 7/2, 11/2, 5/2, -1/2, -1, 1
25/8, 25/8, 5/8, 11/8, -11/8, -13/8, -7/8, 9/8, 33/4, 9/4, 17/4, 3, 13/4, 3/4, -5/4, -5/2
25/8, 25/8, 5/8, 11/8, -11/8, -13/8, -7/8, 9/8, 33/4, 9/4, 17/4, 3, 13/4, 3/4, -5/4, -5/2
25/8, 25/8, 5/8, 11/8, -11/8, -13/8, -7/8, 9/8, 33/4, 9/4, 17/4, 3, 13/4, 3/4, -5/4, -5/2
-13/4, 3/4, -1/4, -3/4, 7/4, 7/4, -7/4, -5/4, 1/2, -1/2, 2, -1/2, -1/2, -3/2, -3/2, 2
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 51/4, 9, 25/4, 5, 17/4, 2, -5/4, 167/4, 10, 29/4, 25/4, 11/2, 17/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 25/4, 15/4, 5/4, 3/4, 17/4, 5/4, -9/4, -11/2, -3/2, 2, 1/2, 1, 3/2, -3/2, 1/2
99/4, 25/4, 15/4, 5/4, 3/4, 17/4, 5/4, -9/4, -11/2, -3/2, 2, 1/2, 1, 3/2, -3/2, 1/2
55/4, 9/2, 5, 3, 4, 3/2, -1/2, 7/4, 65/4, 19/4, 4, 3/4, 3/2, -1/4, -5/4, -5/4
55/4, 9/2, 5, 3, 4, 3/2, -1/2, 7/4, 65/4, 19/4, 4, 3/4, 3/2, -1/4, -5/4, -5/4
55/4, 9/2, 5, 3, 4, 3/2, -1/2, 7/4, 65/4, 19/4, 4, 3/4, 3/2, -1/4, -5/4, -5/4
-91/4, -25/4, -11/4, -1/4, -15/4, -21/4, -9/4, -3/4, 29/4, 7/4, 9/4, 19/4, 7/4, 15/4, 3/4, 3/4
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 83/8, 61/8, 47/8, 21/8, 13/8, 7/8, 1/8, 277/8, 81/8, 57/8, 45/8, 17/8, 9/8, 7/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -29/4, -23/4, -21/4, -13/4, -1/4, 9/4, -1/4, 12, 5, 5/2, 4, 3/2, 1/2, -1/2, 2
-105/4, -29/4, -23/4, -21/4, -13/4, -1/4, 9/4, -1/4, 12, 5, 5/2, 4, 3/2, 1/2, -1/2, 2
-149/8, -43/8, -31/8, -19/8, -17/8, -17/8, -5/8, -7/8, 7, 3, 1/2, 2, 7/2, -1/4, 3/2, -9/4
-149/8, -43/8, -31/8, -19/8, -17/8, -17/8, -5/8, -7/8, 7, 3, 1/2, 2, 7/2, -1/4, 3/2, -9/4
-149/8, -43/8, -31/8, -19/8, -17/8, -17/8, -5/8, -7/8, 7, 3, 1/2, 2, 7/2, -1/4, 3/2, -9/4
-11/4, 1/4, 5/4, 1/4, -1/4, 3/4, 7/4, 3/4, 7/2, 0, 3/2, -1/2, -3/2, 2, -1/2, 3/2
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 51/4, 45/4, 39/4, 6, 5/2, 7/4, 1, 205/4, 47/4, 11, 10, 27/4, 19/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 15/4, 1/4, -7/4, 7/4, 7/4, 1/4, 5/4, -115/4, -25/4, -35/4, -29/4, -19/4, -19/4, -5/4, -5/4
23/4, 15/4, 1/4, -7/4, 7/4, 7/4, 1/4, 5/4, -115/4, -25/4, -35/4, -29/4, -19/4, -19/4, -5/4, -5/4
145/8, 57/8, 41/8, 45/8, 23/8, 7/8, -21/8, 7/8, 89/8, -7/8, 17/8, 15/8, 1/8, 15/8, 1/8, 1/8
145/8, 57/8, 41/8, 45/8, 23/8, 7/8, -21/8, 7/8, 89/8, -7/8, 17/8, 15/8, 1/8, 15/8, 1/8, 1/8
145/8, 57/8, 41/8, 45/8, 23/8, 7/8, -21/8, 7/8, 89/8, -7/8, 17/8, 15/8, 1/8, 15/8, 1/8, 1/8
43, 10, 13/2, 8, 19/2, 13/2, 7/2, 0, 71/2, 11, 17/2, 13/2, 3, 5/2, 0, -3
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 93/8, 75/8, 51/8, 47/8, 21/8, 15/8, 3/8, 333/8, 105/8, 77/8, 51/8, 51/8, 37/8, 7/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -9/2, -3/2, -1, 1, 1/2, -1, -1, -9/4, -1/4, 3/4, -1/4, -5/4, -9/4, 1/4, 5/4
-13/2, -9/2, -3/2, -1, 1, 1/2, -1, -1, -9/4, -1/4, 3/4, -1/4, -5/4, -9/4, 1/4, 5/4
-65/4, -13/4, -15/4, -21/4, -2, -1/4, -3/4, -1, -5, 1/4, -2, -1/2, 7/4, 0, -1/2, 3
-65/4, -13/4, -15/4, -21/4, -2, -1/4, -3/4, -1, -5, 1/4, -2, -1/2, 7/4, 0, -1/2, 3
-65/4, -13/4, -15/4, -21/4, -2, -1/4, -3/4, -1, -5, 1/4, -2, -1/2, 7/4, 0, -1/2, 3
27/2, 5/2, 1/2, 3, 3, 1/2, 1, -2, 131/4, 25/4, 27/4, 21/4, 17/4, 7/4, 7/4, -7/4
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 97/8, 81/8, 57/8, 55/8, 25/8, 17/8, -5/8, 237/8, 89/8, 63/8, 39/8, 23/8, 13/8, 9/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -7/4, -5/4, -13/4, -25/4, -13/4, -3/4, 1/4, 91/4, 29/4, 19/4, 23/4, 9/4, -3/4, -3/4, 11/4
-63/4, -7/4, -5/4, -13/4, -25/4, -13/4, -3/4, 1/4, 91/4, 29/4, 19/4, 23/4, 9/4, -3/4, -3/4, 11/4
-39/8, -3/8, 5/8, 3/8, -23/8, -9/8, -7/8, 21/8, 141/8, 9/8, 23/8, 7/8, 9/8, 19/8, 17/8, -1/8
-39/8, -3/8, 5/8, 3/8, -23/8, -9/8, -7/8, 21/8, 141/8, 9/8, 23/8, 7/8, 9/8, 19/8, 17/8, -1/8
-39/8, -3/8, 5/8, 3/8, -23/8, -9/8, -7/8, 21/8, 141/8, 9/8, 23/8, 7/8, 9/8, 19/8, 17/8, -1/8
79/4, 19/4, 19/4, 17/4, 7/4, -3/4, 7/4, 3/4, -5/2, 3, 2, 0, -7/2, -2, 0, 1
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 35/4, 35/4, 6, 21/4, 9/4, 9/4, -1, 449/8, 121/8, 103/8, 83/8, 55/8, 41/8, 13/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 9, 13/2, 4, 3/2, 4, 1/2, 1/2, -9/4, 11/4, 1/4, 13/4, 1/4, -9/4, -7/4, -5/4
23, 9, 13/2, 4, 3/2, 4, 1/2, 1/2, -9/4, 11/4, 1/4, 13/4, 1/4, -9/4, -7/4, -5/4
-113/4, -35/4, -19/2, -23/4, -23/4, -2, -3/4, -11/4, -93/4, -7/2, -27/4, -23/4, -17/4, -5/4, 3/4, -3/2
-113/4, -35/4, -19/2, -23/4, -23/4, -2, -3/4, -11/4, -93/4, -7/2, -27/4, -23/4, -17/4, -5/4, 3/4, -3/2
-113/4, -35/4, -19/2, -23/4, -23/4, -2, -3/4, -11/4, -93/4, -7/2, -27/4, -23/4, -17/4, -5/4, 3/4, -3/2
35/2, 7/2, 4, 15/2, 4, 5/2, 2, 0, -31/2, -5, -7/2, -3, -6, -5/2, 0, 1/2
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 93/8, 79/8, 51/8, 47/8, 35/8, 15/8, -9/8, 231/8, 67/8, 49/8, 43/8, 33/8, 31/8, 13/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -4, -13/2, -13/2, -7, -9/2, -3/2, 3/2, 7/4, -17/4, -5/4, 5/4, 7/4, 1/4, -5/4, -5/4
-55/2, -4, -13/2, -13/2, -7, -9/2, -3/2, 3/2, 7/4, -17/4, -5/4, 5/4, 7/4, 1/4, -5/4, -5/4
135/8, 85/8, 55/8, 25/8, -3/8, -23/8, 7/8, 23/8, -109/8, -41/8, -35/8, -9/8, 3/8, -11/8, -15/8, -15/8
135/8, 85/8, 55/8, 25/8, -3/8, -23/8, 7/8, 23/8, -109/8, -41/8, -35/8, -9/8, 3/8, -11/8, -15/8, -15/8
135/8, 85/8, 55/8, 25/8, -3/8, -23/8, 7/8, 23/8, -109/8, -41/8, -35/8, -9/8, 3/8, -11/8, -15/8, -15/8
-4, -3/2, -5/2, -1/2, 3/2, 4, 1/2, 5/2, -39/2, -8, -5, -5/2, -1/2, 5/2, -1/2, -1/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 63/4, 12, 11, 19/2, 6, 3, 0, 183/4, 23/2, 39/4, 17/2, 21/4, 2, 7/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -7, -4, -7/2, 0, 1/2, 2, -1, -15/2, 3, 1/2, -5/2, -9/2, -2, -3/2, -1/2
-15, -7, -4, -7/2, 0, 1/2, 2, -1, -15/2, 3, 1/2, -5/2, -9/2, -2, -3/2, -1/2
-167/8, -23/8, -19/8, -33/8, -53/8, -41/8, -11/8, 7/8, 19/2, 19/4, 3/2, -5/4, -3/2, -1/4, -1, -3/4
-167/8, -23/8, -19/8, -33/8, -53/8, -41/8, -11/8, 7/8, 19/2, 19/4, 3/2, -5/4, -3/2, -1/4, -1, -3/4
-167/8, -23/8, -19/8, -33/8, -53/8, -41/8, -11/8, 7/8, 19/2, 19/4, 3/2, -5/4, -3/2, -1/4, -1, -3/4
35/4, 11/4, 7/4, 11/4, 17/4, 3/4, 3/4, 5/4, -35/4, -7/4, -7/4, -5/4, -5/4, -1/4, 3/4, -7/4
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
393/8, 101/8, 91/8, 81/8, 57/8, 35/8, 15/8, -9/8, 363/8, 79/8, 63/8, 59/8, 55/8, 41/8, 13/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 17/2, 11/2, 9/2, 3, 2, -1/2, 3, 69/4, 21/4, 9/4, 13/4, 5/4, -1/4, 5/4, -1/4
26, 17/2, 11/2, 9/2, 3, 2, -1/2, 3, 69/4, 21/4, 9/4, 13/4, 5/4, -1/4, 5/4, -1/4
23/8, 15/8, 31/8, 21/8, 31/8, 7/8, -7/8, 19/8, 38, 31/4, 27/4, 21/4, 23/4, 25/4, 13/4, -1/2
23/8, 15/8, 31/8, 21/8, 31/8, 7/8, -7/8, 19/8, 38, 31/4, 27/4, 21/4, 23/4, 25/4, 13/4, -1/2
23/8, 15/8, 31/8, 21/8, 31/8, 7/8, -7/8, 19/8, 38, 31/4, 27/4, 21/4, 23/4, 25/4, 13/4, -1/2
-103/2, -15, -12, -9, -11/2, -7/2, 0, 1/2, -35/4, -21/4, -21/4, -15/4, -5/4, 9/4, 9/4, 3/4
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/8, 121/8, 97/8, 81/8, 51/8, 33/8, 11/8, -5/8, 421/8, 111/8, 97/8, 77/8, 47/8, 25/8, 25/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 5/4, -3/4, 5/4, 1/4, -5/4, 9/4, -5/4, 22, 3, 9/2, 3/2, 5/2, 3/2, 3/2, -3/2
29/4, 5/4, -3/4, 5/4, 1/4, -5/4, 9/4, -5/4, 22, 3, 9/2, 3/2, 5/2, 3/2, 3/2, -3/2
109/8, 7/8, 35/8, 11/8, 29/8, 1/8, -13/8, -7/8, 79/8, 13/8, 19/8, 23/8, 5/8, -13/8, -13/8, 7/8
109/8, 7/8, 35/8, 11/8, 29/8, 1/8, -13/8, -7/8, 79/8, 13/8, 19/8, 23/8, 5/8, -13/8, -13/8, 7/8
109/8, 7/8, 35/8, 11/8, 29/8, 1/8, -13/8, -7/8, 79/8, 13/8, 19/8, 23/8, 5/8, -13/8, -13/8, 7/8
-39/4, -11/4, -11/4, -11/4, -3/4, -9/4, -3/4, -5/4, -53/4, -15/4, -15/4, -19/4, -13/4, 1/4, 1/4, 5/4
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 91/8, 79/8, 69/8, 63/8, 41/8, 11/8, 3/8, 429/8, 89/8, 83/8, 79/8, 65/8, 37/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-195/4, -35/4, -43/4, -39/4, -25/4, -11/4, -3/4, 11/4, 23/4, 11/4, 5/4, -5/4, -13/4, -3/4, 3/4, -1/4
-195/4, -35/4, -43/4, -39/4, -25/4, -11/4, -3/4, 11/4, 23/4, 11/4, 5/4, -5/4, -13/4, -3/4, 3/4, -1/4
28, 21/2, 27/4, 3, 1/2, 0, 3/2, -5/4, 31, 39/4, 27/4, 23/4, 15/4, 1/2, 1/4, -7/4
28, 21/2, 27/4, 3, 1/2, 0, 3/2, -5/4, 31, 39/4, 27/4, 23/4, 15/4, 1/2, 1/4, -7/4
28, 21/2, 27/4, 3, 1/2, 0, 3/2, -5/4, 31, 39/4, 27/4, 23/4, 15/4, 1/2, 1/4, -7/4
10, 2, 1, 4, 2, 0, 2, 1, 93/4, 41/4, 27/4, 19/4, 9/4, 5/4, 5/4, 1/4
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
459/8, 117/8, 113/8, 83/8, 61/8, 49/8, 19/8, -5/8, 351/8, 75/8, 65/8, 59/8, 53/8, 25/8, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -19/4, -7/4, -9/4, -5/4, -3/4, 7/4, 1/4, -101/4, -23/4, -27/4, -23/4, -11/4, -5/4, 1/4, -11/4
-9/4, -19/4, -7/4, -9/4, -5/4, -3/4, 7/4, 1/4, -101/4, -23/4, -27/4, -23/4, -11/4, -5/4, 1/4, -11/4
-149/8, 9/8, -15/8, -43/8, -57/8, -29/8, -3/8, -1/8, 93/8, 13/8, 27/8, 37/8, 21/8, 5/8, -7/8, 7/8
-149/8, 9/8, -15/8, -43/8, -57/8, -29/8, -3/8, -1/8, 93/8, 13/8, 27/8, 37/8, 21/8, 5/8, -7/8, 7/8
-149/8, 9/8, -15/8, -43/8, -57/8, -29/8, -3/8, -1/8, 93/8, 13/8, 27/8, 37/8, 21/8, 5/8, -7/8, 7/8
-25, -4, -7/2, -9/2, -7/2, -5, -5/2, 0, 19/2, 3, 3/2, 1, 2, -3/2, 1, -3/2
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 41/4, 13/2, 13/2, 21/4, 11/4, 3/4, -1/4, 101/2, 13, 23/2, 9, 13/2, 5, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 5/2, 3, 2, 3/2, 1, -3/2, -2, 33/4, 1/4, 5/4, 17/4, 7/4, 9/4, -5/4, -3/4
19/2, 5/2, 3, 2, 3/2, 1, -3/2, -2, 33/4, 1/4, 5/4, 17/4, 7/4, 9/4, -5/4, -3/4
-165/4, -35/4, -23/2, -9, -27/4, -13/2, -3, -3/4, 77/4, 7, 27/4, 7/2, 3/4, -1, 3/4, -5/2
-165/4, -35/4, -23/2, -9, -27/4, -13/2, -3, -3/4, 77/4, 7, 27/4, 7/2, 3/4, -1, 3/4, -5/2
-165/4, -35/4, -23/2, -9, -27/4, -13/2, -3, -3/4, 77/4, 7, 27/4, 7/2, 3/4, -1, 3/4, -5/2
-7, -5, -3/2, -7/2, -1, -3/2, -1, 1/2, 17/2, 4, 1/2, 0, -3/2, 1/2, -1, -2
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 43/4, 21/2, 7, 15/4, 7/2, 7/4, 1, 205/4, 45/4, 11, 31/4, 29/4, 17/4, 11/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -2, -2, -1/2, 2, 3/2, 1/2, 1/2, 10, -1/2, 2, 9/2, 5/2, 0, 1, 1/2
-4, -2, -2, -1/2, 2, 3/2, 1/2, 1/2, 10, -1/2, 2, 9/2, 5/2, 0, 1, 1/2
117/8, 9/8, 23/8, 43/8, 33/8, 17/8, 13/8, -3/8, 143/8, 53/8, 31/8, 11/8, -3/8, -9/8, -3/8, -15/8
117/8, 9/8, 23/8, 43/8, 33/8, 17/8, 13/8, -3/8, 143/8, 53/8, 31/8, 11/8, -3/8, -9/8, -3/8, -15/8
117/8, 9/8, 23/8, 43/8, 33/8, 17/8, 13/8, -3/8, 143/8, 53/8, 31/8, 11/8, -3/8, -9/8, -3/8, -15/8
-39/2, -6, -3, -5/2, -2, -1, -3/2, -3/2, 25/2, 7, 7/2, 0, 3, 0, -5/2, 1/2
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63/2, 19/2, 35/4, 5, 13/4, 2, 5/4, 5/4, 37, 11, 9, 13/2, 15/4, 3, 5/2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 3, 4, 1/2, 5/2, 11/2, 5/2, -1/2, -11, -3, -5/2, -3, -4, -2, -3, -1/2
35/2, 3, 4, 1/2, 5/2, 11/2, 5/2, -1/2, -11, -3, -5/2, -3, -4, -2, -3, -1/2
4, 15/4, 9/4, -1/2, -2, -7/2, 0, -5/2, -9/2, 7/2, 2, -1, 3/4, -5/2, -9/4, -1/2
4, 15/4, 9/4, -1/2, -2, -7/2, 0, -5/2, -9/2, 7/2, 2, -1, 3/4, -5/2, -9/4, -1/2
4, 15/4, 9/4, -1/2, -2, -7/2, 0, -5/2, -9/2, 7/2, 2, -1, 3/4, -5/2, -9/4, -1/2
51/2, 13/2, 4, 9/2, 11/2, 5/2, 0, -5/2, 3/4, 1/4, 5/4, -9/4, -1/4, 5/4, 7/4, 5/4
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/4, 15/2, 29/4, 21/4, 7/4, 1/2, 0, 0, 51, 59/4, 23/2, 8, 25/4, 4, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 13/2, 7/2, 6, 3, 5/2, 5/2, 1, 27/2, -1/2, -1, 5/2, 5, 5/2, -1, 1
22, 13/2, 7/2, 6, 3, 5/2, 5/2, 1, 27/2, -1/2, -1, 5/2, 5, 5/2, -1, 1
31/4, -13/4, -1/4, 1, 13/4, 1/4, 1/2, -1/4, -19/2, -5/2, 0, -3/2, -17/4, -3/4, 2, 0
31/4, -13/4, -1/4, 1, 13/4, 1/4, 1/2, -1/4, -19/2, -5/2, 0, -3/2, -17/4, -3/4, 2, 0
31/4, -13/4, -1/4, 1, 13/4, 1/4, 1/2, -1/4, -19/2, -5/2, 0, -3/2, -17/4, -3/4, 2, 0
-41/2, -9/2, -7/2, -2, -11/2, -7/2, 0, -5/2, -38, -11/2, -9, -7, -6, -5, -2, -3/2
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/4, 6, 13/4, 13/4, 3, 5/4, 5/4, 3/4, 155/4, 19/2, 19/2, 23/4, 19/4, 13/4, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 1/2, 5/2, 5/2, 5/2, 3/2, -1/2, -5/2, 32, 21/2, 9, 13/2, 6, 7/2, 3/2, 2
11/2, 1/2, 5/2, 5/2, 5/2, 3/2, -1/2, -5/2, 32, 21/2, 9, 13/2, 6, 7/2, 3/2, 2
-63/4, -2, -3, -19/4, -2, -1/2, -1/4, -5/4, -143/4, -6, -8, -31/4, -19/4, -21/4, -3/2, -2
-63/4, -2, -3, -19/4, -2, -1/2, -1/4, -5/4, -143/4, -6, -8, -31/4, -19/4, -21/4, -3/2, -2
-63/4, -2, -3, -19/4, -2, -1/2, -1/4, -5/4, -143/4, -6, -8, -31/4, -19/4, -21/4, -3/2, -2
-37/4, -33/4, -19/4, -11/4, -3/4, -1/4, 5/4, -1/4, -22, -15/2, -17/2, -11/2, -4, -1, -1, -3/2
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 23/2, 9, 7, 23/4, 4, 5/4, 0, 369/8, 99/8, 71/8, 65/8, 53/8, 29/8, 25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 5, 5/2, 0, -5/2, 1, 3/2, 2, 2, 1/2, 2, 2, -1/2, -1/2, 0, 7/2
19/2, 5, 5/2, 0, -5/2, 1, 3/2, 2, 2, 1/2, 2, 2, -1/2, -1/2, 0, 7/2
49/2, 6, 7/2, 3/2, 4, 3/4, 9/4, -3/2, -147/8, -25/8, -19/8, -27/8, -33/8, -17/8, -19/8, 7/8
49/2, 6, 7/2, 3/2, 4, 3/4, 9/4, -3/2, -147/8, -25/8, -19/8, -27/8, -33/8, -17/8, -19/8, 7/8
49/2, 6, 7/2, 3/2, 4, 3/4, 9/4, -3/2, -147/8, -25/8, -19/8, -27/8, -33/8, -17/8, -19/8, 7/8
-9/2, 0, -3, -1, -2, 3/2, 3, 0, -81/4, -19/4, -13/4, -19/4, -19/4, -7/4, 1/4, 9/4
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/8, 61/8, 61/8, 59/8, 59/8, 29/8, 15/8, -5/8, 59, 49/4, 11, 41/4, 19/2, 27/4, 15/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 13/2, 7/2, 4, 3/2, -1/2, -1/2, -1, 83/4, 13/4, 7/4, 21/4, 23/4, 15/4, 5/4, 9/4
17/2, 13/2, 7/2, 4, 3/2, -1/2, -1/2, -1, 83/4, 13/4, 7/4, 21/4, 23/4, 15/4, 5/4, 9/4
-51/4, -7, -25/4, -5/2, 1, 13/4, -1/4, 3, -7/2, -11/4, 1/2, 1/4, 0, -5/4, -9/4, -3/2
-51/4, -7, -25/4, -5/2, 1, 13/4, -1/4, 3, -7/2, -11/4, 1/2, 1/4, 0, -5/4, -9/4, -3/2
-51/4, -7, -25/4, -5/2, 1, 13/4, -1/4, 3, -7/2, -11/4, 1/2, 1/4, 0, -5/4, -9/4, -3/2
-1, -9/2, -3, 1/2, -3/2, 2, 2, -3/2, 3, 2, 3, 0, 0, 0, -1, 1
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 77/8, 77/8, 65/8, 49/8, 33/8, 9/8, -1/8, 26, 33/4, 9/2, 15/4, 3/2, 1, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, 1/2, 1/2, -1/2, -7/2, -11/2, -3, -1/2, 159/4, 33/4, 21/4, 33/4, 25/4, 21/4, 7/4, 1/4
-18, 1/2, 1/2, -1/2, -7/2, -11/2, -3, -1/2, 159/4, 33/4, 21/4, 33/4, 25/4, 21/4, 7/4, 1/4
27/2, 5/4, -1/4, 3/4, 7/4, 21/4, 2, 7/4, 79/8, 47/8, 29/8, 11/8, -19/8, 11/8, -9/8, -1/8
27/2, 5/4, -1/4, 3/4, 7/4, 21/4, 2, 7/4, 79/8, 47/8, 29/8, 11/8, -19/8, 11/8, -9/8, -1/8
27/2, 5/4, -1/4, 3/4, 7/4, 21/4, 2, 7/4, 79/8, 47/8, 29/8, 11/8, -19/8, 11/8, -9/8, -1/8
-4, -3/2, 1/2, -3, -5/2, -4, -1/2, -1, 63/4, 23/4, 15/4, 17/4, 7/4, -3/4, 3/4, 11/4
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 25/2, 23/2, 8, 6, 15/4, 3/2, 3/4, 225/4, 45/4, 45/4, 41/4, 15/2, 6, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -9, -9, -11/2, -5/2, -1, -1, 0, 17/4, 11/4, -3/4, 1/4, 5/4, 1/4, 9/4, 3/4
-28, -9, -9, -11/2, -5/2, -1, -1, 0, 17/4, 11/4, -3/4, 1/4, 5/4, 1/4, 9/4, 3/4
-271/8, -79/8, -61/8, -31/8, -39/8, -13/8, 7/8, 3/8, 39/2, 2, 7/2, 5/2, 11/4, 25/4, 11/4, 1/4
-271/8, -79/8, -61/8, -31/8, -39/8, -13/8, 7/8, 3/8, 39/2, 2, 7/2, 5/2, 11/4, 25/4, 11/4, 1/4
-271/8, -79/8, -61/8, -31/8, -39/8, -13/8, 7/8, 3/8, 39/2, 2, 7/2, 5/2, 11/4, 25/4, 11/4, 1/4
-30, -7, -7, -7/2, -13/2, -5, -2, -1, 65/4, 27/4, 21/4, 9/4, -1/4, -5/4, -13/4, 1/4
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 95/8, 71/8, 61/8, 45/8, 23/8, 9/8, -7/8, 259/8, 59/8, 47/8, 41/8, 33/8, 23/8, 11/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 1/4, 7/4, 11/4, 13/4, 1/4, -3/4, 1/4, 30, 7, 11/2, 9, 8, 9/2, 1, 0
29/4, 1/4, 7/4, 11/4, 13/4, 1/4, -3/4, 1/4, 30, 7, 11/2, 9, 8, 9/2, 1, 0
6, 1/2, 5/2, 1, 2, 5/2, 2, 1/2, 191/8, 57/8, 45/8, 71/8, 47/8, 23/8, -3/8, 5/8
6, 1/2, 5/2, 1, 2, 5/2, 2, 1/2, 191/8, 57/8, 45/8, 71/8, 47/8, 23/8, -3/8, 5/8
6, 1/2, 5/2, 1, 2, 5/2, 2, 1/2, 191/8, 57/8, 45/8, 71/8, 47/8, 23/8, -3/8, 5/8
5, 5/2, 0, 1/2, 0, 2, 0, -2, -10, -3/2, -1, 1, -2, -9/2, -3, 0
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/8, 43/8, 37/8, 33/8, 33/8, 19/8, 9/8, -3/8, 31, 9, 9, 13/2, 7/2, 3, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -33/4, -21/4, -11/4, -17/4, -21/4, -9/4, 5/4, -29, -9, -10, -7, -6, -4, -1/2, -1/2
-97/4, -33/4, -21/4, -11/4, -17/4, -21/4, -9/4, 5/4, -29, -9, -10, -7, -6, -4, -1/2, -1/2
41/8, 31/8, 41/8, 21/8, 17/8, 9/8, -7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
41/8, 31/8, 41/8, 21/8, 17/8, 9/8, -7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
41/8, 31/8, 41/8, 21/8, 17/8, 9/8, -7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
61/2, 10, 19/2, 6, 7/2, 1/2, 3/2, 3/2, -47/2, -11/2, -5/2, -6, -4, -3/2, 1/2, 1/2
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/8, 89/8, 71/8, 49/8, 43/8, 35/8, 9/8, 5/8, 42, 21/2, 9, 8, 17/4, 3, 3/2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 0, 2, 0, 7/2, 2, -1/2, 2, -23/2, -11/2, -5, -7/2, -3/2, 1/2, 1, -3/2
8, 0, 2, 0, 7/2, 2, -1/2, 2, -23/2, -11/2, -5, -7/2, -3/2, 1/2, 1, -3/2
-153/8, -33/8, -49/8, -31/8, -3/8, 17/8, -11/8, -1/8, 187/8, 27/8, 1/8, 7/8, 31/8, 55/8, 25/8, -1/8
-153/8, -33/8, -49/8, -31/8, -3/8, 17/8, -11/8, -1/8, 187/8, 27/8, 1/8, 7/8, 31/8, 55/8, 25/8, -1/8
-153/8, -33/8, -49/8, -31/8, -3/8, 17/8, -11/8, -1/8, 187/8, 27/8, 1/8, 7/8, 31/8, 55/8, 25/8, -1/8
-119/4, -35/4, -21/4, -7/4, -13/4, -11/4, -9/4, -5/4, -4, -5/2, -2, 0, -5/2, -4, -1/2, -5/2
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
417/8, 109/8, 105/8, 75/8, 49/8, 43/8, 15/8, 11/8, 349/8, 93/8, 75/8, 53/8, 41/8, 29/8, 3/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -27/4, -13/4, 1/4, 9/4, -3/4, 7/4, -1/4, -33/2, -3/2, -5/2, -2, -5/2, -1, 1, 1
-1/4, -27/4, -13/4, 1/4, 9/4, -3/4, 7/4, -1/4, -33/2, -3/2, -5/2, -2, -5/2, -1, 1, 1
11/2, 7/2, 9/4, 5/4, 7/4, -5/4, -3/4, 7/4, 235/8, 75/8, 73/8, 71/8, 43/8, 15/8, -5/8, 1/8
11/2, 7/2, 9/4, 5/4, 7/4, -5/4, -3/4, 7/4, 235/8, 75/8, 73/8, 71/8, 43/8, 15/8, -5/8, 1/8
11/2, 7/2, 9/4, 5/4, 7/4, -5/4, -3/4, 7/4, 235/8, 75/8, 73/8, 71/8, 43/8, 15/8, -5/8, 1/8
-33/2, -15/2, -5, -4, -2, -3, -1, -1, -49/4, -21/4, -9/4, -13/4, 1/4, 11/4, 1/4, 3/4
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 12, 37/4, 31/4, 4, 3/4, 1/2, 1/4, 44, 19/2, 19/2, 8, 5, 15/4, 9/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, 7/2, 1/2, -5/2, -6, -7/2, -1/2, 5/2, -16, -5/2, -6, -4, -6, -3, -1, -1/2
-10, 7/2, 1/2, -5/2, -6, -7/2, -1/2, 5/2, -16, -5/2, -6, -4, -6, -3, -1, -1/2
-5/2, -19/4, -5/4, -7/4, 1, -1/4, 1/4, -11/4, 20, 6, 5/2, 6, 3, 19/4, 5/4, -1
-5/2, -19/4, -5/4, -7/4, 1, -1/4, 1/4, -11/4, 20, 6, 5/2, 6, 3, 19/4, 5/4, -1
-5/2, -19/4, -5/4, -7/4, 1, -1/4, 1/4, -11/4, 20, 6, 5/2, 6, 3, 19/4, 5/4, -1
97/4, 1/4, 9/4, 23/4, 33/4, 21/4, 7/4, -3/4, 13, 5/2, 4, 5, 3, 2, 1, 5/2
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/8, 89/8, 77/8, 63/8, 63/8, 37/8, 9/8, 1/8, 341/8, 91/8, 71/8, 57/8, 33/8, 33/8, 15/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 3/2, 7/2, 0, 0, 0, -1/2, 2, 101/4, 29/4, 21/4, 35/4, 23/4, 13/4, 1/4, 9/4
7/2, 3/2, 7/2, 0, 0, 0, -1/2, 2, 101/4, 29/4, 21/4, 35/4, 23/4, 13/4, 1/4, 9/4
-179/8, -43/8, -61/8, -31/8, -31/8, -11/8, -1/8, 25/8, -117/8, -63/8, -35/8, -17/8, 7/8, -3/8, -13/8, 1/8
-179/8, -43/8, -61/8, -31/8, -31/8, -11/8, -1/8, 25/8, -117/8, -63/8, -35/8, -17/8, 7/8, -3/8, -13/8, 1/8
-179/8, -43/8, -61/8, -31/8, -31/8, -11/8, -1/8, 25/8, -117/8, -63/8, -35/8, -17/8, 7/8, -3/8, -13/8, 1/8
-49/4, -13/4, -3/4, 7/4, -1/4, -11/4, -13/4, -1/4, 41/2, 2, 2, 7/2, 11/2, 7/2, 3/2, -3/2
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 89/8, 61/8, 33/8, 31/8, 23/8, 11/8, 5/8, 36, 21/2, 15/2, 13/2, 4, 1, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -5/2, -3, -7/2, -2, -1, -1/2, 1/2, 30, 5, 7/2, 13/2, 8, 5, 3/2, -3/2
-17, -5/2, -3, -7/2, -2, -1, -1/2, 1/2, 30, 5, 7/2, 13/2, 8, 5, 3/2, -3/2
49/2, 31/4, 25/4, 19/4, 17/4, 3/2, -1/4, -5/4, 45/2, 13/2, 3, 21/4, 9/2, 3/2, 7/4, -1
49/2, 31/4, 25/4, 19/4, 17/4, 3/2, -1/4, -5/4, 45/2, 13/2, 3, 21/4, 9/2, 3/2, 7/4, -1
49/2, 31/4, 25/4, 19/4, 17/4, 3/2, -1/4, -5/4, 45/2, 13/2, 3, 21/4, 9/2, 3/2, 7/4, -1
-37/4, -15/4, -17/4, -11/4, 3/4, -9/4, -7/4, -7/4, 43/2, 7, 6, 4, 5/2, 3/2, -1/2, -1
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
465/8, 129/8, 115/8, 85/8, 63/8, 51/8, 23/8, 1/8, 389/8, 103/8, 83/8, 61/8, 55/8, 37/8, 23/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/4, 35/4, 31/4, 17/4, 19/4, 7/4, 3/4, 3/4, -27/4, -15/4, -17/4, -3/4, 3/4, 3/4, 9/4, -1/4
137/4, 35/4, 31/4, 17/4, 19/4, 7/4, 3/4, 3/4, -27/4, -15/4, -17/4, -3/4, 3/4, 3/4, 9/4, -1/4
-10, -5/2, 1/4, -2, -3, -5/4, -1, -3/2, -83/8, -33/8, -33/8, -15/8, -9/8, 17/8, -5/8, -15/8
-10, -5/2, 1/4, -2, -3, -5/4, -1, -3/2, -83/8, -33/8, -33/8, -15/8, -9/8, 17/8, -5/8, -15/8
-10, -5/2, 1/4, -2, -3, -5/4, -1, -3/2, -83/8, -33/8, -33/8, -15/8, -9/8, 17/8, -5/8, -15/8
29/4, -5/4, 5/4, 17/4, 23/4, 9/4, -5/4, 3/4, 11, 2, -1/2, 5/2, 1, 3/2, 1/2, -2
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 47/4, 10, 17/2, 31/4, 11/2, 7/4, 1/2, 89/4, 25/4, 17/4, 4, 13/4, 2, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 5/2, 3, 6, 9/2, 1, 1, 3/2, -59/4, -13/4, -11/4, -13/4, -1/4, 5/4, -1/4, 9/4
21/2, 5/2, 3, 6, 9/2, 1, 1, 3/2, -59/4, -13/4, -11/4, -13/4, -1/4, 5/4, -1/4, 9/4
-43/8, -61/8, -33/8, -21/8, 9/8, -3/8, 27/8, -3/8, 41/4, 13/4, 9/4, -3/4, -3/2, 2, -5/4, -1/4
-43/8, -61/8, -33/8, -21/8, 9/8, -3/8, 27/8, -3/8, 41/4, 13/4, 9/4, -3/4, -3/2, 2, -5/4, -1/4
-43/8, -61/8, -33/8, -21/8, 9/8, -3/8, 27/8, -3/8, 41/4, 13/4, 9/4, -3/4, -3/2, 2, -5/4, -1/4
225/4, 43/4, 55/4, 41/4, 27/4, 19/4, 5/4, -7/4, 99/4, 29/4, 15/4, 1/4, 7/4, 19/4, 9/4, 5/4
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 75/8, 67/8, 49/8, 35/8, 31/8, 11/8, 5/8, 131/4, 15/2, 7, 6, 4, 15/4, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 6, 5/2, 1/2, 1, -2, -3, -1/2, 119/4, 27/4, 35/4, 21/4, 9/4, 3/4, -9/4, -5/4
3/2, 6, 5/2, 1/2, 1, -2, -3, -1/2, 119/4, 27/4, 35/4, 21/4, 9/4, 3/4, -9/4, -5/4
19, 4, 15/2, 5, 5, 7/4, -3/4, 0, -101/8, -11/8, -9/8, -39/8, -31/8, -35/8, -17/8, -13/8
19, 4, 15/2, 5, 5, 7/4, -3/4, 0, -101/8, -11/8, -9/8, -39/8, -31/8, -35/8, -17/8, -13/8
19, 4, 15/2, 5, 5, 7/4, -3/4, 0, -101/8, -11/8, -9/8, -39/8, -31/8, -35/8, -17/8, -13/8
4, -2, -1, 2, 5, 3, 1, 2, -27, -1, -7/2, -13/2, -13/2, -4, -3/2, -2
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 115/8, 85/8, 73/8, 47/8, 35/8, 13/8, -7/8, 217/4, 61/4, 49/4, 37/4, 31/4, 19/4, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 3/4, -5/4, -11/4, 1/4, 7/4, -1/4, 1/4, -7/4, 1/4, -3/4, 5/4, 7/4, -5/4, -1/4, 3/4
21/4, 3/4, -5/4, -11/4, 1/4, 7/4, -1/4, 1/4, -7/4, 1/4, -3/4, 5/4, 7/4, -5/4, -1/4, 3/4
-39/4, -5/4, -19/4, -19/4, -3, -2, 5/4, 1/4, -13/2, 3, 9/4, 3/2, -3/2, -9/2, -5/4, 0
-39/4, -5/4, -19/4, -19/4, -3, -2, 5/4, 1/4, -13/2, 3, 9/4, 3/2, -3/2, -9/2, -5/4, 0
-39/4, -5/4, -19/4, -19/4, -3, -2, 5/4, 1/4, -13/2, 3, 9/4, 3/2, -3/2, -9/2, -5/4, 0
17/4, -5/4, 3/4, 5/4, -3/4, -9/4, -1/4, -7/4, -55/4, 11/4, 3/4, -11/4, -9/4, -21/4, -7/4, -7/4
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/8, 79/8, 67/8, 37/8, 23/8, 23/8, 7/8, 7/8, 173/8, 49/8, 33/8, 19/8, 17/8, 9/8, 5/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 5/2, 11/2, 11/2, 2, 1, -1, -3/2, -3, 4, 1/2, -1/2, -5/2, -1, 2, 3/2
12, 5/2, 11/2, 11/2, 2, 1, -1, -3/2, -3, 4, 1/2, -1/2, -5/2, -1, 2, 3/2
-79/8, 7/8, 3/8, 3/8, 1/8, -17/8, -7/8, 17/8, 57/8, 15/8, 43/8, 13/8, 27/8, -1/8, -7/8, -3/8
-79/8, 7/8, 3/8, 3/8, 1/8, -17/8, -7/8, 17/8, 57/8, 15/8, 43/8, 13/8, 27/8, -1/8, -7/8, -3/8
-79/8, 7/8, 3/8, 3/8, 1/8, -17/8, -7/8, 17/8, 57/8, 15/8, 43/8, 13/8, 27/8, -1/8, -7/8, -3/8
-89/4, -7/4, -19/4, -15/4, -25/4, -11/4, 3/4, -5/4, -9/4, -1/4, -13/4, -21/4, -13/4, -1/4, 11/4, -1/4
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 10, 10, 31/4, 31/4, 11/2, 9/4, 1, 44, 25/2, 49/4, 17/2, 21/4, 7/2, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 6, 7/2, 9/2, 2, 1/2, -1/2, 1, 5/4, 3/4, -3/4, -3/4, -15/4, -1/4, -9/4, -5/4
12, 6, 7/2, 9/2, 2, 1/2, -1/2, 1, 5/4, 3/4, -3/4, -3/4, -15/4, -1/4, -9/4, -5/4
49, 47/4, 14, 12, 17/2, 11/2, 2, -1/4, 175/4, 45/4, 8, 27/4, 3, 17/4, 7/4, -7/4
49, 47/4, 14, 12, 17/2, 11/2, 2, -1/4, 175/4, 45/4, 8, 27/4, 3, 17/4, 7/4, -7/4
49, 47/4, 14, 12, 17/2, 11/2, 2, -1/4, 175/4, 45/4, 8, 27/4, 3, 17/4, 7/4, -7/4
5/2, 3/2, 0, -1, -5/2, -1, 0, 3/2, 26, 11/2, 3, 9/2, 4, 5/2, 1/2, -1
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 31/2, 47/4, 37/4, 17/2, 29/4, 15/4, 0, 393/8, 101/8, 97/8, 77/8, 47/8, 31/8, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -13/2, -5, -7/2, -13/2, -3, -1/2, -3, 15/4, 5/4, 11/4, 5/4, 7/4, -1/4, 11/4, 3/4
-20, -13/2, -5, -7/2, -13/2, -3, -1/2, -3, 15/4, 5/4, 11/4, 5/4, 7/4, -1/4, 11/4, 3/4
-45/8, -3/8, -31/8, -35/8, -13/8, 1/8, -1/8, -17/8, 43/8, 11/8, -13/8, -5/8, -15/8, 9/8, 25/8, 1/8
-45/8, -3/8, -31/8, -35/8, -13/8, 1/8, -1/8, -17/8, 43/8, 11/8, -13/8, -5/8, -15/8, 9/8, 25/8, 1/8
-45/8, -3/8, -31/8, -35/8, -13/8, 1/8, -1/8, -17/8, 43/8, 11/8, -13/8, -5/8, -15/8, 9/8, 25/8, 1/8
-121/4, -15/4, -23/4, -27/4, -13/4, -15/4, -1/4, -1/4, 17/2, 6, 7/2, 4, 3, 0, 0, 1
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 51/4, 19/2, 8, 25/4, 15/4, 9/4, 0, 145/4, 19/2, 31/4, 27/4, 21/4, 19/4, 9/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 0, 1/2, 1, 3/2, 5/2, -1, 1, 81/4, 15/4, 17/4, 15/4, 3/4, 9/4, 11/4, -3/4
15/2, 0, 1/2, 1, 3/2, 5/2, -1, 1, 81/4, 15/4, 17/4, 15/4, 3/4, 9/4, 11/4, -3/4
-173/8, -59/8, -33/8, -51/8, -21/8, -21/8, 1/8, 21/8, 3/4, -3, 0, 1/4, -3, -1/2, 1, -1/2
-173/8, -59/8, -33/8, -51/8, -21/8, -21/8, 1/8, 21/8, 3/4, -3, 0, 1/4, -3, -1/2, 1, -1/2
-173/8, -59/8, -33/8, -51/8, -21/8, -21/8, 1/8, 21/8, 3/4, -3, 0, 1/4, -3, -1/2, 1, -1/2
-15, -7/2, -3, -7/2, -5, -2, -1/2, 3/2, -9/2, -2, 1/2, 0, 1, 3/2, 3/2, 1
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 51/4, 51/4, 37/4, 9, 6, 3, -1/4, 423/8, 115/8, 99/8, 69/8, 51/8, 37/8, 19/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 9, 11/2, 6, 3, 1, 0, 5/2, 25/4, -1/4, 7/4, -3/4, -5/4, -1/4, -3/4, -11/4
28, 9, 11/2, 6, 3, 1, 0, 5/2, 25/4, -1/4, 7/4, -3/4, -5/4, -1/4, -3/4, -11/4
137/8, 29/8, 37/8, 27/8, 25/8, 31/8, 3/8, 15/8, -57/8, -5/8, 3/8, -19/8, 11/8, -3/8, 11/8, 15/8
137/8, 29/8, 37/8, 27/8, 25/8, 31/8, 3/8, 15/8, -57/8, -5/8, 3/8, -19/8, 11/8, -3/8, 11/8, 15/8
137/8, 29/8, 37/8, 27/8, 25/8, 31/8, 3/8, 15/8, -57/8, -5/8, 3/8, -19/8, 11/8, -3/8, 11/8, 15/8
-53/2, -17/2, -6, -9/2, -5/2, 1/2, -1/2, -1, 19/4, 7/4, 11/4, 1/4, 11/4, -3/4, -1/4, 7/4
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 12, 39/4, 7, 25/4, 6, 11/4, 3/4, 323/8, 85/8, 67/8, 47/8, 47/8, 21/8, 13/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 9/2, 5, 5/2, 0, 1, 3/2, 1, -26, -13/2, -6, -5/2, -4, -3/2, -3/2, 2
23/2, 9/2, 5, 5/2, 0, 1, 3/2, 1, -26, -13/2, -6, -5/2, -4, -3/2, -3/2, 2
-153/8, -43/8, -39/8, -9/8, 7/8, 7/8, -3/8, 25/8, -63/2, -5, -23/4, -13/2, -9, -23/4, -2, 1/2
-153/8, -43/8, -39/8, -9/8, 7/8, 7/8, -3/8, 25/8, -63/2, -5, -23/4, -13/2, -9, -23/4, -2, 1/2
-153/8, -43/8, -39/8, -9/8, 7/8, 7/8, -3/8, 25/8, -63/2, -5, -23/4, -13/2, -9, -23/4, -2, 1/2
55/2, 3, 6, 9/2, 4, 3, 1, -2, 15/4, 7/4, -3/4, 3/4, 7/4, 7/4, 3/4, -3/4
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 15, 51/4, 37/4, 7, 4, 7/4, 1/4, 367/8, 97/8, 71/8, 63/8, 55/8, 37/8, 15/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 3, 0, 1/2, 1/2, -3/2, 2, 1/2, 0, 2, 0, -3, -1/2, 3/2, 3/2, -1/2
8, 3, 0, 1/2, 1/2, -3/2, 2, 1/2, 0, 2, 0, -3, -1/2, 3/2, 3/2, -1/2
11/2, 21/4, 7/2, 5/4, 1, -2, 1/2, 2, 59/4, 17/2, 13/2, 7/2, 2, 9/4, -1/2, 2
11/2, 21/4, 7/2, 5/4, 1, -2, 1/2, 2, 59/4, 17/2, 13/2, 7/2, 2, 9/4, -1/2, 2
11/2, 21/4, 7/2, 5/4, 1, -2, 1/2, 2, 59/4, 17/2, 13/2, 7/2, 2, 9/4, -1/2, 2
-73/2, -11, -15/2, -13/2, -13/2, -3, 1/2, -5/2, -73/4, -25/4, -23/4, -11/4, -9/4, 5/4, -5/4, -3/4
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/8, 105/8, 77/8, 49/8, 47/8, 17/8, 5/8, -3/8, 307/8, 77/8, 61/8, 53/8, 39/8, 33/8, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -39/4, -27/4, -15/4, -7/4, -3/4, 1/4, 5/4, -3, 1/2, 1, -2, -5/2, 0, 1, -2
-107/4, -39/4, -27/4, -15/4, -7/4, -3/4, 1/4, 5/4, -3, 1/2, 1, -2, -5/2, 0, 1, -2
-46, -21/2, -47/4, -17/2, -7, -4, -3, -1/4, 47/8, 41/8, 13/8, 5/8, 19/8, 13/8, -11/8, -11/8
-46, -21/2, -47/4, -17/2, -7, -4, -3, -1/4, 47/8, 41/8, 13/8, 5/8, 19/8, 13/8, -11/8, -11/8
-46, -21/2, -47/4, -17/2, -7, -4, -3, -1/4, 47/8, 41/8, 13/8, 5/8, 19/8, 13/8, -11/8, -11/8
-31/4, -15/4, -5/4, 1/4, -7/4, -11/4, -3/4, -9/4, -57/4, -27/4, -25/4, -25/4, -13/4, -3/4, -3/4, -11/4
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 95/8, 89/8, 81/8, 53/8, 29/8, 3/8, -1/8, 455/8, 119/8, 95/8, 81/8, 57/8, 39/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 3, 1/2, 7/2, 2, 5/2, -1/2, 3/2, -85/4, -23/4, -19/4, -19/4, -9/4, -7/4, -7/4, 5/4
9/2, 3, 1/2, 7/2, 2, 5/2, -1/2, 3/2, -85/4, -23/4, -19/4, -19/4, -9/4, -7/4, -7/4, 5/4
-195/8, -23/8, -45/8, -57/8, -29/8, -9/8, 11/8, -17/8, 59/8, 7/8, -1/8, 5/8, 17/8, 31/8, 25/8, 1/8
-195/8, -23/8, -45/8, -57/8, -29/8, -9/8, 11/8, -17/8, 59/8, 7/8, -1/8, 5/8, 17/8, 31/8, 25/8, 1/8
-195/8, -23/8, -45/8, -57/8, -29/8, -9/8, 11/8, -17/8, 59/8, 7/8, -1/8, 5/8, 17/8, 31/8, 25/8, 1/8
-1, 0, 1, 1, 0, 3, 0, 0, 4, 7/2, 3/2, 5, 3/2, 1/2, -1, 2
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
441/8, 117/8, 105/8, 91/8, 67/8, 39/8, 13/8, -1/8, 157/8, 37/8, 37/8, 31/8, 15/8, 11/8, 7/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -11/4, -11/4, -17/4, -29/4, -15/4, -1/4, -7/4, -15/2, -1, -2, -2, -1, -2, -5/2, 1
-77/4, -11/4, -11/4, -17/4, -29/4, -15/4, -1/4, -7/4, -15/2, -1, -2, -2, -1, -2, -5/2, 1
-21, -1/2, -7/2, -5/4, -17/4, -11/4, -1/2, 11/4, -127/8, -27/8, -19/8, -29/8, -25/8, 3/8, 3/8, 25/8
-21, -1/2, -7/2, -5/4, -17/4, -11/4, -1/2, 11/4, -127/8, -27/8, -19/8, -29/8, -25/8, 3/8, 3/8, 25/8
-21, -1/2, -7/2, -5/4, -17/4, -11/4, -1/2, 11/4, -127/8, -27/8, -19/8, -29/8, -25/8, 3/8, 3/8, 25/8
9/2, 7/2, 11/2, 2, 3, 0, 1/2, 3, 8, 11/2, 9/2, 1, -3/2, 3/2, 0, 3
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 107/8, 81/8, 73/8, 59/8, 41/8, 19/8, 7/8, 129/4, 37/4, 23/4, 9/2, 7/2, 3/2, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 3, 0, 0, -7/2, -1, 3/2, 0, -3/2, 1/2, -3/2, 3/2, 1, -1/2, 0, 5/2
-4, 3, 0, 0, -7/2, -1, 3/2, 0, -3/2, 1/2, -3/2, 3/2, 1, -1/2, 0, 5/2
133/8, 29/8, 25/8, 9/8, 7/8, 9/8, 11/8, 1/8, -31/2, 1, -1, -15/4, -9/4, 1/4, 1/4, 3
133/8, 29/8, 25/8, 9/8, 7/8, 9/8, 11/8, 1/8, -31/2, 1, -1, -15/4, -9/4, 1/4, 1/4, 3
133/8, 29/8, 25/8, 9/8, 7/8, 9/8, 11/8, 1/8, -31/2, 1, -1, -15/4, -9/4, 1/4, 1/4, 3
51/4, 31/4, 23/4, 15/4, 1/4, -13/4, 1/4, -5/4, 125/4, 27/4, 21/4, 17/4, 13/4, 21/4, 9/4, -1/4
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
387/8, 93/8, 89/8, 65/8, 49/8, 41/8, 15/8, -11/8, 229/8, 71/8, 49/8, 39/8, 33/8, 13/8, 11/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -11, -19/2, -13/2, -7/2, -1/2, -1/2, 1/2, -35/2, -2, 1, -1, -2, -5, -7/2, 0
-25, -11, -19/2, -13/2, -7/2, -1/2, -1/2, 1/2, -35/2, -2, 1, -1, -2, -5, -7/2, 0
59/2, 9/2, 4, 23/4, 6, 4, 5/2, 1/4, -103/4, -15/4, -29/4, -23/4, -3, -5/4, -3/4, -5/2
59/2, 9/2, 4, 23/4, 6, 4, 5/2, 1/4, -103/4, -15/4, -29/4, -23/4, -3, -5/4, -3/4, -5/2
59/2, 9/2, 4, 23/4, 6, 4, 5/2, 1/4, -103/4, -15/4, -29/4, -23/4, -3, -5/4, -3/4, -5/2
-17/2, -17/2, -6, -9/2, -1, 1, 1/2, -3, 35/2, 5, 4, 4, 3, 5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/8, 139/8, 111/8, 93/8, 69/8, 47/8, 17/8, -5/8, 147/4, 37/4, 27/4, 25/4, 13/4, 5/2, 3/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 19/4, 15/4, 1/4, 7/4, 15/4, 1/4, 1/4, -11/4, -13/4, -11/4, -1/4, -1/4, -5/4, 7/4, 7/4
85/4, 19/4, 15/4, 1/4, 7/4, 15/4, 1/4, 1/4, -11/4, -13/4, -11/4, -1/4, -1/4, -5/4, 7/4, 7/4
-93/8, -7/8, -19/8, -17/8, -43/8, -29/8, -7/8, -17/8, 35/4, 15/4, 5/4, -3/4, 3/2, -2, -1/4, -11/4
-93/8, -7/8, -19/8, -17/8, -43/8, -29/8, -7/8, -17/8, 35/4, 15/4, 5/4, -3/4, 3/2, -2, -1/4, -11/4
-93/8, -7/8, -19/8, -17/8, -43/8, -29/8, -7/8, -17/8, 35/4, 15/4, 5/4, -3/4, 3/2, -2, -1/4, -11/4
30, 9/2, 6, 17/2, 5, 5/2, 3, -1/2, -15/4, 1/4, -1/4, -9/4, -15/4, -1/4, -5/4, 9/4
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/8, 95/8, 83/8, 67/8, 67/8, 55/8, 25/8, -3/8, 243/8, 81/8, 53/8, 29/8, 15/8, 15/8, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 7/4, 5/4, 19/4, 19/4, 9/4, 11/4, -3/4, 15/2, 1/2, 0, 1/2, 3, 1/2, 3/2, 3/2
85/4, 7/4, 5/4, 19/4, 19/4, 9/4, 11/4, -3/4, 15/2, 1/2, 0, 1/2, 3, 1/2, 3/2, 3/2
149/4, 8, 9, 15/2, 23/4, 4, 7/4, -1/4, 31/8, -27/8, -27/8, -3/8, 23/8, 19/8, 7/8, 5/8
149/4, 8, 9, 15/2, 23/4, 4, 7/4, -1/4, 31/8, -27/8, -27/8, -3/8, 23/8, 19/8, 7/8, 5/8
149/4, 8, 9, 15/2, 23/4, 4, 7/4, -1/4, 31/8, -27/8, -27/8, -3/8, 23/8, 19/8, 7/8, 5/8
-1/2, 3/2, 1/2, -3/2, -1/2, 1/2, 3/2, 1/2, 47/4, 21/4, 19/4, 7/4, 1/4, -1/4, 3/4, -1/4
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 11, 31/4, 21/4, 9/4, 3/2, 1/2, 1/4, 189/4, 27/2, 45/4, 35/4, 25/4, 17/4, 7/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -7/2, -7/2, -7/2, -6, -5/2, -3/2, -2, -15/2, -1/2, 3/2, -2, -5, -5/2, -1/2, 5/2
-33/2, -7/2, -7/2, -7/2, -6, -5/2, -3/2, -2, -15/2, -1/2, 3/2, -2, -5, -5/2, -1/2, 5/2
-255/8, -31/8, -43/8, -53/8, -41/8, -15/8, -11/8, 13/8, 43/4, 7/2, 13/4, -1/4, 13/4, 17/4, 13/4, -1/2
-255/8, -31/8, -43/8, -53/8, -41/8, -15/8, -11/8, 13/8, 43/4, 7/2, 13/4, -1/4, 13/4, 17/4, 13/4, -1/2
-255/8, -31/8, -43/8, -53/8, -41/8, -15/8, -11/8, 13/8, 43/4, 7/2, 13/4, -1/4, 13/4, 17/4, 13/4, -1/2
-47/4, -15/4, -19/4, -5/4, -5/4, -15/4, -7/4, -3/4, 24, 4, 11/2, 6, 3, 11/2, 2, -1
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 14, 47/4, 35/4, 27/4, 5, 5/2, -3/4, 483/8, 107/8, 103/8, 89/8, 73/8, 47/8, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -33/4, -19/4, -17/4, -13/4, -9/4, 1/4, -7/4, 49/4, -9/4, 5/4, 1/4, 15/4, 13/4, 3/4, -5/4
-95/4, -33/4, -19/4, -17/4, -13/4, -9/4, 1/4, -7/4, 49/4, -9/4, 5/4, 1/4, 15/4, 13/4, 3/4, -5/4
-155/8, -39/8, -27/8, -33/8, -37/8, -19/8, -7/8, -23/8, 21/2, 13/4, 13/2, 17/4, 1/2, 1, 1/2, -3/2
-155/8, -39/8, -27/8, -33/8, -37/8, -19/8, -7/8, -23/8, 21/2, 13/4, 13/2, 17/4, 1/2, 1, 1/2, -3/2
-155/8, -39/8, -27/8, -33/8, -37/8, -19/8, -7/8, -23/8, 21/2, 13/4, 13/2, 17/4, 1/2, 1, 1/2, -3/2
15/2, 7/2, 5/2, 3/2, -1/2, 3/2, -3/2, 3/2, 99/4, 23/4, 25/4, 11/4, 11/4, -3/4, 7/4, 3/4
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 71/8, 63/8, 57/8, 41/8, 31/8, 17/8, -9/8, 50, 31/2, 13, 19/2, 25/4, 4, 5/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -11/4, -23/4, -25/4, -23/4, -13/4, 1/4, -3/4, -115/4, -29/4, -39/4, -31/4, -17/4, -7/4, -1/4, 3/4
-119/4, -11/4, -23/4, -25/4, -23/4, -13/4, 1/4, -3/4, -115/4, -29/4, -39/4, -31/4, -17/4, -7/4, -1/4, 3/4
12, -5/2, -3/2, -1/4, 2, 5, 3, 3/4, 27, 13/2, 8, 15/2, 17/4, 3, 7/2, 1/4
12, -5/2, -3/2, -1/4, 2, 5, 3, 3/4, 27, 13/2, 8, 15/2, 17/4, 3, 7/2, 1/4
12, -5/2, -3/2, -1/4, 2, 5, 3, 3/4, 27, 13/2, 8, 15/2, 17/4, 3, 7/2, 1/4
-3/4, -3/4, -11/4, -21/4, -11/4, 3/4, 1/4, -11/4, 3, -1, -2, 0, 3, 1, 0, 2
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/8, 73/8, 55/8, 27/8, 21/8, 21/8, 13/8, -1/8, 345/8, 77/8, 75/8, 55/8, 39/8, 37/8, 15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 15/4, 5/4, 9/4, 17/4, 3/4, -9/4, 1/4, 47/2, 19/2, 15/2, 9/2, 4, 1/2, 3/2, 2
55/4, 15/4, 5/4, 9/4, 17/4, 3/4, -9/4, 1/4, 47/2, 19/2, 15/2, 9/2, 4, 1/2, 3/2, 2
-33/8, -35/8, -25/8, -1/8, 17/8, 1/8, -25/8, 5/8, 145/8, 45/8, 59/8, 39/8, 15/8, 13/8, -17/8, 5/8
-33/8, -35/8, -25/8, -1/8, 17/8, 1/8, -25/8, 5/8, 145/8, 45/8, 59/8, 39/8, 15/8, 13/8, -17/8, 5/8
-33/8, -35/8, -25/8, -1/8, 17/8, 1/8, -25/8, 5/8, 145/8, 45/8, 59/8, 39/8, 15/8, 13/8, -17/8, 5/8
31/4, 17/4, 15/4, 3/4, -3/4, -3/4, 7/4, -3/4, 47/2, 7/2, 9/2, 3/2, 2, 5/2, 5/2, -1
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
255/8, 67/8, 57/8, 37/8, 33/8, 23/8, 21/8, -5/8, 44, 23/2, 39/4, 6, 6, 15/4, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 1, -1, -3/2, 2, 1/2, -3/2, 11, 13/2, 5, 3, -1/2, 1/2, 2, -1/2
1/2, 0, 1, -1, -3/2, 2, 1/2, -3/2, 11, 13/2, 5, 3, -1/2, 1/2, 2, -1/2
-15/4, -7/2, -5/2, -4, -7/4, -3/2, 9/4, -5/4, -51/4, -11/4, -7/2, 1/4, -1/4, -3/2, 2, 3/2
-15/4, -7/2, -5/2, -4, -7/4, -3/2, 9/4, -5/4, -51/4, -11/4, -7/2, 1/4, -1/4, -3/2, 2, 3/2
-15/4, -7/2, -5/2, -4, -7/4, -3/2, 9/4, -5/4, -51/4, -11/4, -7/2, 1/4, -1/4, -3/2, 2, 3/2
35/4, 3/4, 3/4, -5/4, 1/4, 15/4, 3/4, -11/4, 7/4, 11/4, -3/4, -13/4, -1/4, 11/4, 3/4, -11/4
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 67/8, 67/8, 61/8, 31/8, 31/8, 5/8, -3/8, 59/2, 6, 11/2, 17/4, 11/4, 11/4, 9/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -9/2, -6, -7, -5, -11/2, -5/2, -1/2, -43/4, -19/4, -7/4, -15/4, -5/4, -19/4, -5/4, -7/4
-28, -9/2, -6, -7, -5, -11/2, -5/2, -1/2, -43/4, -19/4, -7/4, -15/4, -5/4, -19/4, -5/4, -7/4
209/8, 73/8, 43/8, 25/8, 23/8, 13/8, -7/8, 13/8, 49/4, 15/4, 13/4, 1/2, -3/2, 1, 3, -3/4
209/8, 73/8, 43/8, 25/8, 23/8, 13/8, -7/8, 13/8, 49/4, 15/4, 13/4, 1/2, -3/2, 1, 3, -3/4
209/8, 73/8, 43/8, 25/8, 23/8, 13/8, -7/8, 13/8, 49/4, 15/4, 13/4, 1/2, -3/2, 1, 3, -3/4
101/4, 21/4, 15/4, 17/4, 31/4, 17/4, 13/4, 1/4, 16, 7, 11/2, 5/2, 9/2, 2, 2, 1/2
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
339/8, 91/8, 75/8, 69/8, 51/8, 43/8, 15/8, 9/8, 251/4, 37/2, 59/4, 23/2, 8, 5, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -5/2, 1/2, 4, 2, 5/2, 1, 1/2, -35, -17/2, -13/2, -4, -11/2, -9/2, -1, -1
4, -5/2, 1/2, 4, 2, 5/2, 1, 1/2, -35, -17/2, -13/2, -4, -11/2, -9/2, -1, -1
-41/8, -15/8, -31/8, -27/8, -7/8, 15/8, -3/8, 1/8, -99/4, -31/4, -7, -15/4, -17/4, -23/4, -11/4, 0
-41/8, -15/8, -31/8, -27/8, -7/8, 15/8, -3/8, 1/8, -99/4, -31/4, -7, -15/4, -17/4, -23/4, -11/4, 0
-41/8, -15/8, -31/8, -27/8, -7/8, 15/8, -3/8, 1/8, -99/4, -31/4, -7, -15/4, -17/4, -23/4, -11/4, 0
-18, -7, -5, -2, -1, 0, -1, 2, -17/4, -11/4, -13/4, -7/4, -3/4, 3/4, 1/4, 11/4
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 11, 21/2, 33/4, 13/2, 17/4, 9/4, 3/4, 403/8, 109/8, 95/8, 73/8, 49/8, 21/8, 3/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -25/4, -11/4, -7/4, 7/4, 3/4, 5/4, 3/4, -27/4, -5/4, -15/4, -9/4, -1/4, 1/4, -1/4, 1/4
-23/4, -25/4, -11/4, -7/4, 7/4, 3/4, 5/4, 3/4, -27/4, -5/4, -15/4, -9/4, -1/4, 1/4, -1/4, 1/4
-129/8, 7/8, 5/8, -25/8, -11/8, -35/8, -21/8, 9/8, 91/4, 21/4, 11/2, 13/4, 25/4, 13/4, 7/4, 3/2
-129/8, 7/8, 5/8, -25/8, -11/8, -35/8, -21/8, 9/8, 91/4, 21/4, 11/2, 13/4, 25/4, 13/4, 7/4, 3/2
-129/8, 7/8, 5/8, -25/8, -11/8, -35/8, -21/8, 9/8, 91/4, 21/4, 11/2, 13/4, 25/4, 13/4, 7/4, 3/2
-3, 2, -1, -3, 0, 1, -2, 0, 1, -1, -3, -3/2, -7/2, -1/2, 3/2, -2
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 39/4, 37/4, 37/4, 31/4, 17/4, 2, -7/4, 417/8, 117/8, 95/8, 79/8, 63/8, 41/8, 13/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 31/4, 25/4, 13/4, 1/4, -9/4, 1/4, -13/4, -43/4, -13/4, -11/4, -19/4, -15/4, -1/4, 3/4, -5/4
47/4, 31/4, 25/4, 13/4, 1/4, -9/4, 1/4, -13/4, -43/4, -13/4, -11/4, -19/4, -15/4, -1/4, 3/4, -5/4
5/8, -15/8, -21/8, 7/8, 27/8, -1/8, -21/8, 3/8, 89/8, 5/8, 31/8, 11/8, 7/8, 17/8, 17/8, 3/8
5/8, -15/8, -21/8, 7/8, 27/8, -1/8, -21/8, 3/8, 89/8, 5/8, 31/8, 11/8, 7/8, 17/8, 17/8, 3/8
5/8, -15/8, -21/8, 7/8, 27/8, -1/8, -21/8, 3/8, 89/8, 5/8, 31/8, 11/8, 7/8, 17/8, 17/8, 3/8
15/2, 9/2, 7/2, 3/2, 1/2, 3, 1/2, 3, -55/2, -5/2, -11/2, -8, -15/2, -9/2, -3, -1/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 31/4, 27/4, 9/2, 4, 11/4, 2, -3/2, 335/8, 95/8, 69/8, 53/8, 33/8, 13/8, 11/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, -17/4, -7/4, 3/4, -3/4, 3/4, 9/4, -5/4, 39/4, -13/4, -3/4, 7/4, 17/4, 11/4, -1/4, -9/4
21/4, -17/4, -7/4, 3/4, -3/4, 3/4, 9/4, -5/4, 39/4, -13/4, -3/4, 7/4, 17/4, 11/4, -1/4, -9/4
37/8, 21/8, 1/8, -13/8, -17/8, 5/8, -5/8, -13/8, 1/8, 21/8, 5/8, -13/8, 3/8, 1/8, -9/8, 7/8
37/8, 21/8, 1/8, -13/8, -17/8, 5/8, -5/8, -13/8, 1/8, 21/8, 5/8, -13/8, 3/8, 1/8, -9/8, 7/8
37/8, 21/8, 1/8, -13/8, -17/8, 5/8, -5/8, -13/8, 1/8, 21/8, 5/8, -13/8, 3/8, 1/8, -9/8, 7/8
-1, 1, 2, 0, 3, 0, -2, -1, 119/4, 27/4, 15/4, 25/4, 21/4, 13/4, 9/4, -1/4
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/8, 123/8, 103/8, 83/8, 59/8, 53/8, 25/8, -5/8, 251/8, 71/8, 47/8, 45/8, 43/8, 21/8, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -3/2, -1, -3/2, 0, -2, -1, 2, -145/4, -39/4, -25/4, -17/4, -21/4, -15/4, -1/4, 11/4
-9, -3/2, -1, -3/2, 0, -2, -1, 2, -145/4, -39/4, -25/4, -17/4, -21/4, -15/4, -1/4, 11/4
-4, -1/4, -3, 1/4, 2, 5/2, 2, 1/2, -333/8, -97/8, -73/8, -83/8, -53/8, -35/8, -15/8, 9/8
-4, -1/4, -3, 1/4, 2, 5/2, 2, 1/2, -333/8, -97/8, -73/8, -83/8, -53/8, -35/8, -15/8, 9/8
-4, -1/4, -3, 1/4, 2, 5/2, 2, 1/2, -333/8, -97/8, -73/8, -83/8, -53/8, -35/8, -15/8, 9/8
-21, -8, -6, -5, -3, -5/2, 1/2, 3, -157/4, -37/4, -29/4, -31/4, -25/4, -15/4, -7/4, 5/4
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/4, 11/2, 19/4, 9/2, 3/2, 5/4, 1/2, -1/4, 295/8, 81/8, 63/8, 39/8, 27/8, 25/8, 5/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -17/4, -21/4, -23/4, -13/4, -17/4, -3/4, 1/4, -1, 2, 3/2, -1, -1/2, -1, 0, 2
-83/4, -17/4, -21/4, -23/4, -13/4, -17/4, -3/4, 1/4, -1, 2, 3/2, -1, -1/2, -1, 0, 2
35/8, -27/8, -3/8, 23/8, 21/8, 25/8, 3/8, -13/8, -23/8, -25/8, -25/8, -13/8, 7/8, -9/8, 11/8, -7/8
35/8, -27/8, -3/8, 23/8, 21/8, 25/8, 3/8, -13/8, -23/8, -25/8, -25/8, -13/8, 7/8, -9/8, 11/8, -7/8
35/8, -27/8, -3/8, 23/8, 21/8, 25/8, 3/8, -13/8, -23/8, -25/8, -25/8, -13/8, 7/8, -9/8, 11/8, -7/8
99/4, 19/4, 29/4, 29/4, 25/4, 11/4, 7/4, -7/4, -55/2, -13/2, -6, -6, -9/2, -7/2, 0, 2
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 17/2, 7, 13/2, 19/4, 19/4, 9/4, 5/4, 355/8, 89/8, 67/8, 57/8, 39/8, 29/8, 17/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 5/2, 5/2, 9/2, 11/2, 7/2, 1, 0, 65/2, 11/2, 11/2, 5, 15/2, 4, 5/2, -1/2
25/2, 5/2, 5/2, 9/2, 11/2, 7/2, 1, 0, 65/2, 11/2, 11/2, 5, 15/2, 4, 5/2, -1/2
215/8, 57/8, 67/8, 41/8, 29/8, 23/8, -1/8, -23/8, 33/2, 5, 5/2, 9/4, 11/2, 3, 3, 1/4
215/8, 57/8, 67/8, 41/8, 29/8, 23/8, -1/8, -23/8, 33/2, 5, 5/2, 9/4, 11/2, 3, 3, 1/4
215/8, 57/8, 67/8, 41/8, 29/8, 23/8, -1/8, -23/8, 33/2, 5, 5/2, 9/4, 11/2, 3, 3, 1/4
-35/4, -13/4, -3/4, 7/4, -1/4, -3/4, -3/4, -5/4, -49/4, -19/4, -17/4, -5/4, -7/4, -3/4, 5/4, 7/4
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 47/4, 37/4, 33/4, 29/4, 19/4, 1, 0, 57, 27/2, 11, 17/2, 17/2, 6, 5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 1/2, 1, 2, 5/2, -1/2, -1/2, 25, 11/2, 4, 15/2, 4, 1/2, 2, 3/2
0, 1, 1/2, 1, 2, 5/2, -1/2, -1/2, 25, 11/2, 4, 15/2, 4, 1/2, 2, 3/2
-9, -7/2, -2, -21/4, -9/4, -3, -1/2, -3, 27/4, 3/4, -5/4, 3/4, 7/2, 3/4, -1/2, -13/4
-9, -7/2, -2, -21/4, -9/4, -3, -1/2, -3, 27/4, 3/4, -5/4, 3/4, 7/2, 3/4, -1/2, -13/4
-9, -7/2, -2, -21/4, -9/4, -3, -1/2, -3, 27/4, 3/4, -5/4, 3/4, 7/2, 3/4, -1/2, -13/4
-18, -3, -9/2, -7/2, -5/2, -7/2, -1/2, 5/2, 31/2, 8, 9/2, 2, 1/2, -3/2, -1/2, -3/2
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 93/8, 69/8, 59/8, 53/8, 39/8, 13/8, 9/8, 44, 25/2, 9, 8, 15/2, 9/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 17/4, 15/4, 3/4, 17/4, 19/4, 7/4, 3/4, 13, -1/2, 1/2, 3, 5/2, 1/2, 1/2, -3/2
59/4, 17/4, 15/4, 3/4, 17/4, 19/4, 7/4, 3/4, 13, -1/2, 1/2, 3, 5/2, 1/2, 1/2, -3/2
-17/4, -3/2, -3, -1, 1/2, -2, -2, 1/4, 217/8, 55/8, 75/8, 69/8, 39/8, 9/8, -15/8, 15/8
-17/4, -3/2, -3, -1, 1/2, -2, -2, 1/4, 217/8, 55/8, 75/8, 69/8, 39/8, 9/8, -15/8, 15/8
-17/4, -3/2, -3, -1, 1/2, -2, -2, 1/4, 217/8, 55/8, 75/8, 69/8, 39/8, 9/8, -15/8, 15/8
-17/2, -3/2, -3/2, -7/2, -3/2, -3/2, 3/2, -3/2, -8, 5/2, -1, -2, -9/2, -3/2, -1, 1/2
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 69/8, 65/8, 53/8, 51/8, 33/8, 11/8, 7/8, 39, 47/4, 17/2, 25/4, 4, 11/4, 5/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -7, -7, -7/2, -3, 1/2, 1/2, 2, -23, -2, -5/2, -6, -15/2, -11/2, -5/2, 1
-55/2, -7, -7, -7/2, -3, 1/2, 1/2, 2, -23, -2, -5/2, -6, -15/2, -11/2, -5/2, 1
-131/8, -23/8, -53/8, -29/8, -9/8, -3/8, 7/8, 1/8, -45/4, 3, 3/2, -1, -7/4, -5, -2, 1
-131/8, -23/8, -53/8, -29/8, -9/8, -3/8, 7/8, 1/8, -45/4, 3, 3/2, -1, -7/4, -5, -2, 1
-131/8, -23/8, -53/8, -29/8, -9/8, -3/8, 7/8, 1/8, -45/4, 3, 3/2, -1, -7/4, -5, -2, 1
11/2, 9/2, 9/2, 3/2, -3/2, -5/2, -1/2, 1/2, 11/4, 35/4, 23/4, 9/4, -3/4, -13/4, 1/4, 13/4
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/8, 117/8, 93/8, 71/8, 47/8, 33/8, 5/8, -5/8, 135/4, 33/4, 27/4, 21/4, 17/4, 15/4, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -13/2, -15/2, -9/2, -1, -7/2, 0, 1, -18, 1/2, -1, -3, -3/2, -5/2, -7/2, 0
-23, -13/2, -15/2, -9/2, -1, -7/2, 0, 1, -18, 1/2, -1, -3, -3/2, -5/2, -7/2, 0
-25/2, -23/4, -9/4, -9/2, -3/2, -5/4, -2, -7/4, 7, 3/4, 7/2, 2, 3, 11/4, 3/4, 1/4
-25/2, -23/4, -9/4, -9/2, -3/2, -5/4, -2, -7/4, 7, 3/4, 7/2, 2, 3, 11/4, 3/4, 1/4
-25/2, -23/4, -9/4, -9/2, -3/2, -5/4, -2, -7/4, 7, 3/4, 7/2, 2, 3, 11/4, 3/4, 1/4
15/2, 1/2, 7/2, 6, 7/2, 3/2, 1/2, 1, -21/4, -9/4, -5/4, 5/4, -5/4, 1/4, -3/4, -11/4
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 115/8, 97/8, 75/8, 63/8, 47/8, 19/8, 5/8, 135/4, 43/4, 31/4, 31/4, 19/4, 5/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -15/2, -9, -6, -7/2, -1/2, -1/2, -5/2, 59/4, 13/4, 7/4, -5/4, 3/4, 15/4, 3/4, 5/4
-39/2, -15/2, -9, -6, -7/2, -1/2, -1/2, -5/2, 59/4, 13/4, 7/4, -5/4, 3/4, 15/4, 3/4, 5/4
177/8, 59/8, 69/8, 39/8, 39/8, 9/8, 7/8, -3/8, 0, -2, -5/2, 1/2, -3/2, 1, 3/2, 2
177/8, 59/8, 69/8, 39/8, 39/8, 9/8, 7/8, -3/8, 0, -2, -5/2, 1/2, -3/2, 1, 3/2, 2
177/8, 59/8, 69/8, 39/8, 39/8, 9/8, 7/8, -3/8, 0, -2, -5/2, 1/2, -3/2, 1, 3/2, 2
39/4, -3/4, 7/4, 5/4, 5/4, 19/4, 13/4, -1/4, -83/2, -12, -23/2, -17/2, -11/2, -3, -1, 1
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 117/8, 87/8, 59/8, 39/8, 25/8, 15/8, 11/8, 211/4, 53/4, 10, 37/4, 29/4, 25/4, 11/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 17/4, 17/4, 27/4, 13/4, 9/4, 7/4, 1/4, -111/4, -37/4, -23/4, -11/4, -5/4, -7/4, 1/4, 13/4
89/4, 17/4, 17/4, 27/4, 13/4, 9/4, 7/4, 1/4, -111/4, -37/4, -23/4, -11/4, -5/4, -7/4, 1/4, 13/4
199/8, 19/8, 27/8, 49/8, 47/8, 23/8, 21/8, 3/8, 299/8, 81/8, 53/8, 65/8, 57/8, 49/8, 19/8, -3/8
199/8, 19/8, 27/8, 49/8, 47/8, 23/8, 21/8, 3/8, 299/8, 81/8, 53/8, 65/8, 57/8, 49/8, 19/8, -3/8
199/8, 19/8, 27/8, 49/8, 47/8, 23/8, 21/8, 3/8, 299/8, 81/8, 53/8, 65/8, 57/8, 49/8, 19/8, -3/8
-1/2, 1, 3/2, -2, 3/2, -3/2, -3/2, -1/2, -53/2, -17/2, -9, -11/2, -9/2, -2, -1/2, -1/2
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 55/4, 23/2, 35/4, 23/4, 3, 3/2, -1/4, 367/8, 111/8, 83/8, 59/8, 33/8, 21/8, 13/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45, 13, 10, 8, 8, 5, 3, 0, 16, -1/2, 5/2, 6, 5, 7/2, 1, 1/2
45, 13, 10, 8, 8, 5, 3, 0, 16, -1/2, 5/2, 6, 5, 7/2, 1, 1/2
23, 9/2, 19/4, 3/2, 9/2, 7/2, 11/4, 0, 59/8, 15/8, 35/8, 7/8, -11/8, 13/8, 1/8, 1/8
23, 9/2, 19/4, 3/2, 9/2, 7/2, 11/4, 0, 59/8, 15/8, 35/8, 7/8, -11/8, 13/8, 1/8, 1/8
23, 9/2, 19/4, 3/2, 9/2, 7/2, 11/4, 0, 59/8, 15/8, 35/8, 7/8, -11/8, 13/8, 1/8, 1/8
-173/4, -45/4, -37/4, -33/4, -21/4, -13/4, 1/4, -3/4, -155/4, -53/4, -41/4, -31/4, -25/4, -11/4, -5/4, 9/4
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 8, 8, 5, 5/2, 9/4, 7/4, 5/4, 75/2, 10, 7, 13/2, 9/2, 13/4, 2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 1/2, -1, 3/2, -1, -1/2, 1/2, 1/2, 15/2, 4, 3/2, 3, -1/2, -3/2, 1/2, 5/2
-11/2, 1/2, -1, 3/2, -1, -1/2, 1/2, 1/2, 15/2, 4, 3/2, 3, -1/2, -3/2, 1/2, 5/2
-47/8, 5/8, -19/8, -21/8, -41/8, -15/8, 1/8, -11/8, 11/2, 5, 5, 7/2, 1/2, -1/4, -1, 9/4
-47/8, 5/8, -19/8, -21/8, -41/8, -15/8, 1/8, -11/8, 11/2, 5, 5, 7/2, 1/2, -1/4, -1, 9/4
-47/8, 5/8, -19/8, -21/8, -41/8, -15/8, 1/8, -11/8, 11/2, 5, 5, 7/2, 1/2, -1/4, -1, 9/4
69/4, 9/4, 11/4, 3/4, 17/4, 5/4, 5/4, 9/4, -7, -2, -3, -1, 1, 1, 2, 1
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 27/4, 27/4, 6, 9/4, 7/4, 5/4, -1, 61/2, 9, 15/2, 7, 4, 1/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 29/4, 15/4, 5/4, 19/4, 13/4, 5/4, -7/4, -71/4, -21/4, -27/4, -23/4, -11/4, 1/4, -5/4, 1/4
85/4, 29/4, 15/4, 5/4, 19/4, 13/4, 5/4, -7/4, -71/4, -21/4, -27/4, -23/4, -11/4, 1/4, -5/4, 1/4
-83/8, -29/8, -7/8, 19/8, 17/8, -5/8, -27/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0
-83/8, -29/8, -7/8, 19/8, 17/8, -5/8, -27/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0
-83/8, -29/8, -7/8, 19/8, 17/8, -5/8, -27/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0
41/4, 21/4, 19/4, 17/4, 3/4, -7/4, -7/4, 5/4, -3/4, 9/4, -3/4, 3/4, -5/4, 1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 25/2, 23/2, 39/4, 7, 7/2, 3/2, 5/4, 129/4, 41/4, 17/2, 11/2, 7/4, 1/2, 1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -15/4, -9/4, -21/4, -11/4, -19/4, -9/4, -3/4, -103/4, -25/4, -17/4, -21/4, -15/4, -3/4, 7/4, 1/4
-65/4, -15/4, -9/4, -21/4, -11/4, -19/4, -9/4, -3/4, -103/4, -25/4, -17/4, -21/4, -15/4, -3/4, 7/4, 1/4
41/4, 5/2, -1, 9/4, 5/4, 4, 1, 7/4, 23, 11/2, 23/4, 11/4, 9/2, 13/4, -1/2, 3/4
41/4, 5/2, -1, 9/4, 5/4, 4, 1, 7/4, 23, 11/2, 23/4, 11/4, 9/2, 13/4, -1/2, 3/4
41/4, 5/2, -1, 9/4, 5/4, 4, 1, 7/4, 23, 11/2, 23/4, 11/4, 9/2, 13/4, -1/2, 3/4
-95/4, -23/4, -37/4, -23/4, -17/4, -3/4, -5/4, 3/4, 45/4, 7/4, -5/4, 7/4, 9/4, 9/4, -1/4, 1/4
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 79/8, 65/8, 59/8, 49/8, 39/8, 23/8, 1/8, 199/4, 57/4, 43/4, 33/4, 19/4, 17/4, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/4, -1/4, -9/4, -3/4, -5/4, 1/4, -13/4, 1/4, 1, 5/2, 0, -1, -1, -3/2, 2, 0
-51/4, -1/4, -9/4, -3/4, -5/4, 1/4, -13/4, 1/4, 1, 5/2, 0, -1, -1, -3/2, 2, 0
67/4, 4, 11/4, 9/4, 0, 0, -1/4, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 4, 11/4, 9/4, 0, 0, -1/4, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 4, 11/4, 9/4, 0, 0, -1/4, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
-27, -3/2, -5, -6, -5/2, -7/2, -1, 5/2, -15/4, -13/4, 1/4, 11/4, 1/4, 3/4, 7/4, 1/4
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
561/8, 145/8, 131/8, 105/8, 79/8, 53/8, 23/8, 7/8, 36, 7, 7, 7, 4, 4, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 4, 9/2, 7/2, 2, 3, 5/2, 1, 28, 17/2, 6, 5/2, 4, 1/2, -1/2, -2
35/2, 4, 9/2, 7/2, 2, 3, 5/2, 1, 28, 17/2, 6, 5/2, 4, 1/2, -1/2, -2
341/8, 109/8, 93/8, 79/8, 65/8, 43/8, 17/8, 5/8, 177/8, 55/8, 31/8, 15/8, 9/8, 19/8, 23/8, -1/8
341/8, 109/8, 93/8, 79/8, 65/8, 43/8, 17/8, 5/8, 177/8, 55/8, 31/8, 15/8, 9/8, 19/8, 23/8, -1/8
341/8, 109/8, 93/8, 79/8, 65/8, 43/8, 17/8, 5/8, 177/8, 55/8, 31/8, 15/8, 9/8, 19/8, 23/8, -1/8
25/4, 21/4, 9/4, 3/4, 13/4, -1/4, -7/4, -7/4, -75/4, -1/4, -7/4, -19/4, -9/4, -15/4, -1/4, 11/4
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/4, 41/4, 39/4, 33/4, 25/4, 7/2, 3, 3/4, 299/8, 97/8, 67/8, 39/8, 37/8, 33/8, 9/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 19/2, 17/2, 13/2, 11/2, 5/2, 5/2, -1/2, -21/2, -3/2, -2, -1, -2, 1/2, 1, 3/2
71/2, 19/2, 17/2, 13/2, 11/2, 5/2, 5/2, -1/2, -21/2, -3/2, -2, -1, -2, 1/2, 1, 3/2
95/8, 17/8, -7/8, 19/8, 7/8, 31/8, 3/8, -25/8, -179/8, -33/8, -53/8, -31/8, -1/8, 7/8, 1/8, 17/8
95/8, 17/8, -7/8, 19/8, 7/8, 31/8, 3/8, -25/8, -179/8, -33/8, -53/8, -31/8, -1/8, 7/8, 1/8, 17/8
95/8, 17/8, -7/8, 19/8, 7/8, 31/8, 3/8, -25/8, -179/8, -33/8, -53/8, -31/8, -1/8, 7/8, 1/8, 17/8
22, 7/2, 4, 3, 4, 1, 1, 3/2, -25/2, 3/2, -1/2, -2, -9/2, -7/2, -2, -3/2
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 13, 21/2, 39/4, 25/4, 19/4, 5/2, 5/4, 219/8, 81/8, 53/8, 25/8, 21/8, 19/8, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 27/4, 13/4, 5/4, -5/4, 7/4, 9/4, -3/4, 37/2, 3/2, 7/2, 5, 2, 3, 1, -5/2
87/4, 27/4, 13/4, 5/4, -5/4, 7/4, 9/4, -3/4, 37/2, 3/2, 7/2, 5, 2, 3, 1, -5/2
31/8, -11/8, -23/8, 1/8, 21/8, 33/8, 19/8, 5/8, 39/8, -5/8, -3/8, 7/8, 15/8, 1/8, 11/8, -5/8
31/8, -11/8, -23/8, 1/8, 21/8, 33/8, 19/8, 5/8, 39/8, -5/8, -3/8, 7/8, 15/8, 1/8, 11/8, -5/8
31/8, -11/8, -23/8, 1/8, 21/8, 33/8, 19/8, 5/8, 39/8, -5/8, -3/8, 7/8, 15/8, 1/8, 11/8, -5/8
-67/2, -8, -11/2, -9/2, -4, -5, -2, 1/2, -69/4, -23/4, -23/4, -19/4, -5/4, 5/4, -7/4, 5/4
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
255/8, 53/8, 45/8, 43/8, 41/8, 25/8, 25/8, -3/8, 177/4, 39/4, 39/4, 31/4, 19/4, 17/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, -3/4, 11/4, -1/4, 5/4, 13/4, 1/4, 11/4, 47/4, 17/4, 9/4, 15/4, 5/4, 3/4, 7/4, -3/4
31/4, -3/4, 11/4, -1/4, 5/4, 13/4, 1/4, 11/4, 47/4, 17/4, 9/4, 15/4, 5/4, 3/4, 7/4, -3/4
-25/8, -19/8, -29/8, -1/8, 25/8, 29/8, 13/8, 11/8, 45/2, 19/2, 13/2, 7/2, 3/2, 3/2, -1/2, 3/2
-25/8, -19/8, -29/8, -1/8, 25/8, 29/8, 13/8, 11/8, 45/2, 19/2, 13/2, 7/2, 3/2, 3/2, -1/2, 3/2
-25/8, -19/8, -29/8, -1/8, 25/8, 29/8, 13/8, 11/8, 45/2, 19/2, 13/2, 7/2, 3/2, 3/2, -1/2, 3/2
97/2, 13, 11, 9, 13/2, 3, 1, -1, -41/2, -17/2, -15/2, -6, -5/2, -5/2, 1, -3/2
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 11, 31/4, 31/4, 23/4, 23/4, 15/4, 0, 209/4, 47/4, 23/2, 9, 11/2, 11/2, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 6, 7, 5, 4, 1/2, -3, 0, 53/4, 7/4, 19/4, 23/4, 13/4, -1/4, -5/4, 7/4
35/2, 6, 7, 5, 4, 1/2, -3, 0, 53/4, 7/4, 19/4, 23/4, 13/4, -1/4, -5/4, 7/4
145/8, 67/8, 45/8, 43/8, 21/8, -5/8, -27/8, 3/8, -1, -2, -7/4, -9/4, -9/4, 5/4, 2, -1/2
145/8, 67/8, 45/8, 43/8, 21/8, -5/8, -27/8, 3/8, -1, -2, -7/4, -9/4, -9/4, 5/4, 2, -1/2
145/8, 67/8, 45/8, 43/8, 21/8, -5/8, -27/8, 3/8, -1, -2, -7/4, -9/4, -9/4, 5/4, 2, -1/2
61/4, 23/4, 9/4, 7/4, 13/4, -1/4, 1/4, 3/4, 5/2, -5/2, -3/2, 1/2, 1/2, 5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 16, 27/2, 10, 7, 9/2, 3, 1/4, 71/2, 17/2, 31/4, 7, 25/4, 13/4, 1, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 3, 2, 1, 3, 3/2, -3/2, -1/2, -141/4, -55/4, -41/4, -29/4, -15/4, -3/4, -1/4, 1/4
29/2, 3, 2, 1, 3, 3/2, -3/2, -1/2, -141/4, -55/4, -41/4, -29/4, -15/4, -3/4, -1/4, 1/4
-23/4, -3, -2, -5, -3/2, 7/4, -3/4, 11/4, -35/2, -3, -3/4, -7/2, -3/4, -11/4, 1/2, 9/4
-23/4, -3, -2, -5, -3/2, 7/4, -3/4, 11/4, -35/2, -3, -3/4, -7/2, -3/4, -11/4, 1/2, 9/4
-23/4, -3, -2, -5, -3/2, 7/4, -3/4, 11/4, -35/2, -3, -3/4, -7/2, -3/4, -11/4, 1/2, 9/4
-17/2, -3/2, -4, -3/2, -7/2, -1, -2, 0, 79/4, 35/4, 23/4, 17/4, 11/4, -1/4, -3/4, 7/4
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 27/2, 23/2, 31/4, 25/4, 17/4, 13/4, 1/4, 129/4, 21/2, 7, 9/2, 7/2, 13/4, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 15/4, 3/4, -5/4, -7/4, -5/4, 7/4, 1/4, -23/4, 5/4, 3/4, -9/4, 3/4, -9/4, -5/4, 7/4
3/4, 15/4, 3/4, -5/4, -7/4, -5/4, 7/4, 1/4, -23/4, 5/4, 3/4, -9/4, 3/4, -9/4, -5/4, 7/4
-61/2, -10, -7, -9, -21/4, -13/4, -13/4, 1/4, -51/2, -31/4, -23/4, -9/4, -5/4, -5, -2, -1
-61/2, -10, -7, -9, -21/4, -13/4, -13/4, 1/4, -51/2, -31/4, -23/4, -9/4, -5/4, -5, -2, -1
-61/2, -10, -7, -9, -21/4, -13/4, -13/4, 1/4, -51/2, -31/4, -23/4, -9/4, -5/4, -5, -2, -1
-8, -1, -2, -3, -5/2, 1/2, -1/2, 1/2, 11, 3, 3, 1, 4, 3, 1, 0
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
297/8, 91/8, 67/8, 57/8, 41/8, 17/8, 1/8, 1/8, 449/8, 135/8, 109/8, 81/8, 51/8, 27/8, 27/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -21/4, -7/4, 1/4, -1/4, 7/4, 3/4, -9/4, 75/4, 23/4, 11/4, 7/4, 3/4, 15/4, 7/4, -1/4
-13/4, -21/4, -7/4, 1/4, -1/4, 7/4, 3/4, -9/4, 75/4, 23/4, 11/4, 7/4, 3/4, 15/4, 7/4, -1/4
73/8, 1/8, 23/8, 11/8, 33/8, 5/8, 1/8, 5/8, 39/8, -23/8, -1/8, -1/8, 9/8, -7/8, 21/8, 7/8
73/8, 1/8, 23/8, 11/8, 33/8, 5/8, 1/8, 5/8, 39/8, -23/8, -1/8, -1/8, 9/8, -7/8, 21/8, 7/8
73/8, 1/8, 23/8, 11/8, 33/8, 5/8, 1/8, 5/8, 39/8, -23/8, -1/8, -1/8, 9/8, -7/8, 21/8, 7/8
28, 13/2, 13/2, 11/2, 3, -1/2, 5/2, -1/2, 29/4, -9/4, 3/4, -3/4, 5/4, 1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/8, 55/8, 29/8, 29/8, 19/8, 15/8, 15/8, -13/8, 81/2, 19/2, 15/2, 7, 6, 5/2, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 11/2, 7/2, 1, 0, 1/2, -5/2, -1/2, -59/2, -8, -13/2, -9/2, -5/2, -3, -3/2, 3/2
3/2, 11/2, 7/2, 1, 0, 1/2, -5/2, -1/2, -59/2, -8, -13/2, -9/2, -5/2, -3, -3/2, 3/2
-111/4, -7/2, -13/2, -33/4, -19/4, -3, 1/2, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-111/4, -7/2, -13/2, -33/4, -19/4, -3, 1/2, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-111/4, -7/2, -13/2, -33/4, -19/4, -3, 1/2, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
39, 9, 7, 5, 8, 5, 3, 0, 12, 3, 1, 9/2, 9/2, 3, 3/2, -3/2
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/8, 101/8, 87/8, 69/8, 61/8, 51/8, 21/8, -7/8, 389/8, 111/8, 89/8, 75/8, 53/8, 27/8, 5/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, 1/2, 3/2, 2, 3/2, 1/2, 2, -27/4, -13/4, 1/4, -9/4, -7/4, -5/4, -3/4, 7/4
3/2, 1/2, 1/2, 3/2, 2, 3/2, 1/2, 2, -27/4, -13/4, 1/4, -9/4, -7/4, -5/4, -3/4, 7/4
169/8, 47/8, 33/8, 29/8, 35/8, 17/8, -1/8, 15/8, -39/8, -1/8, 1/8, 3/8, -7/8, 11/8, -15/8, 7/8
169/8, 47/8, 33/8, 29/8, 35/8, 17/8, -1/8, 15/8, -39/8, -1/8, 1/8, 3/8, -7/8, 11/8, -15/8, 7/8
169/8, 47/8, 33/8, 29/8, 35/8, 17/8, -1/8, 15/8, -39/8, -1/8, 1/8, 3/8, -7/8, 11/8, -15/8, 7/8
-49/4, -3/4, -5/4, -13/4, -13/4, -1/4, 1/4, 11/4, -1/2, -2, 0, -1, -3/2, 1, 3/2, -1/2
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 14, 23/2, 17/2, 7, 9/2, 9/4, 1, 115/2, 27/2, 53/4, 12, 35/4, 21/4, 7/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/4, 15/4, 29/4, 15/4, 17/4, 3/4, -5/4, -1/4, 24, 21/2, 8, 6, 3, 0, 5/2, -1
91/4, 15/4, 29/4, 15/4, 17/4, 3/4, -5/4, -1/4, 24, 21/2, 8, 6, 3, 0, 5/2, -1
203/4, 31/2, 55/4, 10, 33/4, 9/2, 11/4, -1/2, -61/2, -11/2, -21/4, -7, -13/4, -11/4, -1/2, 13/4
203/4, 31/2, 55/4, 10, 33/4, 9/2, 11/4, -1/2, -61/2, -11/2, -21/4, -7, -13/4, -11/4, -1/2, 13/4
203/4, 31/2, 55/4, 10, 33/4, 9/2, 11/4, -1/2, -61/2, -11/2, -21/4, -7, -13/4, -11/4, -1/2, 13/4
-129/4, -53/4, -39/4, -25/4, -19/4, -13/4, -9/4, -5/4, -1/2, 5/2, 2, -3/2, -3/2, -7/2, -3/2, 1
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 53/4, 12, 45/4, 31/4, 4, 1, -3/4, 63/2, 41/4, 15/2, 11/2, 11/4, 1, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 1, 2, 4, 5/2, 1, -1, -3/2, -21/4, -13/4, -15/4, -9/4, -3/4, -5/4, -5/4, -5/4
18, 1, 2, 4, 5/2, 1, -1, -3/2, -21/4, -13/4, -15/4, -9/4, -3/4, -5/4, -5/4, -5/4
9/8, -27/8, -3/8, -11/8, 15/8, 15/8, 7/8, 3/8, 39/4, 5/2, 9/4, 7/4, -3/2, 5/4, -5/4, 7/4
9/8, -27/8, -3/8, -11/8, 15/8, 15/8, 7/8, 3/8, 39/4, 5/2, 9/4, 7/4, -3/2, 5/4, -5/4, 7/4
9/8, -27/8, -3/8, -11/8, 15/8, 15/8, 7/8, 3/8, 39/4, 5/2, 9/4, 7/4, -3/2, 5/4, -5/4, 7/4
-35/2, -9/2, -5/2, -5/2, -5/2, -3/2, -5/2, -1/2, 24, 3/2, 2, 5, 11/2, 2, 5/2, 1/2
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 12, 17/2, 17/2, 25/4, 11/4, 5/2, 3/4, 25, 11/2, 5, 9/2, 11/4, 3/2, 1, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 7, 9/2, 1, 7/2, 5/2, 1/2, -5/2, 31/4, 7/4, 5/4, 3/4, 11/4, 1/4, -5/4, -9/4
29/2, 7, 9/2, 1, 7/2, 5/2, 1/2, -5/2, 31/4, 7/4, 5/4, 3/4, 11/4, 1/4, -5/4, -9/4
-51/4, -8, -9/2, -3/2, 1/2, 5/4, -1/2, -2, -11/2, -2, -1/2, -2, -19/4, -1, -1/2, -7/4
-51/4, -8, -9/2, -3/2, 1/2, 5/4, -1/2, -2, -11/2, -2, -1/2, -2, -19/4, -1, -1/2, -7/4
-51/4, -8, -9/2, -3/2, 1/2, 5/4, -1/2, -2, -11/2, -2, -1/2, -2, -19/4, -1, -1/2, -7/4
-45/2, -5/2, -7/2, -3/2, -9/2, -9/2, -5/2, -1/2, -26, -3, -9/2, -6, -13/2, -5, -3/2, -1/2
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/8, 93/8, 83/8, 53/8, 27/8, 23/8, 15/8, 7/8, 271/8, 81/8, 59/8, 43/8, 27/8, 21/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, -1/4, 11/4, 1/4, 5/4, 9/4, 5/4, -9/4, -27/2, -8, -11/2, -3, -3, 1/2, 1/2, -3
55/4, -1/4, 11/4, 1/4, 5/4, 9/4, 5/4, -9/4, -27/2, -8, -11/2, -3, -3, 1/2, 1/2, -3
165/8, 67/8, 69/8, 43/8, 15/8, -5/8, 17/8, -11/8, 141/8, 39/8, 37/8, 9/8, 37/8, 51/8, 25/8, 1/8
165/8, 67/8, 69/8, 43/8, 15/8, -5/8, 17/8, -11/8, 141/8, 39/8, 37/8, 9/8, 37/8, 51/8, 25/8, 1/8
165/8, 67/8, 69/8, 43/8, 15/8, -5/8, 17/8, -11/8, 141/8, 39/8, 37/8, 9/8, 37/8, 51/8, 25/8, 1/8
-15/4, 3/4, -7/4, -5/4, 3/4, -1/4, -3/4, 9/4, -103/4, -43/4, -29/4, -15/4, -5/4, 1/4, 13/4, 1/4
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 45/4, 45/4, 33/4, 31/4, 6, 9/4, 0, 99/2, 31/2, 12, 17/2, 15/2, 4, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 21/2, 15/2, 9/2, 11/2, 5/2, 1, -3/2, 51/4, 11/4, 3/4, -5/4, 5/4, 5/4, -3/4, -11/4
34, 21/2, 15/2, 9/2, 11/2, 5/2, 1, -3/2, 51/4, 11/4, 3/4, -5/4, 5/4, 5/4, -3/4, -11/4
-117/8, -19/8, -33/8, -37/8, -39/8, -17/8, 7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
-117/8, -19/8, -33/8, -37/8, -39/8, -17/8, 7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
-117/8, -19/8, -33/8, -37/8, -39/8, -17/8, 7/8, 15/8, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 1/4, -9/4, 3/4, 13/4, -1/4, 3/4, -1/4, 13, 5, 11/2, 2, -1, 3/2, -1/2, -5/2
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 11, 10, 27/4, 4, 7/2, 1/2, -1/4, 63, 35/2, 31/2, 12, 17/2, 5, 5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1, -3/2, 1, 1, 1, -1, -1, 83/4, 11/4, 5/4, 17/4, 23/4, 15/4, 5/4, -7/4
1/2, -1, -3/2, 1, 1, 1, -1, -1, 83/4, 11/4, 5/4, 17/4, 23/4, 15/4, 5/4, -7/4
25/2, 11/4, 13/4, 9/4, -1/4, 7/4, 3/2, 5/4, 139/8, 51/8, 29/8, 1/8, 29/8, 7/8, 5/8, 3/8
25/2, 11/4, 13/4, 9/4, -1/4, 7/4, 3/2, 5/4, 139/8, 51/8, 29/8, 1/8, 29/8, 7/8, 5/8, 3/8
25/2, 11/4, 13/4, 9/4, -1/4, 7/4, 3/2, 5/4, 139/8, 51/8, 29/8, 1/8, 29/8, 7/8, 5/8, 3/8
22, 4, 3, 4, 5, 3, 3, 0, -93/4, -23/4, -17/4, -25/4, -21/4, -7/4, -9/4, -5/4
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
351/8, 85/8, 77/8, 65/8, 53/8, 23/8, 7/8, -5/8, 215/4, 45/4, 39/4, 37/4, 31/4, 21/4, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 13/2, 6, 15/2, 13/2, 9/2, 3/2, -2, 133/4, 37/4, 29/4, 27/4, 13/4, 11/4, 3/4, 3/4
77/2, 13/2, 6, 15/2, 13/2, 9/2, 3/2, -2, 133/4, 37/4, 29/4, 27/4, 13/4, 11/4, 3/4, 3/4
205/8, 65/8, 39/8, 31/8, 23/8, 11/8, 25/8, -3/8, 0, 0, 0, 0, 0, 0, 0, 0
205/8, 65/8, 39/8, 31/8, 23/8, 11/8, 25/8, -3/8, 0, 0, 0, 0, 0, 0, 0, 0
205/8, 65/8, 39/8, 31/8, 23/8, 11/8, 25/8, -3/8, 0, 0, 0, 0, 0, 0, 0, 0
-55/4, -31/4, -23/4, -13/4, -9/4, -1/4, -3/4, -1/4, -30, -11/2, -4, -4, -5, -4, -1/2, 0
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/4, 55/4, 21/2, 27/4, 9/2, 11/4, 3/4, 1/4, 22, 4, 4, 7/2, 3, 3/2, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 5/4, 5/4, -7/4, -5/4, -11/4, -5/4, -5/4, 17/4, 21/4, 9/4, 5/4, -5/4, 7/4, -3/4, 9/4
7/4, 5/4, 5/4, -7/4, -5/4, -11/4, -5/4, -5/4, 17/4, 21/4, 9/4, 5/4, -5/4, 7/4, -3/4, 9/4
-15/8, -19/8, 3/8, 3/8, 5/8, -19/8, -19/8, -11/8, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, -19/8, 3/8, 3/8, 5/8, -19/8, -19/8, -11/8, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, -19/8, 3/8, 3/8, 5/8, -19/8, -19/8, -11/8, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 29/4, 21/4, 17/4, 3/4, 1/4, -13/4, -1/4, 117/4, 37/4, 29/4, 19/4, 7/4, 9/4, 3/4, 3/4
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/4, 13, 23/2, 17/2, 15/2, 19/4, 11/4, -1/4, 389/8, 109/8, 83/8, 61/8, 59/8, 49/8, 21/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -27/4, -27/4, -27/4, -25/4, -21/4, -11/4, -3/4, 39/4, 1/4, -1/4, 11/4, 1/4, 7/4, 1/4, -11/4
-119/4, -27/4, -27/4, -27/4, -25/4, -21/4, -11/4, -3/4, 39/4, 1/4, -1/4, 11/4, 1/4, 7/4, 1/4, -11/4
-19/2, -29/4, -15/4, -11/4, -1/4, 5/4, 2, -3/4, -109/8, 3/8, -27/8, -53/8, -27/8, -1/8, -5/8, -17/8
-19/2, -29/4, -15/4, -11/4, -1/4, 5/4, 2, -3/4, -109/8, 3/8, -27/8, -53/8, -27/8, -1/8, -5/8, -17/8
-19/2, -29/4, -15/4, -11/4, -1/4, 5/4, 2, -3/4, -109/8, 3/8, -27/8, -53/8, -27/8, -1/8, -5/8, -17/8
95/4, 19/4, 27/4, 27/4, 17/4, 13/4, 3/4, -5/4, 191/4, 47/4, 41/4, 39/4, 25/4, 11/4, 7/4, 3/4
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 99/8, 85/8, 57/8, 55/8, 29/8, 15/8, 5/8, 407/8, 115/8, 99/8, 83/8, 63/8, 35/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/4, -41/4, -35/4, -21/4, -9/4, -3/4, -3/4, -5/4, 16, 1/2, 3, 1, 3, 4, 1/2, -2
-123/4, -41/4, -35/4, -21/4, -9/4, -3/4, -3/4, -5/4, 16, 1/2, 3, 1, 3, 4, 1/2, -2
-3, 7/2, 9/4, 7/4, -1/2, 3/4, -11/4, 1/2, 9/8, -11/8, -15/8, 9/8, 17/8, 5/8, 17/8, -3/8
-3, 7/2, 9/4, 7/4, -1/2, 3/4, -11/4, 1/2, 9/8, -11/8, -15/8, 9/8, 17/8, 5/8, 17/8, -3/8
-3, 7/2, 9/4, 7/4, -1/2, 3/4, -11/4, 1/2, 9/8, -11/8, -15/8, 9/8, 17/8, 5/8, 17/8, -3/8
-11/2, -1/2, -2, 0, -5/2, -2, -3, 1/2, 21, -3/2, 1/2, 7/2, 6, 6, 5/2, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 19/2, 19/2, 23/4, 11/2, 5, 5/4, -3/4, 503/8, 119/8, 103/8, 95/8, 65/8, 45/8, 27/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 13/2, 11/2, 8, 5, 2, 1/2, 1, -40, -11/2, -17/2, -9, -13/2, -4, -5/2, 1
45/2, 13/2, 11/2, 8, 5, 2, 1/2, 1, -40, -11/2, -17/2, -9, -13/2, -4, -5/2, 1
-327/8, -89/8, -63/8, -89/8, -65/8, -43/8, -19/8, -9/8, 79/8, 7/8, 15/8, 15/8, 17/8, 29/8, 3/8, -25/8
-327/8, -89/8, -63/8, -89/8, -65/8, -43/8, -19/8, -9/8, 79/8, 7/8, 15/8, 15/8, 17/8, 29/8, 3/8, -25/8
-327/8, -89/8, -63/8, -89/8, -65/8, -43/8, -19/8, -9/8, 79/8, 7/8, 15/8, 15/8, 17/8, 29/8, 3/8, -25/8
-20, -3, -5, -5, -4, -3, 0, -2, 42, 13/2, 19/2, 8, 13/2, 5, 5/2, -1
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/8, 111/8, 83/8, 59/8, 53/8, 33/8, 9/8, 5/8, 24, 6, 21/4, 7/2, 3, 9/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -5/2, -11/2, -9/2, -7, -4, -1/2, 1, -3/2, -1, -3/2, -3/2, -1, 1, -1/2, 0
-20, -5/2, -11/2, -9/2, -7, -4, -1/2, 1, -3/2, -1, -3/2, -3/2, -1, 1, -1/2, 0
22, 15/4, 13/4, 7/4, 1, 4, 9/4, -1/2, -35/2, 0, -11/4, -1, -1, -15/4, -5/4, 7/4
22, 15/4, 13/4, 7/4, 1, 4, 9/4, -1/2, -35/2, 0, -11/4, -1, -1, -15/4, -5/4, 7/4
22, 15/4, 13/4, 7/4, 1, 4, 9/4, -1/2, -35/2, 0, -11/4, -1, -1, -15/4, -5/4, 7/4
59/4, 33/4, 19/4, 7/4, -3/4, -1/4, 3/4, -9/4, 18, 13/2, 6, 3, 3/2, -2, -1, -1
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 43/4, 31/4, 21/4, 4, 2, 3/4, 1/4, 115/2, 15, 14, 21/2, 7, 7/2, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -21/4, -35/4, -23/4, -9/4, -11/4, -1/4, 13/4, -33/4, -17/4, -15/4, -13/4, -3/4, 11/4, 3/4, 3/4
-117/4, -21/4, -35/4, -23/4, -9/4, -11/4, -1/4, 13/4, -33/4, -17/4, -15/4, -13/4, -3/4, 11/4, 3/4, 3/4
-61/8, 19/8, 9/8, -7/8, -37/8, -15/8, -7/8, 19/8, -97/4, -25/4, -27/4, -23/4, -11/4, 1/2, 3/4, 3/2
-61/8, 19/8, 9/8, -7/8, -37/8, -15/8, -7/8, 19/8, -97/4, -25/4, -27/4, -23/4, -11/4, 1/2, 3/4, 3/2
-61/8, 19/8, 9/8, -7/8, -37/8, -15/8, -7/8, 19/8, -97/4, -25/4, -27/4, -23/4, -11/4, 1/2, 3/4, 3/2
-77/4, 7/4, -7/4, -15/4, -29/4, -15/4, -5/4, -7/4, 9/2, 3, 1, 9/2, 1, -1/2, 0, 1/2
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
279/8, 79/8, 69/8, 65/8, 37/8, 21/8, 17/8, 9/8, 42, 41/4, 9, 7, 7/2, 5/2, 9/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 13/4, 23/4, 13/4, 1/4, -9/4, -9/4, -3/4, 27/2, 5, 5/2, 4, 9/2, 7/2, 1, 2
47/4, 13/4, 23/4, 13/4, 1/4, -9/4, -9/4, -3/4, 27/2, 5, 5/2, 4, 9/2, 7/2, 1, 2
45/4, -1/2, 1/4, 5/4, 3/2, 9/4, 3/4, -5/4, -77/8, -15/8, -31/8, -9/8, -3/8, -31/8, -13/8, 11/8
45/4, -1/2, 1/4, 5/4, 3/2, 9/4, 3/4, -5/4, -77/8, -15/8, -31/8, -9/8, -3/8, -31/8, -13/8, 11/8
45/4, -1/2, 1/4, 5/4, 3/2, 9/4, 3/4, -5/4, -77/8, -15/8, -31/8, -9/8, -3/8, -31/8, -13/8, 11/8
-23/4, -13/4, -11/4, -5/4, -5/4, -3/4, 9/4, -1/4, -37/2, -6, -5/2, -5/2, -5, -2, 1, 3/2
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 8, 15/2, 7, 13/2, 21/4, 3, -1/2, 199/4, 15, 45/4, 35/4, 11/2, 11/4, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 3/2, -3/2, 1/2, 4, 2, 1, 1/2, 219/4, 53/4, 47/4, 41/4, 27/4, 13/4, 13/4, -1/4
2, 3/2, -3/2, 1/2, 4, 2, 1, 1/2, 219/4, 53/4, 47/4, 41/4, 27/4, 13/4, 13/4, -1/4
-20, -29/4, -29/4, -19/4, -3, -3, -1/2, -1/4, -121/4, -11/2, -19/4, -23/4, -6, -19/4, -2, -1
-20, -29/4, -29/4, -19/4, -3, -3, -1/2, -1/4, -121/4, -11/2, -19/4, -23/4, -6, -19/4, -2, -1
-20, -29/4, -29/4, -19/4, -3, -3, -1/2, -1/4, -121/4, -11/2, -19/4, -23/4, -6, -19/4, -2, -1
-27/2, -7/2, -2, -11/2, -9/2, -3/2, -3/2, 1, 23/2, 4, 5/2, 2, 0, 3, 1, 2
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/8, 75/8, 57/8, 37/8, 37/8, 19/8, 7/8, -1/8, 31, 19/2, 6, 9/2, 3, 3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 19/4, 5/4, 13/4, 7/4, -3/4, -11/4, 1/4, 35/4, 27/4, 15/4, 13/4, 15/4, 1/4, -9/4, 3/4
37/4, 19/4, 5/4, 13/4, 7/4, -3/4, -11/4, 1/4, 35/4, 27/4, 15/4, 13/4, 15/4, 1/4, -9/4, 3/4
-37/8, -1/8, -21/8, -47/8, -19/8, -5/8, 3/8, -17/8, -39/2, -9/2, -11/2, -2, -13/4, -13/4, -5/4, 7/4
-37/8, -1/8, -21/8, -47/8, -19/8, -5/8, 3/8, -17/8, -39/2, -9/2, -11/2, -2, -13/4, -13/4, -5/4, 7/4
-37/8, -1/8, -21/8, -47/8, -19/8, -5/8, 3/8, -17/8, -39/2, -9/2, -11/2, -2, -13/4, -13/4, -5/4, 7/4
7, 11/2, 4, 11/2, 2, -1, -2, 0, 37/2, 5, 7/2, 1, 7/2, 9/2, 3/2, -1/2
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/8, 95/8, 93/8, 93/8, 63/8, 35/8, 17/8, -3/8, 45, 45/4, 43/4, 8, 13/2, 4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 0, 2, 2, 4, 3, 5/2, -1, 13/2, 7, 4, 3, 1, -1/2, -2, 0
41/2, 0, 2, 2, 4, 3, 5/2, -1, 13/2, 7, 4, 3, 1, -1/2, -2, 0
69/8, 27/8, 9/8, -13/8, -3/8, -23/8, 3/8, -25/8, -39/2, -7/4, -9/4, -11/2, -4, -1/2, -1/4, -1/4
69/8, 27/8, 9/8, -13/8, -3/8, -23/8, 3/8, -25/8, -39/2, -7/4, -9/4, -11/2, -4, -1/2, -1/4, -1/4
69/8, 27/8, 9/8, -13/8, -3/8, -23/8, 3/8, -25/8, -39/2, -7/4, -9/4, -11/2, -4, -1/2, -1/4, -1/4
39/4, -9/4, 5/4, 15/4, 17/4, 9/4, 9/4, -5/4, -77/4, -19/4, -17/4, -17/4, -7/4, -15/4, -5/4, 5/4
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 13, 47/4, 10, 8, 27/4, 3, 0, 185/4, 49/4, 21/2, 15/2, 13/2, 21/4, 3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 2, 5/2, 3/2, -3/2, -5/2, -1, 1/2, 19/2, 3, 7/2, 3/2, 3/2, -2, 1/2, 3/2
3/2, 2, 5/2, 3/2, -3/2, -5/2, -1, 1/2, 19/2, 3, 7/2, 3/2, 3/2, -2, 1/2, 3/2
17/8, 11/8, 33/8, 9/8, -11/8, -15/8, -15/8, -5/8, 101/4, 21/4, 13/2, 9, 6, 9/4, -1, -11/4
17/8, 11/8, 33/8, 9/8, -11/8, -15/8, -15/8, -5/8, 101/4, 21/4, 13/2, 9, 6, 9/4, -1, -11/4
17/8, 11/8, 33/8, 9/8, -11/8, -15/8, -15/8, -5/8, 101/4, 21/4, 13/2, 9, 6, 9/4, -1, -11/4
-95/4, -33/4, -27/4, -15/4, -23/4, -11/4, -7/4, 3/4, 75/2, 11, 9, 11/2, 15/2, 4, 1, -1/2
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 37/4, 17/2, 13/2, 13/4, 13/4, 9/4, -3/2, 229/4, 59/4, 55/4, 10, 35/4, 5, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/4, 35/4, 43/4, 29/4, 19/4, 11/4, 1/4, 13/4, 129/4, 21/4, 23/4, 21/4, 11/4, 21/4, 7/4, -1/4
137/4, 35/4, 43/4, 29/4, 19/4, 11/4, 1/4, 13/4, 129/4, 21/4, 23/4, 21/4, 11/4, 21/4, 7/4, -1/4
169/8, 63/8, 35/8, 25/8, 11/8, 23/8, 1/8, 9/8, -117/4, -7/4, -19/4, -15/2, -31/4, -9/2, -3/4, -3/4
169/8, 63/8, 35/8, 25/8, 11/8, 23/8, 1/8, 9/8, -117/4, -7/4, -19/4, -15/2, -31/4, -9/2, -3/4, -3/4
169/8, 63/8, 35/8, 25/8, 11/8, 23/8, 1/8, 9/8, -117/4, -7/4, -19/4, -15/2, -31/4, -9/2, -3/4, -3/4
-9/4, -25/4, -11/4, 1/4, -1/4, 1/4, 7/4, -3/4, 26, 7, 5, 11/2, 5, 3/2, -1, -1
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 97/8, 85/8, 59/8, 45/8, 25/8, 5/8, -1/8, 365/8, 95/8, 69/8, 69/8, 47/8, 39/8, 17/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39, 19/2, 8, 15/2, 4, 2, 0, -3, -27/4, 3/4, -1/4, -5/4, -5/4, 1/4, -7/4, -7/4
39, 19/2, 8, 15/2, 4, 2, 0, -3, -27/4, 3/4, -1/4, -5/4, -5/4, 1/4, -7/4, -7/4
421/8, 85/8, 107/8, 95/8, 65/8, 39/8, 9/8, -21/8, -15/8, -25/8, -19/8, 5/8, 35/8, 31/8, 9/8, 19/8
421/8, 85/8, 107/8, 95/8, 65/8, 39/8, 9/8, -21/8, -15/8, -25/8, -19/8, 5/8, 35/8, 31/8, 9/8, 19/8
421/8, 85/8, 107/8, 95/8, 65/8, 39/8, 9/8, -21/8, -15/8, -25/8, -19/8, 5/8, 35/8, 31/8, 9/8, 19/8
69/2, 23/2, 17/2, 17/2, 11/2, 5/2, 3/2, -1/2, 113/4, 25/4, 23/4, 15/4, 15/4, 9/4, -5/4, -7/4
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 39/4, 17/2, 13/2, 21/4, 9/4, 3/4, 0, 143/4, 39/4, 6, 6, 21/4, 21/4, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, -5/2, -1/2, 3/2, 7/2, 1/2, 3/2, -3/2, -7/2, -1, -2, 1, -3/2, -2, -3/2
3/2, 1/2, -5/2, -1/2, 3/2, 7/2, 1/2, 3/2, -3/2, -7/2, -1, -2, 1, -3/2, -2, -3/2
13/8, 23/8, -1/8, 3/8, -5/8, -33/8, -7/8, 11/8, 59/4, 3/4, 2, 3, 13/4, 1/4, -9/4, -3/4
13/8, 23/8, -1/8, 3/8, -5/8, -33/8, -7/8, 11/8, 59/4, 3/4, 2, 3, 13/4, 1/4, -9/4, -3/4
13/8, 23/8, -1/8, 3/8, -5/8, -33/8, -7/8, 11/8, 59/4, 3/4, 2, 3, 13/4, 1/4, -9/4, -3/4
103/4, 27/4, 13/4, 17/4, 11/4, -3/4, 7/4, -3/4, -1, 2, -1, 2, -1, 0, 0, 1
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/8, 115/8, 93/8, 83/8, 57/8, 41/8, 17/8, 3/8, 47, 23/2, 11, 37/4, 15/2, 15/4, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -5/2, -7/2, -9/2, -13/2, -7/2, -1/2, -1/2, -4, -4, -1/2, 2, 7/2, 0, -1/2, -1/2
-53/2, -5/2, -7/2, -9/2, -13/2, -7/2, -1/2, -1/2, -4, -4, -1/2, 2, 7/2, 0, -1/2, -1/2
-89/4, -17/4, -15/4, -23/4, -21/4, -9/4, -1/2, 1/2, 43/8, -9/8, 3/8, 1/8, 21/8, 45/8, 17/8, -9/8
-89/4, -17/4, -15/4, -23/4, -21/4, -9/4, -1/2, 1/2, 43/8, -9/8, 3/8, 1/8, 21/8, 45/8, 17/8, -9/8
-89/4, -17/4, -15/4, -23/4, -21/4, -9/4, -1/2, 1/2, 43/8, -9/8, 3/8, 1/8, 21/8, 45/8, 17/8, -9/8
2, 0, -3/2, -1, 5/2, 3/2, 0, -3/2, 3/2, 9/2, 5/2, 0, 1, -1, 1, 3/2
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/8, 121/8, 95/8, 89/8, 59/8, 33/8, 21/8, -1/8, 547/8, 131/8, 109/8, 105/8, 77/8, 51/8, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 6, 9/2, 13/2, 4, 13/2, 3, -1/2, -49/4, -15/4, -5/4, -3/4, -5/4, -7/4, 3/4, 5/4
28, 6, 9/2, 13/2, 4, 13/2, 3, -1/2, -49/4, -15/4, -5/4, -3/4, -5/4, -7/4, 3/4, 5/4
-69/8, -53/8, -41/8, -35/8, -5/8, 17/8, 7/8, -9/8, 185/8, 17/8, 31/8, 19/8, 31/8, 9/8, -1/8, -19/8
-69/8, -53/8, -41/8, -35/8, -5/8, 17/8, 7/8, -9/8, 185/8, 17/8, 31/8, 19/8, 31/8, 9/8, -1/8, -19/8
-69/8, -53/8, -41/8, -35/8, -5/8, 17/8, 7/8, -9/8, 185/8, 17/8, 31/8, 19/8, 31/8, 9/8, -1/8, -19/8
-9, -1, -5/2, -11/2, -2, -3/2, 0, -5/2, -33/2, -17/2, -11/2, -5/2, -1/2, 5/2, 3/2, -1/2
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, -1/2, 0, 0, 0, 0, 1/2, -1/2, -1/4, 0, 0, 0, 0, 0, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 3/2, 3/2, -1, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 3/2, 3/2, -1, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/4, 0, 0, 0, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/4, 0, 0, 0, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/4, 0, 0, 0, 1/4, 1/4, 1/4
1, -3/2, -1, 1/2, -1/2, 3/2, 1/2, 3/2, 3/2, 0, -3/2, -1, -1, 1, 1, -1
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 1/8, 5/8, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1, -1, 0, 2, -3/2, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1, -1, 0, 2, -3/2, -1/2, -1/2
1/4, -3/4, -1/2, -1/4, 0, 0, 3/4, 1, 1/4, 1/2, 3/4, 1, -1/4, -1/4, 0, 0
1/4, -3/4, -1/2, -1/4, 0, 0, 3/4, 1, 1/4, 1/2, 3/4, 1, -1/4, -1/4, 0, 0
1/4, -3/4, -1/2, -1/4, 0, 0, 3/4, 1, 1/4, 1/2, 3/4, 1, -1/4, -1/4, 0, 0
-5/4, 5/4, 3/4, 9/4, -3/4, 9/4, 5/4, 5/4, 3/2, 0, 2, 2, 0, -1/2, -1, 1
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/4, 0, 0, 1/4, 1/4, 1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -5/4, -1/4, -1/4, -1/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -5/4, -1/4, -1/4, -1/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/2, -1/2, -3/4, 1/2, 3/4, -1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/2, -1/2, -3/4, 1/2, 3/4, -1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/2, -1/2, -3/4, 1/2, 3/4, -1/4, 0
1/4, -3/4, 9/4, -5/4, -1/4, 1/4, 1/4, 1/4, -1, -3/2, 3/2, 1, 3/2, -3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -1/2, -1/2, -1/4, 0, 0, 0, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 1/2, 1/2, 1/2, 1, 1, -1/2, -1, 1/2, 2, -1, 1/2, 1, 2, 0
1/2, 1/2, 1/2, 1/2, 1/2, 1, 1, -1/2, -1, 1/2, 2, -1, 1/2, 1, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 9/8, 9/8, -1/8, 1/8, -3/8, -5/8, 7/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 9/8, 9/8, -1/8, 1/8, -3/8, -5/8, 7/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 9/8, 9/8, -1/8, 1/8, -3/8, -5/8, 7/8, 3/8
-3/2, -1, -1, -1, -1, -1/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 0, 0, 1/2, -5/8, -5/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 1/4, 1/4, 1/4, 1/4, 3/4, 7/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 1/4, 1/4, 1/4, 1/4, 3/4, 7/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/2, -1/4, 0, 1/4, 0, 1, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/2, -1/4, 0, 1/4, 0, 1, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/2, -1/4, 0, 1/4, 0, 1, 3/4
7/4, 1/4, 5/4, 5/4, 5/4, 3/4, -5/4, -5/4, 9/4, 3/4, 7/4, 1/4, 3/4, -5/4, 5/4, 1/4
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1, -1/2, 0, 0, 0, 0, 0, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, -1/2, 1/2, 1/2, 1/2, 1, 2, 3/4, 1/4, 1/4, 1/4, 1/4, 7/4, 5/4, 5/4
0, 1, -1/2, 1/2, 1/2, 1/2, 1, 2, 3/4, 1/4, 1/4, 1/4, 1/4, 7/4, 5/4, 5/4
3/4, 1/2, 0, 0, 0, 1/2, -3/4, 0, -1/2, -1/2, -1/4, 0, 3/4, -1/2, 0, 1
3/4, 1/2, 0, 0, 0, 1/2, -3/4, 0, -1/2, -1/2, -1/4, 0, 3/4, -1/2, 0, 1
3/4, 1/2, 0, 0, 0, 1/2, -3/4, 0, -1/2, -1/2, -1/4, 0, 3/4, -1/2, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -3/4, -1/4, 9/4, -1/4, -5/4, -1/4, -3/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, -3/2, 9/4, -1/4, 7/4, -3/4, 1/4, 1/4, 5/4, 5/4
1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2, -3/2, 9/4, -1/4, 7/4, -3/4, 1/4, 1/4, 5/4, 5/4
-1/8, -5/8, -3/8, -3/8, -3/8, 1/8, -5/8, -5/8, -3/8, 1/8, -5/8, 9/8, -3/8, 7/8, -3/8, 1/8
-1/8, -5/8, -3/8, -3/8, -3/8, 1/8, -5/8, -5/8, -3/8, 1/8, -5/8, 9/8, -3/8, 7/8, -3/8, 1/8
-1/8, -5/8, -3/8, -3/8, -3/8, 1/8, -5/8, -5/8, -3/8, 1/8, -5/8, 9/8, -3/8, 7/8, -3/8, 1/8
-1/2, 0, -3/2, -1, -1/2, 0, 2, -1/2, 1/2, 0, 0, 0, -1/2, 0, 1/2, -1/2
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, -1/2, -1/2, 0, 0, 0, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 0, 1/2, 1/2, 1/2, 1/2, 1, 3/2, -5/4, -3/4, -1/4, -3/4, 5/4, 7/4, 5/4, -5/4
-1/2, 0, 1/2, 1/2, 1/2, 1/2, 1, 3/2, -5/4, -3/4, -1/4, -3/4, 5/4, 7/4, 5/4, -5/4
-3/4, 1/4, -3/4, 1/4, 1/4, 1/4, -1/4, 1/4, 5/8, 7/8, -1/8, 1/8, 9/8, 7/8, 1/8, 7/8
-3/4, 1/4, -3/4, 1/4, 1/4, 1/4, -1/4, 1/4, 5/8, 7/8, -1/8, 1/8, 9/8, 7/8, 1/8, 7/8
-3/4, 1/4, -3/4, 1/4, 1/4, 1/4, -1/4, 1/4, 5/8, 7/8, -1/8, 1/8, 9/8, 7/8, 1/8, 7/8
1, 2, -1/2, -1/2, 1/2, 1, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/8, -1/8, -1/8, 1/8, 1/8, 3/8, 3/8, -1/2, -1/2, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -3/2, -1, -1/2, 0, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -3/2, -1, -1/2, 0, 1/2, 3/2
-5/8, 3/8, 3/8, 5/8, -1/8, 9/8, 5/8, 5/8, 1/4, -1/4, 0, 0, -1/2, 1/2, 0, -1/2
-5/8, 3/8, 3/8, 5/8, -1/8, 9/8, 5/8, 5/8, 1/4, -1/4, 0, 0, -1/2, 1/2, 0, -1/2
-5/8, 3/8, 3/8, 5/8, -1/8, 9/8, 5/8, 5/8, 1/4, -1/4, 0, 0, -1/2, 1/2, 0, -1/2
0, 1/2, 3/2, 0, 1/2, 1, 0, 3/2, 3/4, 9/4, -3/4, 3/4, 9/4, 7/4, 7/4, 9/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -5/8, -1/8, 1/8, 1/8, 1/8, 3/8, 5/8, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1, 2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1, 2, -1/2, 1/2
5/8, 7/8, -5/8, -5/8, 1/8, 3/8, 9/8, 9/8, -1/4, 1, 1/4, 3/4, -3/4, 0, 3/4, -3/4
5/8, 7/8, -5/8, -5/8, 1/8, 3/8, 9/8, 9/8, -1/4, 1, 1/4, 3/4, -3/4, 0, 3/4, -3/4
5/8, 7/8, -5/8, -5/8, 1/8, 3/8, 9/8, 9/8, -1/4, 1, 1/4, 3/4, -3/4, 0, 3/4, -3/4
-3/2, 3/2, 0, 1, -3/2, 1, 1/2, 2, 5/4, 3/4, -5/4, -5/4, 9/4, -1/4, 5/4, 1/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -3/8, -1/8, -1/8, -1/8, 1/8, 1/8, 5/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 0, 1/2, 1/2, 1, 1, -3/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, 0, 1/2, 1/2, 1, 1, -3/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
9/8, 9/8, 1/8, 1/8, -3/8, -3/8, 3/8, -5/8, 3/8, -5/8, -5/8, 5/8, 5/8, 9/8, -5/8, 9/8
9/8, 9/8, 1/8, 1/8, -3/8, -3/8, 3/8, -5/8, 3/8, -5/8, -5/8, 5/8, 5/8, 9/8, -5/8, 9/8
9/8, 9/8, 1/8, 1/8, -3/8, -3/8, 3/8, -5/8, 3/8, -5/8, -5/8, 5/8, 5/8, 9/8, -5/8, 9/8
1/4, -5/4, -5/4, 3/4, 1/4, 3/4, 7/4, 7/4, 9/4, 1/4, 9/4, 5/4, 9/4, 5/4, 3/4, -5/4
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, 0, 0, 0, 0, 0, 1, -5/8, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, -1, 0, 1, 3/2, 2, 1/2, 0, 0, -1, -1, 0, 0, 1, 1
1/2, 1/2, -1, 0, 1, 3/2, 2, 1/2, 0, 0, -1, -1, 0, 0, 1, 1
0, 0, 0, -3/4, 3/4, 1/2, 1/2, -1/2, -1/2, 1, 0, 0, 3/4, 1, 1/4, 1/2
0, 0, 0, -3/4, 3/4, 1/2, 1/2, -1/2, -1/2, 1, 0, 0, 3/4, 1, 1/4, 1/2
0, 0, 0, -3/4, 3/4, 1/2, 1/2, -1/2, -1/2, 1, 0, 0, 3/4, 1, 1/4, 1/2
-1, 0, 3/2, 2, 1/2, 1, 2, -1, 7/4, 1/4, -5/4, 5/4, 9/4, 5/4, 7/4, 3/4
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/8, -1/8, -1/8, -1/8, -1/8, -1/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, 0, 0, 0, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, 0, 0, 0, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
9/8, -5/8, -5/8, -5/8, 9/8, -5/8, 1/8, 1/8, -3/8, -1/8, -1/8, -1/8, 1/8, 5/8, 3/8, -3/8
9/8, -5/8, -5/8, -5/8, 9/8, -5/8, 1/8, 1/8, -3/8, -1/8, -1/8, -1/8, 1/8, 5/8, 3/8, -3/8
9/8, -5/8, -5/8, -5/8, 9/8, -5/8, 1/8, 1/8, -3/8, -1/8, -1/8, -1/8, 1/8, 5/8, 3/8, -3/8
-1, 2, -1/2, 1, 1/2, -1, 1, 2, 9/4, 1/4, 3/4, 7/4, 3/4, 9/4, -5/4, -3/4
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -5/4, 1/4, -3/4, -3/4, -1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -5/4, 1/4, -3/4, -3/4, -1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, 5/8, 7/8, -5/8, -1/8, 1/8, -5/8, 1/8, -1/8, -5/8, -5/8, -1/8, 9/8, -5/8, 3/8, 9/8
-3/8, 5/8, 7/8, -5/8, -1/8, 1/8, -5/8, 1/8, -1/8, -5/8, -5/8, -1/8, 9/8, -5/8, 3/8, 9/8
-3/8, 5/8, 7/8, -5/8, -1/8, 1/8, -5/8, 1/8, -1/8, -5/8, -5/8, -1/8, 9/8, -5/8, 3/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 3/2, 1/2, 0, 0, 2
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 7/4
1/2, -1/4, 0, 1/4, 3/4, 1, 3/4, 0, 0, -1/2, -1/4, 3/4, 0, 1/4, 1, -3/4
1/2, -1/4, 0, 1/4, 3/4, 1, 3/4, 0, 0, -1/2, -1/4, 3/4, 0, 1/4, 1, -3/4
1/2, -1/4, 0, 1/4, 3/4, 1, 3/4, 0, 0, -1/2, -1/4, 3/4, 0, 1/4, 1, -3/4
3/4, -5/4, 9/4, 3/4, 9/4, 9/4, 1/4, 3/4, 2, 3/2, 0, -1, -1, -1, -3/2, 1
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -3/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1, -1, -1/2, 0, 0, 3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1, -1, -1/2, 0, 0, 3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 0, -1/4, 3/4, 1/4, 1/2, -3/4, 1/4, -5/8, -3/8, 1/8, 3/8, 3/8, 9/8, 1/8, 7/8
1/4, 0, -1/4, 3/4, 1/4, 1/2, -3/4, 1/4, -5/8, -3/8, 1/8, 3/8, 3/8, 9/8, 1/8, 7/8
1/4, 0, -1/4, 3/4, 1/4, 1/2, -3/4, 1/4, -5/8, -3/8, 1/8, 3/8, 3/8, 9/8, 1/8, 7/8
2, 1, -1/2, 1, -1/2, -1, 2, 0, -5/4, 1/4, -1/4, -3/4, 5/4, 7/4, 5/4, -1/4
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, 0, 0, 0, 1/4, 1/4, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, -1/4, 1/4, 5/4, 5/4, 7/4, -1/4, 1/4, 1/4, 3/4, -1/4, 7/4, -3/4, 9/4
5/4, -5/4, -1/4, -1/4, 1/4, 5/4, 5/4, 7/4, -1/4, 1/4, 1/4, 3/4, -1/4, 7/4, -3/4, 9/4
9/8, 3/8, -3/8, -1/8, 1/8, 1/8, 3/8, 3/8, -5/8, -1/8, 3/8, -1/8, -5/8, -5/8, -3/8, -3/8
9/8, 3/8, -3/8, -1/8, 1/8, 1/8, 3/8, 3/8, -5/8, -1/8, 3/8, -1/8, -5/8, -5/8, -3/8, -3/8
9/8, 3/8, -3/8, -1/8, 1/8, 1/8, 3/8, 3/8, -5/8, -1/8, 3/8, -1/8, -5/8, -5/8, -3/8, -3/8
5/4, -5/4, -1/4, 9/4, 5/4, 9/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/4, 0, 0, 0, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, 1/2, 1/2, 1/2, -1, 0, 1, -1, -1/2, 2, 2, -1/2, 1/2, 1/2, -1
0, -1/2, 1/2, 1/2, 1/2, -1, 0, 1, -1, -1/2, 2, 2, -1/2, 1/2, 1/2, -1
7/8, 7/8, -5/8, -3/8, 3/8, 9/8, 9/8, -3/8, -1/4, -1/2, -3/4, 3/4, -1/4, -1/4, 1, -1/4
7/8, 7/8, -5/8, -3/8, 3/8, 9/8, 9/8, -3/8, -1/4, -1/2, -3/4, 3/4, -1/4, -1/4, 1, -1/4
7/8, 7/8, -5/8, -3/8, 3/8, 9/8, 9/8, -3/8, -1/4, -1/2, -3/4, 3/4, -1/4, -1/4, 1, -1/4
2, 3/2, 2, 1, 3/2, 2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -3/8, -3/8, -1/8, -1/8, -1/8, -1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1, 0, 1/2, 1/2, 3/2, 3/2, 3/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2
1/2, 1, 0, 1/2, 1/2, 3/2, 3/2, 3/2, 0, 0, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2
-3/4, 3/4, -3/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1, -1/4, -1/4, 1/2, 0, 1
-3/4, 3/4, -3/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1, -1/4, -1/4, 1/2, 0, 1
-3/4, 3/4, -3/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1, -1/4, -1/4, 1/2, 0, 1
-3/2, -1, 0, -3/2, 1, 1/2, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 0, 1/2, 1, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -3/4, 1/4, 1/4, 3/4, 7/4, -5/4, 7/4, -3/2, -1/2, 1/2, 1/2, 1/2, 1, 3/2, 1
5/4, -3/4, 1/4, 1/4, 3/4, 7/4, -5/4, 7/4, -3/2, -1/2, 1/2, 1/2, 1/2, 1, 3/2, 1
-3/4, 3/4, -1/4, 3/4, 1/4, 3/4, 3/4, 3/4, 1, -3/4, -1/4, 3/4, 3/4, 0, 1, 1/2
-3/4, 3/4, -1/4, 3/4, 1/4, 3/4, 3/4, 3/4, 1, -3/4, -1/4, 3/4, 3/4, 0, 1, 1/2
-3/4, 3/4, -1/4, 3/4, 1/4, 3/4, 3/4, 3/4, 1, -3/4, -1/4, 3/4, 3/4, 0, 1, 1/2
7/4, -1/4, 7/4, -5/4, -3/4, 3/4, 9/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 1/4, 1/2, 1/2, 3/4, -1/2, -1/2, 0, 1/4, 1/4, 1/4, 1/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -1/2, 1, -1, 0, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -1/2, 1, -1, 0, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
5/8, -3/8, 7/8, -3/8, 1/8, 5/8, 7/8, 1/8, -5/8, 1/8, 5/8, -5/8, -1/8, 3/8, 3/8, -5/8
5/8, -3/8, 7/8, -3/8, 1/8, 5/8, 7/8, 1/8, -5/8, 1/8, 5/8, -5/8, -1/8, 3/8, 3/8, -5/8
5/8, -3/8, 7/8, -3/8, 1/8, 5/8, 7/8, 1/8, -5/8, 1/8, 5/8, -5/8, -1/8, 3/8, 3/8, -5/8
7/4, 1/4, -3/4, 9/4, -3/4, 3/4, 3/4, -5/4, -1/2, 1/2, -1/2, -3/2, -3/2, -1/2, 3/2, 3/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -3/8, -3/8, -3/8, -1/8, -1/8, -1/8, 1/8, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, -1/4
-3/8, -5/8, -5/8, -5/8, -1/8, -1/8, 1/8, 3/8, 1, -1/2, 0, 0, -1/2, 1/2, 1/2, 1
-3/8, -5/8, -5/8, -5/8, -1/8, -1/8, 1/8, 3/8, 1, -1/2, 0, 0, -1/2, 1/2, 1/2, 1
-3/8, -5/8, -5/8, -5/8, -1/8, -1/8, 1/8, 3/8, 1, -1/2, 0, 0, -1/2, 1/2, 1/2, 1
1, 0, 1/2, 2, -1, 0, 1/2, 0, 1/2, 1/2, 0, 1/2, -3/2, -1, 3/2, -1/2
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, -1/2, -1/2, 0, 0, 0, 0, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -5/4, 7/4, -5/4, -1/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -5/4, 7/4, -5/4, -1/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -1/4, 3/4, 3/4, -3/4, 1/4, 1/4, 1/4, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 9/8, 7/8
-1/4, -1/4, 3/4, 3/4, -3/4, 1/4, 1/4, 1/4, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 9/8, 7/8
-1/4, -1/4, 3/4, 3/4, -3/4, 1/4, 1/4, 1/4, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 9/8, 7/8
-5/4, -5/4, -5/4, 3/4, 5/4, 3/4, 9/4, 7/4, 7/4, -1/4, 1/4, 3/4, 5/4, 5/4, 5/4, -1/4
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 1/4, 1/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1/2, 1/4, 1/2, 1/2, 3/4, 0, -1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, 3/8
0, 1/2, -1/2, 1/4, 1/2, 1/2, 3/4, 0, -1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, 3/8
0, 1/2, -1/2, 1/4, 1/2, 1/2, 3/4, 0, -1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, 3/8
5/4, 1/4, -1/4, 3/4, -1/4, 7/4, 9/4, 9/4, 1/2, 0, 0, 0, 1/2, 1, -1, -1
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, -1/2, -1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1/2, 1/2, 1/2, -1, -1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 2
-3/2, 1/2, 1/2, 1/2, -1, -1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 2
5/8, -1/8, 3/8, 5/8, 5/8, 9/8, -3/8, -3/8, 3/4, -1/2, 0, 3/4, -1/2, 1/2, 1, 1/2
5/8, -1/8, 3/8, 5/8, 5/8, 9/8, -3/8, -3/8, 3/4, -1/2, 0, 3/4, -1/2, 1/2, 1, 1/2
5/8, -1/8, 3/8, 5/8, 5/8, 9/8, -3/8, -3/8, 3/4, -1/2, 0, 3/4, -1/2, 1/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 3/2, -3/2, -1/2, 1/2
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 1/2, 1/2, 1/2, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 3/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, 1/2, 1/2, 1/2, -1, 1/2, 3/2, 1/2, -1, -1, 0, 0, 2, 1/2, 1
-1, -1/2, 1/2, 1/2, 1/2, -1, 1/2, 3/2, 1/2, -1, -1, 0, 0, 2, 1/2, 1
1/2, -3/4, -1/4, 1/2, 1/2, 1, -3/4, -3/4, -5/8, -3/8, 1/8, 1/8, 9/8, -5/8, 3/8, 3/8
1/2, -3/4, -1/4, 1/2, 1/2, 1, -3/4, -3/4, -5/8, -3/8, 1/8, 1/8, 9/8, -5/8, 3/8, 3/8
1/2, -3/4, -1/4, 1/2, 1/2, 1, -3/4, -3/4, -5/8, -3/8, 1/8, 1/8, 9/8, -5/8, 3/8, 3/8
3/2, 1/2, -1/2, -1/2, 1/2, -3/2, 1, 1, -3/2, 2, 0, -1, 2, 1, 1/2, -1
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, 0, 0, 1/4, 1/4, 1/2, 1, -1/2, -1/2, 0, 0, 0, 0, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, -1, 3/2, 3/2, 2, -3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, -1, 3/2, 3/2, 2, -3/2, -1
3/4, 1, 1/4, 1/2, -3/4, -1/4, -3/4, 1/4, 5/8, 9/8, -3/8, -3/8, -3/8, 5/8, -5/8, -1/8
3/4, 1, 1/4, 1/2, -3/4, -1/4, -3/4, 1/4, 5/8, 9/8, -3/8, -3/8, -3/8, 5/8, -5/8, -1/8
3/4, 1, 1/4, 1/2, -3/4, -1/4, -3/4, 1/4, 5/8, 9/8, -3/8, -3/8, -3/8, 5/8, -5/8, -1/8
5/4, -1/4, 7/4, 7/4, 9/4, 1/4, 9/4, 3/4, -5/4, 3/4, -3/4, 1/4, 9/4, 9/4, -3/4, 1/4
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, -5/8, -5/8, -5/8, -1/8, -1/8, 1/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, -1, -1/2, 0, 1, 1, 3/2, -1/4, 3/4, 9/4, 1/4, 1/4, 3/4, 5/4, 3/4
0, 0, -1, -1/2, 0, 1, 1, 3/2, -1/4, 3/4, 9/4, 1/4, 1/4, 3/4, 5/4, 3/4
0, -1/2, 1, 0, 1/2, -1/2, 0, -1/2, 1/4, 1/2, 1, 1/4, 1/4, -1/2, -1/2, 3/4
0, -1/2, 1, 0, 1/2, -1/2, 0, -1/2, 1/4, 1/2, 1, 1/4, 1/4, -1/2, -1/2, 3/4
0, -1/2, 1, 0, 1/2, -1/2, 0, -1/2, 1/4, 1/2, 1, 1/4, 1/4, -1/2, -1/2, 3/4
7/4, -5/4, -1/4, -5/4, 5/4, 9/4, 3/4, -1/4, -3/4, -5/4, 9/4, -5/4, 7/4, -5/4, 5/4, -3/4
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 1/4, 1/2, 1/2, 3/4, -1/2, -1/2, 0, 0, 0, 0, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, -5/4, 9/4, 5/4, -1/4, 3/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, -5/4, 9/4, 5/4, -1/4, 3/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/8, -5/8, 7/8, 5/8, 9/8, 1/8, 5/8, -5/8, -3/4, 1/4, -1/2, 0, 1/2, 1/2, 1, 0
-1/8, -5/8, 7/8, 5/8, 9/8, 1/8, 5/8, -5/8, -3/4, 1/4, -1/2, 0, 1/2, 1/2, 1, 0
-1/8, -5/8, 7/8, 5/8, 9/8, 1/8, 5/8, -5/8, -3/4, 1/4, -1/2, 0, 1/2, 1/2, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, 3/2, -1, -1, -3/2, -1/2, 2, -1
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, 1/4, 1/4, 3/4, 7/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, 1/4, 1/4, 3/4, 7/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/4, 0, 0, 3/4, -1/2, 1/2, 1, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, -3/8
0, -1/4, 0, 0, 3/4, -1/2, 1/2, 1, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, -3/8
0, -1/4, 0, 0, 3/4, -1/2, 1/2, 1, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 9/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 3/4, -3/4, 1/4, 1/4, 1/4, 5/4, 5/4, 3/4
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/4, 1/4, 1/2, 1/2, 1/2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, 1/4, 3/4, 5/4, 5/4, 5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, 1/4, 3/4, 5/4, 5/4, 5/4, 9/4
-1/8, 3/8, 7/8, 1/8, 1/8, -3/8, -3/8, 3/8, 7/8, -3/8, -3/8, 7/8, 1/8, 7/8, 7/8, 9/8
-1/8, 3/8, 7/8, 1/8, 1/8, -3/8, -3/8, 3/8, 7/8, -3/8, -3/8, 7/8, 1/8, 7/8, 7/8, 9/8
-1/8, 3/8, 7/8, 1/8, 1/8, -3/8, -3/8, 3/8, 7/8, -3/8, -3/8, 7/8, 1/8, 7/8, 7/8, 9/8
3/4, 5/4, 7/4, -3/4, -3/4, -5/4, 9/4, -5/4, -5/4, -3/4, 9/4, 7/4, -5/4, -1/4, 1/4, 5/4
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, -5/8, -5/8, -3/8, 1/8, 1/8, 1/8, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, -3/4, -5/4, 7/4, 7/4, -5/4, 5/4, 5/4, 7/4, -1/4
-5/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, -3/4, -5/4, 7/4, 7/4, -5/4, 5/4, 5/4, 7/4, -1/4
1/8, 1/8, 1/8, 3/8, -5/8, -1/8, 3/8, -3/8, -5/8, 9/8, -1/8, -1/8, 1/8, 1/8, -3/8, 7/8
1/8, 1/8, 1/8, 3/8, -5/8, -1/8, 3/8, -3/8, -5/8, 9/8, -1/8, -1/8, 1/8, 1/8, -3/8, 7/8
1/8, 1/8, 1/8, 3/8, -5/8, -1/8, 3/8, -3/8, -5/8, 9/8, -1/8, -1/8, 1/8, 1/8, -3/8, 7/8
-1, 1/2, 3/2, 1, 3/2, 1, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 1/4, 1/4, 1/4, 1/4, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 7/4, -5/4, -5/4, -1/4, -1/4, 1/4, -3/2, -1, 0, 1/2, 1/2, 1/2, 1/2, 1/2
-5/4, -3/4, 7/4, -5/4, -5/4, -1/4, -1/4, 1/4, -3/2, -1, 0, 1/2, 1/2, 1/2, 1/2, 1/2
9/8, 1/8, -1/8, 3/8, 9/8, -5/8, -5/8, 1/8, 1/4, 0, 0, -1/2, 0, -1/4, -1/4, 1/4
9/8, 1/8, -1/8, 3/8, 9/8, -5/8, -5/8, 1/8, 1/4, 0, 0, -1/2, 0, -1/4, -1/4, 1/4
9/8, 1/8, -1/8, 3/8, 9/8, -5/8, -5/8, 1/8, 1/4, 0, 0, -1/2, 0, -1/4, -1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 5/4, 5/4, 7/4, 5/4, -3/4, -3/4, 3/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 5/8, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, -1/4, 1/4, 5/4, 9/4, -3/4, 1/4, 0, 0, 1/2, 1, 1, 3/2, -1/2, 1/2
-3/4, -1/4, -1/4, 1/4, 5/4, 9/4, -3/4, 1/4, 0, 0, 1/2, 1, 1, 3/2, -1/2, 1/2
-1/4, -3/4, 1/4, 1/2, 1/4, 3/4, 0, 1/4, -3/8, 1/8, 9/8, 5/8, 9/8, 5/8, -5/8, -1/8
-1/4, -3/4, 1/4, 1/2, 1/4, 3/4, 0, 1/4, -3/8, 1/8, 9/8, 5/8, 9/8, 5/8, -5/8, -1/8
-1/4, -3/4, 1/4, 1/2, 1/4, 3/4, 0, 1/4, -3/8, 1/8, 9/8, 5/8, 9/8, 5/8, -5/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 1/2, 1, -3/2, 3/2, 1, -1
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -5/8, -1/8, -1/8, -1/8, 1/8, 3/8, 5/8, -5/8, -1/8, 1/8, 1/8, 1/8, 5/8, 5/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 0, 0, 2, 0, -1, 0, -1, -1/2, -1, 0, 2, 1, 2, 1/2
1/2, 1/2, 0, 0, 2, 0, -1, 0, -1, -1/2, -1, 0, 2, 1, 2, 1/2
1/4, 1/4, -1/2, -1/4, 1/4, 0, -1/2, -1/2, -1/8, -5/8, 5/8, 5/8, -3/8, 9/8, 1/8, 5/8
1/4, 1/4, -1/2, -1/4, 1/4, 0, -1/2, -1/2, -1/8, -5/8, 5/8, 5/8, -3/8, 9/8, 1/8, 5/8
1/4, 1/4, -1/2, -1/4, 1/4, 0, -1/2, -1/2, -1/8, -5/8, 5/8, 5/8, -3/8, 9/8, 1/8, 5/8
-3/2, -1/2, 2, 2, 2, 2, -1, 1, 3/2, 1/2, 2, -1/2, -3/2, -3/2, 1, -3/2
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/4, -1/4, 7/4, -3/4, -3/4, 1/4, 1/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, -1/4, 7/4, -3/4, -3/4, 1/4, 1/4, 9/4
-1/4, 0, 0, 0, 1/4, 1/2, 1/2, 0, 7/8, 9/8, -1/8, -5/8, 9/8, -5/8, 7/8, -1/8
-1/4, 0, 0, 0, 1/4, 1/2, 1/2, 0, 7/8, 9/8, -1/8, -5/8, 9/8, -5/8, 7/8, -1/8
-1/4, 0, 0, 0, 1/4, 1/2, 1/2, 0, 7/8, 9/8, -1/8, -5/8, 9/8, -5/8, 7/8, -1/8
-3/4, 3/4, 5/4, 7/4, 9/4, 7/4, -5/4, 9/4, 1/2, 2, 0, 2, 2, -1/2, 1, -1
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -3/8, -3/8, -3/8, -1/8, 1/8, 1/8, 1/8, -1/2, -1/2, 0, 0, 0, 0, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 0, 0, 1/2, 3/2
-1/4, -1/4, 1/4, 1/2, -1/2, -1/2, 0, 1/4, -1/2, 1/2, 0, -1/2, -1/2, 1, -1/2, -1/2
-1/4, -1/4, 1/4, 1/2, -1/2, -1/2, 0, 1/4, -1/2, 1/2, 0, -1/2, -1/2, 1, -1/2, -1/2
-1/4, -1/4, 1/4, 1/2, -1/2, -1/2, 0, 1/4, -1/2, 1/2, 0, -1/2, -1/2, 1, -1/2, -1/2
3/2, 0, -1/2, 1/2, -1/2, -3/2, 3/2, -1, 1, 2, 3/2, -3/2, 3/2, 1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1, -1, -1, 0, 0, 0, 2, 9/4, -3/4, -1/4, 1/4, 1/4, 1/4, 5/4, 3/4
-1, 1, -1, -1, 0, 0, 0, 2, 9/4, -3/4, -1/4, 1/4, 1/4, 1/4, 5/4, 3/4
3/4, 1/4, -1/2, -1/2, -1/2, 0, 3/4, 3/4, 7/8, -5/8, 5/8, -5/8, -5/8, -5/8, 3/8, -3/8
3/4, 1/4, -1/2, -1/2, -1/2, 0, 3/4, 3/4, 7/8, -5/8, 5/8, -5/8, -5/8, -5/8, 3/8, -3/8
3/4, 1/4, -1/2, -1/2, -1/2, 0, 3/4, 3/4, 7/8, -5/8, 5/8, -5/8, -5/8, -5/8, 3/8, -3/8
7/4, -5/4, -1/4, 3/4, -1/4, 7/4, 1/4, 9/4, 2, 1/2, 1, -1/2, 0, 0, -1, 2
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/4, -1/4, 0, 0, 0, 0, 1, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 1/4, 1/4, 1/4, 3/4, 3/4, 3/4, 3/4
1, 0, 0, -1/4, 1/4, 1/2, 3/4, -1/4, -1/2, 1/2, 1/2, 1, 0, 0, 1, 1/2
1, 0, 0, -1/4, 1/4, 1/2, 3/4, -1/4, -1/2, 1/2, 1/2, 1, 0, 0, 1, 1/2
1, 0, 0, -1/4, 1/4, 1/2, 3/4, -1/4, -1/2, 1/2, 1/2, 1, 0, 0, 1, 1/2
1/2, -3/2, -1/2, 1/2, 2, 3/2, -3/2, 1, 1/2, -1, 1, -1/2, 0, 0, -1, -1
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 1/8, 1/8, 1/8, 1/8, 3/8, 5/8, 9/8, -1/2, 0, 0, 0, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/2, -1, -1/2, 3/2, 1/2, -1/2, 0, 1/2, -1, -1, -1, 0, 0, 0, -1/2
3/2, -3/2, -1, -1/2, 3/2, 1/2, -1/2, 0, 1/2, -1, -1, -1, 0, 0, 0, -1/2
-3/4, 3/4, 1/2, -3/4, 3/4, 0, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2
-3/4, 3/4, 1/2, -3/4, 3/4, 0, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2
-3/4, 3/4, 1/2, -3/4, 3/4, 0, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3/2, 3/2, 1/2, 1, 3/2, 2
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/8, 1/8, 1/8, 1/8, 1/8, 3/8, 3/8, -1/2, 0, 0, 0, 0, 0, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1/2, 1/2, 1/2, 2, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1/2, 1/2, 1/2, 2, 0, 1/2
-3/4, 1/4, -3/4, -1/2, 1/4, 3/4, 1/4, 1, -1/4, 1/2, 3/4, -1/4, 3/4, 1/2, -3/4, -1/4
-3/4, 1/4, -3/4, -1/2, 1/4, 3/4, 1/4, 1, -1/4, 1/2, 3/4, -1/4, 3/4, 1/2, -3/4, -1/4
-3/4, 1/4, -3/4, -1/2, 1/4, 3/4, 1/4, 1, -1/4, 1/2, 3/4, -1/4, 3/4, 1/2, -3/4, -1/4
3/2, 2, 0, -1/2, -3/2, 0, 1, -1/2, 7/4, 9/4, -3/4, -5/4, 9/4, -3/4, 9/4, 1/4
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/8, -1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -1/4, -1/4, 3/4, 3/4, 3/4, -3/4, -3/4, -5/4, 9/4, -5/4, -5/4, -3/4, -1/4, 5/4, 5/4
-5/4, -1/4, -1/4, 3/4, 3/4, 3/4, -3/4, -3/4, -5/4, 9/4, -5/4, -5/4, -3/4, -1/4, 5/4, 5/4
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 1, 1/4, 1/2, 1/2, -3/4, 1/4, -3/4, 1/2
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 1, 1/4, 1/2, 1/2, -3/4, 1/4, -3/4, 1/2
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 1, 1/4, 1/2, 1/2, -3/4, 1/4, -3/4, 1/2
1, -1/2, 1/2, -1, -1, -1, 1/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 0, 1/4, 1/4, 1/4, 1/4, 1, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, 9/4, -5/4, -5/4, -1/4, -1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, 9/4, -5/4, -5/4, -1/4, -1/4, 3/4
5/8, 7/8, -5/8, -5/8, -1/8, -1/8, -1/8, 1/8, 0, -1/2, 1, 1/2, 1/2, -1/2, 1, 1
5/8, 7/8, -5/8, -5/8, -1/8, -1/8, -1/8, 1/8, 0, -1/2, 1, 1/2, 1/2, -1/2, 1, 1
5/8, 7/8, -5/8, -5/8, -1/8, -1/8, -1/8, 1/8, 0, -1/2, 1, 1/2, 1/2, -1/2, 1, 1
-1/2, 2, -3/2, 0, 1/2, 1/2, 1/2, -3/2, 2, -3/2, 0, -1, -1, 3/2, 0, -1
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/8, -1/8, -1/8, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/8, 5/8, 9/8, 1/8, 1/8, 3/8, 7/8, 5/8
-3/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/8, 5/8, 9/8, 1/8, 1/8, 3/8, 7/8, 5/8
-3/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 3/4, 1/8, 5/8, 9/8, 1/8, 1/8, 3/8, 7/8, 5/8
-1, 1/2, -1/2, -1/2, 1/2, 3/2, 1/2, -1, 7/4, -5/4, 3/4, -5/4, -1/4, 3/4, 9/4, 9/4
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, 0, 0, 0, 0, 0, 1, -3/8, -3/8, -1/8, -1/8, -1/8, -1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 3/2, -1, -1, -1, 0, 2, 2, 3/4, 3/4, -5/4, 3/4, 5/4, 7/4, 3/4, 9/4
3/2, 3/2, -1, -1, -1, 0, 2, 2, 3/4, 3/4, -5/4, 3/4, 5/4, 7/4, 3/4, 9/4
3/4, 3/4, 3/4, 3/4, 3/4, -3/4, 3/4, -3/4, 1/2, 3/4, 1/4, -1/2, 1, -1/4, -1/4, 1/2
3/4, 3/4, 3/4, 3/4, 3/4, -3/4, 3/4, -3/4, 1/2, 3/4, 1/4, -1/2, 1, -1/4, -1/4, 1/2
3/4, 3/4, 3/4, 3/4, 3/4, -3/4, 3/4, -3/4, 1/2, 3/4, 1/4, -1/2, 1, -1/4, -1/4, 1/2
1/4, 1/4, -3/4, -1/4, -1/4, 9/4, 3/4, -1/4, -1/4, -3/4, 1/4, 3/4, 9/4, 9/4, -3/4, -3/4
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, -1/2, -1/2, 0, 0, 1/4, 1/4, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -1/2, 2, -1/2, 1/2, 1/2, 1/2, 3/2, -3/2, 1/2, -1, -1, 0, 1, -1, -1
2, -1/2, 2, -1/2, 1/2, 1/2, 1/2, 3/2, -3/2, 1/2, -1, -1, 0, 1, -1, -1
3/4, 1/4, 1/4, -1/4, -3/4, -1/4, 1/4, 3/4, 7/8, 3/8, 3/8, 7/8, -5/8, -5/8, 1/8, 5/8
3/4, 1/4, 1/4, -1/4, -3/4, -1/4, 1/4, 3/4, 7/8, 3/8, 3/8, 7/8, -5/8, -5/8, 1/8, 5/8
3/4, 1/4, 1/4, -1/4, -3/4, -1/4, 1/4, 3/4, 7/8, 3/8, 3/8, 7/8, -5/8, -5/8, 1/8, 5/8
2, 1/2, 0, -3/2, -1, 3/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 1/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 3/2, 0, 3/2, 2, -1/2, 3/2, -5/4, -5/4, -1/4, -1/4, -1/4, -1/4, 3/4, 3/4
1/2, 1/2, 3/2, 0, 3/2, 2, -1/2, 3/2, -5/4, -5/4, -1/4, -1/4, -1/4, -1/4, 3/4, 3/4
7/8, 7/8, -5/8, 1/8, -3/8, 3/8, -3/8, -3/8, -1/2, 0, -1/2, -1/2, -1/2, 1/2, 0, 1/2
7/8, 7/8, -5/8, 1/8, -3/8, 3/8, -3/8, -3/8, -1/2, 0, -1/2, -1/2, -1/2, 1/2, 0, 1/2
7/8, 7/8, -5/8, 1/8, -3/8, 3/8, -3/8, -3/8, -1/2, 0, -1/2, -1/2, -1/2, 1/2, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 2, 0, 3/2, 2, 1/2, 0, 3/2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 1, 1, 1, 1, 1, 0, 0, 9/8, 11/8, 7/8, 5/8, 3/8, 3/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, 1/4, 1/4, 1/4, 1/4, 9/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, 1/4, 1/4, 1/4, 1/4, 9/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 0, 1/2, 0, 1, 1, 3/2, -1/2, 0, 3/2, 5/4, 1, 3/4, 3/4, 1, 3/4
3/2, 0, 1/2, 0, 1, 1, 3/2, -1/2, 0, 3/2, 5/4, 1, 3/4, 3/4, 1, 3/4
3/2, 0, 1/2, 0, 1, 1, 3/2, -1/2, 0, 3/2, 5/4, 1, 3/4, 3/4, 1, 3/4
-5/4, 1/4, 7/4, -5/4, -1/4, -1/4, 1/4, -1/4, -5/4, -1/4, 7/4, -3/4, 9/4, 5/4, 9/4, -5/4
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 7/8, 9/8, 9/8, 5/8, 3/8, 3/8, 1/8, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 7/4, -3/4, 1/4, 7/4, 1/4, 7/4, 1/4, 0, -1, 1, 0, 0, 0, 0, 0
-1/4, 7/4, -3/4, 1/4, 7/4, 1/4, 7/4, 1/4, 0, -1, 1, 0, 0, 0, 0, 0
1/8, -5/8, -5/8, 1/8, 5/8, -5/8, -3/8, -5/8, -5/8, 11/8, -1/8, 5/8, 5/8, 7/8, 7/8, 7/8
1/8, -5/8, -5/8, 1/8, 5/8, -5/8, -3/8, -5/8, -5/8, 11/8, -1/8, 5/8, 5/8, 7/8, 7/8, 7/8
1/8, -5/8, -5/8, 1/8, 5/8, -5/8, -3/8, -5/8, -5/8, 11/8, -1/8, 5/8, 5/8, 7/8, 7/8, 7/8
1, -3/2, 0, 1/2, 1, -1, 2, -1, 1/2, 2, 0, 1/2, 0, -1, 0, 1
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/2, -1/2, 1, 1, 1, 1, 1, 1, 11/8, 3/8, 5/8, 5/8, 5/8, 5/8, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 3/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 3/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -1/4, 3/4, 1/4, 1/2, 0, 1, 1, 5/8, 3/8, -1/8, 3/8, 5/8, 3/8, 3/8, 3/8
5/4, -1/4, 3/4, 1/4, 1/2, 0, 1, 1, 5/8, 3/8, -1/8, 3/8, 5/8, 3/8, 3/8, 3/8
5/4, -1/4, 3/4, 1/4, 1/2, 0, 1, 1, 5/8, 3/8, -1/8, 3/8, 5/8, 3/8, 3/8, 3/8
-1, -1, -1/2, -3/2, -1, 1, -1, 0, -5/4, 3/4, -5/4, 7/4, 1/4, 9/4, 7/4, 3/4
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 3/4, 1/2, 1/2, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, 7/4, -3/4, 5/4, 5/4, 3/4, 7/4, -3/4, 9/4, 5/4, 9/4, 5/4, 3/4, 5/4, -5/4
5/4, -5/4, 7/4, -3/4, 5/4, 5/4, 3/4, 7/4, -3/4, 9/4, 5/4, 9/4, 5/4, 3/4, 5/4, -5/4
1, 3/2, 0, -1/2, -1/2, 1, 1, -1/2, 5/4, 5/4, 3/2, 5/4, 3/2, 0, 3/2, 5/4
1, 3/2, 0, -1/2, -1/2, 1, 1, -1/2, 5/4, 5/4, 3/2, 5/4, 3/2, 0, 3/2, 5/4
1, 3/2, 0, -1/2, -1/2, 1, 1, -1/2, 5/4, 5/4, 3/2, 5/4, 3/2, 0, 3/2, 5/4
-1, -1, 1/2, 3/2, 1, 2, 2, 0, 7/4, 3/4, -1/4, -1/4, -5/4, 9/4, -5/4, -3/4
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
5/8, 5/8, 9/8, 9/8, 9/8, 5/8, 5/8, 1/8, 0, 1, 1, 1, 1, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 0, 1, 1/2, 2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 0, 1, 1/2, 2, 1/2, 1
-3/8, 1/8, 9/8, 1/8, 9/8, -1/8, 7/8, 1/8, -3/4, 3/4, 5/4, -3/4, 3/4, -1/4, 3/4, 1/4
-3/8, 1/8, 9/8, 1/8, 9/8, -1/8, 7/8, 1/8, -3/4, 3/4, 5/4, -3/4, 3/4, -1/4, 3/4, 1/4
-3/8, 1/8, 9/8, 1/8, 9/8, -1/8, 7/8, 1/8, -3/4, 3/4, 5/4, -3/4, 3/4, -1/4, 3/4, 1/4
1, 3/2, -1/2, 3/2, -1, 3/2, 1/2, 3/2, 5/4, -5/4, -3/4, -3/4, -5/4, -3/4, -1/4, 7/4
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1, 3/4, 1/2, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, -3/2, 2, -3/2, -3/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, -3/2, 2, -3/2, -3/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 0, -1/2, 3/4, 0, 1, 1/4, -3/4, -3/8, 9/8, 5/8, 5/8, 5/8, 5/8, 1/8, 1/8
5/4, 0, -1/2, 3/4, 0, 1, 1/4, -3/4, -3/8, 9/8, 5/8, 5/8, 5/8, 5/8, 1/8, 1/8
5/4, 0, -1/2, 3/4, 0, 1, 1/4, -3/4, -3/8, 9/8, 5/8, 5/8, 5/8, 5/8, 1/8, 1/8
1, 0, 3/2, -1, 3/2, -1, -1, -1, 9/4, -5/4, -1/4, 3/4, 3/4, 1/4, -5/4, 7/4
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z4_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1, 1, 1, 1, 0, 0, 3/2, -1/2, 3/4, 3/4, 1/2, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 3/2, 1/2, 1, -1/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 3/2, 1/2, 1, -1/2, 1/2, 0
7/8, 5/8, -5/8, 9/8, 9/8, 9/8, 3/8, -1/8, 0, 0, -1/4, 1/4, -1/2, 5/4, 3/4, 1
7/8, 5/8, -5/8, 9/8, 9/8, 9/8, 3/8, -1/8, 0, 0, -1/4, 1/4, -1/2, 5/4, 3/4, 1
7/8, 5/8, -5/8, 9/8, 9/8, 9/8, 3/8, -1/8, 0, 0, -1/4, 1/4, -1/2, 5/4, 3/4, 1
5/4, -5/4, -5/4, 7/4, -1/4, 5/4, 1/4, 9/4, 0, 2, 2, 1, 1/2, 0, 0, 3/2
end model 


==> anc/Z4_3_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 103/8, 91/8, 67/8, 45/8, 33/8, 11/8, -11/8, 251/8, 73/8, 71/8, 47/8, 29/8, 17/8, 9/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -6, -19/2, -7, -4, -3, 1/2, -1/4, -19, -5/4, -15/4, -9/4, -5/4, -15/4, -1, 11/4
-95/4, -6, -19/2, -7, -4, -3, 1/2, -1/4, -19, -5/4, -15/4, -9/4, -5/4, -15/4, -1, 11/4
-95/4, -6, -19/2, -7, -4, -3, 1/2, -1/4, -19, -5/4, -15/4, -9/4, -5/4, -15/4, -1, 11/4
-5, -3, -3/2, 1, 1/2, 2, -1/2, 5/2, -59/4, -17/4, -2, 1/4, -3/2, -4, -3/4, 3
-5, -3, -3/2, 1, 1/2, 2, -1/2, 5/2, -59/4, -17/4, -2, 1/4, -3/2, -4, -3/4, 3
-5, -3, -3/2, 1, 1/2, 2, -1/2, 5/2, -59/4, -17/4, -2, 1/4, -3/2, -4, -3/4, 3
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 19/2, 7, 7, 23/4, 21/4, 3/2, -1/4, 59/2, 35/4, 27/4, 19/4, 19/4, 3, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -17/8, 5/8, -17/8, -17/8, 1/8, 11/8, -19/8, 43/2, 8, 5, 8, 5, 11/4, 0, -1/4
-3/8, -17/8, 5/8, -17/8, -17/8, 1/8, 11/8, -19/8, 43/2, 8, 5, 8, 5, 11/4, 0, -1/4
-3/8, -17/8, 5/8, -17/8, -17/8, 1/8, 11/8, -19/8, 43/2, 8, 5, 8, 5, 11/4, 0, -1/4
-7/4, 9/4, 5/4, 1, -3/4, -9/4, -5/4, -3/2, 19/2, 23/4, 23/4, 19/4, 11/4, 1/4, -9/4, 1/2
-7/4, 9/4, 5/4, 1, -3/4, -9/4, -5/4, -3/2, 19/2, 23/4, 23/4, 19/4, 11/4, 1/4, -9/4, 1/2
-7/4, 9/4, 5/4, 1, -3/4, -9/4, -5/4, -3/2, 19/2, 23/4, 23/4, 19/4, 11/4, 1/4, -9/4, 1/2
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 49/4, 47/4, 8, 13/2, 11/4, 1, 1/2, 137/8, 53/8, 35/8, 27/8, 9/8, 9/8, 5/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 5/4, -3/4, -1/2, 9/4, 1/2, 3/4, 3/4, -15/8, -41/8, -13/8, -9/8, 9/8, -1/8, 9/8, -11/8
1/4, 5/4, -3/4, -1/2, 9/4, 1/2, 3/4, 3/4, -15/8, -41/8, -13/8, -9/8, 9/8, -1/8, 9/8, -11/8
1/4, 5/4, -3/4, -1/2, 9/4, 1/2, 3/4, 3/4, -15/8, -41/8, -13/8, -9/8, 9/8, -1/8, 9/8, -11/8
221/8, 29/8, 47/8, 41/8, 37/8, 41/8, 17/8, 3/8, -203/8, -39/8, -33/8, -33/8, -27/8, -19/8, -23/8, -3/8
221/8, 29/8, 47/8, 41/8, 37/8, 41/8, 17/8, 3/8, -203/8, -39/8, -33/8, -33/8, -27/8, -19/8, -23/8, -3/8
221/8, 29/8, 47/8, 41/8, 37/8, 41/8, 17/8, 3/8, -203/8, -39/8, -33/8, -33/8, -27/8, -19/8, -23/8, -3/8
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 8, 23/4, 23/4, 19/4, 3, 2, -1/2, 183/4, 49/4, 9, 29/4, 25/4, 11/4, 11/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/8, 17/8, 45/8, 15/8, -5/8, -9/8, -9/8, -7/8, -93/4, -19/4, -29/4, -19/4, -11/4, 1, 3/4, 1/2
81/8, 17/8, 45/8, 15/8, -5/8, -9/8, -9/8, -7/8, -93/4, -19/4, -29/4, -19/4, -11/4, 1, 3/4, 1/2
81/8, 17/8, 45/8, 15/8, -5/8, -9/8, -9/8, -7/8, -93/4, -19/4, -29/4, -19/4, -11/4, 1, 3/4, 1/2
-113/8, -17/8, -31/8, -43/8, -13/8, -15/8, -19/8, -5/8, 3, 1, -1/4, 1, 0, -3/4, 2, 1/2
-113/8, -17/8, -31/8, -43/8, -13/8, -15/8, -19/8, -5/8, 3, 1, -1/4, 1, 0, -3/4, 2, 1/2
-113/8, -17/8, -31/8, -43/8, -13/8, -15/8, -19/8, -5/8, 3, 1, -1/4, 1, 0, -3/4, 2, 1/2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 21/2, 10, 15/2, 6, 19/4, 2, 1, 277/8, 67/8, 49/8, 43/8, 39/8, 25/8, 9/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 5/2, -1/4, 7/2, 3, 0, 3/4, -3, 157/8, 29/8, 51/8, 41/8, 13/8, 19/8, 13/8, 1/8
33/2, 5/2, -1/4, 7/2, 3, 0, 3/4, -3, 157/8, 29/8, 51/8, 41/8, 13/8, 19/8, 13/8, 1/8
33/2, 5/2, -1/4, 7/2, 3, 0, 3/4, -3, 157/8, 29/8, 51/8, 41/8, 13/8, 19/8, 13/8, 1/8
29, 1/4, 15/4, 6, 3, 5, 5/2, -1, -17/4, 1, 5/4, 7/4, 3/4, -7/4, -1/2, 1/4
29, 1/4, 15/4, 6, 3, 5, 5/2, -1, -17/4, 1, 5/4, 7/4, 3/4, -7/4, -1/2, 1/4
29, 1/4, 15/4, 6, 3, 5, 5/2, -1, -17/4, 1, 5/4, 7/4, 3/4, -7/4, -1/2, 1/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 91/8, 75/8, 63/8, 35/8, 21/8, 9/8, 5/8, 185/8, 35/8, 25/8, 25/8, 25/8, 25/8, 15/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -9/4, -11/4, -3/4, 7/4, 3/4, -3/2, -1/2, 199/8, 85/8, 61/8, 37/8, 15/8, 13/8, 3/8, -13/8
-27/4, -9/4, -11/4, -3/4, 7/4, 3/4, -3/2, -1/2, 199/8, 85/8, 61/8, 37/8, 15/8, 13/8, 3/8, -13/8
-27/4, -9/4, -11/4, -3/4, 7/4, 3/4, -3/2, -1/2, 199/8, 85/8, 61/8, 37/8, 15/8, 13/8, 3/8, -13/8
-269/8, -55/8, -45/8, -49/8, -39/8, -15/8, -25/8, 1/8, -35/4, -7/2, -17/4, -9/4, 3/2, 15/4, 5/4, 1/4
-269/8, -55/8, -45/8, -49/8, -39/8, -15/8, -25/8, 1/8, -35/4, -7/2, -17/4, -9/4, 3/2, 15/4, 5/4, 1/4
-269/8, -55/8, -45/8, -49/8, -39/8, -15/8, -25/8, 1/8, -35/4, -7/2, -17/4, -9/4, 3/2, 15/4, 5/4, 1/4
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
297/8, 91/8, 77/8, 49/8, 49/8, 21/8, 7/8, -3/8, 77/2, 47/4, 9, 27/4, 4, 9/4, 1/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -5/2, -9/4, 5/4, -1/4, -1/4, 7/4, -1/4, -271/8, -37/8, -65/8, -53/8, -27/8, -19/8, -19/8, -5/8
2, -5/2, -9/4, 5/4, -1/4, -1/4, 7/4, -1/4, -271/8, -37/8, -65/8, -53/8, -27/8, -19/8, -19/8, -5/8
2, -5/2, -9/4, 5/4, -1/4, -1/4, 7/4, -1/4, -271/8, -37/8, -65/8, -53/8, -27/8, -19/8, -19/8, -5/8
117/8, 41/8, 43/8, 23/8, 25/8, 17/8, -13/8, -13/8, -5/4, -3/2, 0, -1/2, 2, -3/2, -1/4, 7/2
117/8, 41/8, 43/8, 23/8, 25/8, 17/8, -13/8, -13/8, -5/4, -3/2, 0, -1/2, 2, -3/2, -1/4, 7/2
117/8, 41/8, 43/8, 23/8, 25/8, 17/8, -13/8, -13/8, -5/4, -3/2, 0, -1/2, 2, -3/2, -1/4, 7/2
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/8, 89/8, 73/8, 71/8, 65/8, 45/8, 25/8, -5/8, 77/4, 27/4, 23/4, 9/2, 3/2, 3/4, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/8, 17/8, 41/8, 35/8, 13/8, 1/8, 1/8, 27/8, 55/2, 13/4, 13/2, 6, 4, 7/4, 0, 0
21/8, 17/8, 41/8, 35/8, 13/8, 1/8, 1/8, 27/8, 55/2, 13/4, 13/2, 6, 4, 7/4, 0, 0
21/8, 17/8, 41/8, 35/8, 13/8, 1/8, 1/8, 27/8, 55/2, 13/4, 13/2, 6, 4, 7/4, 0, 0
47/4, -9/4, 3/2, 4, 21/4, 3, 5/2, -5/4, -39/4, -17/4, -9/4, -1/2, 1/2, 3/4, 3/2, -1/2
47/4, -9/4, 3/2, 4, 21/4, 3, 5/2, -5/4, -39/4, -17/4, -9/4, -1/2, 1/2, 3/4, 3/2, -1/2
47/4, -9/4, 3/2, 4, 21/4, 3, 5/2, -5/4, -39/4, -17/4, -9/4, -1/2, 1/2, 3/4, 3/2, -1/2
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 105/8, 77/8, 67/8, 45/8, 19/8, 17/8, -7/8, 203/4, 11, 43/4, 9, 8, 21/4, 11/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -11/2, -11/2, -19/4, -3/2, -1/2, 3, 1/2, 221/8, 67/8, 61/8, 45/8, 45/8, 35/8, 21/8, 5/8
-57/4, -11/2, -11/2, -19/4, -3/2, -1/2, 3, 1/2, 221/8, 67/8, 61/8, 45/8, 45/8, 35/8, 21/8, 5/8
-57/4, -11/2, -11/2, -19/4, -3/2, -1/2, 3, 1/2, 221/8, 67/8, 61/8, 45/8, 45/8, 35/8, 21/8, 5/8
-17/2, 5/2, 2, -7/4, -2, -5/2, -3/4, 3/2, -35/4, -5/4, -7/4, -5/2, -15/4, -9/4, 1/4, -5/2
-17/2, 5/2, 2, -7/4, -2, -5/2, -3/4, 3/2, -35/4, -5/4, -7/4, -5/2, -15/4, -9/4, 1/4, -5/2
-17/2, 5/2, 2, -7/4, -2, -5/2, -3/4, 3/2, -35/4, -5/4, -7/4, -5/2, -15/4, -9/4, 1/4, -5/2
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 55/4, 43/4, 7, 23/4, 3, 3/2, 3/4, 163/4, 23/2, 41/4, 27/4, 21/4, 3, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 35/4, 23/4, 27/4, 17/4, 9/4, -1/4, 13/4, -59/4, -2, -3/2, -9/2, -25/4, -5/2, -7/4, -7/4
97/4, 35/4, 23/4, 27/4, 17/4, 9/4, -1/4, 13/4, -59/4, -2, -3/2, -9/2, -25/4, -5/2, -7/4, -7/4
97/4, 35/4, 23/4, 27/4, 17/4, 9/4, -1/4, 13/4, -59/4, -2, -3/2, -9/2, -25/4, -5/2, -7/4, -7/4
-19/8, -27/8, 1/8, -15/8, 7/8, 23/8, 5/8, 21/8, -141/8, -61/8, -51/8, -21/8, -11/8, -7/8, -7/8, -21/8
-19/8, -27/8, 1/8, -15/8, 7/8, 23/8, 5/8, 21/8, -141/8, -61/8, -51/8, -21/8, -11/8, -7/8, -7/8, -21/8
-19/8, -27/8, 1/8, -15/8, 7/8, 23/8, 5/8, 21/8, -141/8, -61/8, -51/8, -21/8, -11/8, -7/8, -7/8, -21/8
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 15, 25/2, 37/4, 27/4, 19/4, 5/2, -5/4, 279/8, 69/8, 63/8, 51/8, 37/8, 31/8, 19/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
199/8, 69/8, 45/8, 39/8, 33/8, 3/8, -1/8, 13/8, -21/8, -9/8, 5/8, 11/8, -3/8, 13/8, 17/8, 11/8
199/8, 69/8, 45/8, 39/8, 33/8, 3/8, -1/8, 13/8, -21/8, -9/8, 5/8, 11/8, -3/8, 13/8, 17/8, 11/8
199/8, 69/8, 45/8, 39/8, 33/8, 3/8, -1/8, 13/8, -21/8, -9/8, 5/8, 11/8, -3/8, 13/8, 17/8, 11/8
-87/4, -15/4, -17/4, -17/4, -5/4, -3/4, -7/4, 7/4, -437/8, -121/8, -109/8, -89/8, -63/8, -37/8, -27/8, 3/8
-87/4, -15/4, -17/4, -17/4, -5/4, -3/4, -7/4, 7/4, -437/8, -121/8, -109/8, -89/8, -63/8, -37/8, -27/8, 3/8
-87/4, -15/4, -17/4, -17/4, -5/4, -3/4, -7/4, 7/4, -437/8, -121/8, -109/8, -89/8, -63/8, -37/8, -27/8, 3/8
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/8, 77/8, 77/8, 49/8, 37/8, 33/8, 19/8, -11/8, 433/8, 99/8, 97/8, 67/8, 61/8, 33/8, 11/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/8, 43/8, 13/8, 35/8, 17/8, 13/8, -7/8, 23/8, -47/8, -27/8, -33/8, -13/8, -3/8, 9/8, -17/8, -13/8
47/8, 43/8, 13/8, 35/8, 17/8, 13/8, -7/8, 23/8, -47/8, -27/8, -33/8, -13/8, -3/8, 9/8, -17/8, -13/8
47/8, 43/8, 13/8, 35/8, 17/8, 13/8, -7/8, 23/8, -47/8, -27/8, -33/8, -13/8, -3/8, 9/8, -17/8, -13/8
139/8, 25/8, 53/8, 41/8, 39/8, 23/8, -1/8, -15/8, 29/8, 45/8, 35/8, 27/8, -3/8, -27/8, -3/8, 13/8
139/8, 25/8, 53/8, 41/8, 39/8, 23/8, -1/8, -15/8, 29/8, 45/8, 35/8, 27/8, -3/8, -27/8, -3/8, 13/8
139/8, 25/8, 53/8, 41/8, 39/8, 23/8, -1/8, -15/8, 29/8, 45/8, 35/8, 27/8, -3/8, -27/8, -3/8, 13/8
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 29/2, 43/4, 35/4, 11/2, 7/2, 11/4, 1/4, 165/4, 11, 39/4, 8, 17/4, 15/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/8, 53/8, 43/8, 27/8, 5/8, -5/8, -3/8, 27/8, 89/8, 25/8, 35/8, 9/8, -3/8, 5/8, 11/8, 9/8
37/8, 53/8, 43/8, 27/8, 5/8, -5/8, -3/8, 27/8, 89/8, 25/8, 35/8, 9/8, -3/8, 5/8, 11/8, 9/8
37/8, 53/8, 43/8, 27/8, 5/8, -5/8, -3/8, 27/8, 89/8, 25/8, 35/8, 9/8, -3/8, 5/8, 11/8, 9/8
-111/8, 3/8, -27/8, -41/8, -21/8, -19/8, 11/8, -19/8, 17/2, 17/4, 13/2, 13/4, 1/2, 1, 2, 3/2
-111/8, 3/8, -27/8, -41/8, -21/8, -19/8, 11/8, -19/8, 17/2, 17/4, 13/2, 13/4, 1/2, 1, 2, 3/2
-111/8, 3/8, -27/8, -41/8, -21/8, -19/8, 11/8, -19/8, 17/2, 17/4, 13/2, 13/4, 1/2, 1, 2, 3/2
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/4, 43/4, 43/4, 37/4, 29/4, 4, 5/2, -1/4, 157/4, 12, 33/4, 29/4, 4, 4, 9/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, 1, 3/4, -7/4, 1, -7/4, 3/4, -1/4, -71/8, -13/8, 13/8, -1/8, -9/8, -27/8, 3/8, -23/8
-15/4, 1, 3/4, -7/4, 1, -7/4, 3/4, -1/4, -71/8, -13/8, 13/8, -1/8, -9/8, -27/8, 3/8, -23/8
-15/4, 1, 3/4, -7/4, 1, -7/4, 3/4, -1/4, -71/8, -13/8, 13/8, -1/8, -9/8, -27/8, 3/8, -23/8
43/8, 5/8, 17/8, -1/8, 11/8, -13/8, -7/8, -7/8, -77/2, -11, -35/4, -29/4, -11/2, -3, -3/2, -1/2
43/8, 5/8, 17/8, -1/8, 11/8, -13/8, -7/8, -7/8, -77/2, -11, -35/4, -29/4, -11/2, -3, -3/2, -1/2
43/8, 5/8, 17/8, -1/8, 11/8, -13/8, -7/8, -7/8, -77/2, -11, -35/4, -29/4, -11/2, -3, -3/2, -1/2
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 111/8, 81/8, 73/8, 45/8, 21/8, 7/8, -1/8, 367/8, 115/8, 87/8, 61/8, 35/8, 19/8, 9/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/8, 61/8, 37/8, 17/8, -1/8, 25/8, 17/8, 1/8, 75/8, 11/8, -5/8, 3/8, 27/8, 3/8, -13/8, 3/8
95/8, 61/8, 37/8, 17/8, -1/8, 25/8, 17/8, 1/8, 75/8, 11/8, -5/8, 3/8, 27/8, 3/8, -13/8, 3/8
95/8, 61/8, 37/8, 17/8, -1/8, 25/8, 17/8, 1/8, 75/8, 11/8, -5/8, 3/8, 27/8, 3/8, -13/8, 3/8
-49/8, -5/8, -17/8, -27/8, -17/8, 1/8, 13/8, 5/8, -11, -11/2, -17/4, -2, 3/2, 7/2, -1/4, -1/2
-49/8, -5/8, -17/8, -27/8, -17/8, 1/8, 13/8, 5/8, -11, -11/2, -17/4, -2, 3/2, 7/2, -1/4, -1/2
-49/8, -5/8, -17/8, -27/8, -17/8, 1/8, 13/8, 5/8, -11, -11/2, -17/4, -2, 3/2, 7/2, -1/4, -1/2
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 103/8, 75/8, 61/8, 41/8, 25/8, 19/8, 7/8, 51/2, 5, 5, 5, 4, 7/2, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/8, 11/8, 39/8, 21/8, 29/8, 1/8, 13/8, -7/8, -79/8, -23/8, -23/8, -47/8, -29/8, 1/8, -13/8, -15/8
97/8, 11/8, 39/8, 21/8, 29/8, 1/8, 13/8, -7/8, -79/8, -23/8, -23/8, -47/8, -29/8, 1/8, -13/8, -15/8
97/8, 11/8, 39/8, 21/8, 29/8, 1/8, 13/8, -7/8, -79/8, -23/8, -23/8, -47/8, -29/8, 1/8, -13/8, -15/8
-2, 1, -3/2, 0, 1/2, 0, 1, -1, 205/8, 65/8, 41/8, 33/8, 19/8, 5/8, 9/8, -9/8
-2, 1, -3/2, 0, 1/2, 0, 1, -1, 205/8, 65/8, 41/8, 33/8, 19/8, 5/8, 9/8, -9/8
-2, 1, -3/2, 0, 1/2, 0, 1, -1, 205/8, 65/8, 41/8, 33/8, 19/8, 5/8, 9/8, -9/8
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/4, 63/4, 25/2, 10, 27/4, 5, 5/4, 1/2, 109/4, 31/4, 7, 15/4, 15/4, 3/2, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/4, -29/4, -4, -19/4, -23/4, -21/4, -3/2, 3/4, 37/4, 4, 17/4, 3/2, -3/2, 1/2, 3/2, 1/2
-93/4, -29/4, -4, -19/4, -23/4, -21/4, -3/2, 3/4, 37/4, 4, 17/4, 3/2, -3/2, 1/2, 3/2, 1/2
-93/4, -29/4, -4, -19/4, -23/4, -21/4, -3/2, 3/4, 37/4, 4, 17/4, 3/2, -3/2, 1/2, 3/2, 1/2
-13/2, -2, -1/2, -7/2, -9/2, -4, -1, -2, -279/8, -29/8, -55/8, -49/8, -33/8, -23/8, -15/8, 15/8
-13/2, -2, -1/2, -7/2, -9/2, -4, -1, -2, -279/8, -29/8, -55/8, -49/8, -33/8, -23/8, -15/8, 15/8
-13/2, -2, -1/2, -7/2, -9/2, -4, -1, -2, -279/8, -29/8, -55/8, -49/8, -33/8, -23/8, -15/8, 15/8
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
62, 31/2, 14, 41/4, 37/4, 25/4, 11/4, 1, 389/8, 71/8, 67/8, 67/8, 63/8, 49/8, 27/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -5, -7/2, -7/2, -2, 1/4, 5/4, 1, 83/4, 23/4, 3, 5/4, 9/2, 17/4, 7/4, 3/4
-19/2, -5, -7/2, -7/2, -2, 1/4, 5/4, 1, 83/4, 23/4, 3, 5/4, 9/2, 17/4, 7/4, 3/4
-19/2, -5, -7/2, -7/2, -2, 1/4, 5/4, 1, 83/4, 23/4, 3, 5/4, 9/2, 17/4, 7/4, 3/4
-3, 3, 0, 1, -5/2, -5/4, -3/4, 5/2, 47/8, -9/8, 17/8, -11/8, 17/8, -7/8, 3/8, 23/8
-3, 3, 0, 1, -5/2, -5/4, -3/4, 5/2, 47/8, -9/8, 17/8, -11/8, 17/8, -7/8, 3/8, 23/8
-3, 3, 0, 1, -5/2, -5/4, -3/4, 5/2, 47/8, -9/8, 17/8, -11/8, 17/8, -7/8, 3/8, 23/8
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 31/4, 21/4, 19/4, 15/4, 13/4, 9/4, -3/4, 173/4, 43/4, 37/4, 33/4, 23/4, 4, 2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/8, 41/8, 21/8, -5/8, 17/8, -13/8, 3/8, -1/8, 281/8, 21/8, 49/8, 65/8, 55/8, 37/8, 19/8, 5/8
73/8, 41/8, 21/8, -5/8, 17/8, -13/8, 3/8, -1/8, 281/8, 21/8, 49/8, 65/8, 55/8, 37/8, 19/8, 5/8
73/8, 41/8, 21/8, -5/8, 17/8, -13/8, 3/8, -1/8, 281/8, 21/8, 49/8, 65/8, 55/8, 37/8, 19/8, 5/8
39/4, 3/2, 0, 3, 5/2, 0, 7/4, -3/2, 17/2, -5/2, 1, -2, 1/2, 9/4, -1/4, -5/2
39/4, 3/2, 0, 3, 5/2, 0, 7/4, -3/2, 17/2, -5/2, 1, -2, 1/2, 9/4, -1/4, -5/2
39/4, 3/2, 0, 3, 5/2, 0, 7/4, -3/2, 17/2, -5/2, 1, -2, 1/2, 9/4, -1/4, -5/2
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 71/8, 65/8, 65/8, 45/8, 19/8, 11/8, -11/8, 201/8, 47/8, 47/8, 37/8, 17/8, 7/8, 3/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
263/8, 79/8, 53/8, 29/8, 49/8, 35/8, 7/8, -3/8, 15/2, 5/4, -3/4, 11/4, 4, 9/4, 5/4, -5/4
263/8, 79/8, 53/8, 29/8, 49/8, 35/8, 7/8, -3/8, 15/2, 5/4, -3/4, 11/4, 4, 9/4, 5/4, -5/4
263/8, 79/8, 53/8, 29/8, 49/8, 35/8, 7/8, -3/8, 15/2, 5/4, -3/4, 11/4, 4, 9/4, 5/4, -5/4
-83/2, -9, -19/2, -27/4, -23/4, -23/4, -2, 3/4, 87/8, -7/8, 17/8, 3/8, 15/8, -7/8, 5/8, -5/8
-83/2, -9, -19/2, -27/4, -23/4, -23/4, -2, 3/4, 87/8, -7/8, 17/8, 3/8, 15/8, -7/8, 5/8, -5/8
-83/2, -9, -19/2, -27/4, -23/4, -23/4, -2, 3/4, 87/8, -7/8, 17/8, 3/8, 15/8, -7/8, 5/8, -5/8
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 13, 49/4, 35/4, 5, 19/4, 9/4, -3/4, 139/4, 29/4, 7, 13/2, 21/4, 7/2, 9/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/8, 17/8, 9/8, 11/8, 39/8, 9/8, -9/8, -17/8, -89/4, -19/4, -17/4, -3/2, -19/4, -5/4, -7/4, 3/2
61/8, 17/8, 9/8, 11/8, 39/8, 9/8, -9/8, -17/8, -89/4, -19/4, -17/4, -3/2, -19/4, -5/4, -7/4, 3/2
61/8, 17/8, 9/8, 11/8, 39/8, 9/8, -9/8, -17/8, -89/4, -19/4, -17/4, -3/2, -19/4, -5/4, -7/4, 3/2
75/2, 45/4, 10, 13/2, 27/4, 4, 5/2, 1, -35, -7, -41/4, -17/2, -7, -15/4, -2, 3/2
75/2, 45/4, 10, 13/2, 27/4, 4, 5/2, 1, -35, -7, -41/4, -17/2, -7, -15/4, -2, 3/2
75/2, 45/4, 10, 13/2, 27/4, 4, 5/2, 1, -35, -7, -41/4, -17/2, -7, -15/4, -2, 3/2
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 97/8, 83/8, 65/8, 51/8, 41/8, 27/8, -3/8, 377/8, 95/8, 69/8, 69/8, 41/8, 27/8, 13/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
173/8, 35/8, 25/8, 37/8, 55/8, 29/8, 13/8, 13/8, 145/8, 35/8, 45/8, 19/8, 41/8, 13/8, -3/8, 5/8
173/8, 35/8, 25/8, 37/8, 55/8, 29/8, 13/8, 13/8, 145/8, 35/8, 45/8, 19/8, 41/8, 13/8, -3/8, 5/8
173/8, 35/8, 25/8, 37/8, 55/8, 29/8, 13/8, 13/8, 145/8, 35/8, 45/8, 19/8, 41/8, 13/8, -3/8, 5/8
345/8, 75/8, 57/8, 77/8, 47/8, 37/8, 21/8, 1/8, -75/8, -31/8, -13/8, 7/8, -17/8, -7/8, 5/8, 19/8
345/8, 75/8, 57/8, 77/8, 47/8, 37/8, 21/8, 1/8, -75/8, -31/8, -13/8, 7/8, -17/8, -7/8, 5/8, 19/8
345/8, 75/8, 57/8, 77/8, 47/8, 37/8, 21/8, 1/8, -75/8, -31/8, -13/8, 7/8, -17/8, -7/8, 5/8, 19/8
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/8, 85/8, 63/8, 55/8, 31/8, 19/8, 3/8, -1/8, 77/2, 35/4, 35/4, 21/4, 21/4, 13/4, 13/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 4, 6, 6, 13/4, 0, 0, -15/4, 1/4, 3/4, -1/4, -3/4, -3/4, 5/2, 5/4, -3/2
23, 4, 6, 6, 13/4, 0, 0, -15/4, 1/4, 3/4, -1/4, -3/4, -3/4, 5/2, 5/4, -3/2
23, 4, 6, 6, 13/4, 0, 0, -15/4, 1/4, 3/4, -1/4, -3/4, -3/4, 5/2, 5/4, -3/2
95/8, 17/8, -3/8, 7/8, 29/8, 23/8, 11/8, -3/8, 27/4, 15/4, 11/4, -1/4, -7/2, -5/4, 7/4, 1
95/8, 17/8, -3/8, 7/8, 29/8, 23/8, 11/8, -3/8, 27/4, 15/4, 11/4, -1/4, -7/2, -5/4, 7/4, 1
95/8, 17/8, -3/8, 7/8, 29/8, 23/8, 11/8, -3/8, 27/4, 15/4, 11/4, -1/4, -7/2, -5/4, 7/4, 1
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 53/4, 47/4, 10, 27/4, 5, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/8, -53/8, -35/8, -21/8, 9/8, 1/8, 1/8, -13/8, 413/8, 99/8, 95/8, 67/8, 67/8, 45/8, 21/8, 1/8
-145/8, -53/8, -35/8, -21/8, 9/8, 1/8, 1/8, -13/8, 413/8, 99/8, 95/8, 67/8, 67/8, 45/8, 21/8, 1/8
-145/8, -53/8, -35/8, -21/8, 9/8, 1/8, 1/8, -13/8, 413/8, 99/8, 95/8, 67/8, 67/8, 45/8, 21/8, 1/8
57/8, -23/8, 1/8, 1/8, 17/8, 15/8, -1/8, -15/8, 9, 0, -2, 1, -5/4, 3/2, 3/4, -3
57/8, -23/8, 1/8, 1/8, 17/8, 15/8, -1/8, -15/8, 9, 0, -2, 1, -5/4, 3/2, 3/4, -3
57/8, -23/8, 1/8, 1/8, 17/8, 15/8, -1/8, -15/8, 9, 0, -2, 1, -5/4, 3/2, 3/4, -3
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 10, 31/4, 6, 4, 9/4, 7/4, 0, 54, 27/2, 13, 39/4, 17/2, 5, 9/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31, -47/4, -9, -21/4, -23/4, -9/4, -3/4, -1/4, 37, 29/4, 7/2, 7, 25/4, 6, 5/2, -1
-31, -47/4, -9, -21/4, -23/4, -9/4, -3/4, -1/4, 37, 29/4, 7/2, 7, 25/4, 6, 5/2, -1
-31, -47/4, -9, -21/4, -23/4, -9/4, -3/4, -1/4, 37, 29/4, 7/2, 7, 25/4, 6, 5/2, -1
105/4, 11/2, 17/4, 6, 5/2, 3, 1/2, -2, -359/8, -105/8, -85/8, -55/8, -47/8, -17/8, 9/8, 3/8
105/4, 11/2, 17/4, 6, 5/2, 3, 1/2, -2, -359/8, -105/8, -85/8, -55/8, -47/8, -17/8, 9/8, 3/8
105/4, 11/2, 17/4, 6, 5/2, 3, 1/2, -2, -359/8, -105/8, -85/8, -55/8, -47/8, -17/8, 9/8, 3/8
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 83/8, 77/8, 55/8, 43/8, 19/8, 13/8, 1/8, 357/8, 105/8, 75/8, 55/8, 33/8, 15/8, 15/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/8, 13/8, 15/8, -11/8, -9/8, -21/8, -15/8, -11/8, 89/8, 19/8, 23/8, 41/8, 27/8, 13/8, -7/8, -5/8
-41/8, 13/8, 15/8, -11/8, -9/8, -21/8, -15/8, -11/8, 89/8, 19/8, 23/8, 41/8, 27/8, 13/8, -7/8, -5/8
-41/8, 13/8, 15/8, -11/8, -9/8, -21/8, -15/8, -11/8, 89/8, 19/8, 23/8, 41/8, 27/8, 13/8, -7/8, -5/8
133/4, 31/4, 37/4, 29/4, 21/4, 15/4, 11/4, -1/4, 105/8, 7/8, -3/8, 21/8, 27/8, 17/8, 13/8, 5/8
133/4, 31/4, 37/4, 29/4, 21/4, 15/4, 11/4, -1/4, 105/8, 7/8, -3/8, 21/8, 27/8, 17/8, 13/8, 5/8
133/4, 31/4, 37/4, 29/4, 21/4, 15/4, 11/4, -1/4, 105/8, 7/8, -3/8, 21/8, 27/8, 17/8, 13/8, 5/8
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
645/8, 165/8, 143/8, 113/8, 83/8, 55/8, 27/8, -3/8, 379/8, 69/8, 69/8, 65/8, 57/8, 45/8, 15/8, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
169/8, 31/8, 53/8, 25/8, 11/8, 17/8, 11/8, 11/8, -22, -23/4, -7, -13/4, -5/2, -1, 0, 3
169/8, 31/8, 53/8, 25/8, 11/8, 17/8, 11/8, 11/8, -22, -23/4, -7, -13/4, -5/2, -1, 0, 3
169/8, 31/8, 53/8, 25/8, 11/8, 17/8, 11/8, 11/8, -22, -23/4, -7, -13/4, -5/2, -1, 0, 3
163/8, 69/8, 47/8, 19/8, 25/8, 37/8, 17/8, -1/8, -163/8, 11/8, -13/8, -41/8, -33/8, -13/8, -23/8, 7/8
163/8, 69/8, 47/8, 19/8, 25/8, 37/8, 17/8, -1/8, -163/8, 11/8, -13/8, -41/8, -33/8, -13/8, -23/8, 7/8
163/8, 69/8, 47/8, 19/8, 25/8, 37/8, 17/8, -1/8, -163/8, 11/8, -13/8, -41/8, -33/8, -13/8, -23/8, 7/8
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 9, 29/4, 19/4, 9/2, 4, 9/4, -1/2, 277/8, 77/8, 51/8, 49/8, 35/8, 9/8, 9/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-371/8, -113/8, -103/8, -77/8, -51/8, -51/8, -23/8, 1/8, 35/8, -1/8, 25/8, 13/8, -15/8, 13/8, 13/8, -15/8
-371/8, -113/8, -103/8, -77/8, -51/8, -51/8, -23/8, 1/8, 35/8, -1/8, 25/8, 13/8, -15/8, 13/8, 13/8, -15/8
-371/8, -113/8, -103/8, -77/8, -51/8, -51/8, -23/8, 1/8, 35/8, -1/8, 25/8, 13/8, -15/8, 13/8, 13/8, -15/8
25/2, -5/4, 1, 4, 15/4, 7/4, 1, -9/4, 22, 15/2, 11/2, 17/4, 11/2, 13/4, 9/4, 3/4
25/2, -5/4, 1, 4, 15/4, 7/4, 1, -9/4, 22, 15/2, 11/2, 17/4, 11/2, 13/4, 9/4, 3/4
25/2, -5/4, 1, 4, 15/4, 7/4, 1, -9/4, 22, 15/2, 11/2, 17/4, 11/2, 13/4, 9/4, 3/4
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
393/8, 109/8, 97/8, 67/8, 39/8, 17/8, 17/8, 13/8, 137/2, 17, 59/4, 12, 17/2, 25/4, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/8, 33/8, 29/8, 33/8, 13/8, 7/8, -5/8, 19/8, -25/4, 11/4, -1/2, -13/4, -7/4, 1, 1/4, 5/4
39/8, 33/8, 29/8, 33/8, 13/8, 7/8, -5/8, 19/8, -25/4, 11/4, -1/2, -13/4, -7/4, 1, 1/4, 5/4
39/8, 33/8, 29/8, 33/8, 13/8, 7/8, -5/8, 19/8, -25/4, 11/4, -1/2, -13/4, -7/4, 1, 1/4, 5/4
11/4, 15/4, 17/4, 3/4, -7/4, -5/4, -5/4, -5/4, 221/8, 33/8, 31/8, 49/8, 35/8, 33/8, 3/8, -17/8
11/4, 15/4, 17/4, 3/4, -7/4, -5/4, -5/4, -5/4, 221/8, 33/8, 31/8, 49/8, 35/8, 33/8, 3/8, -17/8
11/4, 15/4, 17/4, 3/4, -7/4, -5/4, -5/4, -5/4, 221/8, 33/8, 31/8, 49/8, 35/8, 33/8, 3/8, -17/8
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/8, 103/8, 87/8, 87/8, 59/8, 49/8, 29/8, 1/8, 395/8, 109/8, 83/8, 57/8, 57/8, 39/8, 19/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 5/4, 15/4, 7/2, 3/4, 3/2, -7/4, -1/4, -17/2, -7/2, -1/2, 1, 1, 9/4, 1/2, 13/4
59/4, 5/4, 15/4, 7/2, 3/4, 3/2, -7/4, -1/4, -17/2, -7/2, -1/2, 1, 1, 9/4, 1/2, 13/4
59/4, 5/4, 15/4, 7/2, 3/4, 3/2, -7/4, -1/4, -17/2, -7/2, -1/2, 1, 1, 9/4, 1/2, 13/4
45/4, -1/4, 9/4, 19/4, 5/4, 13/4, -1/4, 11/4, 213/8, 27/8, 45/8, 21/8, 21/8, 15/8, 17/8, -7/8
45/4, -1/4, 9/4, 19/4, 5/4, 13/4, -1/4, 11/4, 213/8, 27/8, 45/8, 21/8, 21/8, 15/8, 17/8, -7/8
45/4, -1/4, 9/4, 19/4, 5/4, 13/4, -1/4, 11/4, 213/8, 27/8, 45/8, 21/8, 21/8, 15/8, 17/8, -7/8
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
339/8, 93/8, 69/8, 49/8, 47/8, 27/8, 17/8, 3/8, 239/4, 14, 53/4, 41/4, 37/4, 11/2, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -1/4, 0, 3/4, 7/4, 0, -1/4, -29/4, -11/4, -1/4, -7/2, -9/4, 5/4, 9/4, -1
-7/4, -5/4, -1/4, 0, 3/4, 7/4, 0, -1/4, -29/4, -11/4, -1/4, -7/2, -9/4, 5/4, 9/4, -1
-7/4, -5/4, -1/4, 0, 3/4, 7/4, 0, -1/4, -29/4, -11/4, -1/4, -7/2, -9/4, 5/4, 9/4, -1
13/2, 1/2, 7/2, 7/4, 1, 3, -1/4, 1, 59/8, -21/8, -3/8, -9/8, 21/8, 13/8, 3/8, -7/8
13/2, 1/2, 7/2, 7/4, 1, 3, -1/4, 1, 59/8, -21/8, -3/8, -9/8, 21/8, 13/8, 3/8, -7/8
13/2, 1/2, 7/2, 7/4, 1, 3, -1/4, 1, 59/8, -21/8, -3/8, -9/8, 21/8, 13/8, 3/8, -7/8
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/8, 67/8, 49/8, 23/8, 21/8, 9/8, 9/8, -9/8, 62, 33/2, 57/4, 11, 17/2, 6, 5/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/8, -49/8, -23/8, -29/8, -3/8, 5/8, 1/8, 9/8, 3/8, 9/8, 29/8, -1/8, 1/8, 5/8, 5/8, -7/8
-131/8, -49/8, -23/8, -29/8, -3/8, 5/8, 1/8, 9/8, 3/8, 9/8, 29/8, -1/8, 1/8, 5/8, 5/8, -7/8
-131/8, -49/8, -23/8, -29/8, -3/8, 5/8, 1/8, 9/8, 3/8, 9/8, 29/8, -1/8, 1/8, 5/8, 5/8, -7/8
-181/8, -35/8, -9/8, -35/8, -21/8, -13/8, 7/8, 19/8, 119/4, 11/2, 27/4, 29/4, 17/4, 5/4, 2, 5/4
-181/8, -35/8, -9/8, -35/8, -21/8, -13/8, 7/8, 19/8, 119/4, 11/2, 27/4, 29/4, 17/4, 5/4, 2, 5/4
-181/8, -35/8, -9/8, -35/8, -21/8, -13/8, 7/8, 19/8, 119/4, 11/2, 27/4, 29/4, 17/4, 5/4, 2, 5/4
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z4_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/8, 93/8, 83/8, 55/8, 37/8, 33/8, 9/8, -7/8, 303/8, 75/8, 71/8, 55/8, 43/8, 27/8, 11/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/4, 15/4, 3/4, 3, 17/4, 13/4, 7/4, -1, 17/2, 11/4, 9/4, 7/4, -3/4, -2, -1/4, -1/4
95/4, 15/4, 3/4, 3, 17/4, 13/4, 7/4, -1, 17/2, 11/4, 9/4, 7/4, -3/4, -2, -1/4, -1/4
95/4, 15/4, 3/4, 3, 17/4, 13/4, 7/4, -1, 17/2, 11/4, 9/4, 7/4, -3/4, -2, -1/4, -1/4
3/4, 1/4, -7/4, -2, 3/4, -3/4, 5/4, -1, -31/8, -41/8, -29/8, -13/8, 7/8, 9/8, -1/8, -1/8
3/4, 1/4, -7/4, -2, 3/4, -3/4, 5/4, -1, -31/8, -41/8, -29/8, -13/8, 7/8, 9/8, -1/8, -1/8
3/4, 1/4, -7/4, -2, 3/4, -3/4, 5/4, -1, -31/8, -41/8, -29/8, -13/8, 7/8, 9/8, -1/8, -1/8
end model 


==> anc/Z6-II_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 10, 43/6, 41/6, 20/3, 13/3, 2, -2/3, 30, 26/3, 20/3, 19/3, 3, 8/3, 2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -16/3, -7, -13/3, -4, -3, -2/3, -7/3, 19/2, 7/6, 7/6, -1/6, -1/2, 19/6, 3/2, -11/6
-26, -16/3, -7, -13/3, -4, -3, -2/3, -7/3, 19/2, 7/6, 7/6, -1/6, -1/2, 19/6, 3/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -25/4, -13/4, 1/4, 11/4, 7/4, -5/4, -9/4, -19/2, -1/2, 3/2, -3/2, -9/2, -3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 59/4, 137/12, 33/4, 85/12, 19/4, 43/12, 1/4, 188/3, 15, 83/6, 12, 53/6, 17/3, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 5, 25/3, 5, 2, -4/3, -2/3, -3, -37/3, 4/3, -1, -7/3, -10/3, -2, 5/3, 2/3
24, 5, 25/3, 5, 2, -4/3, -2/3, -3, -37/3, 4/3, -1, -7/3, -10/3, -2, 5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -7/4, 1/4, 7/4, 5/4, -7/4, 1/4, -9/4, -29/4, -13/4, -3/4, 5/4, 1/4, -7/4, -3/4, 1/4
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 137/12, 97/12, 65/12, 43/12, 37/12, 13/12, 1/4, 95/2, 35/3, 11, 22/3, 13/2, 25/6, 2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 47/6, 37/6, 17/6, -5/6, 11/6, -1/2, 13/6, 53/2, 1/2, 5/2, 7/2, 11/2, 11/2, 5/2, -1/2
29/2, 47/6, 37/6, 17/6, -5/6, 11/6, -1/2, 13/6, 53/2, 1/2, 5/2, 7/2, 11/2, 11/2, 5/2, -1/2
-13/4, 11/4, 7/4, -5/4, -7/4, -9/4, -11/4, 3/4, -13, 0, -5/2, -3, -5, -7/2, -1/2, -5/2
49/4, -3/4, -3/4, 9/4, 7/4, 9/4, 3/4, -7/4, -4, -3, -5/2, -1, -4, -3/2, 1/2, -1/2
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/12, 33/4, 79/12, 79/12, 37/12, 25/12, 17/12, -3/4, 119/3, 32/3, 32/3, 8, 25/6, 3, 5/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 31/6, 31/6, 7/2, 7/2, 13/6, 7/6, -5/2, 1/3, 7/3, -2/3, 0, -2/3, 1, -5/3, 0
53/2, 31/6, 31/6, 7/2, 7/2, 13/6, 7/6, -5/2, 1/3, 7/3, -2/3, 0, -2/3, 1, -5/3, 0
5/2, 1/2, -5/2, 1/2, -1/2, -1/2, 3/2, -3/2, 35/2, 11/2, 7/2, 1/2, 7/2, 1/2, 1/2, -3/2
-57/2, -21/2, -17/2, -11/2, -3, -4, -1/2, -3/2, 17, 5, 5, 5, 11/2, 4, 1, 5/2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/6, 7, 20/3, 17/3, 25/6, 1, 1/2, 1/2, 827/12, 197/12, 175/12, 151/12, 113/12, 85/12, 13/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -5/3, -13/3, -2/3, -2/3, 7/3, -1/3, -7/3, -65/3, -5, -13/3, -13/3, -5/3, -7/3, -1, 1
-5, -5/3, -13/3, -2/3, -2/3, 7/3, -1/3, -7/3, -65/3, -5, -13/3, -13/3, -5/3, -7/3, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 29/4, 17/4, 7/4, -7/4, -13/4, -9/4, -5/4, -3/2, -2, 0, 3, 3, -1/2, -1, -2
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 119/12, 97/12, 23/4, 59/12, 43/12, 37/12, -5/12, 231/4, 57/4, 155/12, 127/12, 33/4, 61/12, 41/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/2, -19/6, -35/6, -25/6, -43/6, -23/6, -13/6, -5/6, 26/3, 22/3, 11/3, 4/3, -4/3, -2/3, -1/3, -2/3
-63/2, -19/6, -35/6, -25/6, -43/6, -23/6, -13/6, -5/6, 26/3, 22/3, 11/3, 4/3, -4/3, -2/3, -1/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -23/2, -19/2, -13/2, -7/2, -1, 0, 0, -16, -1, -4, -3/2, -3/2, -3, -1/2, -5/2
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 113/12, 103/12, 77/12, 43/12, 9/4, 5/4, 5/4, 127/3, 53/6, 17/2, 25/3, 19/3, 10/3, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
86/3, 6, 20/3, 8, 17/3, 8/3, 4/3, -1/3, -69/2, -35/6, -9/2, -15/2, -31/6, -5/2, -5/2, -1/6
86/3, 6, 20/3, 8, 17/3, 8/3, 4/3, -1/3, -69/2, -35/6, -9/2, -15/2, -31/6, -5/2, -5/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 17/4, 25/4, 25/4, 11/4, 1/4, 1/4, 5/4, -1, 7/2, 3/2, 2, 1, -3/2, 1/2, 3
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/12, 85/12, 59/12, 41/12, 25/12, 13/12, 7/12, -1/12, 269/6, 29/3, 29/3, 20/3, 16/3, 7/2, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 3, 13/3, 7/3, 1/3, 1, -4/3, -2/3, 13/6, -1/6, -1/6, -3/2, -13/6, -1/2, 11/6, 11/6
37/3, 3, 13/3, 7/3, 1/3, 1, -4/3, -2/3, 13/6, -1/6, -1/6, -3/2, -13/6, -1/2, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 7/2, 2, -3/2, 2, 1/2, -3/2, 2, -39/2, -2, -3, -11/2, -13/2, -7/2, -1, -2
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 39/4, 113/12, 89/12, 53/12, 35/12, 23/12, 3/4, 185/6, 9, 43/6, 13/2, 4, 7/6, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -1/2, -5/6, -23/6, -17/6, -19/6, -7/6, -5/6, -73/6, -7/2, -5/2, 7/6, 5/2, -5/6, -7/6, 11/6
-65/6, -1/2, -5/6, -23/6, -17/6, -19/6, -7/6, -5/6, -73/6, -7/2, -5/2, 7/6, 5/2, -5/6, -7/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -7, -4, -5, -3/2, -7/2, -2, 1/2, 16, 3, 5, 4, 3, 3, 1, 1
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 211/12, 55/4, 41/4, 101/12, 71/12, 29/12, 11/12, 629/12, 155/12, 45/4, 97/12, 21/4, 53/12, 7/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 19/6, 17/6, 17/6, 3/2, 23/6, 11/6, -7/6, -23/6, 13/6, -1/2, -13/6, -11/2, -11/6, 1/2, 7/6
143/6, 19/6, 17/6, 17/6, 3/2, 23/6, 11/6, -7/6, -23/6, 13/6, -1/2, -13/6, -11/2, -11/6, 1/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -9/4, 5/4, -1/4, -15/4, -21/4, -7/4, -7/4, -11/4, -1/4, -9/4, -19/4, -13/4, -3/4, 9/4, -5/4
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 173/12, 149/12, 131/12, 89/12, 17/4, 19/12, 5/12, 89/3, 9, 13/2, 16/3, 25/6, 23/6, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 8/3, 1/3, 7/3, 4/3, 4, 7/3, 0, 275/6, 65/6, 17/2, 37/6, 37/6, 29/6, 7/6, -3/2
47/3, 8/3, 1/3, 7/3, 4/3, 4, 7/3, 0, 275/6, 65/6, 17/2, 37/6, 37/6, 29/6, 7/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/4, -15/4, -27/4, -17/4, -3/4, -1/4, 9/4, 3/4, 2, -7/2, -4, -2, 3/2, 7/2, 1/2, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65/2, 31/3, 41/6, 31/6, 23/6, 19/6, 7/3, -1/6, 667/12, 51/4, 43/4, 101/12, 27/4, 27/4, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 13/6, -7/6, -5/6, 1/6, -17/6, 1/6, 3/2, 19, 7, 4, 17/3, 2, -1/3, 0, 10/3
3/2, 13/6, -7/6, -5/6, 1/6, -17/6, 1/6, 3/2, 19, 7, 4, 17/3, 2, -1/3, 0, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -33/4, -23/4, -17/4, -15/4, -23/4, -9/4, -3/4, 41/4, 9/4, 17/4, 11/4, 17/4, 3/4, -7/4, -3/4
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 173/12, 137/12, 33/4, 27/4, 47/12, 13/4, 7/12, 337/12, 83/12, 83/12, 21/4, 35/12, 25/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 4, 6, 13/3, 5/3, -2, -1/3, 4/3, 140/3, 28/3, 20/3, 31/3, 26/3, 20/3, 10/3, -1/3
11, 4, 6, 13/3, 5/3, -2, -1/3, 4/3, 140/3, 28/3, 20/3, 31/3, 26/3, 20/3, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 1/4, 13/4, 13/4, 3/4, 3/4, -5/4, 7/4, 7/2, 5/2, 5/2, 3/2, -3/2, 3/2, 1, 0
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
58, 12, 23/2, 65/6, 28/3, 17/3, 3, 1/3, 123/2, 29/2, 41/3, 11, 59/6, 37/6, 7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/6, -55/6, -55/6, -11/2, -23/6, -5/6, 1/6, 3/2, -55/2, -17/2, -37/6, -25/6, -7/6, 1/6, -17/6, 1/6
-203/6, -55/6, -55/6, -11/2, -23/6, -5/6, 1/6, 3/2, -55/2, -17/2, -37/6, -25/6, -7/6, 1/6, -17/6, 1/6
-51/4, -5/4, -11/4, -11/4, -25/4, -11/4, 3/4, 3/4, 3/2, -1/2, 0, 3/2, 0, -2, -1, 1/2
-6, -2, -2, -4, -2, -1, -2, -1, -3/2, -3/2, -9/2, -3/2, 3/2, 7/2, 1/2, 3/2
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/12, 139/12, 139/12, 37/4, 97/12, 17/4, 25/12, -11/12, 499/12, 143/12, 109/12, 27/4, 27/4, 47/12, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 25/6, 19/6, 3/2, -11/6, -23/6, -7/6, -5/6, -35/6, 11/6, -11/6, -1/2, -1/2, 5/6, 1/2, 1/6
17/6, 25/6, 19/6, 3/2, -11/6, -23/6, -7/6, -5/6, -35/6, 11/6, -11/6, -1/2, -1/2, 5/6, 1/2, 1/6
-7, 3/2, -2, -9/2, -4, -1, 5/2, 1/2, 109/4, 17/4, 15/4, 27/4, 19/4, 5/4, -3/4, -1/4
-27/2, -6, -13/2, -5, -5/2, -1/2, 2, 0, -93/4, -25/4, -23/4, -27/4, -15/4, -1/4, 11/4, 1/4
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
142/3, 29/2, 25/2, 53/6, 6, 7/3, 1/2, -1/3, 511/12, 53/4, 115/12, 109/12, 67/12, 15/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -9/2, -5/2, -9/2, -3/2, 1/6, -3/2, -7/6, -49/3, -4, -1/3, -1/3, -10/3, -2, 1, 0
-25/2, -9/2, -5/2, -9/2, -3/2, 1/6, -3/2, -7/6, -49/3, -4, -1/3, -1/3, -10/3, -2, 1, 0
2, -1, 2, 1, -1/2, -3/2, -3, 0, -77/4, -17/4, -9/4, -19/4, -9/4, -3/4, 1/4, -3/4
39/4, 13/4, -1/4, 3/4, 1/4, 9/4, 1/4, 3/4, 43/4, 17/4, 3/4, 17/4, 3/4, 7/4, -5/4, -5/4
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 73/6, 35/3, 31/3, 41/6, 5, 2, 5/6, 617/12, 149/12, 139/12, 113/12, 83/12, 37/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 22/3, 25/3, 22/3, 20/3, 3, 5/3, 4/3, 1/3, 0, 11/3, 1/3, -2, 1, 8/3, -2/3
83/3, 22/3, 25/3, 22/3, 20/3, 3, 5/3, 4/3, 1/3, 0, 11/3, 1/3, -2, 1, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 11/2, 7/2, 3/2, -2, -1, 5/2, -1, -23/4, -13/4, -17/4, -3/4, 9/4, 7/4, -1/4, 13/4
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 23/3, 43/6, 19/3, 6, 3, 11/6, 1, 193/4, 121/12, 39/4, 37/4, 33/4, 19/4, 17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 43/6, 41/6, 37/6, 7/2, 17/6, 7/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 43/6, 41/6, 37/6, 7/2, 17/6, 7/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 15/4, 7/4, -5/4, 5/4, 19/4, 13/4, -1/4, -27/4, 3/4, -9/4, -3/4, -3/4, -1/4, -7/4, 7/4
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 79/6, 28/3, 28/3, 8, 29/6, 7/6, 7/6, 301/6, 25/2, 32/3, 23/3, 23/3, 19/3, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -2/3, -4, -13/3, -7/3, -5/3, -1, -2, -1/3, 11/3, 7/3, -2/3, -2/3, -7/3, -4/3, -2/3
-12, -2/3, -4, -13/3, -7/3, -5/3, -1, -2, -1/3, 11/3, 7/3, -2/3, -2/3, -7/3, -4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 2, 3/2, -3/2, 1/2, 1/2, 0, -1/2, 101/4, 25/4, 19/4, 27/4, 23/4, 9/4, 5/4, -9/4
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 45/4, 41/4, 77/12, 23/4, 49/12, 5/12, 1/4, 619/12, 173/12, 161/12, 121/12, 89/12, 43/12, 29/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -16/3, -17/3, -20/3, -10/3, -2/3, -2, 1/3, -19/6, -29/6, -11/6, 1/6, 19/6, 5/6, -5/6, 7/6
-52/3, -16/3, -17/3, -20/3, -10/3, -2/3, -2, 1/3, -19/6, -29/6, -11/6, 1/6, 19/6, 5/6, -5/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -6, -7/2, 0, -7/2, -5/2, -1, -1/2, 95/4, 17/4, 9/4, 7/4, 21/4, 19/4, 9/4, -5/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 49/4, 113/12, 109/12, 23/4, 35/12, 7/4, 1/12, 65/2, 20/3, 20/3, 20/3, 11/3, 4/3, 4/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -49/6, -15/2, -11/2, -15/2, -23/6, -3/2, 7/6, 1/2, 7/2, 1/2, -1/2, 3/2, 1/2, 1/2, -1/2
-57/2, -49/6, -15/2, -11/2, -15/2, -23/6, -3/2, 7/6, 1/2, 7/2, 1/2, -1/2, 3/2, 1/2, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 1, 9/2, 5, 13/2, 3, 0, -2, 63/4, 9/4, 17/4, 5/4, 9/4, 3/4, -9/4, -1/4
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 73/6, 12, 31/3, 53/6, 16/3, 11/6, 11/6, 385/12, 89/12, 85/12, 83/12, 67/12, 31/12, 25/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/6, 43/6, 17/2, 35/6, 17/6, 5/2, 13/6, 1/2, 15/2, 1/6, -1/2, 3/2, 5/6, -1/6, -1/2, -13/6
163/6, 43/6, 17/2, 35/6, 17/6, 5/2, 13/6, 1/2, 15/2, 1/6, -1/2, 3/2, 5/6, -1/6, -1/2, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -10, -8, -11/2, -3, -5/2, 0, -3, -37/4, -13/4, -17/4, -11/4, -7/4, -3/4, 3/4, 5/4
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 41/3, 35/3, 31/3, 15/2, 25/6, 13/6, 5/6, 77/2, 53/6, 8, 15/2, 9/2, 13/6, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -4/3, -1/3, 2/3, -2/3, -8/3, -4/3, -5/3, 4, 8/3, 4/3, 1, -2, 4/3, -2, -1/3
-8/3, -4/3, -1/3, 2/3, -2/3, -8/3, -4/3, -5/3, 4, 8/3, 4/3, 1, -2, 4/3, -2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/4, 25/4, 25/4, 39/4, 25/4, 11/4, 1/4, -3/4, 17/2, 11/2, 5, 5/2, 1/2, -5/2, -3/2, 2
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 79/6, 21/2, 10, 8, 29/6, 8/3, 7/6, 485/12, 29/4, 85/12, 77/12, 77/12, 49/12, 23/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-58/3, -16/3, -4, -22/3, -14/3, -2, -1/3, -1/3, -5/6, -11/6, -13/6, -1/6, -17/6, -3/2, -1/2, -5/6
-58/3, -16/3, -4, -22/3, -14/3, -2, -1/3, -1/3, -5/6, -11/6, -13/6, -1/6, -17/6, -3/2, -1/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 5, 13/2, 9/2, 7, 4, 7/2, 0, -33, -15/2, -11/2, -6, -5, -7/2, -3/2, -1
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/6, 44/3, 29/2, 67/6, 10, 13/2, 17/6, -1/2, 235/6, 73/6, 9, 20/3, 6, 3, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/3, -5/3, 4/3, 5, 2, -1, -1, -1/3, 63/2, 17/2, 11/2, 35/6, 5/2, 11/2, 17/6, 1/2
11/3, -5/3, 4/3, 5, 2, -1, -1, -1/3, 63/2, 17/2, 11/2, 35/6, 5/2, 11/2, 17/6, 1/2
113/4, 45/4, 35/4, 27/4, 15/4, 1/4, -5/4, -7/4, -61/2, -15/2, -11/2, -7, -9/2, -7/2, 0, 3/2
63/4, 11/4, 17/4, 17/4, 13/4, 11/4, 9/4, -5/4, 2, 2, 2, 3/2, 0, 1, -3/2, -2
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 34/3, 34/3, 26/3, 19/3, 17/6, 8/3, 5/6, 353/6, 15, 27/2, 34/3, 15/2, 9/2, 1, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 13/3, 7/3, 11/3, 3, 5/3, 3, -1/3, -113/6, -7/2, -9/2, -13/6, -5/2, -5/6, -1/2, 1/6
19, 13/3, 7/3, 11/3, 3, 5/3, 3, -1/3, -113/6, -7/2, -9/2, -13/6, -5/2, -5/6, -1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -7/4, 1/4, -7/4, -21/4, -9/4, 5/4, 5/4, -13/2, -2, -1/2, -1/2, 1/2, -2, 0, -2
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 35/3, 19/2, 37/6, 35/6, 4, 10/3, -1/2, 195/4, 51/4, 119/12, 103/12, 27/4, 41/12, 9/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 7/6, 11/6, -11/6, 5/6, 25/6, 13/6, 5/6, -26/3, -2/3, 2/3, -5/3, -5/3, -10/3, -4/3, -4/3
27/2, 7/6, 11/6, -11/6, 5/6, 25/6, 13/6, 5/6, -26/3, -2/3, 2/3, -5/3, -5/3, -10/3, -4/3, -4/3
-9/2, -3, -2, 1/2, -1/2, 3/2, -1/2, 1/2, 14, 6, 7/2, 4, 4, 1, 1, -1/2
16, -1, 2, -1, 2, 5, 2, -1, 6, 1, 2, 1, -2, -3, 0, -1
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 73/6, 32/3, 47/6, 5, 23/6, 4/3, -7/6, 535/12, 115/12, 107/12, 31/4, 53/12, 43/12, 29/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/3, -8/3, -4, -16/3, -25/3, -14/3, -7/3, 1/3, 17/6, 23/6, 11/6, -5/6, -11/6, -13/6, -5/6, -17/6
-73/3, -8/3, -4, -16/3, -25/3, -14/3, -7/3, 1/3, 17/6, 23/6, 11/6, -5/6, -11/6, -13/6, -5/6, -17/6
5, 3, 1/2, 1, -2, -5/2, 1/2, -5/2, -149/4, -37/4, -31/4, -29/4, -35/4, -21/4, -11/4, -3/4
47/2, 11/2, 3, 11/2, 9/2, 5, 2, 0, -1/4, 19/4, 13/4, -1/4, -11/4, 3/4, -3/4, 9/4
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/12, 61/4, 55/4, 125/12, 27/4, 25/4, 29/12, 1/4, 117/4, 29/4, 61/12, 53/12, 53/12, 31/12, 5/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, -1/6, 7/6, 5/2, 5/6, 1/2, -3/2, -5/6, 43/3, 11/3, 6, 7/3, 4/3, -4/3, -1, 0
15/2, -1/6, 7/6, 5/2, 5/6, 1/2, -3/2, -5/6, 43/3, 11/3, 6, 7/3, 4/3, -4/3, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-121/4, -31/4, -37/4, -25/4, -17/4, -7/4, 7/4, 3/4, 2, 7/2, 1, 3, 1, 2, -1/2, 2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/3, 89/6, 37/3, 71/6, 8, 9/2, 7/2, 1/3, 87/2, 19/2, 55/6, 8, 15/2, 11/3, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 2/3, 2/3, 4/3, 10/3, 7/3, 1/3, -5/3, 155/6, 53/6, 15/2, 25/6, 29/6, 29/6, 11/6, 1/6
31/3, 2/3, 2/3, 4/3, 10/3, 7/3, 1/3, -5/3, 155/6, 53/6, 15/2, 25/6, 29/6, 29/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 13/2, 4, 3/2, 3/2, 4, 1, -2, 93/4, 25/4, 27/4, 17/4, 13/4, 5/4, -7/4, 3/4
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 41/4, 39/4, 101/12, 91/12, 73/12, 35/12, 11/12, 55/3, 29/6, 11/3, 7/3, 11/6, 4/3, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
175/6, 37/6, 13/2, 37/6, 7/2, 3/2, 7/6, 5/2, -15/2, -11/6, -19/6, -7/6, -17/6, -1/2, -17/6, 1/2
175/6, 37/6, 13/2, 37/6, 7/2, 3/2, 7/6, 5/2, -15/2, -11/6, -19/6, -7/6, -17/6, -1/2, -17/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 4, 1/2, 7/2, 3, 9/2, 3/2, 3/2, 29, 10, 13/2, 6, 4, 6, 5/2, -1
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/12, 139/12, 137/12, 95/12, 73/12, 53/12, 5/4, -7/12, 121/2, 103/6, 83/6, 11, 59/6, 6, 5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, -3/2, 11/6, 25/6, 25/6, 19/6, 5/6, -1/6, 13/2, -17/6, 5/6, -1/2, 5/6, 9/2, 13/6, 7/6
77/6, -3/2, 11/6, 25/6, 25/6, 19/6, 5/6, -1/6, 13/2, -17/6, 5/6, -1/2, 5/6, 9/2, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -3, -3, -3/2, 0, 0, 0, -3/2, -13, -7/2, -5/2, -7/2, -1/2, 1/2, -1/2, -3
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 9, 37/6, 14/3, 25/6, 25/6, 1, -1, 551/12, 43/4, 43/4, 33/4, 65/12, 21/4, 19/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, 11/6, 1/6, 23/6, 11/2, 11/6, -1/2, 13/6, 101/6, 43/6, 9/2, 9/2, 7/2, 11/6, -1/2, -1/2
47/6, 11/6, 1/6, 23/6, 11/2, 11/6, -1/2, 13/6, 101/6, 43/6, 9/2, 9/2, 7/2, 11/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -5/2, -5, -4, -3, 1/2, 0, -5/2, -63/4, -21/4, -17/4, -11/4, -3/4, 9/4, -1/4, 7/4
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 83/6, 23/2, 47/6, 16/3, 4, 13/6, 0, 205/6, 9, 25/3, 29/6, 9/2, 9/2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 13/6, 7/2, 31/6, 3/2, -1/2, -1/2, 11/6, 47/3, 4, 13/3, 10/3, 2/3, -2, 2/3, -2
65/6, 13/6, 7/2, 31/6, 3/2, -1/2, -1/2, 11/6, 47/3, 4, 13/3, 10/3, 2/3, -2, 2/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 3/2, 7/2, 3/2, -1, -2, -5/2, 0, -10, -3/2, -9/2, -5, -3/2, -2, -1/2, 2
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/4, 33/4, 71/12, 59/12, 37/12, 25/12, 17/12, -13/12, 51, 79/6, 59/6, 49/6, 13/2, 31/6, 4/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/6, -29/6, -23/6, -3/2, -23/6, -11/6, -13/6, -1/6, 11/6, -1/6, 7/6, 5/6, 7/6, 11/6, -1/6, 17/6
-91/6, -29/6, -23/6, -3/2, -23/6, -11/6, -13/6, -1/6, 11/6, -1/6, 7/6, 5/6, 7/6, 11/6, -1/6, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 23/4, 11/4, 3/4, -7/4, -7/4, 3/4, -7/4, -7, -2, -4, -2, -5/2, 0, 0, 7/2
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/6, 37/3, 19/2, 8, 15/2, 29/6, 19/6, 1/2, 99/2, 25/2, 19/2, 23/3, 20/3, 14/3, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -5/3, -5/3, -2/3, -4, -5/3, -4/3, -17/2, 1/2, -5/2, 1/2, -5/2, -9/2, -3/2, 1/2
-6, -5/3, -5/3, -5/3, -2/3, -4, -5/3, -4/3, -17/2, 1/2, -5/2, 1/2, -5/2, -9/2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 7/4, 15/4, 5/4, -3/4, -9/4, -3/4, 9/4, 8, 1, 0, -1, 1, 0, -1, -2
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/6, 47/6, 22/3, 9/2, 19/6, 5/2, 1, -1/2, 163/3, 15, 40/3, 32/3, 22/3, 17/3, 7/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 14/3, 2, 5/3, 4/3, -5/3, 2/3, 0, -7/2, -5/2, -3/2, 1/2, -1/2, -7/2, -1/2, 3/2
10/3, 14/3, 2, 5/3, 4/3, -5/3, 2/3, 0, -7/2, -5/2, -3/2, 1/2, -1/2, -7/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/2, 12, 10, 15/2, 8, 9/2, 2, -1/2, 9/4, 11/4, -3/4, -9/4, -3/4, -9/4, 1/4, -9/4
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 151/12, 113/12, 91/12, 53/12, 31/12, 5/4, 7/12, 145/3, 32/3, 19/2, 17/2, 13/2, 13/2, 10/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 5/2, 11/6, 11/2, 9/2, 7/2, 7/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 5/2, 11/6, 11/2, 9/2, 7/2, 7/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -7/2, -3/2, -1/2, -2, 0, -1, 3/2, 29/2, 11/2, 5/2, 11/2, 7/2, 3/2, -1/2, -5/2
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/6, 41/3, 37/3, 53/6, 26/3, 17/3, 13/6, 1/6, 139/3, 25/2, 35/3, 26/3, 5, 11/3, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -9/2, -9/2, -5/2, -13/6, -1/2, 1/6, -7/2, 22, -2/3, 3, 6, 16/3, 6, 11/3, 0
-59/6, -9/2, -9/2, -5/2, -13/6, -1/2, 1/6, -7/2, 22, -2/3, 3, 6, 16/3, 6, 11/3, 0
-11/2, 2, -3/2, -2, 3/2, -3/2, -5/2, 1/2, -75/4, -3/4, -13/4, -5/4, -17/4, -13/4, -3/4, 9/4
-16, -5/2, -1, -7/2, -4, -2, -2, 0, 39/4, -5/4, 9/4, 13/4, 1/4, 5/4, 7/4, -5/4
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 27/2, 59/6, 7, 5, 17/6, 2, 1/6, 167/4, 41/4, 35/4, 103/12, 89/12, 65/12, 9/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, -29/6, -7/6, 13/6, 29/6, 7/6, 3/2, -5/6, 82/3, 11/3, 16/3, 16/3, 8/3, 11/3, 5/3, -5/3
35/6, -29/6, -7/6, 13/6, 29/6, 7/6, 3/2, -5/6, 82/3, 11/3, 16/3, 16/3, 8/3, 11/3, 5/3, -5/3
8, 4, 3/2, 1, 5/2, 2, -3/2, 3/2, 19/2, 7/2, 5/2, 3/2, 1/2, 1/2, 1/2, 3/2
-7, 0, 1/2, -2, -1/2, -2, -1/2, -3/2, -5, 2, 0, -3, 0, 3, 0, 1
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/6, 43/3, 38/3, 19/2, 25/3, 17/3, 13/6, 5/6, 101/4, 91/12, 59/12, 11/4, 29/12, 9/4, 5/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 25/6, 41/6, 9/2, 13/6, -1/6, -1/6, 13/6, 85/6, 25/6, 11/2, 29/6, 7/2, -1/6, 1/6, 7/6
25/2, 25/6, 41/6, 9/2, 13/6, -1/6, -1/6, 13/6, 85/6, 25/6, 11/2, 29/6, 7/2, -1/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -15/2, -4, -9/2, -7/2, -1/2, -2, -1, 71/2, 9, 21/2, 15/2, 5, 5, 3/2, 2
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 59/4, 131/12, 85/12, 61/12, 55/12, 19/12, -1/12, 271/6, 21/2, 49/6, 6, 17/3, 11/2, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/3, 25/3, 17/3, 4, 1, 1/3, 11/3, 0, 65/6, 23/6, 1/6, -1/2, 17/6, 17/6, 7/6, 13/6
77/3, 25/3, 17/3, 4, 1, 1/3, 11/3, 0, 65/6, 23/6, 1/6, -1/2, 17/6, 17/6, 7/6, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1/2, 1/2, -1/2, 1/2, 1, -3/2, 3/2, -26, -3/2, -9/2, -11/2, -17/2, -11/2, -5/2, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 7, 7, 13/2, 13/3, 23/6, 7/2, 1/3, 205/6, 23/3, 43/6, 17/3, 31/6, 29/6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -16/3, -8, -13/3, -10/3, -1/3, -2/3, 8/3, 125/6, 7/6, 19/6, 35/6, 19/6, 7/2, 3/2, 13/6
-20, -16/3, -8, -13/3, -10/3, -1/3, -2/3, 8/3, 125/6, 7/6, 19/6, 35/6, 19/6, 7/2, 3/2, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/2, 5/2, 0, 1/2, -1, 0, 1, -25/2, -7/2, -3, -3, 0, 1/2, -1, 3/2
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 15, 73/6, 10, 7, 16/3, 3, -2/3, 63/2, 9, 41/6, 29/6, 11/3, 11/3, 5/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 1, -1/3, 2/3, -5/3, 0, -7/3, 4/3, 173/6, 15/2, 13/2, 23/6, 5/6, -1/6, 11/6, -7/6
-14/3, 1, -1/3, 2/3, -5/3, 0, -7/3, 4/3, 173/6, 15/2, 13/2, 23/6, 5/6, -1/6, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 11/4, 3/4, -9/4, -11/4, -7/4, -9/4, -5/4, 81/4, 13/4, 23/4, 27/4, 13/4, 5/4, -7/4, -3/4
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/3, 22/3, 14/3, 9/2, 3, 8/3, 3/2, 1, 31, 19/2, 17/3, 31/6, 5, 10/3, 3/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 31/6, 35/6, 41/6, 7/2, 11/6, -5/6, -1/6, 29/2, 7/2, 7/2, 11/2, 5/2, 1/2, -5/2, 1/2
57/2, 31/6, 35/6, 41/6, 7/2, 11/6, -5/6, -1/6, 29/2, 7/2, 7/2, 11/2, 5/2, 1/2, -5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 5/4, 7/4, 13/4, 17/4, 5/4, 3/4, 7/4, -53/2, -5, -2, -9/2, -11/2, -6, -3, 1/2
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/6, 43/6, 16/3, 5, 2, 2, 5/3, -1/3, 225/4, 179/12, 167/12, 127/12, 85/12, 53/12, 15/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 23/6, 31/6, 25/6, 9/2, 3/2, 1/6, -11/6, -21, 4/3, -4/3, -13/3, -14/3, -11/3, -4/3, 1/3
29/2, 23/6, 31/6, 25/6, 9/2, 3/2, 1/6, -11/6, -21, 4/3, -4/3, -13/3, -14/3, -11/3, -4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/4, 23/4, 33/4, 21/4, 9/4, -5/4, -1/4, 13/4, 21, 6, 5, 11/2, 5, 7/2, 0, 3
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 15, 38/3, 53/6, 13/2, 7/2, 2, 11/6, 187/4, 47/4, 115/12, 77/12, 25/4, 15/4, 35/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -1/6, -5/6, -25/6, -7/2, -5/6, -11/6, -3/2, -13/6, 11/6, -1/6, 5/2, 1/6, -1/2, -1/6, 19/6
-47/6, -1/6, -5/6, -25/6, -7/2, -5/6, -11/6, -3/2, -13/6, 11/6, -1/6, 5/2, 1/6, -1/2, -1/6, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -6, -7/2, -3, -11/2, -11/2, -2, 1, 117/4, 17/4, 13/4, 13/4, 23/4, 19/4, 7/4, -5/4
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 35/4, 59/12, 49/12, 47/12, 43/12, 17/12, -13/12, 491/12, 157/12, 115/12, 71/12, 67/12, 49/12, 19/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -7/3, 2/3, 4/3, -1/3, -2/3, -4/3, 0, 13/2, 1/6, -11/6, -11/6, -1/6, 3/2, 13/6, 1/6
0, -7/3, 2/3, 4/3, -1/3, -2/3, -4/3, 0, 13/2, 1/6, -11/6, -11/6, -1/6, 3/2, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, 1/4, -9/4, -9/4, -5/4, -7/4, 7/4, 1/4, 39/2, 1/2, 4, 11/2, 5, 9/2, 3, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 43/6, 19/3, 6, 7/2, 13/6, 11/6, -5/3, 377/12, 31/4, 83/12, 47/12, 13/4, 23/12, 19/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 2/3, -1, -8/3, -1/3, 2/3, -4/3, 7/3, 91/6, 13/2, 19/6, 5/6, 1/6, -7/6, 5/6, -3/2
1, 2/3, -1, -8/3, -1/3, 2/3, -4/3, 7/3, 91/6, 13/2, 19/6, 5/6, 1/6, -7/6, 5/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, 3/4, 11/4, 11/4, -1/4, -1/4, 7/4, -71/4, -23/4, -21/4, -7/4, -11/4, 1/4, -9/4, 5/4
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 38/3, 12, 59/6, 49/6, 9/2, 11/6, -1/3, 319/12, 65/12, 61/12, 19/4, 11/4, 19/12, 3/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, 2/3, 8/3, 3, 1/3, 0, 4/3, 22/3, 2/3, -5/3, 2, 2, 10/3, 0, 11/3
-2, 0, 2/3, 8/3, 3, 1/3, 0, 4/3, 22/3, 2/3, -5/3, 2, 2, 10/3, 0, 11/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -3, -2, -1/2, -5/2, -9/2, -5/2, -1/2, -97/4, -11/4, -19/4, -19/4, -15/4, -1/4, -11/4, 1/4
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/4, 185/12, 167/12, 157/12, 39/4, 71/12, 29/12, 1/12, 457/12, 37/4, 89/12, 79/12, 17/4, 31/12, 29/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -16/3, -6, -17/3, -3, -5/3, 0, 3, -67/6, -5/2, -17/6, -13/6, -1/2, 5/6, 1/6, 7/2
-56/3, -16/3, -6, -17/3, -3, -5/3, 0, 3, -67/6, -5/2, -17/6, -13/6, -1/2, 5/6, 1/6, 7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -4, -3, -5/2, -2, -1, 3/2, -1, -5/4, -3/4, 3/4, 5/4, 5/4, -3/4, -9/4, -1/4
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 71/6, 34/3, 23/3, 31/6, 13/6, 3/2, 2/3, 155/3, 41/3, 32/3, 17/2, 6, 4, 4/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/6, 19/6, 1/6, -13/6, -19/6, -3/2, -3/2, -1/6, 23/3, 11/3, 8/3, 3, -2/3, -5/3, 4/3, 2
-49/6, 19/6, 1/6, -13/6, -19/6, -3/2, -3/2, -1/6, 23/3, 11/3, 8/3, 3, -2/3, -5/3, 4/3, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 3/2, 4, 1/2, 1/2, 3/2, -3/2, 0, 33/2, 9/2, 3/2, 4, 1/2, -1/2, 3/2, 0
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 41/3, 31/3, 25/3, 23/3, 9/2, 11/6, 7/6, 521/12, 121/12, 35/4, 97/12, 95/12, 55/12, 13/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, -5/6, 3/2, 7/6, 3/2, 19/6, 17/6, 1/2, 187/6, 53/6, 61/6, 41/6, 31/6, 11/6, 17/6, -5/6
19/2, -5/6, 3/2, 7/6, 3/2, 19/6, 17/6, 1/2, 187/6, 53/6, 61/6, 41/6, 31/6, 11/6, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -17/2, -13/2, -6, -4, -1, 0, -5/2, -45/4, -1/4, -3/4, -9/4, -3/4, 5/4, 3/4, 9/4
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 38/3, 65/6, 31/3, 22/3, 6, 5/2, -1, 54, 71/6, 23/2, 67/6, 23/3, 4, 2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, 3/2, -13/6, 5/6, -13/6, -29/6, -3/2, -1/6, 19, 3, 5, 7, 5, 4, 1, 2
-37/6, 3/2, -13/6, 5/6, -13/6, -29/6, -3/2, -1/6, 19, 3, 5, 7, 5, 4, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1, -5/2, -7/2, -5/2, -1/2, 0, -1/2, 67/2, 17/2, 9, 11/2, 4, 5/2, 1/2, -3/2
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 49/4, 107/12, 101/12, 31/4, 19/4, 29/12, 3/4, 112/3, 61/6, 22/3, 20/3, 14/3, 10/3, 7/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/6, 11/6, -5/6, 17/6, 7/2, 11/6, -11/6, 11/6, 89/6, 37/6, 17/6, -5/6, 13/6, -1/6, 17/6, 1/6
37/6, 11/6, -5/6, 17/6, 7/2, 11/6, -11/6, 11/6, 89/6, 37/6, 17/6, -5/6, 13/6, -1/6, 17/6, 1/6
23, 7, 7/2, 7/2, 3, 0, 0, 0, -129/4, -39/4, -29/4, -15/4, -11/4, -13/4, -1/4, -3/4
11/4, -7/4, 7/4, -3/4, 1/4, -9/4, -3/4, 3/4, -91/4, -31/4, -23/4, -21/4, -9/4, -3/4, -3/4, 9/4
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 39/4, 95/12, 31/4, 91/12, 23/4, 13/4, 5/12, 811/12, 203/12, 187/12, 143/12, 103/12, 71/12, 31/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 2, 1/3, 3, 2, 4/3, -2, 5/3, 127/6, 25/6, 19/6, 25/6, 31/6, 19/6, 1/6, 13/6
37/3, 2, 1/3, 3, 2, 4/3, -2, 5/3, 127/6, 25/6, 19/6, 25/6, 31/6, 19/6, 1/6, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -9/2, -4, -5, -11/2, -9/2, -3, 1/2, -13/2, -1, 3/2, 1, -1/2, -2, 1/2, 1
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/6, 23/2, 67/6, 22/3, 17/3, 8/3, 7/6, 1/3, 463/12, 101/12, 77/12, 25/4, 25/4, 13/4, 5/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/6, -3/2, -13/6, 1/2, -13/6, -9/2, -5/6, 5/2, -161/6, -25/6, -43/6, -25/6, -25/6, -31/6, -19/6, 1/6
-95/6, -3/2, -13/6, 1/2, -13/6, -9/2, -5/6, 5/2, -161/6, -25/6, -43/6, -25/6, -25/6, -31/6, -19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -29/4, -23/4, -9/4, -9/4, 1/4, 1/4, 13/4, 15/2, 3/2, 1/2, -1/2, -1/2, 5/2, 3/2, -1/2
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 13, 28/3, 13/2, 19/3, 17/6, 1/6, 0, 565/12, 145/12, 139/12, 33/4, 59/12, 23/12, 13/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 31/6, 17/2, 35/6, 17/6, 23/6, 13/6, -1/2, -32/3, -8/3, -2, -8/3, -7/3, 2/3, 4/3, 7/3
67/2, 31/6, 17/2, 35/6, 17/6, 23/6, 13/6, -1/2, -32/3, -8/3, -2, -8/3, -7/3, 2/3, 4/3, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -5/2, -1, 3/2, 5/2, 2, 0, 2, 22, 9, 7, 5, 3, 2, 0, -2
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 43/3, 73/6, 10, 25/3, 9/2, 7/6, 1/6, 46, 40/3, 10, 9, 11/2, 3, 5/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 5/6, 5/6, -5/6, 7/6, 19/6, 17/6, -1/6, 21, 16/3, 5, 3, 4/3, 0, -4/3, -7/3
73/6, 5/6, 5/6, -5/6, 7/6, 19/6, 17/6, -1/6, 21, 16/3, 5, 3, 4/3, 0, -4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 7/2, 6, 13/2, 4, 1/2, 0, -3/2, -16, -3, -3, 0, -3, -2, 0, -1
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/12, 27/4, 77/12, 19/4, 13/4, 31/12, 13/12, -7/12, 85/2, 27/2, 31/3, 19/2, 37/6, 8/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -15/2, -29/6, -5/2, 5/6, -1/6, 1/2, -5/2, 4, -4, -1, -1, -1/3, 10/3, 2, -1
-47/6, -15/2, -29/6, -5/2, 5/6, -1/6, 1/2, -5/2, 4, -4, -1, -1, -1/3, 10/3, 2, -1
31/4, 1/4, 7/4, 5/4, 7/4, -7/4, -5/4, -7/4, 17/2, 7/2, 5, 3/2, -2, -3/2, 1/2, -1/2
-55/4, -17/4, -19/4, -5/4, 1/4, -5/4, -5/4, -7/4, -8, -4, -4, -2, -1/2, -3/2, -1, 1
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 47/4, 45/4, 95/12, 89/12, 21/4, 25/12, -19/12, 179/6, 19/3, 16/3, 31/6, 11/3, 10/3, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -5/6, 7/6, -3/2, 7/6, -13/6, 1/6, -7/2, 11/2, -7/6, -1/6, 11/6, 1/6, 23/6, 1/2, -7/6
-7/6, -5/6, 7/6, -3/2, 7/6, -13/6, 1/6, -7/2, 11/2, -7/6, -1/6, 11/6, 1/6, 23/6, 1/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/2, -9/2, -4, -7/2, -4, -4, -3/2, 1, -1/2, -9/2, -5/2, -1/2, 3/2, -1/2, 5/2, 1/2
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 163/12, 145/12, 109/12, 71/12, 35/12, 23/12, 7/4, 143/3, 85/6, 23/2, 23/3, 13/3, 8/3, 5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 5/2, 11/2, 9/2, 9/2, 7/6, 1/2, 17/6, -38/3, -11/3, 0, 7/3, -1/3, -5/3, -8/3, 2/3
29/2, 5/2, 11/2, 9/2, 9/2, 7/6, 1/2, 17/6, -38/3, -11/3, 0, 7/3, -1/3, -5/3, -8/3, 2/3
47/4, 11/4, 23/4, 9/4, 11/4, 5/4, 3/4, 3/4, -147/4, -27/4, -35/4, -39/4, -25/4, -11/4, 1/4, -5/4
59/4, 17/4, 13/4, 23/4, 13/4, 7/4, 5/4, 7/4, 19/4, 5/4, 9/4, 19/4, 5/4, -5/4, -5/4, 1/4
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/6, 17, 85/6, 11, 28/3, 11/2, 8/3, -1/2, 367/12, 89/12, 29/4, 53/12, 47/12, 31/12, 29/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
157/6, 17/6, 35/6, 37/6, 29/6, 13/6, -1/6, 13/6, -80/3, -4/3, -13/3, -13/3, -3, -20/3, -10/3, -1/3
157/6, 17/6, 35/6, 37/6, 29/6, 13/6, -1/6, 13/6, -80/3, -4/3, -13/3, -13/3, -3, -20/3, -10/3, -1/3
5, 0, -3/2, 1, -1/2, 3/2, -3/2, -1, -27/4, 3/4, -1/4, 11/4, -1/4, -3/4, -13/4, -1/4
-5, 2, -3/2, -3, -7/2, -5/2, -1/2, -3, 31/4, 5/4, 17/4, 9/4, 9/4, 3/4, 1/4, -3/4
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 95/12, 23/4, 61/12, 49/12, 9/4, 9/4, -13/12, 135/4, 119/12, 29/4, 15/4, 43/12, 23/12, 3/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
80/3, 14/3, 11/3, 5/3, 13/3, 4, 7/3, -4/3, 17/2, -13/6, -3/2, 1/2, 23/6, 11/6, -5/6, -13/6
80/3, 14/3, 11/3, 5/3, 13/3, 4, 7/3, -4/3, 17/2, -13/6, -3/2, 1/2, 23/6, 11/6, -5/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 31/4, 23/4, 9/4, 3/4, 3/4, 9/4, -1/4, 7/4, 5/4, -3/4, 3/4, -5/4, 9/4, 1/4, -13/4
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 15, 34/3, 19/2, 25/3, 9/2, 4/3, -1/3, 313/6, 89/6, 13, 65/6, 7, 23/6, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 5/3, 7/3, 5/3, 10/3, 2/3, -7/3, 4/3, -55/6, -19/6, -7/2, -5/2, -1/6, 3/2, 1/2, -1/6
-4/3, 5/3, 7/3, 5/3, 10/3, 2/3, -7/3, 4/3, -55/6, -19/6, -7/2, -5/2, -1/6, 3/2, 1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -11/2, -11/2, -11/2, -11/2, -5, -2, -1/2, 69/4, 29/4, 19/4, 7/4, -5/4, -1/4, 1/4, -7/4
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 113/12, 37/4, 29/4, 15/4, 35/12, 7/4, -1/4, 635/12, 137/12, 127/12, 97/12, 97/12, 59/12, 23/12, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -9/2, -13/2, -11/2, -19/6, -11/6, -5/6, -11/6, -77/6, -23/6, -13/6, -1/6, -7/6, -23/6, -5/6, 5/6
-49/2, -9/2, -13/2, -11/2, -19/6, -11/6, -5/6, -11/6, -77/6, -23/6, -13/6, -1/6, -7/6, -23/6, -5/6, 5/6
-23, -9, -15/2, -4, -1/2, -3, -1, 1, -75/4, -13/4, -7/4, -13/4, -21/4, -15/4, -3/4, 3/4
-111/4, -23/4, -35/4, -27/4, -27/4, -15/4, -7/4, 5/4, -13, -15/2, -9/2, -3, 0, -1, 1, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/12, 95/12, 65/12, 17/4, 15/4, 41/12, 19/12, 5/4, 583/12, 127/12, 113/12, 91/12, 29/4, 55/12, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
48, 41/3, 32/3, 22/3, 23/3, 5, 4/3, 5/3, 115/3, 35/3, 10, 26/3, 16/3, 2, 2/3, -4/3
48, 41/3, 32/3, 22/3, 23/3, 5, 4/3, 5/3, 115/3, 35/3, 10, 26/3, 16/3, 2, 2/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, -1/4, -3/4, 7/4, 7/4, 3/4, 7/4, 1/4, 29/2, -1/2, 1/2, 5/2, -1/2, 5/2, 1/2, -5/2
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 73/6, 25/3, 49/6, 43/6, 16/3, 11/3, -1/6, 659/12, 167/12, 137/12, 109/12, 107/12, 71/12, 9/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -5, -19/3, -5, -8/3, -7/3, -2/3, -7/3, -7/6, -7/6, -5/2, 7/6, 5/6, 5/6, -1/2, 19/6
-77/3, -5, -19/3, -5, -8/3, -7/3, -2/3, -7/3, -7/6, -7/6, -5/2, 7/6, 5/6, 5/6, -1/2, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -1, 0, 0, -1/2, -1, 0, -1/2, 27/4, 19/4, 9/4, -3/4, 3/4, -5/4, 7/4, -5/4
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
31, 49/6, 15/2, 17/3, 7/2, 5/3, 3/2, 1, 565/12, 53/4, 115/12, 91/12, 19/4, 47/12, 25/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 19/3, 11/3, 4/3, -2/3, -10/3, -1/3, 0, 85/3, 7, 16/3, 20/3, 3, -2/3, 1/3, -2
31/3, 19/3, 11/3, 4/3, -2/3, -10/3, -1/3, 0, 85/3, 7, 16/3, 20/3, 3, -2/3, 1/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/4, -27/4, -25/4, -33/4, -23/4, -11/4, -5/4, -7/4, 109/4, 29/4, 17/4, 25/4, 15/4, 9/4, -3/4, 7/4
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 175/12, 43/4, 33/4, 59/12, 15/4, 25/12, 17/12, 659/12, 155/12, 51/4, 121/12, 79/12, 59/12, 29/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -6, -10/3, -8/3, -16/3, -10/3, -8/3, 2/3, -103/6, -7/2, -5/6, -17/6, -7/2, -23/6, -1/6, 11/6
-22, -6, -10/3, -8/3, -16/3, -10/3, -8/3, 2/3, -103/6, -7/2, -5/6, -17/6, -7/2, -23/6, -1/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -2, -5, -9/2, -11/2, -5/2, -1/2, 3, 47/4, 5/4, 11/4, 21/4, 13/4, 1/4, 13/4, 1/4
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 125/12, 95/12, 73/12, 17/4, 43/12, 17/12, 1/12, 353/12, 115/12, 91/12, 79/12, 17/4, 3/4, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/3, -5/3, -10/3, -2/3, 7/3, -1/3, -2, -4/3, -341/6, -73/6, -67/6, -21/2, -53/6, -11/2, -13/6, 1/2
-31/3, -5/3, -10/3, -2/3, 7/3, -1/3, -2, -4/3, -341/6, -73/6, -67/6, -21/2, -53/6, -11/2, -13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -5/2, -1/2, -3/2, -9/2, -3/2, -1/2, -3, -101/4, -23/4, -23/4, -25/4, -13/4, -9/4, 1/4, 1/4
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 67/6, 59/6, 41/6, 37/6, 5, 13/6, 4/3, 50, 31/2, 35/3, 8, 9/2, 8/3, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 1, 2, 7/3, 10/3, 4/3, 0, -1, 6, 5/3, 7/3, -1, -8/3, 1/3, 5/3, 1/3
5, 1, 2, 7/3, 10/3, 4/3, 0, -1, 6, 5/3, 7/3, -1, -8/3, 1/3, 5/3, 1/3
33/4, 23/4, 17/4, 9/4, -5/4, -1/4, 1/4, 7/4, -23/2, -2, -3/2, 1/2, 1, -1/2, -2, 0
91/4, 21/4, 7/4, 19/4, 25/4, 13/4, -1/4, -3/4, 1/2, -1, 1/2, 7/2, 4, 1/2, 0, 0
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 57/4, 155/12, 115/12, 91/12, 19/4, 11/12, -1/4, 58, 85/6, 34/3, 61/6, 59/6, 19/3, 11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -11/6, -13/6, -19/6, -1/2, 7/6, -5/2, 1/6, 41/6, 23/6, 7/6, -7/6, -23/6, -5/6, 1/2, 1/6
-5/2, -11/6, -13/6, -19/6, -1/2, 7/6, -5/2, 1/6, 41/6, 23/6, 7/6, -7/6, -23/6, -5/6, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -7/2, -9/2, -15/2, -11/2, -2, 1, 2, 71/2, 9, 19/2, 6, 3, 1/2, -1/2, -1
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 77/6, 61/6, 19/2, 53/6, 16/3, 7/3, 4/3, 166/3, 46/3, 38/3, 59/6, 7, 19/3, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
181/6, 53/6, 17/2, 11/2, 11/6, 5/2, 7/6, 13/6, 29/6, -1/2, 1/6, 19/6, 7/6, 5/6, 5/6, -11/6
181/6, 53/6, 17/2, 11/2, 11/6, 5/2, 7/6, 13/6, 29/6, -1/2, 1/6, 19/6, 7/6, 5/6, 5/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 3, 1, 3/2, 2, -3/2, 0, -3, -143/4, -25/4, -33/4, -33/4, -19/4, -15/4, -3/4, -9/4
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 28/3, 8, 20/3, 5, 19/6, 11/6, 3/2, 134/3, 73/6, 59/6, 53/6, 6, 23/6, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, 19/3, 10/3, 7/3, -2/3, 3, -2/3, -1/3, -65/6, -11/6, -23/6, -25/6, -17/6, -1/6, 11/6, 11/6
28/3, 19/3, 10/3, 7/3, -2/3, 3, -2/3, -1/3, -65/6, -11/6, -23/6, -25/6, -17/6, -1/6, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 13/4, 7/4, -3/4, 3/4, 11/4, -1/4, 9/4, -79/4, -13/4, -15/4, -7/4, -17/4, -19/4, -11/4, 1/4
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 29/3, 25/3, 25/3, 17/3, 23/6, 1, 2/3, 77/2, 65/6, 9, 15/2, 16/3, 3/2, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 16/3, 11/3, 10/3, 10/3, 8/3, -1/3, 0, 31/3, 7/3, 5/3, 16/3, 5/3, 10/3, -1/3, 5/3
70/3, 16/3, 11/3, 10/3, 10/3, 8/3, -1/3, 0, 31/3, 7/3, 5/3, 16/3, 5/3, 10/3, -1/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 15/2, 4, 4, 3/2, 1, 1, -5/2, -19/2, -7, -4, -5/2, -3/2, 3/2, 1, -2
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/4, 149/12, 49/4, 143/12, 107/12, 83/12, 37/12, -3/4, 473/12, 127/12, 35/4, 83/12, 79/12, 13/4, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 23/6, 29/6, 7/6, 19/6, 23/6, 11/6, 11/6, -40/3, -20/3, -17/3, -2, -5/3, -2/3, 8/3, -2/3
121/6, 23/6, 29/6, 7/6, 19/6, 23/6, 11/6, 11/6, -40/3, -20/3, -17/3, -2, -5/3, -2/3, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/4, -29/4, -15/4, -9/4, -17/4, -11/4, -3/4, 9/4, 12, 0, 2, 1, 2, -1/2, 3, 1/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 85/6, 65/6, 8, 13/3, 25/6, 5/3, 7/6, 157/3, 37/3, 71/6, 11, 23/3, 5, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/6, -17/2, -31/6, -17/6, -13/6, 7/6, 17/6, 5/6, 95/6, 13/6, 13/6, 7/2, 17/6, 3/2, 1/6, -7/2
-125/6, -17/2, -31/6, -17/6, -13/6, 7/6, 17/6, 5/6, 95/6, 13/6, 13/6, 7/2, 17/6, 3/2, 1/6, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 0, 1, 4, 1, 2, 2, 3/2, -21, -7/2, -5, -7/2, -3/2, -5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 47/4, 133/12, 39/4, 109/12, 23/4, 11/4, -1/4, 839/12, 73/4, 61/4, 151/12, 109/12, 71/12, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 47/6, 31/6, 31/6, 9/2, 17/6, -1/2, 19/6, 1/2, -11/6, 5/6, 3/2, 11/6, -3/2, -5/2, 1/2
151/6, 47/6, 31/6, 31/6, 9/2, 17/6, -1/2, 19/6, 1/2, -11/6, 5/6, 3/2, 11/6, -3/2, -5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, -1/4, -15/4, -5/4, -9/4, -5/4, -9/4, 5/4, -39/4, -15/4, -15/4, -3/4, -13/4, 1/4, -9/4, 5/4
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 45/4, 41/4, 83/12, 19/4, 13/4, 29/12, -5/12, 131/3, 38/3, 21/2, 41/6, 25/6, 19/6, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/6, 61/6, 43/6, 31/6, 23/6, 1/2, -11/6, 11/6, -7/6, -5/6, -17/6, -17/6, 5/6, 5/6, 7/6, 1/6
107/6, 61/6, 43/6, 31/6, 23/6, 1/2, -11/6, 11/6, -7/6, -5/6, -17/6, -17/6, 5/6, 5/6, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 11/4, -3/4, -5/4, -1/4, 9/4, -3/4, 3/4, -5, -1/2, -4, -5/2, -5/2, -7/2, -1/2, -5/2
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/12, 151/12, 39/4, 73/12, 61/12, 35/12, 29/12, 11/12, 697/12, 55/4, 149/12, 131/12, 33/4, 25/4, 43/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/6, 7/6, 3/2, -5/6, 1/2, 1/6, -5/6, 1/6, -92/3, -17/3, -6, -26/3, -19/3, -10/3, 0, 10/3
13/6, 7/6, 3/2, -5/6, 1/2, 1/6, -5/6, 1/6, -92/3, -17/3, -6, -26/3, -19/3, -10/3, 0, 10/3
32, 9, 6, 6, 5, 2, -1, -1, -23, -8, -5, -5, -2, 0, -3, 0
63/4, 13/4, 5/4, 19/4, 13/4, -1/4, 5/4, 7/4, 22, 3/2, 5, 3, 7/2, 13/2, 3, -1/2
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 65/6, 10, 8, 16/3, 5, 3, 1/3, 493/12, 89/12, 27/4, 71/12, 23/4, 59/12, 23/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/3, -16/3, -7/3, -5, -8/3, -4/3, -1/3, 4/3, -28/3, -10/3, -16/3, -5/3, -8/3, -4/3, 1/3, -4/3
-55/3, -16/3, -7/3, -5, -8/3, -4/3, -1/3, 4/3, -28/3, -10/3, -16/3, -5/3, -8/3, -4/3, 1/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 17/4, 9/4, 3/4, -9/4, -5/4, 3/4, -5/4, -16, -5, -7/2, -1, -4, -1/2, 1, -2
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 155/12, 121/12, 35/4, 79/12, 37/12, 31/12, 1/4, 241/6, 28/3, 8, 41/6, 6, 23/6, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -4/3, -8/3, -19/3, -11/3, -2/3, 1/3, 5/3, 107/6, 1/6, 1/2, 25/6, 9/2, 13/6, 7/6, -1/2
-12, -4/3, -8/3, -19/3, -11/3, -2/3, 1/3, 5/3, 107/6, 1/6, 1/2, 25/6, 9/2, 13/6, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/4, 11/4, 7/4, 7/4, 13/4, -1/4, -7/4, -3/4, 19/2, 1, -2, 3/2, 2, 3/2, -1/2, -3
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/6, 31/2, 79/6, 28/3, 35/6, 19/6, 5/6, -1/3, 421/12, 107/12, 29/4, 73/12, 65/12, 49/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -3, -8/3, -5, -11/3, -4/3, -4/3, -4/3, 47/3, 5, 5/3, 2, -1/3, 0, 0, -2
-67/3, -3, -8/3, -5, -11/3, -4/3, -4/3, -4/3, 47/3, 5, 5/3, 2, -1/3, 0, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/4, -13/4, -19/4, -27/4, -17/4, -15/4, -11/4, 3/4, -9/2, -3, -7/2, -3, 0, 0, -1, -1
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 167/12, 49/4, 113/12, 33/4, 59/12, 9/4, 7/12, 299/12, 23/4, 21/4, 61/12, 15/4, 35/12, 23/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, -10/3, 1/3, 4/3, 14/3, 8/3, -1/3, -2/3, -3, 7/3, -1/3, -1, -5/3, -4, -1/3, -4/3
12, -10/3, 1/3, 4/3, 14/3, 8/3, -1/3, -2/3, -3, 7/3, -1/3, -1, -5/3, -4, -1/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, -1, 1/2, 4, 1, 7/2, 0, -3, 17/2, 5/2, -1/2, -3/2, 3/2, 1/2, 1, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 39/4, 95/12, 91/12, 67/12, 49/12, 37/12, -7/12, 533/12, 133/12, 41/4, 109/12, 65/12, 35/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -9/2, -23/6, -23/6, -5/2, -1/6, -7/2, 1/6, 17/6, 1/6, -13/6, 1/6, 5/6, 13/6, 5/6, 7/6
-33/2, -9/2, -23/6, -23/6, -5/2, -1/6, -7/2, 1/6, 17/6, 1/6, -13/6, 1/6, 5/6, 13/6, 5/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 10, 7, 5, 2, -1/2, -1/2, 3/2, -91/4, -11/4, -19/4, -27/4, -15/4, -7/4, -1/4, -5/4
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 59/6, 28/3, 55/6, 13/2, 11/3, 1, 1/2, 121/4, 37/4, 83/12, 61/12, 15/4, 37/12, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/3, -7, -11/3, -4, -6, -8/3, -2/3, -1/3, 16/3, 14/3, 1, -2, 4/3, -2, 1/3, -2
-65/3, -7, -11/3, -4, -6, -8/3, -2/3, -1/3, 16/3, 14/3, 1, -2, 4/3, -2, 1/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -31/4, -33/4, -21/4, -9/4, 3/4, 5/4, -7/4, -103/4, -27/4, -35/4, -25/4, -17/4, -5/4, 1/4, 11/4
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
178/3, 49/3, 41/3, 34/3, 49/6, 16/3, 7/3, -1/2, 95/3, 19/2, 8, 13/3, 13/6, 5/6, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/3, 8/3, 4/3, 3, 3, 2, 8/3, -1/3, 247/6, 21/2, 19/2, 47/6, 49/6, 29/6, 3/2, 1/2
29/3, 8/3, 4/3, 3, 3, 2, 8/3, -1/3, 247/6, 21/2, 19/2, 47/6, 49/6, 29/6, 3/2, 1/2
-39/2, -11/2, -3, -7/2, -5, -3, -1/2, 0, 6, 1/2, 3, 2, 7/2, 9/2, 3/2, 2
-13, -5, -7/2, -6, -5/2, -1/2, 2, 1/2, -7/2, -3/2, 1/2, -1/2, -1/2, -1/2, 1/2, -1/2
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 49/4, 35/4, 83/12, 83/12, 37/12, 5/4, 13/12, 287/6, 34/3, 11, 23/3, 29/6, 9/2, 11/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, -1/6, 17/6, 37/6, 25/6, 19/6, 5/6, -11/6, -33/2, -37/6, -7/2, -25/6, -11/6, -23/6, -19/6, 1/2
27/2, -1/6, 17/6, 37/6, 25/6, 19/6, 5/6, -11/6, -33/2, -37/6, -7/2, -25/6, -11/6, -23/6, -19/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 1/2, -1, 5/2, 9/2, 13/2, 3, -1/2, -53/4, 5/4, -5/4, -5/4, 3/4, -9/4, -9/4, 5/4
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 155/12, 127/12, 125/12, 33/4, 55/12, 31/12, 7/12, 235/6, 10, 19/2, 26/3, 29/6, 13/3, 7/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 7/3, -4/3, -2/3, -5/3, -1, -5/3, 1, -18, -8/3, -16/3, -17/3, -4, -3, 0, 0
7/3, 7/3, -4/3, -2/3, -5/3, -1, -5/3, 1, -18, -8/3, -16/3, -17/3, -4, -3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, -3/2, 0, 1, 2, 1/2, 1, -3/2, -14, -5, -13/2, -11/2, -3, -5/2, 1, -3/2
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 41/4, 119/12, 95/12, 61/12, 19/4, 35/12, 1/12, 100/3, 26/3, 8, 35/6, 13/3, 17/6, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 19/3, 4, 2, 3, 14/3, 4/3, -2/3, -73/6, -41/6, -7/2, -1/2, -7/6, -29/6, -7/6, -5/2
26, 19/3, 4, 2, 3, 14/3, 4/3, -2/3, -73/6, -41/6, -7/2, -1/2, -7/6, -29/6, -7/6, -5/2
-23, -7/2, -7, -6, -3, -3/2, -3/2, -1/2, 31/4, -7/4, -11/4, 1/4, 15/4, 13/4, 3/4, -9/4
-7/2, 7/2, 3/2, -3/2, -3/2, -5/2, -3/2, -1/2, -27, -10, -10, -7, -4, -1, 1, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 163/12, 45/4, 103/12, 97/12, 21/4, 17/12, 1/4, 323/6, 79/6, 65/6, 31/3, 47/6, 17/3, 3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-323/6, -71/6, -67/6, -49/6, -53/6, -13/2, -19/6, 1/6, -10/3, -7/3, 4/3, 7/3, -2/3, -4/3, 4/3, -4/3
-323/6, -71/6, -67/6, -49/6, -53/6, -13/2, -19/6, 1/6, -10/3, -7/3, 4/3, 7/3, -2/3, -4/3, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 11/4, 19/4, 5/4, -5/4, 1/4, 1/4, -1/4, -1/2, -3, 0, -5/2, 1, 1/2, -1, -3/2
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 121/12, 115/12, 27/4, 25/4, 73/12, 37/12, -1/12, 151/6, 37/6, 37/6, 5, 14/3, 7/6, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 5/3, -2/3, 3, 19/3, 5, 5/3, 1, 51/2, 7/2, 7/2, 7/2, 31/6, 5/2, 3/2, -11/6
18, 5/3, -2/3, 3, 19/3, 5, 5/3, 1, 51/2, 7/2, 7/2, 7/2, 31/6, 5/2, 3/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -13/4, -9/4, -15/4, -3/4, -15/4, -5/4, 9/4, 37, 8, 7, 10, 13/2, 4, 1, -1/2
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 13, 59/6, 26/3, 49/6, 35/6, 8/3, 1/6, 89/3, 13/2, 16/3, 5, 11/3, 11/3, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/6, 1/2, -19/6, -19/6, -31/6, -3/2, -11/6, 11/6, -142/3, -38/3, -31/3, -7, -16/3, -17/3, -2, -1/3
-137/6, 1/2, -19/6, -19/6, -31/6, -3/2, -11/6, 11/6, -142/3, -38/3, -31/3, -7, -16/3, -17/3, -2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -5, -3/2, 2, 2, 0, -1, -3/2, 0, 5, 4, 5/2, 0, -1, -1/2, 3
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 41/3, 77/6, 34/3, 26/3, 11/2, 3, -5/6, 251/4, 205/12, 179/12, 47/4, 107/12, 71/12, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, -2, -1/3, 1/3, 7/3, 10/3, 7/3, -1, -167/6, -17/6, -9/2, -11/2, -13/2, -9/2, -5/2, 1/6
19/3, -2, -1/3, 1/3, 7/3, 10/3, 7/3, -1, -167/6, -17/6, -9/2, -11/2, -13/2, -9/2, -5/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/4, 45/4, 35/4, 27/4, 31/4, 19/4, 9/4, -5/4, 33/4, -9/4, 5/4, 9/4, 13/4, 5/4, 7/4, 1/4
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/12, 211/12, 55/4, 119/12, 101/12, 71/12, 25/12, -7/4, 703/12, 167/12, 145/12, 47/4, 97/12, 19/4, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, 1/6, -3/2, -31/6, -19/6, -1/2, 11/6, -1/6, -197/6, -17/2, -21/2, -15/2, -35/6, -5/2, -1/2, -11/6
-13/6, 1/6, -3/2, -31/6, -19/6, -1/2, 11/6, -1/6, -197/6, -17/2, -21/2, -15/2, -35/6, -5/2, -1/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -17/2, -17/2, -5, -3/2, -5/2, -3/2, 2, 15/4, 17/4, 3/4, -7/4, -7/4, -3/4, -3/4, -3/4
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
823/12, 221/12, 203/12, 163/12, 119/12, 25/4, 29/12, -3/4, 473/12, 43/4, 109/12, 33/4, 61/12, 47/12, 11/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, -19/3, -17/3, -2, -1/3, -5/3, 4/3, -1, 22/3, -7/3, 1, 4/3, 5/3, -2, -2/3, -7/3
-47/3, -19/3, -17/3, -2, -1/3, -5/3, 4/3, -1, 22/3, -7/3, 1, 4/3, 5/3, -2, -2/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 13/4, 17/4, 13/4, 11/4, 13/4, -1/4, 3/4, -13/2, -1/2, -4, -5/2, 1/2, 2, -1, 1
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/12, 139/12, 45/4, 89/12, 83/12, 47/12, 29/12, 13/12, 140/3, 67/6, 59/6, 41/6, 31/6, 23/6, 3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 11/3, 7/3, 2/3, -3, -8/3, -2/3, 4/3, -101/6, -17/6, -25/6, -25/6, -17/6, -25/6, -11/6, -7/6
19/3, 11/3, 7/3, 2/3, -3, -8/3, -2/3, 4/3, -101/6, -17/6, -25/6, -25/6, -17/6, -25/6, -11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 9/4, 7/4, 1/4, 5/4, 5/4, -5/4, 3/4, -83/4, -5/4, -19/4, -11/4, -9/4, -11/4, -5/4, 3/4
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 127/12, 27/4, 79/12, 79/12, 59/12, 25/12, 1/12, 347/12, 95/12, 73/12, 67/12, 29/12, 7/4, 1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, 3/2, 13/6, -7/6, -29/6, -3/2, 1/6, 1/2, -55/6, 5/6, -11/6, -17/6, -3/2, -11/6, 7/6, 11/6
-17/6, 3/2, 13/6, -7/6, -29/6, -3/2, 1/6, 1/2, -55/6, 5/6, -11/6, -17/6, -3/2, -11/6, 7/6, 11/6
107/4, 3/4, 15/4, 21/4, 23/4, 19/4, 7/4, 1/4, -1, 1, 1, -3/2, -3, -5/2, -2, 0
-33/4, -5/4, -13/4, -11/4, -5/4, -1/4, 3/4, -3/4, -36, -8, -7, -7/2, -6, -5/2, -1, 2
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
73/2, 32/3, 29/3, 41/6, 7/2, 5/6, 5/6, -1/6, 36, 28/3, 8, 6, 11/3, 8/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 9/2, 5/2, 17/6, 5/2, 29/6, 11/6, -7/6, -47/2, -7/6, -3/2, -7/2, -23/6, -23/6, -13/6, 1/6
55/2, 9/2, 5/2, 17/6, 5/2, 29/6, 11/6, -7/6, -47/2, -7/6, -3/2, -7/2, -23/6, -23/6, -13/6, 1/6
-59/4, -3/4, -15/4, -1/4, -9/4, -13/4, -3/4, 11/4, 4, 4, 1, 4, 2, 2, 0, 3
-21/4, -1/4, -5/4, -3/4, 1/4, -3/4, 3/4, 9/4, 9/2, 3/2, 7/2, 1/2, 5/2, 1/2, -1/2, -1/2
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 131/12, 35/4, 29/4, 41/12, 41/12, 29/12, -1/12, 191/4, 167/12, 47/4, 33/4, 55/12, 13/4, 13/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, 1/3, 1/3, 10/3, 4/3, 2/3, -4/3, 5/3, 83/6, 7/2, 5/6, 19/6, 23/6, 25/6, 7/6, 5/6
17/3, 1/3, 1/3, 10/3, 4/3, 2/3, -4/3, 5/3, 83/6, 7/2, 5/6, 19/6, 23/6, 25/6, 7/6, 5/6
-41/4, -3/4, -15/4, -5/4, 3/4, -1/4, 5/4, 9/4, 0, -9/2, -1, -2, 0, -1, 2, -1/2
-14, -7, -6, -5, -3, 0, 1, -2, 14, 4, 3, 1, -2, -1, 1, -2
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 151/12, 43/4, 33/4, 59/12, 41/12, 23/12, 1/4, 215/6, 55/6, 25/3, 6, 6, 23/6, 5/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
42, 12, 32/3, 23/3, 20/3, 11/3, 8/3, 2/3, 13/6, -19/6, 1/6, 1/2, -1/2, 1/6, -1/6, -7/6
42, 12, 32/3, 23/3, 20/3, 11/3, 8/3, 2/3, 13/6, -19/6, 1/6, 1/2, -1/2, 1/6, -1/6, -7/6
5/2, -7/2, -1/2, 0, 3, 1, -1/2, 1, -11/2, -3/2, -3/2, -5/2, -1/2, 5/2, 1/2, 1/2
-5, -1, -3, -2, -1, -1, 1, 2, 16, 5, 5/2, 9/2, 3/2, 3, 5/2, 1
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 11, 10, 55/6, 13/2, 11/3, 7/3, 5/6, 227/4, 169/12, 45/4, 37/4, 101/12, 19/4, 23/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, -5/2, -7/6, -5/6, 1/6, -7/2, -1/2, 3/2, 73/6, 13/2, 29/6, 11/6, 3/2, -7/6, 3/2, 1/6
-43/6, -5/2, -7/6, -5/6, 1/6, -7/2, -1/2, 3/2, 73/6, 13/2, 29/6, 11/6, 3/2, -7/6, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 1, 1, 2, 3/2, 7/2, 5/2, 0, -9, 5/2, -1, -4, -1, -1/2, -3/2, -3/2
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 13, 32/3, 25/3, 13/2, 8/3, 11/6, 2/3, 113/2, 83/6, 79/6, 19/2, 15/2, 25/6, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-269/6, -67/6, -49/6, -19/2, -13/2, -19/6, -3/2, -7/6, 11/6, 3/2, 25/6, 1/2, 13/6, 3/2, -5/6, 1/2
-269/6, -67/6, -49/6, -19/2, -13/2, -19/6, -3/2, -7/6, 11/6, 3/2, 25/6, 1/2, 13/6, 3/2, -5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 1, -2, 3/2, 1/2, 1, -2, 0, -29/4, -5/4, -5/4, -11/4, -19/4, -7/4, -5/4, -7/4
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/6, 47/6, 17/3, 17/6, 8/3, 5/2, 13/6, -1/6, 625/12, 145/12, 47/4, 35/4, 95/12, 17/4, 19/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, 1, 0, -11/3, -4/3, -14/3, -5/3, -5/3, 23/2, 5/2, 17/6, 13/6, 7/6, -1/6, -5/6, -11/6
-8/3, 1, 0, -11/3, -4/3, -14/3, -5/3, -5/3, 23/2, 5/2, 17/6, 13/6, 7/6, -1/6, -5/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, 1/4, -11/4, -3/4, -3/4, 5/4, 11/4, -1/4, -12, 0, 1/2, -3, -5, -2, 1, 5/2
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 29/4, 25/4, 71/12, 53/12, 23/12, 1/4, -1/12, 709/12, 191/12, 173/12, 127/12, 107/12, 65/12, 23/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -2, 0, -11/3, -1, -7/3, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -2, 0, -11/3, -1, -7/3, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -17/4, -21/4, -17/4, -31/4, -17/4, -5/4, 5/4, 20, 8, 9/2, 11/2, 3, 5/2, 0, -7/2
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/3, 26/3, 20/3, 4, 5/2, 5/2, 11/6, -11/6, 589/12, 47/4, 131/12, 109/12, 71/12, 13/4, 17/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, 2, -5/3, -1/3, 7/3, 2, 4/3, 2/3, 20, 16/3, 10/3, 19/3, 5, 10/3, 1/3, -1/3
13/3, 2, -5/3, -1/3, 7/3, 2, 4/3, 2/3, 20, 16/3, 10/3, 19/3, 5, 10/3, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -1/4, -11/4, 3/4, 7/4, -3/4, 3/4, 5/4, 7/2, 0, -2, -1/2, -3/2, -3/2, 3/2, -1/2
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 95/12, 73/12, 73/12, 35/12, 31/12, 31/12, -7/12, 661/12, 151/12, 139/12, 109/12, 35/4, 83/12, 41/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 3/2, 7/2, 13/6, 5/6, 3/2, -7/6, -3/2, -2, -1, -3, 1/3, -3, -3, 1/3, -10/3
29/2, 3/2, 7/2, 13/6, 5/6, 3/2, -7/6, -3/2, -2, -1, -3, 1/3, -3, -3, 1/3, -10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -13/4, 1/4, 9/4, 19/4, 11/4, 5/4, 9/4, 29/2, 8, 5, 9/2, 2, -3/2, 2, 1/2
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 77/6, 21/2, 25/3, 22/3, 31/6, 7/3, 5/6, 154/3, 37/3, 19/2, 26/3, 16/3, 5, 10/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 19/2, 13/2, 25/6, 7/6, 11/6, 1/6, 5/2, 41/3, 2/3, 3, 7/3, -1/3, 3, -1/3, -2
51/2, 19/2, 13/2, 25/6, 7/6, 11/6, 1/6, 5/2, 41/3, 2/3, 3, 7/3, -1/3, 3, -1/3, -2
19/2, 3/2, 0, 1, 0, -3/2, -1/2, -3, -55/2, -19/2, -15/2, -9/2, -9/2, -5/2, 1/2, 3/2
21/4, -1/4, 7/4, -1/4, 7/4, 9/4, -3/4, 1/4, 23/2, 11/2, 3, 7/2, 3/2, -3/2, -3/2, 2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 121/12, 119/12, 79/12, 61/12, 31/12, 5/4, 5/12, 127/2, 89/6, 89/6, 23/2, 47/6, 9/2, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/6, 13/2, 37/6, 7/2, 5/2, 1/6, 3/2, 5/6, 77/3, 2, 2, 13/3, 14/3, 14/3, 1, -7/3
149/6, 13/2, 37/6, 7/2, 5/2, 1/6, 3/2, 5/6, 77/3, 2, 2, 13/3, 14/3, 14/3, 1, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 11/2, 3, 9/2, 15/2, 4, 3/2, 0, 9, 13/2, 7/2, 1, -5/2, -5, -2, -3/2
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 59/6, 26/3, 37/6, 14/3, 7/2, 2, 11/6, 141/4, 139/12, 41/4, 79/12, 37/12, 17/12, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, 13/3, 5/3, -1/3, -8/3, -2, -1, -5/3, 27, 5, 7, 7, 6, 3, 1, -2
-13/3, 13/3, 5/3, -1/3, -8/3, -2, -1, -5/3, 27, 5, 7, 7, 6, 3, 1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 0, -1/2, 1/2, -1/2, -5/2, 0, 0, -14, -5/2, -4, -5/2, -1, -3/2, 1/2, -3
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 12, 25/3, 35/6, 4, 7/2, 13/6, 1/3, 433/12, 107/12, 101/12, 101/12, 55/12, 25/12, 25/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/6, -13/6, -25/6, -7/2, -13/6, -7/2, -1/2, 5/2, 14, 1, 13/3, 2, 0, 2, 1, -1/3
-155/6, -13/6, -25/6, -7/2, -13/6, -7/2, -1/2, 5/2, 14, 1, 13/3, 2, 0, 2, 1, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -5, -3/2, -2, -4, -2, -1, -2, 5/2, 7/2, 1/2, -1, 2, 3/2, -3/2, 1/2
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 103/12, 91/12, 65/12, 21/4, 61/12, 19/12, -11/12, 103/2, 14, 65/6, 43/6, 7, 17/3, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, -13/3, -4/3, 2, 3, 1/3, 2, 1, -53/6, 11/6, 7/6, -7/6, 1/6, -19/6, -5/6, 5/6
-4/3, -13/3, -4/3, 2, 3, 1/3, 2, 1, -53/6, 11/6, 7/6, -7/6, 1/6, -19/6, -5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 17/2, 7, 4, 9/2, 5/2, 0, 1/2, 109/4, 13/4, 27/4, 37/4, 23/4, 15/4, 7/4, -3/4
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/12, 107/12, 73/12, 47/12, 7/12, 1/12, 1/12, -1/12, 122/3, 29/3, 19/2, 23/3, 13/2, 13/3, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/2, 19/2, 67/6, 19/2, 35/6, 17/6, 13/6, -1/2, -2/3, -11/3, -1/3, 10/3, 4/3, -1/3, 4/3, -7/3
91/2, 19/2, 67/6, 19/2, 35/6, 17/6, 13/6, -1/2, -2/3, -11/3, -1/3, 10/3, 4/3, -1/3, 4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -9/2, -3/2, -7/2, -1, 2, 2, 3/2, -19, -4, -4, -5, -3, -1, -1, 2
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 11, 23/3, 22/3, 13/2, 11/2, 11/6, -5/6, 421/12, 127/12, 39/4, 73/12, 35/12, 35/12, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -9/2, -11/6, -13/6, -5/2, 1/2, 1/2, -13/6, 25/6, 19/6, 23/6, 5/2, 1/2, -7/6, -13/6, -3/2
-71/6, -9/2, -11/6, -13/6, -5/2, 1/2, 1/2, -13/6, 25/6, 19/6, 23/6, 5/2, 1/2, -7/6, -13/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/4, -39/4, -33/4, -27/4, -13/4, -5/4, 9/4, 1/4, -15/2, -5, -3/2, -2, -1, 5/2, 3/2, -1
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 25/3, 22/3, 35/6, 23/6, 11/3, 2, 5/6, 149/4, 137/12, 37/4, 77/12, 77/12, 11/4, 9/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-199/6, -47/6, -43/6, -53/6, -11/2, -17/6, -13/6, 1/6, -44/3, -14/3, -5/3, -5/3, -11/3, -10/3, -5/3, 2/3
-199/6, -47/6, -43/6, -53/6, -11/2, -17/6, -13/6, 1/6, -44/3, -14/3, -5/3, -5/3, -11/3, -10/3, -5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -11/2, -5/2, -1/2, -3/2, 1/2, 3/2, 1, 23/4, 3/4, -1/4, -1/4, -13/4, -3/4, -1/4, -11/4
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 61/6, 61/6, 20/3, 14/3, 13/3, 11/6, -5/3, 149/4, 131/12, 35/4, 59/12, 53/12, 41/12, 23/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 31/6, 19/6, 1/2, 5/6, 1/2, 5/6, -11/6, -13/6, 5/6, 3/2, -13/6, -3/2, -1/6, -11/6, -7/6
73/6, 31/6, 19/6, 1/2, 5/6, 1/2, 5/6, -11/6, -13/6, 5/6, 3/2, -13/6, -3/2, -1/6, -11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -3/4, 7/4, -3/4, -1/4, 3/4, 5/4, 1/4, 25/4, 11/4, 5/4, -5/4, -3/4, 5/4, -3/4, -3/4
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 43/4, 35/4, 85/12, 65/12, 65/12, 11/4, 1/4, 505/12, 103/12, 89/12, 79/12, 59/12, 59/12, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, -2/3, 5/3, 3, 2, -5/3, 4/3, 2/3, 1/2, 3/2, -1/2, -5/2, -1/2, -1/2, -3/2, 3/2
17/3, -2/3, 5/3, 3, 2, -5/3, 4/3, 2/3, 1/2, 3/2, -1/2, -5/2, -1/2, -1/2, -3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 7/2, 2, 0, -2, -1/2, 5/2, -1/2, 9/2, 4, 4, 1, 1/2, -5/2, -1/2, 0
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 77/6, 10, 29/3, 17/2, 14/3, 7/3, 1/6, 313/6, 44/3, 83/6, 10, 37/6, 11/2, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -2/3, -8/3, -2/3, 7/3, 1, 0, 3, 41/2, 43/6, 23/6, 5/2, 19/6, -1/2, -1/6, -19/6
-7, -2/3, -8/3, -2/3, 7/3, 1, 0, 3, 41/2, 43/6, 23/6, 5/2, 19/6, -1/2, -1/6, -19/6
-173/4, -51/4, -43/4, -35/4, -29/4, -23/4, -9/4, -1/4, 20, 6, 5/2, 2, -1/2, 3/2, 5/2, 1
-83/4, -37/4, -25/4, -17/4, -3/4, -5/4, 1/4, 13/4, -51/2, -21/2, -7, -9/2, -3, -3, 0, 1/2
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/12, 57/4, 149/12, 41/4, 89/12, 61/12, 11/4, -11/12, 75/2, 10, 49/6, 15/2, 25/6, 3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 9/2, 31/6, 3/2, 9/2, 5/6, 3/2, 3/2, -33, -8, -22/3, -6, -7/3, -2, 1/3, 1
139/6, 9/2, 31/6, 3/2, 9/2, 5/6, 3/2, 3/2, -33, -8, -22/3, -6, -7/3, -2, 1/3, 1
69/4, 21/4, 7/4, 5/4, 1/4, 11/4, 3/4, 7/4, -12, -1/2, 0, -2, 0, -3/2, -5/2, 1/2
-67/4, -7/4, -17/4, -11/4, -23/4, -17/4, -9/4, -5/4, -11, -2, -3, -2, -2, -1, -3, 0
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
164/3, 89/6, 34/3, 61/6, 8, 13/3, 8/3, 1/3, 265/6, 12, 29/3, 15/2, 23/6, 7/2, 7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 2/3, 4/3, 14/3, 5/3, 2/3, 2/3, 8/3, 97/6, 7/2, 31/6, 11/2, 11/6, -3/2, 5/6, -3/2
19/3, 2/3, 4/3, 14/3, 5/3, 2/3, 2/3, 8/3, 97/6, 7/2, 31/6, 11/2, 11/6, -3/2, 5/6, -3/2
57/2, 10, 19/2, 6, 7/2, 2, 3/2, 2, 29/2, 5/2, 5, 4, 7/2, 0, 0, 1/2
-13/2, 0, -7/2, 0, -1/2, -3, 1/2, 2, -13, -3/2, -3, -13/2, -3, -5/2, -1, -3/2
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 125/12, 109/12, 67/12, 35/12, 23/12, 7/12, 1/4, 205/3, 50/3, 41/3, 25/2, 9, 19/3, 10/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/3, 29/3, 26/3, 20/3, 3, 11/3, 2/3, 2, -14/3, 0, -7/3, 2/3, -2, -2/3, -5/3, -2/3
107/3, 29/3, 26/3, 20/3, 3, 11/3, 2/3, 2, -14/3, 0, -7/3, 2/3, -2, -2/3, -5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, 9/4, 3/4, -7/4, -7/4, -9/4, 3/4, 18, 7/2, 5, 6, 3, 0, 0, 1/2
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 12, 28/3, 8, 7, 6, 11/3, 1/6, 373/12, 119/12, 35/4, 71/12, 49/12, 13/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, 2/3, -2, -8/3, -8/3, -4/3, -4/3, -5/3, 0, 1, 1, -2, 0, 0, 0, -2
-11, 2/3, -2, -8/3, -8/3, -4/3, -4/3, -5/3, 0, 1, 1, -2, 0, 0, 0, -2
-33/2, -5, -2, -7/2, -1, -5/2, -1, -5/2, 127/4, 29/4, 27/4, 17/4, 11/4, 7/4, 1/4, -7/4
15/2, 6, 3, 7/2, 1, 1/2, 1, 3/2, -39/4, -1/4, -15/4, -5/4, -3/4, -11/4, -1/4, 7/4
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 19/2, 23/3, 41/6, 6, 11/2, 11/6, -5/6, 343/6, 33/2, 27/2, 34/3, 8, 14/3, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -23/3, -16/3, -3, 0, 0, 2/3, 0, -77/6, -19/6, -17/6, -3/2, -29/6, -7/6, -3/2, -1/6
-14, -23/3, -16/3, -3, 0, 0, 2/3, 0, -77/6, -19/6, -17/6, -3/2, -29/6, -7/6, -3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -4, -9/2, -11/2, -13/2, -3, 1/2, 3, 34, 19/2, 15/2, 13/2, 4, 1/2, 0, 1
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 95/12, 91/12, 47/12, 43/12, 19/12, 7/12, 1/12, 46, 71/6, 65/6, 23/3, 29/6, 23/6, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/6, 5/6, 19/6, 41/6, 19/6, 25/6, 11/6, -1/2, 55/6, 7/6, -11/6, 7/6, 19/6, 1/6, 17/6, 5/6
127/6, 5/6, 19/6, 41/6, 19/6, 25/6, 11/6, -1/2, 55/6, 7/6, -11/6, 7/6, 19/6, 1/6, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -2, -5/2, -3, -9/2, -5/2, 1, -2, -3, -3, 0, 0, 0, -2, -1, 1
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 21/2, 21/2, 15/2, 43/6, 31/6, 19/6, -1/2, 225/4, 187/12, 157/12, 119/12, 27/4, 13/4, 13/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/3, 31/3, 23/3, 23/3, 14/3, 3, -1/3, 10/3, 16/3, 1, 0, 2/3, 0, 7/3, 2/3, -2/3
95/3, 31/3, 23/3, 23/3, 14/3, 3, -1/3, 10/3, 16/3, 1, 0, 2/3, 0, 7/3, 2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, -3/4, 5/4, -9/4, -1/4, 13/4, -1/4, -11/4, 1/4, 3/4, 5/4, -7/4, -19/4, -7/4, -1/4
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/3, 38/3, 9, 8, 37/6, 4, 3/2, -1/3, 175/3, 17, 85/6, 32/3, 47/6, 13/3, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/3, 22/3, 4, 5/3, -1/3, 1/3, 8/3, 0, 61/3, 20/3, 3, 4/3, 7/3, 2, 4/3, -7/3
55/3, 22/3, 4, 5/3, -1/3, 1/3, 8/3, 0, 61/3, 20/3, 3, 4/3, 7/3, 2, 4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/4, -9/4, -5/4, -11/4, -9/4, -1/4, -9/4, 1/4, -89/4, -5/4, -13/4, -11/4, -23/4, -13/4, -3/4, -7/4
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 91/12, 25/4, 23/4, 59/12, 31/12, 9/4, 19/12, 133/3, 35/3, 26/3, 8, 23/3, 13/3, 13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14/3, -4/3, -5/3, 2, -5/3, 4/3, 0, -4/3, 221/6, 29/6, 31/6, 13/2, 31/6, 29/6, 3/2, -13/6
14/3, -4/3, -5/3, 2, -5/3, 4/3, 0, -4/3, 221/6, 29/6, 31/6, 13/2, 31/6, 29/6, 3/2, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -3, -11/2, -2, 1/2, 1, -1/2, -3, 7, 1, 3, 2, 3, 3, 0, 3
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/3, 53/3, 83/6, 83/6, 67/6, 22/3, 11/3, 1/6, 153/4, 43/4, 119/12, 73/12, 49/12, 25/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, 13/3, 1, -5/3, -4/3, -8/3, -2, -2/3, 5, 4, 1, 1, -2, -2, 1, -2
-25/3, 13/3, 1, -5/3, -4/3, -8/3, -2, -2/3, 5, 4, 1, 1, -2, -2, 1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, 2, 2, -1/2, 1/2, -1/2, -5/2, 9, 2, 0, 0, 2, 0, -2, -1
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 101/12, 27/4, 77/12, 15/4, 15/4, 31/12, 11/12, 85/2, 61/6, 47/6, 15/2, 23/6, 10/3, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, 1/2, 1/6, -19/6, -5/6, -5/6, 13/6, 3/2, -10, -16/3, -5/3, -2, -14/3, -5/3, 2/3, 4/3
-65/6, 1/2, 1/6, -19/6, -5/6, -5/6, 13/6, 3/2, -10, -16/3, -5/3, -2, -14/3, -5/3, 2/3, 4/3
41/4, 7/4, 13/4, 7/4, 1/4, 1/4, -7/4, -7/4, 10, 1, 2, 2, 4, 4, 2, -1
-73/4, -19/4, -21/4, -11/4, -5/4, -5/4, -5/4, -5/4, 17/4, 11/4, 1/4, 5/4, 9/4, -5/4, 5/4, -3/4
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 85/6, 31/3, 9, 47/6, 11/2, 13/6, -1, 128/3, 29/2, 67/6, 22/3, 13/3, 11/3, 2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-46/3, -7/3, -16/3, -17/3, -10/3, 1/3, -7/3, -4/3, -121/6, -13/2, -25/6, -35/6, -17/6, -7/6, 7/6, 1/6
-46/3, -7/3, -16/3, -17/3, -10/3, 1/3, -7/3, -4/3, -121/6, -13/2, -25/6, -35/6, -17/6, -7/6, 7/6, 1/6
83/4, 13/4, 21/4, 27/4, 15/4, 13/4, 1/4, -1/4, -65/4, -25/4, -25/4, -11/4, -7/4, -9/4, -7/4, -7/4
-77/4, -19/4, -27/4, -21/4, -13/4, -11/4, 1/4, -13/4, -125/4, -43/4, -31/4, -23/4, -23/4, -9/4, -9/4, 3/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 43/4, 115/12, 79/12, 17/4, 17/4, 9/4, -5/12, 193/4, 167/12, 45/4, 37/4, 31/4, 17/4, 7/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/6, -47/6, -31/6, -5/2, -7/6, -23/6, -3/2, 3/2, 11, 8/3, 7/3, 2, 3, 1/3, -2, -4/3
-145/6, -47/6, -31/6, -5/2, -7/6, -23/6, -3/2, 3/2, 11, 8/3, 7/3, 2, 3, 1/3, -2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 13/4, 9/4, 17/4, 3/4, -5/4, -1/4, -1/4, -21/4, -5/4, -5/4, -5/4, 1/4, -9/4, -3/4, 3/4
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 175/12, 139/12, 33/4, 27/4, 67/12, 31/12, -1/12, 179/4, 125/12, 119/12, 83/12, 23/4, 19/4, 29/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/6, -49/6, -49/6, -37/6, -5/2, -1/6, 11/6, 7/6, -5, -10/3, -7/3, 2/3, 1, -2, -1/3, 4/3
-139/6, -49/6, -49/6, -37/6, -5/2, -1/6, 11/6, 7/6, -5, -10/3, -7/3, 2/3, 1, -2, -1/3, 4/3
27, 9/2, 7, 15/2, 6, 7/2, 3/2, -1, -18, -8, -5, -5, -3, -4, -1, -2
19/2, -1, 5/2, 2, 1, 0, 0, -1, 7/4, 3/4, -7/4, 5/4, -9/4, -5/4, 7/4, 3/4
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 169/12, 41/4, 79/12, 55/12, 55/12, 13/12, -13/12, 215/4, 185/12, 151/12, 41/4, 79/12, 21/4, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -16/3, -11/3, -13/3, -4/3, -4/3, 7/3, 4/3, 6, -14/3, -7/3, 1, 11/3, 3, 0, -10/3
-35/3, -16/3, -11/3, -13/3, -4/3, -4/3, 7/3, 4/3, 6, -14/3, -7/3, 1, 11/3, 3, 0, -10/3
49/4, 25/4, 13/4, 21/4, 9/4, -5/4, 7/4, -3/4, -75/4, -21/4, -11/4, -17/4, -23/4, -17/4, -11/4, -1/4
15, 3, 1/2, 7/2, 1/2, 5/2, 1/2, 5/2, -89/4, -35/4, -21/4, -11/4, -17/4, -11/4, -1/4, 9/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/3, 32/3, 15/2, 19/3, 29/6, 11/3, 1, 2/3, 217/4, 55/4, 55/4, 41/4, 85/12, 13/4, 3/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 22/3, 16/3, 6, 3, 0, -4/3, 1, 109/6, 29/6, 23/6, 31/6, 13/2, 9/2, 5/6, 17/6
18, 22/3, 16/3, 6, 3, 0, -4/3, 1, 109/6, 29/6, 23/6, 31/6, 13/2, 9/2, 5/6, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 0, 7/2, 1/2, 3/2, -3/2, -2, 0, 129/4, 39/4, 27/4, 25/4, 15/4, 17/4, 7/4, -7/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 41/4, 27/4, 65/12, 37/12, 9/4, 25/12, -7/12, 739/12, 55/4, 55/4, 133/12, 31/4, 59/12, 9/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -4, -4, -8/3, 0, -3, 2/3, -3, 67/6, 7/2, 3/2, -11/6, -3/2, 11/6, -1/2, -13/6
-16, -4, -4, -8/3, 0, -3, 2/3, -3, 67/6, 7/2, 3/2, -11/6, -3/2, 11/6, -1/2, -13/6
-115/4, -19/4, -25/4, -19/4, -25/4, -11/4, -7/4, 5/4, 35, 5/2, 6, 15/2, 7, 9/2, 3, 1/2
-57/4, -17/4, -9/4, 1/4, -11/4, -11/4, -9/4, 1/4, 55/4, 9/4, 19/4, 11/4, -1/4, 5/4, 9/4, -3/4
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 121/12, 77/12, 15/4, 15/4, 5/4, 5/12, -1/12, 487/12, 37/4, 89/12, 83/12, 77/12, 43/12, 19/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 0, 2, 3, 4/3, -1/3, -1/3, -3, -49/2, 1/6, -11/6, -31/6, -43/6, -35/6, -5/2, 1/6
8, 0, 2, 3, 4/3, -1/3, -1/3, -3, -49/2, 1/6, -11/6, -31/6, -43/6, -35/6, -5/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/2, 9/2, 3, 4, 11/2, 11/2, 5/2, -1/2, 3, -2, 0, -3/2, 0, 3, 0, -7/2
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
98/3, 25/3, 47/6, 11/2, 17/6, 8/3, 4/3, 1/2, 619/12, 59/4, 55/4, 45/4, 89/12, 49/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/3, -2, -5/3, -8/3, -5, -3, -2, 0, -7/6, 7/6, 1/6, 1/6, 7/6, 13/6, -3/2, -3/2
-61/3, -2, -5/3, -8/3, -5, -3, -2, 0, -7/6, 7/6, 1/6, 1/6, 7/6, 13/6, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -2, -2, 1/2, 3/2, 0, 0, 1/2, 0, 5/2, -1/2, -3, 0, -2, 1/2, -1/2
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 25/2, 55/6, 35/6, 35/6, 29/6, 5/3, 1/6, 469/12, 107/12, 97/12, 97/12, 67/12, 43/12, 11/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/6, 25/6, 7/6, 7/2, 11/6, 9/2, 11/6, 11/6, -115/6, -23/6, -3/2, -25/6, -3/2, -7/2, -1/2, -1/2
127/6, 25/6, 7/6, 7/2, 11/6, 9/2, 11/6, 11/6, -115/6, -23/6, -3/2, -25/6, -3/2, -7/2, -1/2, -1/2
19/2, 1, 2, 1, 2, 5, 2, 1/2, -5/4, 5/4, 3/4, 3/4, 7/4, -5/4, -9/4, -3/4
15/2, -2, 1, 4, 1, -2, 0, -5/2, -53/4, -15/4, -9/4, -17/4, -9/4, -9/4, -5/4, -7/4
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/12, 35/4, 23/4, 13/4, 31/12, 25/12, 3/4, -7/12, 31, 43/6, 13/2, 35/6, 5, 5, 13/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/3, 29/3, 28/3, 25/3, 6, 6, 11/3, 0, -28, -11/3, 0, -7/3, -6, -6, -8/3, 2/3
109/3, 29/3, 28/3, 25/3, 6, 6, 11/3, 0, -28, -11/3, 0, -7/3, -6, -6, -8/3, 2/3
-15/2, 1/2, -5/2, -1/2, -5/2, 1/2, 5/2, -1/2, 5, 3/2, 1/2, 1/2, 0, -2, -3/2, -2
11/2, 3, 2, -3/2, 0, 5/2, 0, -5/2, 23/2, 7/2, 3/2, -1/2, -3/2, 1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 119/12, 85/12, 77/12, 53/12, 29/12, 5/12, -1/12, 154/3, 27/2, 25/2, 26/3, 5, 4, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14/3, 2/3, 1, -2, 1, 4/3, 0, -2, -49/3, -10/3, 1/3, -5/3, -3, 0, -5/3, -1/3
14/3, 2/3, 1, -2, 1, 4/3, 0, -2, -49/3, -10/3, 1/3, -5/3, -3, 0, -5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 7/2, 0, -3/2, -1, 2, 3/2, -1, -53/2, -9, -6, -9/2, -2, -3, -3/2, -3/2
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 17/2, 20/3, 37/6, 5/2, 13/6, 1, -1/3, 125/3, 34/3, 23/3, 41/6, 20/3, 4, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, -23/6, -1/2, 1/2, -13/6, -19/6, -5/6, 11/6, -1, -8/3, -4, -5/3, 1, 4/3, 2, -1
-31/6, -23/6, -1/2, 1/2, -13/6, -19/6, -5/6, 11/6, -1, -8/3, -4, -5/3, 1, 4/3, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -17/2, -19/2, -15/2, -9/2, -1, 1, 3/2, -33/4, -13/4, -21/4, -19/4, -9/4, 1/4, -1/4, -5/4
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 51/4, 137/12, 95/12, 27/4, 13/4, 31/12, -7/12, 215/4, 59/4, 161/12, 119/12, 79/12, 37/12, 29/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 41/6, 35/6, 5/2, 13/6, -5/6, -5/2, -7/6, 2, 1/3, 4, 4/3, -1/3, -10/3, -1/3, -7/3
83/6, 41/6, 35/6, 5/2, 13/6, -5/6, -5/2, -7/6, 2, 1/3, 4, 4/3, -1/3, -10/3, -1/3, -7/3
-123/4, -17/4, -29/4, -25/4, -15/4, -9/4, 3/4, 7/4, -85/2, -11, -9, -11/2, -8, -13/2, -3, -1/2
15/2, 9/2, 3/2, 1/2, -3/2, 3/2, -3/2, 3/2, 39/2, 3/2, 9/2, 15/2, 11/2, 5/2, 1/2, 1/2
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 95/12, 83/12, 15/4, 13/4, 11/4, 7/12, 1/4, 221/4, 163/12, 127/12, 41/4, 95/12, 21/4, 19/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/3, -29/3, -23/3, -4, -20/3, -14/3, -8/3, 1/3, 10/3, 5/3, -2, 1/3, 10/3, 7/3, 3, 0
-91/3, -29/3, -23/3, -4, -20/3, -14/3, -8/3, 1/3, 10/3, 5/3, -2, 1/3, 10/3, 7/3, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, 1/2, -5/2, -3/2, -3/2, 0, -1/2, -3/2, -13, -5/2, -4, -4, -5/2, -1, 0, -2
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 41/4, 35/4, 33/4, 73/12, 29/12, 23/12, 5/4, 655/12, 167/12, 139/12, 35/4, 25/4, 35/12, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 11/3, 13/3, 5/3, -5/3, -13/3, -1, 2, -49/3, -13/3, -2, -14/3, -4/3, -2, -1/3, -1/3
4/3, 11/3, 13/3, 5/3, -5/3, -13/3, -1, 2, -49/3, -13/3, -2, -14/3, -4/3, -2, -1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/2, -17/2, -7, -4, -3/2, -3, -1/2, 3, -57/2, -11/2, -9/2, -4, -1, -4, -1/2, 3
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 43/3, 71/6, 32/3, 43/6, 25/6, 3/2, -1, 104/3, 10, 7, 41/6, 13/3, 11/3, 2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 3/2, 5/6, 11/6, 3/2, 13/6, 1/6, 13/6, 10/3, -11/3, -4, -1/3, 10/3, 7/3, 1/3, 0
43/6, 3/2, 5/6, 11/6, 3/2, 13/6, 1/6, 13/6, 10/3, -11/3, -4, -1/3, 10/3, 7/3, 1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 33/4, 27/4, 23/4, 29/4, 17/4, 7/4, 1/4, -21/2, -3, -1/2, 1, -1, -1/2, -1, -3/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 109/12, 97/12, 89/12, 73/12, 31/12, 7/4, 11/12, 487/12, 107/12, 101/12, 73/12, 23/4, 65/12, 19/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -5, -20/3, -3, 2/3, 8/3, 1/3, -5/3, -5/6, -5/6, -5/6, 3/2, 1/2, 5/6, -11/6, 1/6
-10/3, -5, -20/3, -3, 2/3, 8/3, 1/3, -5/3, -5/6, -5/6, -5/6, 3/2, 1/2, 5/6, -11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -1/4, -1/4, -3/4, -15/4, -9/4, 1/4, 11/4, 29/2, 6, 7/2, 4, 1, 7/2, 5/2, -1
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 49/4, 43/4, 29/4, 55/12, 31/12, 9/4, 1/12, 629/12, 57/4, 45/4, 39/4, 73/12, 67/12, 11/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 7/6, 29/6, 7/2, 25/6, 5/2, 5/6, 7/6, 127/3, 15, 35/3, 25/3, 14/3, 7/3, 1, -2/3
91/6, 7/6, 29/6, 7/2, 25/6, 5/2, 5/6, 7/6, 127/3, 15, 35/3, 25/3, 14/3, 7/3, 1, -2/3
-9, -4, -1/2, -5/2, -1, -2, 3/2, -1/2, -65/4, -11/4, -9/4, -19/4, -17/4, -5/4, -1/4, 7/4
-13/2, -7/2, -1, -4, -5/2, -3/2, -1, 0, -75/4, -5/4, 1/4, -13/4, -7/4, -15/4, -7/4, 1/4
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 155/12, 43/4, 125/12, 101/12, 21/4, 7/4, -19/12, 583/12, 161/12, 47/4, 97/12, 73/12, 47/12, 31/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -7, -6, -16/3, -3, 0, 0, 8/3, -8/3, 5/3, -1, -2/3, 7/3, 2/3, -8/3, -1/3
-24, -7, -6, -16/3, -3, 0, 0, 8/3, -8/3, 5/3, -1, -2/3, 7/3, 2/3, -8/3, -1/3
-41/4, -13/4, -15/4, -7/4, 1/4, -1/4, -5/4, 1/4, 43/4, 17/4, 9/4, 5/4, -3/4, 7/4, 3/4, -9/4
-9, -1/2, -7/2, -1/2, -4, -9/2, -2, -1, -33/4, 9/4, -3/4, -5/4, -9/4, -15/4, -5/4, -7/4
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 11, 28/3, 13/2, 9/2, 19/6, 1/6, 0, 32, 55/6, 13/2, 13/2, 11/2, 13/6, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 13/2, 17/6, 3/2, -7/6, 1/6, 17/6, 1/2, 41, 20/3, 8, 8, 6, 14/3, 7/3, 2/3
85/6, 13/2, 17/6, 3/2, -7/6, 1/6, 17/6, 1/2, 41, 20/3, 8, 8, 6, 14/3, 7/3, 2/3
81/4, 35/4, 25/4, 17/4, 17/4, 3/4, -7/4, 1/4, 13/2, 3, 1, 1, 3, 1, 3, -1/2
-16, -7/2, -2, -5, -9/2, -5/2, 0, 7/2, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2, -1/2, 5/2
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/12, 107/12, 67/12, 65/12, 59/12, 37/12, 5/4, -5/12, 117/2, 85/6, 25/2, 32/3, 7, 19/3, 5/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -3, -19/3, -13/3, -11/3, -1/3, 4/3, 2, 46/3, 10/3, 0, 8/3, 4, 7/3, 2/3, -7/3
-77/3, -3, -19/3, -13/3, -11/3, -1/3, 4/3, 2, 46/3, 10/3, 0, 8/3, 4, 7/3, 2/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 5/4, 9/4, -1/4, -7/4, -11/4, -1/4, -11/4, -43, -11, -17/2, -9, -7, -4, -3, 1/2
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 161/12, 51/4, 109/12, 29/4, 17/4, 37/12, 7/12, 197/6, 28/3, 6, 17/3, 13/3, 3/2, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 3, 8/3, 7/3, 13/3, 5/3, 7/3, -1, -185/6, -65/6, -19/2, -37/6, -17/6, 1/2, 7/6, -13/6
46/3, 3, 8/3, 7/3, 13/3, 5/3, 7/3, -1, -185/6, -65/6, -19/2, -37/6, -17/6, 1/2, 7/6, -13/6
7/4, 9/4, -5/4, -1/4, -3/4, 5/4, -7/4, -1/4, 23/2, 5/2, 1/2, 7/2, 1/2, 3/2, 5/2, -1/2
-3/2, 5/2, -1/2, -1/2, -5/2, -5/2, -1/2, -1/2, -65/4, -11/4, -25/4, -25/4, -19/4, -7/4, 5/4, -9/4
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 181/12, 143/12, 125/12, 83/12, 15/4, 29/12, 5/4, 55, 44/3, 40/3, 32/3, 26/3, 6, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 13/3, 1, -1, 5/3, 1, 10/3, 0, 2/3, -1, -1, -2, -2/3, -1/3, 4/3, 1/3
23/3, 13/3, 1, -1, 5/3, 1, 10/3, 0, 2/3, -1, -1, -2, -2/3, -1/3, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-99/4, -33/4, -19/4, -17/4, -3/4, -17/4, -3/4, 7/4, -115/4, -23/4, -21/4, -19/4, -19/4, -15/4, -7/4, 7/4
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 10, 29/3, 43/6, 31/6, 13/6, 4/3, -1/6, 395/12, 31/4, 27/4, 73/12, 55/12, 7/4, 11/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -5/6, 1/6, -5/6, 7/6, -5/2, 1/6, -13/6, 9/2, 7/2, 7/2, 1/2, -19/6, -7/2, -7/6, -1/6
-1/2, -5/6, 1/6, -5/6, 7/6, -5/2, 1/6, -13/6, 9/2, 7/2, 7/2, 1/2, -19/6, -7/2, -7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 23/4, 25/4, 11/4, 11/4, 5/4, 1/4, -11/4, 47/4, 11/4, 23/4, 9/4, -5/4, -13/4, -1/4, 1/4
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 155/12, 133/12, 115/12, 85/12, 19/4, 17/12, 13/12, 136/3, 89/6, 35/3, 26/3, 31/6, 4, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, -5/3, 4/3, 10/3, 10/3, 3, 5/3, -2, -179/6, -37/6, -15/2, -31/6, -13/6, -7/2, -1/6, -13/6
19/3, -5/3, 4/3, 10/3, 10/3, 3, 5/3, -2, -179/6, -37/6, -15/2, -31/6, -13/6, -7/2, -1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/2, 5, 3/2, 5, 7/2, 5/2, -1, 45/2, 5/2, 2, 7/2, 5, 3/2, 0, -2
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 47/6, 22/3, 35/6, 17/3, 9/2, 5/3, 2/3, 169/4, 39/4, 97/12, 31/4, 73/12, 71/12, 9/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -4/3, 4/3, 3, 5/3, -1/3, 1/3, 3, -47/3, 1/3, -7/3, -8/3, -2/3, -2/3, -1, 2
23/3, -4/3, 4/3, 3, 5/3, -1/3, 1/3, 3, -47/3, 1/3, -7/3, -8/3, -2/3, -2/3, -1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -9/2, -9/2, -1, -9/2, -2, 0, 3/2, -25/4, 1/4, 11/4, 5/4, -9/4, -7/4, -5/4, -7/4
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 133/12, 109/12, 27/4, 73/12, 41/12, 25/12, -3/4, 179/6, 61/6, 43/6, 25/6, 11/3, 3/2, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 10/3, 1, 13/3, 4/3, 7/3, 1/3, -3, -53/3, -2/3, -10/3, -8/3, -7/3, -1, -1, 2/3
41/3, 10/3, 1, 13/3, 4/3, 7/3, 1/3, -3, -53/3, -2/3, -10/3, -8/3, -7/3, -1, -1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, 0, -1/2, -5/2, -5, -3/2, -2, -1, 63/2, 1, 9/2, 7, 5, 11/2, 2, 1/2
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 67/4, 155/12, 41/4, 89/12, 67/12, 13/4, -7/12, 659/12, 199/12, 155/12, 37/4, 25/4, 53/12, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -59/6, -43/6, -43/6, -15/2, -29/6, -13/6, -1/6, 65/6, 9/2, 25/6, 25/6, 13/6, 7/2, 1/6, 11/6
-69/2, -59/6, -43/6, -43/6, -15/2, -29/6, -13/6, -1/6, 65/6, 9/2, 25/6, 25/6, 13/6, 7/2, 1/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 2, 1/2, -1/2, 1/2, 1, 1, -1/2, 157/4, 45/4, 33/4, 25/4, 25/4, 19/4, 9/4, -1/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 9, 41/6, 31/6, 13/3, 17/6, 5/3, -1/3, 131/4, 35/4, 101/12, 73/12, 35/12, 7/4, 17/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-167/6, -17/2, -13/2, -23/6, -37/6, -7/2, -3/2, -3/2, -35, -25/3, -22/3, -22/3, -17/3, -6, -7/3, -2/3
-167/6, -17/2, -13/2, -23/6, -37/6, -7/2, -3/2, -3/2, -35, -25/3, -22/3, -22/3, -17/3, -6, -7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/2, -15, -23/2, -9, -11/2, -7/2, -2, 0, -73/4, 9/4, -3/4, -17/4, -23/4, -17/4, -7/4, 7/4
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 65/12, 59/12, 37/12, 37/12, 31/12, 19/12, 13/12, 48, 40/3, 79/6, 28/3, 7, 19/6, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 26/3, 5, 25/3, 19/3, 8/3, 1/3, 3, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 26/3, 5, 25/3, 19/3, 8/3, 1/3, 3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 9/2, 9/2, 6, 11/2, 11/2, 5/2, 1/2, 19/2, -2, 1/2, 1, 7/2, 7/2, 3/2, 1/2
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 115/12, 91/12, 71/12, 49/12, 13/4, 23/12, 23/12, 231/4, 175/12, 143/12, 115/12, 37/4, 65/12, 23/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, -5/6, 3/2, 11/6, -3/2, 13/6, 13/6, -1/6, -2, 1/3, -5/3, 4/3, -1/3, -7/3, -1, -7/3
73/6, -5/6, 3/2, 11/6, -3/2, 13/6, 13/6, -1/6, -2, 1/3, -5/3, 4/3, -1/3, -7/3, -1, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 7/2, 2, 0, -3/2, 2, 3/2, 0, -15/2, -7/2, -7/2, -5/2, 1/2, -3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 65/6, 28/3, 47/6, 47/6, 25/6, 23/6, 0, 361/12, 25/4, 65/12, 59/12, 41/12, 11/12, 11/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/6, 43/6, 15/2, 9/2, 5/6, 17/6, 19/6, 1/6, -25/6, -7/6, -1/2, -1/6, -3/2, 13/6, 13/6, -1/6
163/6, 43/6, 15/2, 9/2, 5/6, 17/6, 19/6, 1/6, -25/6, -7/6, -1/2, -1/6, -3/2, 13/6, 13/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, 5/4, 7/4, -7/4, -3/4, -17/4, -5/4, 1/4, -25/4, -15/4, -9/4, -7/4, 7/4, 9/4, -3/4, -1/4
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/12, 199/12, 179/12, 133/12, 89/12, 67/12, 25/12, 19/12, 80/3, 53/6, 20/3, 17/3, 3, 13/6, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 49/6, 9/2, 17/6, -1/6, -17/6, 1/2, -11/6, -32, -6, -7, -8, -22/3, -14/3, -1, -2/3
65/6, 49/6, 9/2, 17/6, -1/6, -17/6, 1/2, -11/6, -32, -6, -7, -8, -22/3, -14/3, -1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -29/4, -17/4, -19/4, -13/4, -3/4, -5/4, 9/4, 101/4, 25/4, 17/4, 25/4, 15/4, 1/4, 7/4, -7/4
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 83/6, 73/6, 61/6, 41/6, 35/6, 2, 4/3, 709/12, 191/12, 149/12, 35/4, 77/12, 77/12, 31/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29, -20/3, -8, -13/3, -19/3, -8/3, 2/3, -3, -47/6, 1/6, -7/2, -5/2, -3/2, -7/2, 1/6, 19/6
-29, -20/3, -8, -13/3, -19/3, -8/3, 2/3, -3, -47/6, 1/6, -7/2, -5/2, -3/2, -7/2, 1/6, 19/6
115/4, 17/4, 21/4, 29/4, 23/4, 13/4, 7/4, 7/4, -1, 1/2, -1, 0, 0, -3, -1/2, -1
-17, -4, -6, -3, -3, -2, 1, -2, 5/2, -7/2, -1/2, -1/2, -1/2, -3/2, 3/2, -3/2
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 37/4, 103/12, 27/4, 13/4, 29/12, 23/12, 5/4, 247/6, 55/6, 47/6, 37/6, 37/6, 25/6, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, -29/6, -5/2, 1/2, 5/2, -5/6, 17/6, 1/2, 101/6, 1/6, 7/2, 35/6, 17/6, 1/2, 11/6, 1/2
23/6, -29/6, -5/2, 1/2, 5/2, -5/6, 17/6, 1/2, 101/6, 1/6, 7/2, 35/6, 17/6, 1/2, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 9/4, -5/4, -15/4, -13/4, -1/4, 7/4, 3/4, -3/2, -2, 0, -5/2, -1/2, 3, -1/2, 1
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
23, 23/6, 23/6, 7/2, 8/3, 8/3, 2/3, 1/6, 613/12, 163/12, 125/12, 91/12, 89/12, 47/12, 23/12, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -4/3, -4, -8/3, -2/3, -2/3, 1/3, -8/3, -8/3, -2, 4/3, 4, 1/3, -10/3, -1/3, 10/3
-11, -4/3, -4, -8/3, -2/3, -2/3, 1/3, -8/3, -8/3, -2, 4/3, 4, 1/3, -10/3, -1/3, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, -2, -1, 3/2, 9/2, 2, 1/2, -1/2, -59/2, -5, -7, -7, -5, -9/2, -3/2, 3/2
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 151/12, 43/4, 31/4, 73/12, 53/12, 19/12, 1/4, 173/4, 103/12, 103/12, 89/12, 85/12, 61/12, 23/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 4/3, 2/3, 2, 4, 2, -1, -2, 133/6, 5/2, 11/6, 7/2, 17/6, 11/2, 7/2, 1/6
11, 4/3, 2/3, 2, 4, 2, -1, -2, 133/6, 5/2, 11/6, 7/2, 17/6, 11/2, 7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 3, 2, -1/2, -5/2, -2, 1, 3/2, 11/4, 7/4, -3/4, 5/4, -5/4, 9/4, 7/4, -3/4
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 13, 11, 23/3, 9/2, 23/6, 7/6, -1/2, 227/4, 161/12, 43/4, 127/12, 97/12, 23/4, 9/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -1/2, 5/6, 13/6, 1/2, -13/6, 1/6, 11/6, -161/6, -59/6, -53/6, -31/6, -5/2, 1/6, 11/6, 1/2
-5/6, -1/2, 5/6, 13/6, 1/2, -13/6, 1/6, 11/6, -161/6, -59/6, -53/6, -31/6, -5/2, 1/6, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 25/4, 15/4, 7/4, 19/4, 11/4, 3/4, 5/4, -12, -9/2, -3, 1/2, -1/2, 0, -2, 1/2
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 61/6, 61/6, 25/3, 22/3, 19/3, 19/6, 2/3, 323/12, 77/12, 71/12, 21/4, 35/12, 29/12, 9/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 25/6, 1/2, 19/6, 1/6, -5/2, 5/6, -13/6, -83/6, -5/2, -29/6, -13/6, -17/6, -1/2, 11/6, -11/6
91/6, 25/6, 1/2, 19/6, 1/6, -5/2, 5/6, -13/6, -83/6, -5/2, -29/6, -13/6, -17/6, -1/2, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -7/4, -13/4, -7/4, -21/4, -13/4, -13/4, -1/4, 11, 6, 6, 3, 0, -3, -2, 1
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 103/12, 95/12, 95/12, 27/4, 19/4, 17/12, -3/4, 521/12, 143/12, 119/12, 113/12, 71/12, 15/4, 23/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/2, 71/6, 53/6, 15/2, 55/6, 13/2, 17/6, -1/2, 115/3, 13/3, 22/3, 28/3, 23/3, 16/3, 10/3, 1/3
109/2, 71/6, 53/6, 15/2, 55/6, 13/2, 17/6, -1/2, 115/3, 13/3, 22/3, 28/3, 23/3, 16/3, 10/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 1/4, 15/4, 15/4, 1/4, -3/4, -1/4, -13/4, 55/2, 6, 3, 7/2, 3, 13/2, 3, -1/2
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 103/12, 95/12, 23/4, 23/4, 19/4, 13/4, -1/4, 253/6, 73/6, 53/6, 25/3, 15/2, 9/2, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/6, 41/6, 31/6, 5/2, -1/6, 1/2, -7/6, -5/6, -23/6, -5/2, -1/6, -5/2, -35/6, -13/6, -1/6, -17/6
55/6, 41/6, 31/6, 5/2, -1/6, 1/2, -7/6, -5/6, -23/6, -5/2, -1/6, -5/2, -35/6, -13/6, -1/6, -17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/4, -49/4, -39/4, -29/4, -19/4, -13/4, -13/4, -1/4, 153/4, 31/4, 39/4, 31/4, 19/4, 9/4, 3/4, -1/4
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 39/4, 107/12, 73/12, 49/12, 41/12, 29/12, -17/12, 493/12, 115/12, 113/12, 103/12, 59/12, 19/4, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -41/6, -37/6, -17/6, -3/2, 5/6, 1/2, 13/6, 76/3, 37/3, 26/3, 16/3, 8/3, 2, -2/3, 1/3
-23/2, -41/6, -37/6, -17/6, -3/2, 5/6, 1/2, 13/6, 76/3, 37/3, 26/3, 16/3, 8/3, 2, -2/3, 1/3
-13/4, -25/4, -11/4, -9/4, 3/4, 11/4, 1/4, 11/4, 125/4, 41/4, 31/4, 37/4, 23/4, 9/4, 1/4, 13/4
0, 0, 0, 0, 0, 0, 0, 0, -61/2, -8, -7, -8, -11/2, -5/2, 1/2, 2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 43/3, 34/3, 32/3, 43/6, 7/2, 13/6, -1/3, 493/12, 109/12, 29/4, 71/12, 21/4, 49/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/2, 71/6, 61/6, 49/6, 29/6, 13/6, 1/2, -1/6, -5/6, -5/6, -1/2, 5/6, 25/6, 5/6, 5/6, 3/2
85/2, 71/6, 61/6, 49/6, 29/6, 13/6, 1/2, -1/6, -5/6, -5/6, -1/2, 5/6, 25/6, 5/6, 5/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -6, -11/2, -7, -4, -1/2, 5/2, -1/2, -53/2, -15/2, -13/2, -7/2, -11/2, -7/2, -1/2, -5/2
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 101/12, 27/4, 73/12, 13/4, 35/12, 23/12, 1/4, 269/6, 71/6, 32/3, 22/3, 22/3, 23/6, 1, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -9/2, -13/6, -1/6, -11/6, 7/6, 5/6, -1/6, -5/2, 7/2, 5/2, 7/6, -5/2, -1/2, 1/6, 7/2
-23/6, -9/2, -13/6, -1/6, -11/6, 7/6, 5/6, -1/6, -5/2, 7/2, 5/2, 7/6, -5/2, -1/2, 1/6, 7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -1/4, -7/4, -5/4, 3/4, 7/4, -1/4, 3/4, -57/4, -5/4, -17/4, -23/4, -11/4, -5/4, 7/4, 7/4
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 139/12, 133/12, 97/12, 91/12, 49/12, 11/12, 3/4, 127/3, 77/6, 67/6, 47/6, 14/3, 11/6, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -8/3, -8/3, 2/3, 0, 10/3, 0, 8/3, 23/6, 3/2, 7/2, 5/6, -11/6, -25/6, -1/2, -5/2
-4, -8/3, -8/3, 2/3, 0, 10/3, 0, 8/3, 23/6, 3/2, 7/2, 5/6, -11/6, -25/6, -1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 10, 13/2, 7, 6, 9/2, 3/2, -1, 61/4, 11/4, 13/4, 11/4, 7/4, 7/4, -1/4, 11/4
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 35/3, 53/6, 49/6, 20/3, 14/3, 19/6, 1/2, 149/4, 41/4, 103/12, 29/4, 19/4, 41/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
76/3, 14/3, 17/3, 8, 14/3, 2, 2/3, -1, 7/6, -17/6, -3/2, -11/6, 11/6, 1/2, -1/2, -3/2
76/3, 14/3, 17/3, 8, 14/3, 2, 2/3, -1, 7/6, -17/6, -3/2, -11/6, 11/6, 1/2, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 9/2, 15/2, 6, 7/2, 9/2, 2, -3/2, -97/4, -13/4, -17/4, -25/4, -11/4, -19/4, -11/4, 1/4
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 12, 59/6, 23/3, 35/6, 11/2, 5/2, -1/3, 643/12, 43/4, 125/12, 119/12, 101/12, 77/12, 37/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, 1/2, 13/6, 17/6, -5/6, -5/6, -19/6, 1/6, 173/6, 29/6, 37/6, 31/6, 25/6, 7/6, 11/6, -1/6
-13/6, 1/2, 13/6, 17/6, -5/6, -5/6, -19/6, 1/6, 173/6, 29/6, 37/6, 31/6, 25/6, 7/6, 11/6, -1/6
31/2, 1/2, 7/2, 7/2, 11/2, 3, -1/2, -2, 57/4, 3/4, 11/4, 7/4, 19/4, 11/4, 5/4, 3/4
113/4, 15/4, 29/4, 17/4, 25/4, 17/4, 3/4, 9/4, -49/2, -11/2, -11/2, -8, -11/2, -7/2, 0, 5/2
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49/2, 28/3, 11/2, 25/6, 2, 11/6, 4/3, 2/3, 100/3, 47/6, 41/6, 14/3, 9/2, 17/6, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/6, 13/2, 37/6, 41/6, 23/6, 5/2, -5/6, 11/6, -133/6, -43/6, -25/6, -29/6, -7/2, -1/6, -1/6, 7/2
163/6, 13/2, 37/6, 41/6, 23/6, 5/2, -5/6, 11/6, -133/6, -43/6, -25/6, -29/6, -7/2, -1/6, -1/6, 7/2
-1, -1, 1/2, 1/2, 3, 1, -1, -1, -5, 2, 1, -1, -7/2, -1, -2, -1/2
-89/4, -13/4, -9/4, -11/4, -15/4, -3/4, -1/4, 13/4, -10, 5/2, -1/2, -3, -11/2, -9/2, -3/2, 1/2
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 34/3, 25/3, 20/3, 35/6, 35/6, 13/6, 5/6, 587/12, 143/12, 107/12, 101/12, 91/12, 15/4, 25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, 0, 0, 1, -4/3, -4/3, 1/3, 8/3, -4/3, -1/3, -7/3, -1/3, 4/3, 3, 7/3, -1/3
-34/3, 0, 0, 1, -4/3, -4/3, 1/3, 8/3, -4/3, -1/3, -7/3, -1/3, 4/3, 3, 7/3, -1/3
-3/2, 3/2, 5/2, 0, 1, -1, -1/2, -1, -1, -3, -4, -3/2, 3/2, 7/2, 1, -5/2
-83/4, -35/4, -29/4, -21/4, -9/4, 5/4, -1/4, -3/4, 21/4, -7/4, 5/4, 15/4, 21/4, 7/4, -5/4, -1/4
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 39/4, 113/12, 31/4, 65/12, 15/4, 17/12, -7/12, 133/2, 46/3, 44/3, 73/6, 9, 16/3, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -2, -16/3, -13/3, -2, -1/3, 4/3, 0, 199/6, 15/2, 41/6, 29/6, 17/6, 3/2, 3/2, -5/6
-20, -2, -16/3, -13/3, -2, -1/3, 4/3, 0, 199/6, 15/2, 41/6, 29/6, 17/6, 3/2, 3/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, 5/4, 5/4, -7/4, -19/4, -11/4, -7/4, -3/4, -85/4, -19/4, -19/4, -17/4, -17/4, -11/4, 1/4, 11/4
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/12, 63/4, 155/12, 133/12, 113/12, 67/12, 23/12, -3/4, 635/12, 53/4, 47/4, 35/4, 31/4, 19/4, 31/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
239/6, 73/6, 67/6, 47/6, 43/6, 23/6, 1/6, 11/6, -10, -8/3, 2/3, -1/3, -1/3, -10/3, -1/3, 1/3
239/6, 73/6, 67/6, 47/6, 43/6, 23/6, 1/6, 11/6, -10, -8/3, 2/3, -1/3, -1/3, -10/3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -41/4, -31/4, -23/4, -15/4, -1/4, -3/4, -5/4, 21/2, 1/2, 5/2, 5/2, 1/2, -5/2, 1/2, -5/2
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 47/4, 125/12, 35/4, 33/4, 61/12, 41/12, 1/12, 85/2, 67/6, 8, 5, 25/6, 25/6, 5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 0, -1/3, 1, 8/3, -1, 0, -7/3, 83/3, 5, 22/3, 11/3, 13/3, 3, 5/3, -2/3
2, 0, -1/3, 1, 8/3, -1, 0, -7/3, 83/3, 5, 22/3, 11/3, 13/3, 3, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 4, 4, 11/2, 5, 2, 1/2, -1, -21/4, -11/4, -1/4, -11/4, -1/4, -7/4, -1/4, 13/4
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 71/6, 26/3, 47/6, 31/6, 14/3, 7/6, 2/3, 421/12, 95/12, 83/12, 73/12, 71/12, 59/12, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 9/2, 13/6, 19/6, -1/2, -5/6, -13/6, 7/6, -51/2, -13/2, -13/2, -9/2, -7/2, -5/2, -1/2, -5/2
71/6, 9/2, 13/6, 19/6, -1/2, -5/6, -13/6, 7/6, -51/2, -13/2, -13/2, -9/2, -7/2, -5/2, -1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 3/4, 7/4, -5/4, 5/4, 1/4, -1/4, -7/4, 63/4, 25/4, 21/4, 19/4, 9/4, 5/4, 1/4, 5/4
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/6, 27/2, 65/6, 7, 7/2, 17/6, 1/3, -1/6, 277/6, 14, 67/6, 31/3, 41/6, 10/3, 7/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, 5/2, 5/2, 5/2, -7/6, -3/2, -1/2, 5/2, -116/3, -12, -26/3, -19/3, -5, -7/3, -1, -2
19/6, 5/2, 5/2, 5/2, -7/6, -3/2, -1/2, 5/2, -116/3, -12, -26/3, -19/3, -5, -7/3, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 3/2, 1, -1, 5/2, 5/2, 3/2, -2, -67/4, -27/4, -31/4, -19/4, -7/4, 1/4, 11/4, 3/4
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 29/4, 71/12, 59/12, 55/12, 35/12, 7/4, -11/12, 97/2, 41/3, 65/6, 9, 6, 16/3, 5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -11/6, -11/6, -1/6, -13/6, -7/2, -5/6, 3/2, 49/6, -3/2, 11/6, 7/2, 3/2, 3/2, 5/6, 1/6
-33/2, -11/6, -11/6, -1/6, -13/6, -7/2, -5/6, 3/2, 49/6, -3/2, 11/6, 7/2, 3/2, 3/2, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
111/4, 17/4, 23/4, 19/4, 11/4, 13/4, 5/4, 1/4, -71/2, -4, -11/2, -13/2, -17/2, -5, -5/2, 1/2
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 155/12, 115/12, 89/12, 21/4, 43/12, 31/12, 5/12, 341/12, 125/12, 85/12, 15/4, 29/12, 29/12, 17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 13/3, 1, 1, 1/3, -2/3, 1, 1, 57/2, 11/2, 29/6, 25/6, 11/2, 9/2, 5/2, 1/2
-4/3, 13/3, 1, 1, 1/3, -2/3, 1, 1, 57/2, 11/2, 29/6, 25/6, 11/2, 9/2, 5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -19/4, -21/4, -13/4, -3/4, -1/4, 1/4, 5/4, 9/4, 9/4, 3/4, 3/4, 5/4, -3/4, -3/4, -7/4
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 12, 32/3, 55/6, 23/3, 9/2, 8/3, 1/2, 421/12, 43/4, 115/12, 71/12, 47/12, 25/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16/3, 8/3, 4/3, -1/3, -11/3, 0, -1, 1, 121/6, 41/6, 13/2, 31/6, 23/6, 1/6, -1/6, 1/6
16/3, 8/3, 4/3, -1/3, -11/3, 0, -1, 1, 121/6, 41/6, 13/2, 31/6, 23/6, 1/6, -1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 5/4, -1/4, -7/4, -7/4, 7/4, 9/4, 3/4, 141/4, 37/4, 23/4, 17/4, 23/4, 9/4, 3/4, -5/4
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
811/12, 223/12, 181/12, 143/12, 35/4, 65/12, 11/4, -1/12, 581/12, 181/12, 137/12, 97/12, 19/4, 9/4, 7/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, 1, 5/3, -2/3, 0, -5/3, -1, 1, 9, -1/3, 7/3, -1/3, 1/3, 2, -1, -2/3
-17/3, 1, 5/3, -2/3, 0, -5/3, -1, 1, 9, -1/3, 7/3, -1/3, 1/3, 2, -1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 21/4, 31/4, 25/4, 11/4, 3/4, 3/4, 9/4, 43/4, 13/4, 25/4, 13/4, -1/4, -5/4, 1/4, 7/4
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
475/12, 163/12, 121/12, 97/12, 19/4, 13/12, 11/12, 1/4, 595/12, 127/12, 119/12, 37/4, 33/4, 61/12, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/3, -7/3, -3, -2, -16/3, -8/3, 1/3, 10/3, -5/6, 13/6, 5/2, -7/6, -5/6, -5/2, 1/6, -13/6
-49/3, -7/3, -3, -2, -16/3, -8/3, 1/3, 10/3, -5/6, 13/6, 5/2, -7/6, -5/6, -5/2, 1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 11/4, -1/4, 3/4, 5/4, 5/4, -9/4, -5/4, 37/2, 9/2, 3/2, 9/2, 1, 5/2, 3/2, 2
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 32/3, 28/3, 15/2, 25/6, 7/2, 2, 1, 331/6, 43/3, 34/3, 28/3, 35/6, 14/3, 4/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, -1/6, -5/6, 5/2, 1/6, 17/6, 5/6, 5/6, 103/3, 7, 17/3, 23/3, 5, 10/3, 0, -1/3
31/6, -1/6, -5/6, 5/2, 1/6, 17/6, 5/6, 5/6, 103/3, 7, 17/3, 23/3, 5, 10/3, 0, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -2, -1/2, -1, 2, 11/2, 2, 0, -109/4, -19/4, -17/4, -21/4, -13/4, -19/4, -7/4, 5/4
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 41/4, 119/12, 95/12, 73/12, 15/4, 7/4, 5/12, 175/4, 49/4, 37/4, 31/4, 25/4, 15/4, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, 2/3, 3, 7/3, 4/3, -1, -2/3, 1/3, -67/6, -5/2, 1/6, 7/6, -13/6, -1/2, 1/6, 17/6
28/3, 2/3, 3, 7/3, 4/3, -1, -2/3, 1/3, -67/6, -5/2, 1/6, 7/6, -13/6, -1/2, 1/6, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -1/2, -2, -11/2, -2, -5/2, 1/2, 3, -61/4, -23/4, -19/4, -5/4, -7/4, -5/4, 3/4, -7/4
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 163/12, 127/12, 27/4, 77/12, 21/4, 9/4, 3/4, 589/12, 169/12, 43/4, 85/12, 23/4, 35/12, 25/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 35/6, 15/2, 31/6, 13/6, 5/6, 1/6, 17/6, -59/6, -5/6, -5/2, -17/6, -3/2, -19/6, -5/6, -5/2
73/6, 35/6, 15/2, 31/6, 13/6, 5/6, 1/6, 17/6, -59/6, -5/6, -5/2, -17/6, -3/2, -19/6, -5/6, -5/2
47/2, 8, 5, 13/2, 5, 3/2, -1, -3/2, 75/4, 19/4, 7/4, 15/4, 7/4, 1/4, -5/4, -7/4
-4, 0, 1, 1, -2, -5, -2, 1, -17/2, -1/2, -3/2, -3/2, -5/2, -5/2, 1/2, 1/2
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/6, 16, 37/3, 61/6, 7, 13/2, 23/6, 0, 103/2, 43/3, 71/6, 61/6, 13/2, 10/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-124/3, -3, -17/3, -9, -7, -6, -10/3, 0, 22, 5/3, -2/3, 8/3, 5, 4, 1, -1
-124/3, -3, -17/3, -9, -7, -6, -10/3, 0, 22, 5/3, -2/3, 8/3, 5, 4, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -13/2, -11/2, -2, 1, -3/2, -5/2, 1/2, -11, -2, -5/2, 0, 3, 1/2, 0, 3
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 38/3, 55/6, 53/6, 26/3, 16/3, 10/3, 1/3, 529/12, 139/12, 37/4, 77/12, 23/4, 67/12, 43/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 17/6, 11/2, 41/6, 31/6, 31/6, 11/6, -1/2, 116/3, 8, 23/3, 31/3, 7, 11/3, 5/3, 5/3
139/6, 17/6, 11/2, 41/6, 31/6, 31/6, 11/6, -1/2, 116/3, 8, 23/3, 31/3, 7, 11/3, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, 7/4, 9/4, -5/4, -13/4, -15/4, -7/4, -1/4, -37/4, -7/4, 5/4, -1/4, -13/4, -11/4, -11/4, -1/4
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 119/12, 113/12, 27/4, 73/12, 13/4, 23/12, 1/4, 427/12, 33/4, 97/12, 27/4, 53/12, 29/12, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -1/6, -19/6, -37/6, -7/2, -7/2, -13/6, 7/6, -113/3, -10, -25/3, -23/3, -20/3, -10/3, 1/3, -10/3
-45/2, -1/6, -19/6, -37/6, -7/2, -7/2, -13/6, 7/6, -113/3, -10, -25/3, -23/3, -20/3, -10/3, 1/3, -10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -9/4, -13/4, 1/4, -13/4, -11/4, -1/4, 13/4, -93/4, -7/4, -15/4, -25/4, -23/4, -11/4, 1/4, 1/4
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 65/6, 23/3, 9/2, 13/3, 1, 1, 2/3, 521/12, 101/12, 33/4, 73/12, 71/12, 43/12, 31/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 4/3, 7/3, 2, 5/3, 2, 1/3, 4/3, -103/6, -49/6, -9/2, -29/6, -7/6, -5/6, 13/6, -3/2
47/3, 4/3, 7/3, 2, 5/3, 2, 1/3, 4/3, -103/6, -49/6, -9/2, -29/6, -7/6, -5/6, 13/6, -3/2
-79/4, -21/4, -25/4, -35/4, -21/4, -11/4, -3/4, -9/4, -1/4, -1/4, -11/4, -9/4, 1/4, -3/4, -7/4, -5/4
113/4, 19/4, 27/4, 17/4, 17/4, 17/4, 7/4, -1/4, 33/2, 1/2, 3/2, 3, 0, 3/2, 1/2, -5/2
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 37/3, 29/3, 7, 14/3, 25/6, 7/3, -4/3, 52, 79/6, 28/3, 9, 15/2, 11/2, 7/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38, -6, -25/3, -23/3, -19/3, -10/3, -7/3, 2/3, 91/6, 25/6, 9/2, 7/2, 1/6, -13/6, -1/6, -7/6
-38, -6, -25/3, -23/3, -19/3, -10/3, -7/3, 2/3, 91/6, 25/6, 9/2, 7/2, 1/6, -13/6, -1/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 1, 0, 3, 2, -1/2, -5/2, 1/2, -37/2, -11/2, -2, -11/2, -7, -4, -1, -5/2
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 181/12, 155/12, 121/12, 85/12, 65/12, 11/4, 5/12, 52, 14, 11, 9, 20/3, 9/2, 5/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/6, 25/6, 11/6, 5/6, -7/6, 13/6, -7/6, 7/6, -5, -2, -2, 1, 1/3, 2/3, -4/3, -5/3
37/6, 25/6, 11/6, 5/6, -7/6, 13/6, -7/6, 7/6, -5, -2, -2, 1, 1/3, 2/3, -4/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 7/2, 3, -1/2, 2, 5/2, 3/2, -3/2, -9, 0, 0, 1, -1, -3/2, -3/2, -1
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43/2, 17/3, 29/6, 7/2, 8/3, 2, 5/6, -2/3, 271/6, 11, 59/6, 17/2, 19/3, 25/6, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, 3/2, -1/2, -7/6, -5/2, -11/6, 1/2, -1/2, -155/6, -29/6, -11/2, -37/6, -23/6, -37/6, -7/2, -1/6
-53/6, 3/2, -1/2, -7/6, -5/2, -11/6, 1/2, -1/2, -155/6, -29/6, -11/2, -37/6, -23/6, -37/6, -7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/2, 1, 7/2, 3/2, 0, -1, -1, -8, -1, -7/2, -3/2, -4, -5/2, -3/2, 1
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 40/3, 10, 22/3, 25/6, 7/2, 1/6, 1/6, 125/3, 38/3, 19/2, 19/3, 5, 11/3, 8/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 11/3, 3, -2/3, 1/3, 10/3, 2/3, -4/3, 27/2, 1/6, 1/2, -1/2, 7/6, 5/2, 1/6, -7/2
9, 11/3, 3, -2/3, 1/3, 10/3, 2/3, -4/3, 27/2, 1/6, 1/2, -1/2, 7/6, 5/2, 1/6, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -8, -8, -9/2, -7/2, -3, 0, 1, -27/4, -7/4, -11/4, -17/4, -9/4, -3/4, 9/4, 5/4
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/6, 61/6, 25/3, 41/6, 11/2, 13/3, 2, 5/3, 187/4, 47/4, 119/12, 109/12, 73/12, 11/4, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-233/6, -55/6, -61/6, -41/6, -31/6, -11/6, 3/2, 7/6, 251/6, 27/2, 77/6, 19/2, 37/6, 7/2, 11/6, 5/6
-233/6, -55/6, -61/6, -41/6, -31/6, -11/6, 3/2, 7/6, 251/6, 27/2, 77/6, 19/2, 37/6, 7/2, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, 3/4, -7/4, -19/4, -9/4, -5/4, -7/4, -1/4, 17/2, 7/2, 3/2, 2, 7/2, 7/2, 1/2, 2
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 38/3, 11, 29/3, 41/6, 35/6, 7/3, -4/3, 503/12, 103/12, 91/12, 85/12, 59/12, 49/12, 25/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/3, 13/3, 5/3, 0, 7/3, 10/3, -1/3, 5/3, 55/6, 15/2, 9/2, 5/6, -17/6, -31/6, -13/6, -1/2
25/3, 13/3, 5/3, 0, 7/3, 10/3, -1/3, 5/3, 55/6, 15/2, 9/2, 5/6, -17/6, -31/6, -13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 21/4, 31/4, 19/4, 15/4, 3/4, 3/4, -1/4, 17/4, -21/4, -7/4, -1/4, 13/4, -1/4, 3/4, -3/4
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/6, 14, 35/3, 23/2, 8, 9/2, 3/2, -4/3, 487/12, 107/12, 101/12, 97/12, 67/12, 37/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, 1/6, -13/6, 1/2, -1/2, -3/2, -7/6, -1/2, -47/6, 7/2, 11/6, -3/2, -13/6, -3/2, 5/6, 17/6
-61/6, 1/6, -13/6, 1/2, -1/2, -3/2, -7/6, -1/2, -47/6, 7/2, 11/6, -3/2, -13/6, -3/2, 5/6, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/4, 17/4, 21/4, 25/4, 25/4, 17/4, 13/4, 1/4, -3/2, 1, 7/2, 1, 1/2, -3, -1, -5/2
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 97/6, 13, 55/6, 26/3, 29/6, 11/6, 5/3, 379/12, 71/12, 67/12, 67/12, 61/12, 37/12, 11/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3, -1/3, 1, -4/3, 4/3, -1/3, 2, 1, -1/3, 1/3, -2, -2/3, 4/3, -4/3, 1
-2, 3, -1/3, 1, -4/3, 4/3, -1/3, 2, 1, -1/3, 1/3, -2, -2/3, 4/3, -4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 21/2, 15/2, 11/2, 7, 11/2, 5/2, 0, 14, -1, 5/2, 2, 2, 3, 0, -1/2
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 38/3, 12, 49/6, 9/2, 23/6, 8/3, -7/6, 443/12, 121/12, 91/12, 77/12, 73/12, 29/12, 13/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -4/3, -5/3, -4, -10/3, -2, 5/3, 2, -49/6, -3/2, -7/2, -3/2, -23/6, -19/6, -5/6, -5/6
-16, -4/3, -5/3, -4, -10/3, -2, 5/3, 2, -49/6, -3/2, -7/2, -3/2, -23/6, -19/6, -5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 3/2, 5/2, 11/2, 6, 7/2, 1/2, -1/2, -69/4, -17/4, -3/4, -3/4, -7/4, -7/4, -7/4, -3/4
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/2, 91/6, 91/6, 38/3, 31/3, 41/6, 7/2, -1/6, 157/3, 67/6, 65/6, 29/3, 20/3, 29/6, 7/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/3, -1, -14/3, -8/3, -16/3, -7/3, -2/3, -7/3, -85/6, -47/6, -25/6, -23/6, -5/6, 5/6, 7/6, -7/6
-59/3, -1, -14/3, -8/3, -16/3, -7/3, -2/3, -7/3, -85/6, -47/6, -25/6, -23/6, -5/6, 5/6, 7/6, -7/6
0, -1, -3/2, 0, -1, -1/2, -3/2, -1/2, -3/2, 2, 0, -1/2, -1/2, 2, 1, -1/2
-3/2, 5/2, 2, 5/2, -1/2, 1, 0, 3, -33/2, -7, -6, -7/2, -1/2, 0, -2, -1/2
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 55/4, 47/4, 109/12, 73/12, 11/4, 7/4, -7/4, 181/4, 167/12, 133/12, 33/4, 59/12, 25/12, 23/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 5, 10/3, 5/3, 7/3, -1, -2/3, 8/3, 65/6, 19/6, 23/6, 1/2, 17/6, 11/6, 7/6, 5/2
2/3, 5, 10/3, 5/3, 7/3, -1, -2/3, 8/3, 65/6, 19/6, 23/6, 1/2, 17/6, 11/6, 7/6, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 5/2, 3/2, 2, -1/2, 5/2, 1/2, 3/2, 13/4, 15/4, 5/4, 7/4, 11/4, 5/4, -5/4, 5/4
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/12, 27/4, 25/4, 73/12, 15/4, 13/4, 23/12, 23/12, 683/12, 179/12, 157/12, 37/4, 73/12, 41/12, 29/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -17/6, -5/6, 1/6, 11/6, 5/6, 1/6, -5/6, -77/6, -17/6, -7/6, -17/6, -31/6, -13/6, 7/6, 11/6
7/2, -17/6, -5/6, 1/6, 11/6, 5/6, 1/6, -5/6, -77/6, -17/6, -7/6, -17/6, -31/6, -13/6, 7/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 13/4, 3/4, -9/4, -3/4, -5/4, -3/4, -9/4, 12, 1, 4, 5/2, 2, 1/2, 1/2, -5/2
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/12, 37/4, 25/4, 11/4, 7/4, 3/4, 7/12, 1/4, 183/4, 137/12, 115/12, 107/12, 61/12, 37/12, 11/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 4/3, 2/3, 11/3, 17/3, 11/3, 4/3, -2, -7/2, 7/6, -7/6, -17/6, -29/6, -13/6, 1/2, 1/6
21, 4/3, 2/3, 11/3, 17/3, 11/3, 4/3, -2, -7/2, 7/6, -7/6, -17/6, -29/6, -13/6, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 3/4, 1/4, 7/4, 3/4, 7/4, 3/4, -3/4, 47/4, 15/4, 13/4, 21/4, 11/4, 11/4, 7/4, 7/4
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
92/3, 9, 11/2, 25/6, 25/6, 5/2, 11/6, -1/6, 183/4, 51/4, 37/4, 97/12, 77/12, 21/4, 37/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
179/6, 53/6, 47/6, 29/6, 11/6, 19/6, 1/2, 1/2, 34/3, -14/3, -4/3, 5/3, 5, 14/3, 4/3, -2
179/6, 53/6, 47/6, 29/6, 11/6, 19/6, 1/2, 1/2, 34/3, -14/3, -4/3, 5/3, 5, 14/3, 4/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -9/4, 1/4, 5/4, 5/4, 5/4, -1/4, -1/4, 17/2, 3/2, 1/2, 0, 2, 7/2, 1, 2
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 139/12, 139/12, 131/12, 85/12, 17/4, 29/12, -3/4, 95/2, 23/2, 25/3, 23/3, 11/2, 9/2, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -5/2, -29/6, -7/6, 1/2, -11/6, -5/2, 1/6, -41/2, -13/2, -35/6, -31/6, -3/2, -7/2, -7/6, -11/6
-47/6, -5/2, -29/6, -7/6, 1/2, -11/6, -5/2, 1/6, -41/2, -13/2, -35/6, -31/6, -3/2, -7/2, -7/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
42, 19/2, 19/2, 7, 8, 9/2, 3/2, 1, -33, -11, -21/2, -17/2, -6, -3, 1/2, -5/2
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/12, 101/12, 85/12, 17/4, 11/4, 3/4, 5/12, -1/12, 77/2, 32/3, 23/3, 22/3, 13/3, 17/6, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/2, 17/2, 19/2, 41/6, 25/6, 19/6, 5/2, -1/2, -33/2, -5/2, -1/2, -5/2, -7/2, -5/2, -3/2, 3/2
85/2, 17/2, 19/2, 41/6, 25/6, 19/6, 5/2, -1/2, -33/2, -5/2, -1/2, -5/2, -7/2, -5/2, -3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/2, -27/2, -13, -19/2, -13/2, -9/2, -3/2, -1, 49/4, 13/4, 17/4, 3/4, 3/4, 13/4, 5/4, -3/4
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 193/12, 49/4, 113/12, 27/4, 77/12, 37/12, -7/12, 85/2, 25/2, 65/6, 53/6, 5, 3, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -7/6, 1/6, 13/6, -1/2, -5/2, -1/2, -5/2, 80/3, 14/3, 5/3, 16/3, 5, 4, 1/3, -1
17/6, -7/6, 1/6, 13/6, -1/2, -5/2, -1/2, -5/2, 80/3, 14/3, 5/3, 16/3, 5, 4, 1/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -9/2, -3, -1, 1/2, -5/2, 1/2, -2, 1, 4, 1/2, 1/2, -5/2, 1/2, 2, 1
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 49/6, 49/6, 41/6, 35/6, 31/6, 11/3, 1/6, 205/4, 49/4, 43/4, 109/12, 101/12, 61/12, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
94/3, 22/3, 5, 16/3, 3, 19/3, 8/3, -1/3, -19/6, -13/6, -7/2, -13/6, 3/2, -11/6, 7/6, 1/6
94/3, 22/3, 5, 16/3, 3, 19/3, 8/3, -1/3, -19/6, -13/6, -7/2, -13/6, 3/2, -11/6, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 3/2, -1, -5/2, -2, 1/2, 1/2, 0, 5/2, -5/2, 0, 2, 2, 2, -1/2, 3/2
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 155/12, 109/12, 23/4, 19/4, 41/12, 5/4, -5/4, 283/6, 79/6, 28/3, 35/6, 35/6, 35/6, 13/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 10/3, 17/3, 4, 1, 13/3, 2/3, 7/3, 137/3, 29/3, 20/3, 31/3, 25/3, 7, 11/3, 0
44/3, 10/3, 17/3, 4, 1, 13/3, 2/3, 7/3, 137/3, 29/3, 20/3, 31/3, 25/3, 7, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -13/4, -15/4, -13/4, -21/4, -15/4, -7/4, 5/4, 24, 8, 8, 6, 4, 1/2, 3, -1/2
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 167/12, 121/12, 39/4, 71/12, 37/12, 11/4, -13/12, 671/12, 65/4, 53/4, 41/4, 97/12, 59/12, 31/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -11/6, -31/6, -29/6, -13/2, -17/6, 1/6, -5/6, -7, -13/3, -6, -10/3, 0, 3, -2/3, -1
-31/2, -11/6, -31/6, -29/6, -13/2, -17/6, 1/6, -5/6, -7, -13/3, -6, -10/3, 0, 3, -2/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 0, 2, 9/2, 7, 7/2, 2, -1/2, -36, -21/2, -15/2, -17/2, -5, -3, 1/2, 3
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 53/6, 20/3, 20/3, 17/3, 25/6, 13/6, 7/6, 253/12, 27/4, 73/12, 9/4, 9/4, 7/12, 7/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
86/3, 5, 17/3, 4, 16/3, 5/3, -2/3, -1, -15, -23/3, -5, -7/3, -8/3, 1, 1, 8/3
86/3, 5, 17/3, 4, 16/3, 5/3, -2/3, -1, -15, -23/3, -5, -7/3, -8/3, 1, 1, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -3/4, -5/4, -15/4, -13/4, 1/4, -3/4, -1/4, 33/4, 9/4, -3/4, 7/4, 19/4, 15/4, 3/4, -3/4
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/6, 44/3, 77/6, 71/6, 17/2, 17/3, 11/6, 1/6, 559/12, 167/12, 131/12, 89/12, 73/12, 35/12, 29/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -11/3, -2/3, -1/3, -10/3, -5/3, 5/3, -1, 13/3, -2/3, 7/3, -1, 5/3, 7/3, 1, -8/3
-7, -11/3, -2/3, -1/3, -10/3, -5/3, 5/3, -1, 13/3, -2/3, 7/3, -1, 5/3, 7/3, 1, -8/3
-17/4, -15/4, -11/4, -1/4, 1/4, 9/4, 5/4, 5/4, 1, 2, -1, -3, -1, 2, 1, -1
39/4, 13/4, 9/4, 7/4, 5/4, -7/4, -3/4, -7/4, -9/2, -7/2, -3/2, -1/2, -7/2, -1/2, 3/2, 1/2
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 37/4, 37/4, 31/4, 61/12, 17/4, 3/4, 5/12, 487/12, 37/4, 109/12, 91/12, 55/12, 15/4, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 5, 10/3, 0, 8/3, 1/3, -2/3, -1, -71/6, 5/6, -17/6, 1/2, -3/2, -11/6, -3/2, -7/6
17, 5, 10/3, 0, 8/3, 1/3, -2/3, -1, -71/6, 5/6, -17/6, 1/2, -3/2, -11/6, -3/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/4, -1/4, -5/4, -3/4, -7/4, -9/4, 1/4, 13/4, 17/2, 3/2, -1, 1, 4, 9/2, 1, 3/2
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 61/6, 28/3, 25/3, 31/6, 13/3, 17/6, -2/3, 515/12, 53/4, 137/12, 107/12, 65/12, 37/12, 23/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, 0, -7/3, -4/3, -2/3, 0, -2, 0, -100/3, -5, -13/3, -16/3, -22/3, -14/3, -4/3, 0
-11, 0, -7/3, -4/3, -2/3, 0, -2, 0, -100/3, -5, -13/3, -16/3, -22/3, -14/3, -4/3, 0
-93/2, -9, -11, -9, -8, -5, -3/2, 2, -53/4, -9/4, 1/4, -5/4, -11/4, -23/4, -9/4, -3/4
-45, -25/2, -21/2, -15/2, -13/2, -11/2, -2, 3/2, -57/4, -31/4, -21/4, -9/4, -17/4, -7/4, -1/4, -13/4
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
32, 53/6, 5, 14/3, 25/6, 11/6, 3/2, -1/3, 173/4, 47/4, 133/12, 95/12, 79/12, 59/12, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 11/3, 14/3, 1, -8/3, 2/3, -5/3, 0, -95/2, -61/6, -71/6, -55/6, -13/2, -19/6, -5/6, -5/6
1/3, 11/3, 14/3, 1, -8/3, 2/3, -5/3, 0, -95/2, -61/6, -71/6, -55/6, -13/2, -19/6, -5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 7/2, 5/2, 4, 2, 7/2, 0, 3, -3/4, 9/4, 11/4, 13/4, 1/4, -11/4, -11/4, -1/4
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 45/4, 125/12, 31/4, 21/4, 17/12, 1/4, -1/4, 38, 28/3, 55/6, 15/2, 19/3, 19/6, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -19/6, -7/6, 5/6, -7/6, 1/6, 3/2, 1/6, 23/2, 9/2, 7/6, -11/6, 1/2, 17/6, 1/6, -13/6
-11/6, -19/6, -7/6, 5/6, -7/6, 1/6, 3/2, 1/6, 23/2, 9/2, 7/6, -11/6, 1/2, 17/6, 1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -15/4, -13/4, -23/4, -15/4, -7/4, -7/4, -3/4, -65/4, -19/4, -7/4, -5/4, -19/4, -9/4, -7/4, -5/4
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 109/12, 91/12, 67/12, 41/12, 35/12, 35/12, 7/12, 203/6, 25/3, 49/6, 13/2, 37/6, 10/3, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 7/2, 1/6, 11/6, 17/6, 5/6, -1/2, -1/6, -63/2, -49/6, -35/6, -49/6, -29/6, -13/6, -7/6, -3/2
17/6, 7/2, 1/6, 11/6, 17/6, 5/6, -1/2, -1/6, -63/2, -49/6, -35/6, -49/6, -29/6, -13/6, -7/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 1/2, 0, 3, 1, 5/2, 0, -1, -41/2, -4, -9/2, -9/2, -3/2, -2, 1/2, 3/2
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 119/12, 37/4, 109/12, 97/12, 71/12, 31/12, 13/12, 331/12, 101/12, 83/12, 61/12, 7/4, 13/12, 5/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 1, 14/3, 4/3, 5/3, 1, -1, 4/3, -139/6, -35/6, -41/6, -19/6, -11/6, -19/6, -3/2, 5/6
4/3, 1, 14/3, 4/3, 5/3, 1, -1, 4/3, -139/6, -35/6, -41/6, -19/6, -11/6, -19/6, -3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/4, 31/4, 27/4, 27/4, 23/4, 11/4, -1/4, -9/4, 95/4, 5/4, 3/4, 9/4, 19/4, 25/4, 11/4, 1/4
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 139/12, 107/12, 35/4, 83/12, 17/4, 23/12, -5/4, 203/4, 169/12, 143/12, 125/12, 85/12, 61/12, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -3, -2/3, -4/3, -8/3, -1, -2/3, -4/3, 5/3, -2/3, -4/3, 2, 4/3, -2/3, -10/3, 1/3
-14, -3, -2/3, -4/3, -8/3, -1, -2/3, -4/3, 5/3, -2/3, -4/3, 2, 4/3, -2/3, -10/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -21/4, -25/4, -19/4, -7/4, -5/4, 1/4, 5/4, -33/4, -13/4, -11/4, 3/4, 7/4, 7/4, 1/4, 3/4
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 91/6, 37/3, 55/6, 17/3, 7/2, 2/3, -1/3, 33, 23/2, 9, 16/3, 3, 2/3, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
76/3, 7, 16/3, 10/3, 11/3, 19/3, 8/3, -1/3, 35/3, 5/3, 11/3, 0, 7/3, 5, 4/3, 1
76/3, 7, 16/3, 10/3, 11/3, 19/3, 8/3, -1/3, 35/3, 5/3, 11/3, 0, 7/3, 5, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 13/4, 17/4, 31/4, 23/4, 9/4, -3/4, 7/4, 51/4, 1/4, -1/4, 11/4, 13/4, 25/4, 11/4, 1/4
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 133/12, 119/12, 25/4, 21/4, 9/4, 23/12, -7/12, 485/12, 103/12, 73/12, 73/12, 23/4, 61/12, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -7/6, -25/6, -9/2, -5/2, 5/6, -11/6, 1/6, 233/6, 41/6, 17/2, 17/2, 37/6, 23/6, 17/6, -5/6
-41/6, -7/6, -25/6, -9/2, -5/2, 5/6, -11/6, 1/6, 233/6, 41/6, 17/2, 17/2, 37/6, 23/6, 17/6, -5/6
21/4, -1/4, -3/4, 11/4, 7/4, 9/4, 1/4, -1/4, -19/2, -11/2, -3, -3, -5/2, 1, -3/2, 1
129/4, 31/4, 17/4, 15/4, 27/4, 13/4, 13/4, -1/4, 15, 5, 5/2, -1/2, 1, -3/2, 2, -1/2
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
475/12, 39/4, 77/12, 25/4, 23/4, 15/4, 25/12, -7/12, 695/12, 169/12, 49/4, 125/12, 95/12, 17/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-167/6, -23/6, -43/6, -23/6, -5/2, -1/6, -7/6, 11/6, 2, 3, 8/3, -2/3, 0, 5/3, -4/3, -4/3
-167/6, -23/6, -43/6, -23/6, -5/2, -1/6, -7/6, 11/6, 2, 3, 8/3, -2/3, 0, 5/3, -4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/2, -19/2, -8, -7, -9/2, -11/2, -2, 0, 15/2, -1/2, -1/2, 5/2, 1/2, 7/2, 3/2, 3/2
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/12, 187/12, 155/12, 39/4, 101/12, 27/4, 15/4, 1/12, 142/3, 71/6, 59/6, 25/3, 37/6, 3, 7/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -10/3, -14/3, -4/3, 7/3, -1/3, 0, 1, 20, 20/3, 11/3, 1/3, 4/3, -5/3, -2/3, -3
-41/3, -10/3, -14/3, -4/3, 7/3, -1/3, 0, 1, 20, 20/3, 11/3, 1/3, 4/3, -5/3, -2/3, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -2, -3/2, -3/2, -5, -3/2, -1, -3/2, -41/2, -7/2, -9/2, -7/2, -5/2, -3/2, 1/2, -1/2
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 31/4, 91/12, 83/12, 27/4, 23/4, 13/4, -5/12, 553/12, 131/12, 33/4, 91/12, 67/12, 47/12, 25/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 11/2, 37/6, 11/2, 9/2, 17/6, 1/2, -3/2, -38/3, -16/3, -13/3, -4/3, 2, -4/3, 4/3, -1
143/6, 11/2, 37/6, 11/2, 9/2, 17/6, 1/2, -3/2, -38/3, -16/3, -13/3, -4/3, 2, -4/3, 4/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -2, 1, 0, 0, -3/2, 1/2, -5/2, -31, -4, -9/2, -15/2, -9/2, -3, 0, 7/2
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 125/12, 35/4, 79/12, 71/12, 53/12, 17/12, 5/12, 173/3, 91/6, 13, 61/6, 23/3, 14/3, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -22/3, -13/3, -2, -13/3, -5/3, -7/3, -4/3, 83/3, 19/3, 6, 8, 20/3, 11/3, 4/3, -7/3
-28, -22/3, -13/3, -2, -13/3, -5/3, -7/3, -4/3, 83/3, 19/3, 6, 8, 20/3, 11/3, 4/3, -7/3
-23/2, -4, -1/2, 3/2, -2, 0, -1/2, 1, -23, -17/2, -15/2, -6, -3, 0, 1/2, -3/2
45/2, 4, 13/2, 13/2, 4, 3, 1/2, 3, 4, 5/2, 5/2, 3, 0, -2, -1/2, 3/2
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 157/12, 39/4, 97/12, 77/12, 43/12, 1/4, -1/4, 94/3, 26/3, 23/3, 14/3, 4, 3, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -11/2, -31/6, -9/2, -3/2, -5/2, 5/6, -5/6, -31/6, 7/6, -11/6, -11/6, -5/6, -3/2, 1/6, -7/2
-39/2, -11/2, -31/6, -9/2, -3/2, -5/2, 5/6, -5/6, -31/6, 7/6, -11/6, -11/6, -5/6, -3/2, 1/6, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 21/4, 11/4, 9/4, 21/4, 19/4, 13/4, -1/4, -13/4, -7/4, 5/4, 5/4, 11/4, 1/4, -11/4, 1/4
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59/2, 28/3, 43/6, 14/3, 11/3, 10/3, 13/6, 5/6, 595/12, 167/12, 139/12, 37/4, 91/12, 15/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -37/6, -19/6, 1/6, 13/6, -5/6, 7/6, -1/2, 1/3, -2, 4/3, 5/3, 8/3, -2/3, -10/3, 0
-11/2, -37/6, -19/6, 1/6, 13/6, -5/6, 7/6, -1/2, 1/3, -2, 4/3, 5/3, 8/3, -2/3, -10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 19/4, 21/4, 13/4, 17/4, 5/4, 3/4, -7/4, -27/4, -15/4, -11/4, -1/4, -3/4, 9/4, 7/4, -7/4
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
104/3, 41/6, 35/6, 17/3, 31/6, 3, 8/3, -1/6, 187/3, 97/6, 25/2, 71/6, 55/6, 17/3, 11/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 19/6, 11/6, -3/2, 13/6, 3/2, 7/6, -11/6, 193/6, 17/6, 37/6, 55/6, 35/6, 31/6, 3/2, -3/2
65/6, 19/6, 11/6, -3/2, 13/6, 3/2, 7/6, -11/6, 193/6, 17/6, 37/6, 55/6, 35/6, 31/6, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -9/4, -3/4, 5/4, -3/4, 5/4, -1/4, 11/4, -31/4, -3/4, -9/4, -13/4, 1/4, -5/4, -5/4, 5/4
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 40/3, 35/3, 47/6, 13/3, 3, 2, 2/3, 212/3, 33/2, 49/3, 25/2, 9, 6, 19/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, -5/6, -5/2, 1/6, 3/2, 9/2, 3/2, -1/6, 3/2, -1/6, 5/6, 23/6, 29/6, 11/6, -7/6, 5/2
13/2, -5/6, -5/2, 1/6, 3/2, 9/2, 3/2, -1/6, 3/2, -1/6, 5/6, 23/6, 29/6, 11/6, -7/6, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -31/4, -27/4, -17/4, -9/4, 5/4, -7/4, 3/4, 41/2, 4, 5, 5, 7/2, 5/2, 5/2, 1
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 71/6, 65/6, 26/3, 13/2, 25/6, 2/3, -1/2, 323/12, 103/12, 59/12, 49/12, 41/12, 37/12, 25/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, 13/6, 3/2, 5/2, 19/6, 13/6, 3/2, 5/6, -85/6, -19/6, -19/6, -11/6, -5/2, 7/6, 1/6, 17/6
29/6, 13/6, 3/2, 5/2, 19/6, 13/6, 3/2, 5/6, -85/6, -19/6, -19/6, -11/6, -5/2, 7/6, 1/6, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -19/2, -6, -11/2, -11/2, -7/2, -1/2, -2, -119/4, -45/4, -31/4, -21/4, -15/4, -13/4, -1/4, -3/4
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 61/6, 55/6, 7, 13/2, 16/3, 13/6, -5/6, 185/4, 149/12, 133/12, 29/4, 27/4, 53/12, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
50/3, 5/3, 2, 14/3, 11/3, 2, -4/3, -4/3, -10, -6, -4, -1, -1, 1, 0, 3
50/3, 5/3, 2, 14/3, 11/3, 2, -4/3, -4/3, -10, -6, -4, -1, -1, 1, 0, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 2, 3, 4, 7/2, 11/2, 5/2, 1, -41/4, -11/4, -9/4, 3/4, -7/4, -13/4, -7/4, -7/4
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 47/6, 35/6, 14/3, 10/3, 19/6, 7/3, 4/3, 607/12, 161/12, 127/12, 41/4, 29/4, 77/12, 31/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-151/6, -29/6, -29/6, -11/2, -23/6, -25/6, -5/2, 1/6, -6, 1, -2, 1, 1, -1, 0, 0
-151/6, -29/6, -29/6, -11/2, -23/6, -25/6, -5/2, 1/6, -6, 1, -2, 1, 1, -1, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -27/4, -17/4, -3/4, 1/4, -3/4, 3/4, -7/4, -19/2, -7/2, -3/2, 1, -2, 1/2, 3/2, 1/2
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
200/3, 35/2, 89/6, 67/6, 8, 13/2, 3, -1/3, 611/12, 125/12, 37/4, 35/4, 79/12, 25/4, 11/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 2, 1/3, 3, 4, 3, 3, 0, -37/6, -5/6, -3/2, -5/2, -7/6, -5/2, -1/2, 7/6
64/3, 2, 1/3, 3, 4, 3, 3, 0, -37/6, -5/6, -3/2, -5/2, -7/6, -5/2, -1/2, 7/6
-129/4, -29/4, -23/4, -27/4, -19/4, -19/4, -5/4, 3/4, -13/4, -13/4, -9/4, 5/4, 1/4, -1/4, -3/4, -7/4
-59/4, -19/4, -9/4, -17/4, -17/4, -5/4, 1/4, 5/4, 99/4, 23/4, 27/4, 17/4, 29/4, 15/4, 5/4, 1/4
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 53/6, 53/6, 23/3, 23/6, 11/6, 4/3, 7/6, 148/3, 67/6, 10, 28/3, 7, 7/2, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/3, 11/3, 1/3, -4/3, 1, 5/3, 1, -2, -5/2, -1/2, 5/6, 5/2, 1/6, -13/6, -1/6, -7/2
17/3, 11/3, 1/3, -4/3, 1, 5/3, 1, -2, -5/2, -1/2, 5/6, 5/2, 1/6, -13/6, -1/6, -7/2
35/2, 7, 4, 11/2, 11/2, 3, 1, 3/2, -149/4, -45/4, -41/4, -29/4, -15/4, -7/4, -7/4, 1/4
32, 15/2, 17/2, 7, 5, 3/2, 1/2, 1, 49/4, 9/4, 1/4, 1/4, -1/4, -1/4, 7/4, -5/4
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 32/3, 55/6, 49/6, 16/3, 9/2, 2, 3/2, 619/12, 55/4, 133/12, 41/4, 31/4, 17/4, 37/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 5/3, 4/3, -1/3, 2/3, -5/3, 1/3, -7/3, 4, 1/3, 1, 5/3, 1/3, -4/3, -1, 1
31/3, 5/3, 4/3, -1/3, 2/3, -5/3, 1/3, -7/3, 4, 1/3, 1, 5/3, 1/3, -4/3, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 3/2, 5/2, 5/2, -1, -3/2, 2, 3/2, 123/4, 9/4, 21/4, 19/4, 29/4, 19/4, 9/4, 3/4
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 35/3, 59/6, 8, 43/6, 13/3, 4/3, 4/3, 197/4, 157/12, 131/12, 95/12, 67/12, 55/12, 19/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, 3, 5, 4/3, -5/3, -1, 1, 1, -116/3, -9, -28/3, -11, -22/3, -13/3, -4/3, 7/3
26/3, 3, 5, 4/3, -5/3, -1, 1, 1, -116/3, -9, -28/3, -11, -22/3, -13/3, -4/3, 7/3
83/4, -1/4, 5/4, 15/4, 9/4, 23/4, 11/4, -1/4, 7, 3, 1, -2, 1, 1, 1, 2
27/2, 7/2, 9/2, 7/2, 1/2, 3/2, 3/2, -1/2, 6, 3, 1, -1, -3, -2, 0, -2
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 127/12, 37/4, 85/12, 47/12, 13/4, 7/12, 1/4, 91/2, 35/3, 31/3, 28/3, 17/3, 17/3, 2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, -19/3, -16/3, -14/3, -4/3, -1/3, 5/3, -5/3, 25/6, 5/6, 3/2, -5/6, -1/2, -5/2, -13/6, -1/2
-22/3, -19/3, -16/3, -14/3, -4/3, -1/3, 5/3, -5/3, 25/6, 5/6, 3/2, -5/6, -1/2, -5/2, -13/6, -1/2
37/2, 5, 5/2, 5, 3, -1/2, 3/2, -2, 15, 9, 13/2, 11/2, 5/2, -1/2, 1, 2
49/2, 6, 7/2, 4, 2, 3/2, 1/2, -3, -23/4, 11/4, -1/4, -7/4, -7/4, -3/4, -7/4, -3/4
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 11, 17/2, 22/3, 31/6, 7/2, 7/6, -5/6, 667/12, 55/4, 45/4, 97/12, 97/12, 67/12, 35/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 11/3, 5/3, 2/3, 4, 1/3, -10/3, 1/3, -61/3, -4, -14/3, -11/3, -13/3, -2, -7/3, -2/3
4, 11/3, 5/3, 2/3, 4, 1/3, -10/3, 1/3, -61/3, -4, -14/3, -11/3, -13/3, -2, -7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, 7/4, -3/4, 9/4, 9/4, 3/4, 28, 11, 8, 11/2, 7/2, 1, 1/2, 5/2
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 155/12, 145/12, 37/4, 29/4, 55/12, 41/12, -1/4, 44, 21/2, 9, 20/3, 19/3, 6, 3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 25/6, 13/6, 5/6, 19/6, 7/6, 13/6, -7/6, 23/3, 1/3, 2/3, 4, 8/3, 2/3, -5/3, -5/3
121/6, 25/6, 13/6, 5/6, 19/6, 7/6, 13/6, -7/6, 23/3, 1/3, 2/3, 4, 8/3, 2/3, -5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 2, -1/2, -4, -3/2, -1/2, -3/2, -3/2, 55/2, 3, 9/2, 5, 13/2, 9/2, 3/2, 1/2
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 32/3, 43/6, 5, 3, 13/6, 7/6, -5/6, 259/6, 65/6, 61/6, 8, 13/2, 23/6, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -7/2, 1/6, -1/2, -13/6, 3/2, 1/2, -1/2, -41/6, -41/6, -19/6, -1/2, 13/6, 1/6, 17/6, 1/6
-19/2, -7/2, 1/6, -1/2, -13/6, 3/2, 1/2, -1/2, -41/6, -41/6, -19/6, -1/2, 13/6, 1/6, 17/6, 1/6
31/4, 5/4, -9/4, 1/4, 7/4, -5/4, -1/4, -5/4, -45/4, -13/4, 1/4, -1/4, -5/4, -1/4, -3/4, 3/4
-63/4, -21/4, -19/4, -21/4, -11/4, -3/4, -3/4, 5/4, -7, 5/2, -1/2, -3, -3, -7/2, -3, 1/2
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 11, 28/3, 13/2, 13/3, 4, 3/2, -3/2, 505/12, 53/4, 115/12, 89/12, 59/12, 23/12, 7/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/6, -9/2, -5/6, -11/6, 11/6, 23/6, 5/6, 1/2, -8/3, -1/3, -7/3, -2/3, 2, 5/3, -2/3, -1
13/6, -9/2, -5/6, -11/6, 11/6, 23/6, 5/6, 1/2, -8/3, -1/3, -7/3, -2/3, 2, 5/3, -2/3, -1
-5, 1/2, 2, -3/2, -5/2, 1, -1/2, -2, -69/2, -8, -13/2, -6, -6, -5/2, 0, 3/2
8, 11/2, 3, -1/2, -1/2, 1, -1/2, 0, -24, -13/2, -6, -9/2, -7/2, -2, 1/2, 2
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 67/6, 11, 22/3, 35/6, 23/6, 5/3, 1/6, 281/6, 32/3, 23/3, 41/6, 17/3, 17/3, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, -20/3, -4, -2/3, 5/3, -4/3, 1/3, -1, 14, 29/3, 19/3, 16/3, 5/3, 2/3, -7/3, 0
-17/3, -20/3, -4, -2/3, 5/3, -4/3, 1/3, -1, 14, 29/3, 19/3, 16/3, 5/3, 2/3, -7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
165/4, 31/4, 35/4, 35/4, 23/4, 13/4, 5/4, 5/4, 8, -1, 3/2, 9/2, 3, 2, 1, 0
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/12, 143/12, 39/4, 113/12, 79/12, 25/4, 43/12, -1/12, 565/12, 145/12, 143/12, 37/4, 23/4, 43/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -8, -13/3, -5/3, -4, -13/3, -2, 1, 13/2, 31/6, 13/6, 25/6, 7/6, 1/6, -1/6, 3/2
-20, -8, -13/3, -5/3, -4, -13/3, -2, 1, 13/2, 31/6, 13/6, 25/6, 7/6, 1/6, -1/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, 3/2, -1, -4, -1, 1/2, 0, 7/2, -8, -1/2, 1/2, -3/2, -1, 1, -1, 3/2
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
164/3, 77/6, 65/6, 29/3, 53/6, 16/3, 11/6, -5/3, 131/4, 107/12, 95/12, 27/4, 65/12, 25/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 2, 14/3, 8/3, 11/3, 2/3, 2, 1/3, -23/6, 1/2, -3/2, -11/6, -13/6, -5/2, -1/2, -3/2
64/3, 2, 14/3, 8/3, 11/3, 2/3, 2, 1/3, -23/6, 1/2, -3/2, -11/6, -13/6, -5/2, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -37/4, -23/4, -9/4, 3/4, 15/4, 11/4, -1/4, 11/2, 7/2, 5/2, 1/2, -1/2, -3/2, -1/2, 5/2
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 169/12, 127/12, 103/12, 77/12, 35/12, 17/12, 11/12, 373/6, 46/3, 41/3, 10, 55/6, 11/2, 7/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -10/3, -14/3, -6, -4, -8/3, -5/3, -1/3, 61/6, 7/2, 3/2, 1/6, 19/6, -1/6, 1/6, -11/6
-56/3, -10/3, -14/3, -6, -4, -8/3, -5/3, -1/3, 61/6, 7/2, 3/2, 1/6, 19/6, -1/6, 1/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
105/4, 17/4, 31/4, 25/4, 11/4, 17/4, 7/4, 3/4, 45/4, 11/4, 1/4, 9/4, 5/4, 5/4, -3/4, 11/4
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 51/4, 109/12, 33/4, 77/12, 65/12, 19/12, -19/12, 95/2, 32/3, 31/3, 20/3, 6, 4, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38, 7, 10, 25/3, 25/3, 17/3, 2, 4/3, -265/6, -79/6, -23/2, -55/6, -11/2, -7/2, -5/6, 11/6
38, 7, 10, 25/3, 25/3, 17/3, 2, 4/3, -265/6, -79/6, -23/2, -55/6, -11/2, -7/2, -5/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 21/4, 17/4, 7/4, -7/4, -5/4, -5/4, -7/4, -53/2, -8, -6, -7/2, -7/2, -1/2, 1/2, 3/2
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/6, 15, 71/6, 25/3, 41/6, 14/3, 4/3, 7/6, 165/4, 107/12, 107/12, 91/12, 19/4, 11/4, 23/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 11/2, 11/2, 13/6, 5/6, -1/6, 1/6, 5/2, 14, 8/3, 5/3, 14/3, 8/3, 0, 8/3, -1
35/2, 11/2, 11/2, 13/6, 5/6, -1/6, 1/6, 5/2, 14, 8/3, 5/3, 14/3, 8/3, 0, 8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -1/2, 2, 4, 4, 1, -3/2, 1, -137/4, -31/4, -39/4, -25/4, -29/4, -19/4, -7/4, -1/4
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 125/12, 107/12, 67/12, 25/12, 11/12, 7/12, -5/12, 155/3, 79/6, 23/2, 53/6, 5, 23/6, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/3, 20/3, 20/3, 4, 14/3, 7/3, 1/3, 3, 11, 10/3, 1, 8/3, 8/3, 5/3, 4/3, -1/3
79/3, 20/3, 20/3, 4, 14/3, 7/3, 1/3, 3, 11, 10/3, 1, 8/3, 8/3, 5/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -5/2, 1/2, 3/2, 1/2, 0, -1, 5/2, -20, -6, -7/2, -2, -3, -4, -3, -1/2
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 149/12, 109/12, 109/12, 71/12, 23/4, 23/12, 23/12, 389/12, 91/12, 89/12, 27/4, 21/4, 29/12, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 2, 2/3, -2/3, 5/3, 3, 2, -1, -76/3, -14/3, -22/3, -22/3, -4, -5/3, 5/3, -2
3, 2, 2/3, -2/3, 5/3, 3, 2, -1, -76/3, -14/3, -22/3, -22/3, -4, -5/3, 5/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -11/2, -6, -5, -6, -3, 0, -1, -199/4, -61/4, -47/4, -43/4, -29/4, -17/4, -7/4, 3/4
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 27/4, 25/4, 61/12, 31/12, 23/12, 5/4, 5/12, 52, 43/3, 67/6, 59/6, 22/3, 14/3, 7/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 15/2, 11/2, 25/6, 23/6, 3/2, -3/2, -13/6, 11/2, -1/6, -7/2, -5/6, 5/6, 13/6, 11/6, 1/6
37/2, 15/2, 11/2, 25/6, 23/6, 3/2, -3/2, -13/6, 11/2, -1/6, -7/2, -5/6, 5/6, 13/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -7/4, 7/4, 21/4, 11/4, 9/4, -1/4, 5/4, -13/2, 1/2, 1, 1, -1/2, -3/2, -1/2, -1/2
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 89/6, 79/6, 29/3, 20/3, 23/6, 5/3, 1/6, 373/12, 29/4, 77/12, 59/12, 47/12, 13/4, 19/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 7/3, 5, 14/3, 5, 3, 8/3, 1, 83/3, 8, 16/3, 22/3, 13/3, 2, -4/3, 2/3
21, 7/3, 5, 14/3, 5, 3, 8/3, 1, 83/3, 8, 16/3, 22/3, 13/3, 2, -4/3, 2/3
8, 0, 2, 1, -1, 3/2, -1, -1/2, -37/4, 1/4, -9/4, -15/4, -3/4, 1/4, 5/4, 5/4
25/2, 11/2, 7/2, 1, 1/2, 0, 0, 1, 26, 4, 4, 2, 5, 4, 3, 0
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 55/6, 23/3, 23/3, 6, 31/6, 2, -1/2, 145/4, 49/4, 101/12, 19/4, 43/12, 43/12, 29/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -13/2, -17/6, -29/6, -19/6, -11/6, 1/2, -13/6, 2, 1, 7/3, -1, 1/3, -7/3, 2/3, -1
-29/2, -13/2, -17/6, -29/6, -19/6, -11/6, 1/2, -13/6, 2, 1, 7/3, -1, 1/3, -7/3, 2/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 15/4, 7/4, -5/4, -15/4, -7/4, 5/4, 3/4, 41/4, 13/4, 13/4, -1/4, 5/4, 7/4, -5/4, -9/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/3, 89/6, 77/6, 61/6, 8, 19/3, 5/2, 1/3, 155/4, 109/12, 95/12, 65/12, 19/4, 29/12, 7/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 17/6, 7/2, 3/2, -5/6, 3/2, 11/6, 1/2, -19/2, -23/6, -25/6, -19/6, -1/2, 5/6, -1/2, 17/6
59/6, 17/6, 7/2, 3/2, -5/6, 3/2, 11/6, 1/2, -19/2, -23/6, -25/6, -19/6, -1/2, 5/6, -1/2, 17/6
-141/4, -17/4, -19/4, -25/4, -23/4, -15/4, -3/4, 11/4, 57/4, 21/4, 7/4, 21/4, 13/4, 1/4, 5/4, 7/4
-5/2, -3/2, 1/2, 5/2, 1/2, 3/2, -3/2, -3/2, 3/2, -5/2, 1/2, -1/2, -3/2, 3/2, -3/2, 1/2
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 149/12, 133/12, 109/12, 79/12, 37/12, 7/4, -5/12, 329/6, 41/3, 27/2, 29/3, 9, 17/3, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, 23/6, 5/2, 7/2, 1/2, -1/2, 17/6, -5/6, 65/2, 47/6, 13/2, 47/6, 11/2, 11/6, -7/6, -1/6
53/6, 23/6, 5/2, 7/2, 1/2, -1/2, 17/6, -5/6, 65/2, 47/6, 13/2, 47/6, 11/2, 11/6, -7/6, -1/6
-27/2, -1, -2, -1, -3/2, -4, -2, 1, 29/2, 5/2, 4, 7/2, 3/2, 3/2, -1, -5/2
10, 6, 3, 2, 5, 2, -1, 1, -17, -4, -7, -4, -2, -1, 2, -1
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 23/2, 8, 31/6, 5, 4, 8/3, -1/6, 505/12, 115/12, 101/12, 101/12, 19/4, 53/12, 29/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -5, -10/3, 1/3, -2/3, 7/3, -4/3, -7/3, -4/3, -1, 1/3, 0, 1/3, 7/3, 1/3, -3
-38/3, -5, -10/3, 1/3, -2/3, 7/3, -4/3, -7/3, -4/3, -1, 1/3, 0, 1/3, 7/3, 1/3, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -1/2, -1/2, 1, -5/2, -1/2, 5/2, 0, 35/4, 19/4, 7/4, 13/4, 13/4, 11/4, 3/4, 7/4
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 157/12, 139/12, 33/4, 79/12, 17/4, 5/4, 1/4, 79/2, 11, 23/3, 19/3, 19/3, 11/2, 5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55, -11, -26/3, -35/3, -25/3, -16/3, -10/3, 0, 13/6, -1/6, 1/2, -1/2, -1/2, 13/6, -1/2, -7/6
-55, -11, -26/3, -35/3, -25/3, -16/3, -10/3, 0, 13/6, -1/6, 1/2, -1/2, -1/2, 13/6, -1/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 3, 5/2, 3/2, 0, -3, 0, -2, 67/4, 23/4, 17/4, 7/4, -5/4, -1/4, 5/4, 3/4
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 31/4, 91/12, 27/4, 35/12, 9/4, 19/12, -1/4, 209/4, 145/12, 41/4, 31/4, 79/12, 71/12, 11/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -13/3, -17/3, -11/3, -6, -3, -2, 5/3, 14/3, 2/3, -4/3, 1/3, 4, 5/3, -2/3, -2/3
-67/3, -13/3, -17/3, -11/3, -6, -3, -2, 5/3, 14/3, 2/3, -4/3, 1/3, 4, 5/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 1/2, 1, 1, 0, -1, -2, -3/2, -35/2, -6, -7/2, -3/2, -5, -5/2, -3/2, 1/2
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 19/2, 55/6, 53/6, 43/6, 9/2, 11/6, 1/2, 67/2, 35/6, 31/6, 14/3, 14/3, 25/6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -1/2, -11/6, -31/6, -17/6, -1/2, -3/2, -1/6, 9, -4/3, -2/3, 2, 2/3, -2/3, 3, 2/3
-23/2, -1/2, -11/6, -31/6, -17/6, -1/2, -3/2, -1/6, 9, -4/3, -2/3, 2, 2/3, -2/3, 3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 3/4, -11/4, -9/4, 3/4, 17/4, 9/4, 3/4, -25, -9, -7, -9/2, -5/2, -2, -2, 0
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/12, 113/12, 23/4, 37/12, 29/12, 23/12, 17/12, -7/12, 37, 11, 8, 16/3, 29/6, 5/3, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/3, -29/3, -22/3, -19/3, -11/3, -1/3, 1, 8/3, 3/2, 5/2, 1/2, 7/6, 5/6, -17/6, -7/6, 1/6
-65/3, -29/3, -22/3, -19/3, -11/3, -1/3, 1, 8/3, 3/2, 5/2, 1/2, 7/6, 5/6, -17/6, -7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 9/4, 23/4, 13/4, 5/4, 5/4, 1/4, 7/4, 21, 6, 6, 15/2, 9/2, 3, 3/2, 3/2
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
25, 20/3, 35/6, 17/6, 4/3, 7/6, 5/6, -2/3, 67/2, 25/3, 20/3, 16/3, 11/3, 11/3, 4/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1/3, -3, 2/3, 2/3, 7/3, 0, -2/3, 37/6, -5/6, 17/6, 13/6, 23/6, 5/6, 5/2, -1/6
-1, 1/3, -3, 2/3, 2/3, 7/3, 0, -2/3, 37/6, -5/6, 17/6, 13/6, 23/6, 5/6, 5/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -21/4, -23/4, -9/4, 1/4, -11/4, -5/4, -5/4, 25/4, 21/4, 11/4, 17/4, 11/4, -1/4, -9/4, 5/4
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/12, 51/4, 131/12, 109/12, 97/12, 55/12, 5/4, -5/4, 307/12, 35/4, 67/12, 49/12, 29/12, 19/12, 11/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, -1/3, 4/3, 5, 11/3, 8/3, 2/3, 1/3, -23/2, -29/6, -19/6, -19/6, 1/6, 1/6, -5/6, -3/2
12, -1/3, 4/3, 5, 11/3, 8/3, 2/3, 1/3, -23/2, -29/6, -19/6, -19/6, 1/6, 1/6, -5/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/4, -9/4, -21/4, -13/4, -23/4, -17/4, -3/4, 9/4, 5/2, 3/2, 5/2, 3, 1/2, -1/2, -1, 5/2
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/12, 53/4, 133/12, 39/4, 77/12, 49/12, 29/12, -5/12, 131/3, 65/6, 28/3, 22/3, 22/3, 31/6, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 19/6, 17/6, -1/2, -13/6, -1/6, -1/6, -17/6, 47/3, 20/3, 5, 10/3, 2, 7/3, -4/3, 7/3
25/2, 19/6, 17/6, -1/2, -13/6, -1/6, -1/6, -17/6, 47/3, 20/3, 5, 10/3, 2, 7/3, -4/3, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/2, 9, 7, 9/2, 3, 2, 1, -2, -13/2, -3/2, -3, -9/2, -4, -3/2, 3/2, -1/2
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 31/3, 59/6, 9, 49/6, 14/3, 3, -1/6, 169/12, 67/12, 49/12, 43/12, 5/12, 5/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -1/2, -25/6, -3/2, -25/6, -19/6, 1/6, 13/6, 39/2, 13/6, 7/2, 25/6, 9/2, 5/6, -7/6, -3/2
-31/2, -1/2, -25/6, -3/2, -25/6, -19/6, 1/6, 13/6, 39/2, 13/6, 7/2, 25/6, 9/2, 5/6, -7/6, -3/2
23/4, -7/4, -5/4, 9/4, 3/4, 13/4, -1/4, 13/4, -19/2, -13/2, -9/2, -3/2, -3, -1/2, -1/2, -1
35/2, 4, 11/2, 7/2, 11/2, 2, 1/2, 1/2, -53/4, -43/4, -29/4, -19/4, -5/4, 7/4, 3/4, -9/4
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/6, 34/3, 29/3, 19/3, 13/3, 7/2, 4/3, 1, 163/3, 25/2, 21/2, 19/2, 17/3, 16/3, 11/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5/2, 29/6, 17/6, 3/2, 7/2, 1/6, 3/2, -55/3, -17/3, -2, -1/3, -5/3, -4/3, 0, 2/3
13/2, 5/2, 29/6, 17/6, 3/2, 7/2, 1/6, 3/2, -55/3, -17/3, -2, -1/3, -5/3, -4/3, 0, 2/3
5, 3/2, 1/2, 5/2, 3/2, -1/2, -5/2, -1, 27, 3, 11/2, 6, 4, 5, 5/2, 0
10, 5/2, 5/2, 1/2, 3/2, 1/2, 3/2, -2, 45/2, 7/2, 4, 5/2, 11/2, 11/2, 2, -1/2
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 137/12, 31/4, 83/12, 73/12, 35/12, 9/4, 1/4, 46, 35/3, 32/3, 19/2, 35/6, 5/2, 5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -19/3, -10/3, -7, -13/3, -4, -2, -4/3, -15/2, -13/6, -11/6, 3/2, 1/2, -3/2, -5/2, -1/2
-25, -19/3, -10/3, -7, -13/3, -4, -2, -4/3, -15/2, -13/6, -11/6, 3/2, 1/2, -3/2, -5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -3, -1, -3, -2, 1, -1/2, -1/2, 15/2, -2, 0, 0, 2, 1, 1, -1/2
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/6, 77/6, 12, 17/2, 49/6, 9/2, 11/6, 1, 71/2, 21/2, 9, 6, 8/3, 13/6, 4/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 9/2, 15/2, 25/6, 17/6, 9/2, 11/6, 1/2, -17/6, -5/2, -1/2, -11/6, -19/6, 1/6, 17/6, -1/6
47/2, 9/2, 15/2, 25/6, 17/6, 9/2, 11/6, 1/2, -17/6, -5/2, -1/2, -11/6, -19/6, 1/6, 17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -9/2, -4, -7/2, -3/2, 3/2, -2, -1, 35/2, 13/2, 8, 5, 3/2, -1, 5/2, 1
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 12, 32/3, 15/2, 22/3, 23/6, 5/2, 5/6, 547/12, 115/12, 113/12, 113/12, 79/12, 43/12, 41/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 19/3, 8/3, 0, 5/3, -1, -2, 0, 149/6, 61/6, 43/6, 13/2, 29/6, 3/2, -11/6, -11/6
1, 19/3, 8/3, 0, 5/3, -1, -2, 0, 149/6, 61/6, 43/6, 13/2, 29/6, 3/2, -11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 7/2, 5/2, 1, 0, -1/2, 2, 0, -25/2, -11/2, -9/2, -5/2, -3/2, -1/2, 1/2, -1/2
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/6, 83/6, 67/6, 47/6, 31/6, 11/3, 5/3, 1/2, 152/3, 40/3, 10, 49/6, 8, 11/2, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, 5/3, 5/3, -5/3, 0, 3, -1/3, -7/3, 49/3, 13/3, 4, 8/3, 4, 13/3, 2/3, 7/3
28/3, 5/3, 5/3, -5/3, 0, 3, -1/3, -7/3, 49/3, 13/3, 4, 8/3, 4, 13/3, 2/3, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 11/2, 4, 13/2, 6, 9/2, 3/2, 0, -16, -3, -7/2, -11/2, -7/2, -3, -1/2, 3
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/12, 65/12, 49/12, 49/12, 49/12, 41/12, 31/12, -5/12, 159/4, 41/4, 95/12, 85/12, 73/12, 19/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 0, 8/3, 1, -4/3, 1, 1, -2, -4, -5, -2, -2, 1, 2, 2, 0
1/3, 0, 8/3, 1, -4/3, 1, 1, -2, -4, -5, -2, -2, 1, 2, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 7/4, 17/4, 19/4, 13/4, 7/4, 7/4, 1/4, -45/4, -7/4, -5/4, -15/4, -9/4, -9/4, 5/4, -7/4
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 39/4, 95/12, 83/12, 77/12, 55/12, 37/12, 7/12, 527/12, 121/12, 103/12, 91/12, 25/4, 61/12, 17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
92/3, 25/3, 17/3, 11/3, 14/3, 3, -1/3, -7/3, 167/6, 37/6, 53/6, 31/6, 37/6, 25/6, 11/6, 11/6
92/3, 25/3, 17/3, 11/3, 14/3, 3, -1/3, -7/3, 167/6, 37/6, 53/6, 31/6, 37/6, 25/6, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 11/4, 11/4, 3/4, 17/4, 11/4, 7/4, 5/4, 61/4, 11/4, 19/4, 5/4, 7/4, 3/4, -1/4, -9/4
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 41/4, 97/12, 91/12, 77/12, 65/12, 7/4, 5/4, 45, 31/3, 10, 15/2, 35/6, 10/3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, -1/2, -7/6, 5/6, 1/6, -1/6, 5/2, 7/6, -9/2, -3/2, -5/2, -17/6, 1/6, -1/6, -1/2, 1/2
47/6, -1/2, -7/6, 5/6, 1/6, -1/6, 5/2, 7/6, -9/2, -3/2, -5/2, -17/6, 1/6, -1/6, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 4, 5, 13/2, 9/2, 1, -1, -3/2, -19/2, -5, -7/2, -3, -1, 0, -3/2, 3/2
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 17/3, 16/3, 16/3, 13/3, 5/3, 5/6, -1/6, 307/6, 77/6, 71/6, 61/6, 15/2, 23/6, 17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 11, 25/3, 14/3, 11/3, 2, -1/3, -7/3, 79/6, 11/6, -7/6, 5/2, 5/6, 23/6, 5/6, 5/6
33, 11, 25/3, 14/3, 11/3, 2, -1/3, -7/3, 79/6, 11/6, -7/6, 5/2, 5/6, 23/6, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -1/2, -3/2, -2, -5, -3, 1/2, -5/2, 11, 3, 4, 4, 1, 3, 1, -1
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 53/6, 16/3, 5, 23/6, 17/6, 1, 1/2, 625/12, 55/4, 45/4, 33/4, 27/4, 55/12, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -10/3, -1/3, 4/3, -1/3, 1, -4/3, 4/3, 1/3, -2/3, 1, 8/3, 4, 5/3, -5/3, 2/3
-5, -10/3, -1/3, 4/3, -1/3, 1, -4/3, 4/3, 1/3, -2/3, 1, 8/3, 4, 5/3, -5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -6, -7/2, -7, -6, -5, -5/2, 0, -25/4, -23/4, -9/4, -5/4, 9/4, -3/4, -9/4, 1/4
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 9, 6, 9/2, 13/3, 19/6, 1/2, 0, 255/4, 187/12, 157/12, 47/4, 125/12, 79/12, 37/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, 5/3, -4/3, -1, 1, 4/3, -5/3, 5/3, 55/3, 8/3, 1/3, 5/3, 13/3, 11/3, 1, 8/3
-9, 5/3, -4/3, -1, 1, 4/3, -5/3, 5/3, 55/3, 8/3, 1/3, 5/3, 13/3, 11/3, 1, 8/3
7, -1/2, 1/2, -2, 3/2, -1/2, 3/2, 1/2, -3, -7/2, -1, -3/2, 3/2, 1/2, 3/2, -1/2
-25/2, -6, -5, -3/2, -1, 1, 0, 1, 33/2, 1, 1/2, 1, 4, 2, -1, -2
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 73/6, 32/3, 7, 35/6, 19/6, 2/3, 1/3, 311/6, 91/6, 34/3, 59/6, 41/6, 23/6, 1, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -11/6, 3/2, -7/6, -9/2, -3/2, -7/6, -7/6, -28/3, 4/3, 0, -4/3, -7/3, 1, -5/3, 1
-15/2, -11/6, 3/2, -7/6, -9/2, -3/2, -7/6, -7/6, -28/3, 4/3, 0, -4/3, -7/3, 1, -5/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 1/2, -1/2, 1/2, 3, -1/2, 0, -1, 87/4, 21/4, 19/4, 15/4, 23/4, 9/4, 9/4, -3/4
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
118/3, 37/3, 17/2, 29/6, 25/6, 11/3, 11/6, -5/3, 317/6, 79/6, 11, 59/6, 41/6, 10/3, 17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/6, 3/2, -5/6, 3/2, 1/2, -5/2, 1/2, -173/6, -19/6, -31/6, -9/2, -29/6, -17/6, 1/6, 7/6
11/2, -1/6, 3/2, -5/6, 3/2, 1/2, -5/2, 1/2, -173/6, -19/6, -31/6, -9/2, -29/6, -17/6, 1/6, 7/6
-9, -9/2, -2, 0, -1, 5/2, 0, 2, -15/2, -13/2, -5, -3/2, -3/2, 2, -3/2, -3/2
-27, -15/2, -5, -2, -4, -7/2, -3, 0, -28, -7, -13/2, -4, -5, -11/2, -2, -1
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 12, 71/6, 55/6, 11/2, 23/6, 5/3, 1/2, 122/3, 32/3, 9, 22/3, 9/2, 19/6, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 17/6, 5/6, -5/6, -3/2, -13/6, 1/6, 11/6, -139/6, -55/6, -11/2, -11/6, -31/6, -11/6, -3/2, -11/6
-1/2, 17/6, 5/6, -5/6, -3/2, -13/6, 1/6, 11/6, -139/6, -55/6, -11/2, -11/6, -31/6, -11/6, -3/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -17/4, -5/4, -19/4, -7/4, -9/4, 3/4, 9/4, 5/4, 13/4, 5/4, -5/4, 1/4, 11/4, 3/4, -5/4
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 41/3, 32/3, 25/3, 35/6, 13/3, 17/6, 5/6, 57, 27/2, 13, 12, 9, 19/3, 8/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-36, -7, -16/3, -26/3, -19/3, -3, 0, -1/3, -101/3, -26/3, -7, -6, -8, -13/3, -5/3, -2/3
-36, -7, -16/3, -26/3, -19/3, -3, 0, -1/3, -101/3, -26/3, -7, -6, -8, -13/3, -5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -3/4, -3/4, 3/4, -7/4, -1/4, 3/4, 33/2, 8, 5, 3, 1, 2, -1, -1/2
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 131/12, 95/12, 91/12, 67/12, 59/12, 43/12, -1/4, 149/6, 15/2, 9/2, 13/3, 7/2, 11/6, 1/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/6, -41/6, -31/6, -35/6, -17/6, -7/2, -1/6, -7/2, -227/6, -31/6, -17/2, -17/2, -37/6, -29/6, -13/6, -5/6
-133/6, -41/6, -31/6, -35/6, -17/6, -7/2, -1/6, -7/2, -227/6, -31/6, -17/2, -17/2, -37/6, -29/6, -13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, -5/4, 1/4, 13/4, 9/4, -5/4, -1/4, -13/4, 17/4, -3/4, 11/4, 9/4, 9/4, -3/4, -5/4, 9/4
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 9, 47/6, 15/2, 19/3, 5, 5/3, 2/3, 83/2, 55/6, 9, 53/6, 6, 11/2, 7/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, 1, -4/3, 2/3, 5/3, 8/3, 8/3, -2/3, 49, 29/3, 8, 11, 8, 5, 7/3, -1
26/3, 1, -4/3, 2/3, 5/3, 8/3, 8/3, -2/3, 49, 29/3, 8, 11, 8, 5, 7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -9/2, -9/2, -1, -9/2, -1, -5/2, 1, -77/2, -25/2, -9, -6, -4, -3/2, 2, 1/2
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/12, 67/12, 17/4, 13/4, 13/4, 9/4, 19/12, -5/12, 81/2, 25/2, 59/6, 13/2, 17/3, 29/6, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/3, 2/3, 1/3, -1/3, -11/3, -5/3, -7/3, 4/3, -24, -10, -19/3, -3, -13/3, -2/3, 0, 1/3
-47/3, 2/3, 1/3, -1/3, -11/3, -5/3, -7/3, 4/3, -24, -10, -19/3, -3, -13/3, -2/3, 0, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 1, -1, 3/2, 3, 1, 1, 2, 55/2, 11/2, 13/2, 7/2, 0, 7/2, 5/2, 1
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/12, 37/4, 29/4, 43/12, 11/4, 7/4, 11/12, -1/12, 157/3, 37/3, 73/6, 17/2, 43/6, 17/3, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -4, -1, -14/3, -14/3, -2, -8/3, 1, -53/3, -23/3, -8, -13/3, -2, -7/3, -1/3, -5/3
-26, -4, -1, -14/3, -14/3, -2, -8/3, 1, -53/3, -23/3, -8, -13/3, -2, -7/3, -1/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 3/2, 1/2, -2, 3/2, 3, 0, -3/2, 25/4, 1/4, 3/4, 11/4, 15/4, 3/4, 3/4, 11/4
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 161/12, 139/12, 31/4, 61/12, 53/12, 17/12, -1/12, 61/2, 22/3, 20/3, 25/6, 8/3, 4/3, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -25/3, -8, -16/3, -10/3, -2, 1, -1, 49/3, 7, 14/3, 8/3, 1, -5/3, -7/3, 1/3
-25, -25/3, -8, -16/3, -10/3, -2, 1, -1, 49/3, 7, 14/3, 8/3, 1, -5/3, -7/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 1/2, 5/2, 2, 3, 3, 0, -3/2, 43/2, 5, 5/2, 3, 2, 9/2, 1, 5/2
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/6, 9/2, 9/2, 7/2, 7/2, 11/6, 1/6, -1/6, 697/12, 59/4, 175/12, 137/12, 103/12, 59/12, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-70/3, -5, -6, -11/3, -6, -7/3, 0, 1, 12, 7/3, 14/3, 17/3, 4, 1, 2, 1
-70/3, -5, -6, -11/3, -6, -7/3, 0, 1, 12, 7/3, 14/3, 17/3, 4, 1, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 9/4, 21/4, 19/4, 11/4, 3/4, 7/4, 1/4, 14, 5/2, 1/2, 7/2, 9/2, 2, 2, 0
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 32/3, 8, 15/2, 22/3, 9/2, 11/6, -7/6, 42, 59/6, 9, 25/3, 16/3, 13/6, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/6, -9/2, -9/2, -9/2, -5/2, -1/6, -3/2, -3/2, 31, 19/3, 10, 20/3, 11/3, 5/3, 0, 0
-125/6, -9/2, -9/2, -9/2, -5/2, -1/6, -3/2, -3/2, 31, 19/3, 10, 20/3, 11/3, 5/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -5, -6, -5, -2, -7/2, -5/2, -1, 0, 9/2, 1, 0, 2, -3/2, -1, 1
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 115/12, 27/4, 27/4, 21/4, 11/4, 25/12, -5/12, 145/4, 103/12, 83/12, 79/12, 55/12, 47/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/6, -25/6, -13/6, -5/2, -19/6, 1/6, 13/6, 1/6, -107/6, -7/6, -29/6, -19/6, -13/6, -1/6, -13/6, -7/6
-67/6, -25/6, -13/6, -5/2, -19/6, 1/6, 13/6, 1/6, -107/6, -7/6, -29/6, -19/6, -13/6, -1/6, -13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -13/4, -5/4, 1/4, 11/4, 17/4, 3/4, 9/4, 3/4, 9/4, 1/4, -7/4, 5/4, -5/4, 9/4, 5/4
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 125/12, 35/4, 21/4, 21/4, 43/12, 5/4, -7/12, 217/4, 49/4, 131/12, 37/4, 71/12, 67/12, 23/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, 3/2, 25/6, 3/2, 3/2, -1/6, -17/6, -1/6, 7/6, 1/2, 17/6, 7/6, -1/6, -1/6, -1/6, -11/6
31/6, 3/2, 25/6, 3/2, 3/2, -1/6, -17/6, -1/6, 7/6, 1/2, 17/6, 7/6, -1/6, -1/6, -1/6, -11/6
-7/4, -9/4, -1/4, 11/4, 11/4, 11/4, 1/4, 11/4, 8, 13/2, 4, 2, 1, -3/2, -3, 0
-53/4, -7/4, -15/4, -7/4, -7/4, -7/4, -1/4, -11/4, 6, -1/2, 0, 0, 0, 1/2, 2, 1
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 40/3, 59/6, 49/6, 17/3, 16/3, 13/6, 5/6, 149/3, 73/6, 34/3, 11, 15/2, 4, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/6, -7/2, -11/2, -43/6, -31/6, -23/6, -7/6, -7/6, -109/6, -11/2, -13/2, -23/6, -25/6, -7/6, 7/6, -7/6
-107/6, -7/2, -11/2, -43/6, -31/6, -23/6, -7/6, -7/6, -109/6, -11/2, -13/2, -23/6, -25/6, -7/6, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -3/4, 5/4, -9/4, -3/4, -7/4, 3/4, -3/4, 33/2, 1, 1/2, 5/2, 3, 7/2, 1/2, -5/2
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/12, 113/12, 79/12, 61/12, 29/12, 7/4, 13/12, 5/12, 151/4, 101/12, 27/4, 25/4, 65/12, 35/12, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
92/3, 31/3, 22/3, 14/3, 4, 8/3, 3, -2/3, 56/3, -4/3, 7/3, 17/3, 22/3, 6, 3, -1/3
92/3, 31/3, 22/3, 14/3, 4, 8/3, 3, -2/3, 56/3, -4/3, 7/3, 17/3, 22/3, 6, 3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 7/2, 7/2, 4, 3, 3, 1/2, -3/2, -32, -10, -13/2, -11/2, -3, -3, 1/2, 1/2
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 173/12, 133/12, 89/12, 83/12, 65/12, 23/12, -7/12, 163/6, 19/3, 17/3, 25/6, 25/6, 5/2, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -13/3, -7/3, -4/3, 1/3, 1/3, -1, -7/3, -5, 1/3, 1, -8/3, -10/3, -1/3, 1/3, 5/3
-12, -13/3, -7/3, -4/3, 1/3, 1/3, -1, -7/3, -5, 1/3, 1, -8/3, -10/3, -1/3, 1/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 21/4, 11/4, 7/4, 5/4, 15/4, 9/4, -5/4, 15, 7, 11/2, 3, 5/2, 1, 3/2, -3/2
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 23/2, 9, 8, 9/2, 8/3, 2, -3/2, 275/12, 79/12, 55/12, 17/4, 11/4, 17/12, 7/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, -5/2, -19/6, 1/6, -5/6, -5/6, -5/2, -5/6, -26, -10/3, -19/3, -7, -16/3, -17/3, -10/3, 1/3
-53/6, -5/2, -19/6, 1/6, -5/6, -5/6, -5/2, -5/6, -26, -10/3, -19/3, -7, -16/3, -17/3, -10/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 5/4, 3/4, 11/4, 5/4, -3/4, 7/4, -3/4, -179/4, -35/4, -43/4, -43/4, -29/4, -25/4, -11/4, 1/4
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/4, 157/12, 49/4, 125/12, 109/12, 21/4, 29/12, -1/4, 54, 79/6, 10, 9, 41/6, 25/6, 7/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, 0, -10/3, -4/3, -8/3, -10/3, -10/3, 0, -239/6, -13/2, -37/6, -53/6, -43/6, -9/2, -19/6, 1/6
-52/3, 0, -10/3, -4/3, -8/3, -10/3, -10/3, 0, -239/6, -13/2, -37/6, -53/6, -43/6, -9/2, -19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -9/2, -2, -1/2, -5/2, -4, -1, 0, -17/4, 17/4, 13/4, -1/4, -15/4, -7/4, 3/4, 11/4
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/12, 95/12, 83/12, 79/12, 59/12, 7/4, 1/12, -1/12, 93/2, 44/3, 65/6, 26/3, 15/2, 4, 2/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 10/3, 14/3, 5, 7/3, 1, 2, -1/3, -55/2, -13/2, -35/6, -9/2, -19/6, -29/6, -5/2, 5/6
38/3, 10/3, 14/3, 5, 7/3, 1, 2, -1/3, -55/2, -13/2, -35/6, -9/2, -19/6, -29/6, -5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, 1/2, -2, -11/2, -9/2, -5/2, -1/2, 2, 17/4, 3/4, 13/4, 15/4, 3/4, -5/4, -9/4, -1/4
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 53/6, 22/3, 43/6, 13/2, 4, 3, -2/3, 497/12, 37/4, 91/12, 25/4, 23/4, 49/12, 11/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, -1/2, 13/6, -7/6, -11/6, -1/2, 13/6, -5/6, 1/3, 0, 4/3, 4/3, -7/3, 2/3, 1, -7/3
47/6, -1/2, 13/6, -7/6, -11/6, -1/2, 13/6, -5/6, 1/3, 0, 4/3, 4/3, -7/3, 2/3, 1, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 21/4, 7/4, 15/4, 23/4, 13/4, -1/4, -13/4, 59/4, 17/4, 7/4, 15/4, 5/4, -5/4, -1/4, -9/4
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/12, 49/12, 47/12, 41/12, 35/12, 11/4, 19/12, 11/12, 155/4, 125/12, 115/12, 27/4, 55/12, 53/12, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 20/3, 10, 7, 10/3, 7/3, 0, 10/3, -81/2, -77/6, -61/6, -15/2, -37/6, -29/6, -3/2, 3/2
58/3, 20/3, 10, 7, 10/3, 7/3, 0, 10/3, -81/2, -77/6, -61/6, -15/2, -37/6, -29/6, -3/2, 3/2
95/4, 23/4, 11/4, 9/4, 13/4, 13/4, 3/4, 5/4, 3/2, 5/2, 1/2, -3/2, -3/2, -5/2, 1/2, 1/2
87/2, 17/2, 9, 11, 8, 5, 3, 0, 59/4, 7/4, -3/4, 11/4, 21/4, 11/4, 13/4, 1/4
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65/2, 28/3, 25/3, 20/3, 11/3, 5/3, 3/2, 0, 183/4, 143/12, 127/12, 89/12, 29/4, 59/12, 17/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 5/3, 1, -8/3, -5/3, -3, 0, 1, -53/2, -19/6, -11/6, -31/6, -7/2, -19/6, -7/6, 7/6
-3, 5/3, 1, -8/3, -5/3, -3, 0, 1, -53/2, -19/6, -11/6, -31/6, -7/2, -19/6, -7/6, 7/6
24, 11/2, 8, 9/2, 5, 7/2, 0, -5/2, -43/4, -9/4, -9/4, -11/4, 3/4, 11/4, -3/4, 1/4
-67/2, -15/2, -19/2, -17/2, -11/2, -2, -1/2, 0, 1/2, -2, -1, -2, 3/2, 0, 1, -1
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 131/12, 31/4, 59/12, 43/12, 41/12, 25/12, -7/12, 113/2, 13, 13, 28/3, 7, 11/2, 8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/6, 11/6, 1/6, 23/6, 7/6, -7/6, 5/6, -3/2, 17/3, 2/3, -1/3, -2/3, 2/3, 1/3, 1/3, -2/3
49/6, 11/6, 1/6, 23/6, 7/6, -7/6, 5/6, -3/2, 17/3, 2/3, -1/3, -2/3, 2/3, 1/3, 1/3, -2/3
79/4, 9/4, 13/4, 1/4, 9/4, 9/4, 5/4, -5/4, -59/2, -4, -6, -17/2, -5, -3/2, 1/2, 0
-137/4, -39/4, -25/4, -35/4, -21/4, -15/4, -5/4, -3/4, -99/4, -39/4, -31/4, -29/4, -15/4, -9/4, -5/4, -5/4
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 155/12, 145/12, 39/4, 83/12, 47/12, 23/12, -1/12, 93/2, 40/3, 29/3, 8, 7, 11/3, 7/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, 1/3, -1, -7/3, -8/3, -1, -7/3, -1/3, -32/3, -4, -5/3, -8/3, -1, -13/3, -2/3, -7/3
-10/3, 1/3, -1, -7/3, -8/3, -1, -7/3, -1/3, -32/3, -4, -5/3, -8/3, -1, -13/3, -2/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 6, 7, 13/2, 3, 1, 0, -3, -47/4, -25/4, -13/4, -1/4, -13/4, -5/4, 9/4, -5/4
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 49/4, 115/12, 109/12, 73/12, 43/12, 29/12, -7/12, 137/4, 89/12, 29/4, 71/12, 23/4, 43/12, 35/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -7, -11/3, -5/3, -11/3, -2/3, -2, 5/3, -43/2, -35/6, -11/2, -11/6, -3/2, 5/6, -11/6, 1/2
-17, -7, -11/3, -5/3, -11/3, -2/3, -2, 5/3, -43/2, -35/6, -11/2, -11/6, -3/2, 5/6, -11/6, 1/2
-39/4, -1/4, -13/4, -3/4, 9/4, -5/4, 3/4, 5/4, 24, 15/2, 5, 5/2, 5, 5/2, -1/2, 1
9, 1, -1, 2, -1, -1, 0, -3, -101/4, -19/4, -21/4, -17/4, -7/4, -13/4, -5/4, -9/4
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/6, 83/6, 38/3, 23/2, 25/3, 16/3, 5/3, -5/6, 521/12, 39/4, 113/12, 103/12, 97/12, 53/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 1/2, -7/6, 7/6, 5/6, 19/6, 7/6, -13/6, 31/2, 17/6, 11/6, 7/6, 1/2, 23/6, 5/6, -1/2
59/6, 1/2, -7/6, 7/6, 5/6, 19/6, 7/6, -13/6, 31/2, 17/6, 11/6, 7/6, 1/2, 23/6, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -9/4, -15/4, -3/4, -3/4, -9/4, 1/4, -13/4, -47/2, -3/2, -9/2, -9/2, -1, -7/2, -2, -1/2
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 14, 21/2, 7, 25/6, 5/2, 13/6, -7/6, 515/12, 139/12, 101/12, 77/12, 67/12, 41/12, 9/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/3, -5/3, -5, -10/3, -10/3, -1, 7/3, -1/3, -179/6, -7/2, -31/6, -15/2, -23/6, -23/6, -11/6, 1/6
-53/3, -5/3, -5, -10/3, -10/3, -1, 7/3, -1/3, -179/6, -7/2, -31/6, -15/2, -23/6, -23/6, -11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 2, 7/2, 1, 0, 7/2, 0, -2, -11, -5, -3, -5, -2, 3/2, -1, 3/2
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 71/6, 11, 53/6, 35/6, 13/3, 19/6, -2/3, 353/6, 33/2, 77/6, 28/3, 55/6, 37/6, 7/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -7/3, -10/3, -1/3, 1, -8/3, 1/3, 3, -32, -34/3, -9, -16/3, -16/3, -5, -4/3, 0
-17, -7/3, -10/3, -1/3, 1, -8/3, 1/3, 3, -32, -34/3, -9, -16/3, -16/3, -5, -4/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 8, 6, 3, 3, 1, -1, 1/2, 9/2, 5/2, 1/2, 3/2, 1, 7/2, 1/2, -2
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 149/12, 107/12, 31/4, 77/12, 67/12, 11/4, 13/12, 577/12, 167/12, 45/4, 37/4, 85/12, 61/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -26/3, -6, -7/3, 1, 3, 1/3, -4/3, -31/6, -41/6, -9/2, -3/2, -1/6, 17/6, 3/2, -5/6
-18, -26/3, -6, -7/3, 1, 3, 1/3, -4/3, -31/6, -41/6, -9/2, -3/2, -1/6, 17/6, 3/2, -5/6
-25, -5, -8, -9/2, -15/2, -11/2, -2, -3/2, -23/4, -5/4, -13/4, -21/4, -11/4, -3/4, 3/4, -3/4
17/2, 7/2, 0, 7/2, 1/2, 7/2, 3/2, -1, 37/2, 3/2, 1/2, 3, 11/2, 5/2, 1/2, 2
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/12, 31/4, 61/12, 53/12, 49/12, 11/4, 11/4, -3/4, 565/12, 53/4, 119/12, 109/12, 23/4, 53/12, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/2, 19/2, 55/6, 35/6, 19/6, 13/6, -5/6, -1/6, 23/3, 2, 4/3, 7/3, 14/3, 14/3, 4/3, 2
73/2, 19/2, 55/6, 35/6, 19/6, 13/6, -5/6, -1/6, 23/3, 2, 4/3, 7/3, 14/3, 14/3, 4/3, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 13/2, 5, 4, 4, 3, 1, -1, -53/4, -9/4, -7/4, -13/4, 1/4, -13/4, -5/4, -1/4
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 34/3, 67/6, 17/2, 19/3, 25/6, 13/6, -5/3, 157/4, 139/12, 107/12, 73/12, 23/4, 17/4, 9/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -25/6, -13/6, -35/6, -13/6, 1/2, 1/6, -7/2, 82/3, 14/3, 20/3, 22/3, 14/3, 1, -2, 5/3
-89/6, -25/6, -13/6, -35/6, -13/6, 1/2, 1/6, -7/2, 82/3, 14/3, 20/3, 22/3, 14/3, 1, -2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -3, -3, -5/2, -3, -1, 5/2, 1, 95/4, 31/4, 17/4, 15/4, 13/4, 1/4, 13/4, -1/4
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/12, 139/12, 125/12, 115/12, 85/12, 43/12, 37/12, 1/4, 65/2, 17/2, 20/3, 4, 11/3, 3/2, 7/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/6, -11/2, -43/6, -25/6, -1/2, -1/2, 1/2, -13/6, 121/3, 20/3, 23/3, 23/3, 20/3, 11/3, 5/3, -5/3
-131/6, -11/2, -43/6, -25/6, -1/2, -1/2, 1/2, -13/6, 121/3, 20/3, 23/3, 23/3, 20/3, 11/3, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 1, 3, 5/2, 1/2, 1/2, -1/2, 2, -115/4, -37/4, -29/4, -19/4, -29/4, -17/4, -7/4, -7/4
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 51/4, 39/4, 29/4, 27/4, 53/12, 31/12, -7/12, 159/4, 37/4, 107/12, 31/4, 59/12, 17/12, 3/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/3, -16/3, -16/3, -4, -7, -11/3, -1/3, 4/3, 85/6, 11/6, 1/2, 19/6, 7/2, 23/6, 7/6, 7/6
-103/3, -16/3, -16/3, -4, -7, -11/3, -1/3, 4/3, 85/6, 11/6, 1/2, 19/6, 7/2, 23/6, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 25/4, 13/4, 3/4, 9/4, 1/4, 3/4, 1/4, 15/4, 5/4, -3/4, -5/4, -3/4, 5/4, -1/4, -13/4
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/12, 65/4, 151/12, 143/12, 107/12, 21/4, 17/12, -5/12, 235/6, 19/2, 23/3, 7, 13/3, 13/6, 5/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -11/6, -19/6, -1/2, -11/6, -7/6, 3/2, 1/2, -43/6, 1/2, -7/6, -7/2, -5/6, -1/6, -13/6, -3/2
-27/2, -11/6, -19/6, -1/2, -11/6, -7/6, 3/2, 1/2, -43/6, 1/2, -7/6, -7/2, -5/6, -1/6, -13/6, -3/2
23/2, 0, 1, 7/2, 4, 1/2, -1, 5/2, -19/4, -19/4, -7/4, 3/4, 17/4, 9/4, -1/4, -7/4
-93/2, -17/2, -11, -17/2, -11/2, -7/2, -1/2, 3, -103/4, -11/4, -13/4, -27/4, -25/4, -15/4, -3/4, 9/4
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 35/3, 34/3, 15/2, 37/6, 25/6, 5/2, -1, 445/12, 143/12, 97/12, 31/4, 59/12, 7/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -4, -2, 1/3, -1, -10/3, -5/3, 2/3, 73/6, 23/6, 25/6, 7/2, -1/6, -1/2, -1/2, -1/2
-43/3, -4, -2, 1/3, -1, -10/3, -5/3, 2/3, 73/6, 23/6, 25/6, 7/2, -1/6, -1/2, -1/2, -1/2
71/4, 25/4, 19/4, 11/4, -1/4, 9/4, 3/4, 7/4, -19, -5, -6, -9/2, -1, 5/2, -1/2, -5/2
-18, -2, -9/2, -9/2, -11/2, -11/2, -5/2, -1/2, -97/4, -11/4, -25/4, -25/4, -11/4, -5/4, -3/4, -7/4
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/3, 61/6, 25/3, 19/3, 13/3, 19/6, 1/6, -1/6, 487/12, 119/12, 89/12, 23/4, 19/4, 49/12, 19/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -2/3, -3, -5, -5/3, 0, -1/3, 3, 55/6, 23/6, 9/2, 11/6, -5/6, 1/6, 1/6, 1/2
-15, -2/3, -3, -5, -5/3, 0, -1/3, 3, 55/6, 23/6, 9/2, 11/6, -5/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -5/2, -5, -15/2, -4, -1/2, 1/2, 5/2, -85/4, -9/4, -15/4, -7/4, -15/4, -11/4, -5/4, 3/4
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 161/12, 145/12, 109/12, 25/4, 15/4, 3/4, 1/4, 42, 65/6, 17/2, 19/3, 13/3, 4, 3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -6, -11/3, -4, -1, 1/3, 2, 0, 39/2, 25/6, 11/2, 31/6, 37/6, 5/2, -1/2, -19/6
-15, -6, -11/3, -4, -1, 1/3, 2, 0, 39/2, 25/6, 11/2, 31/6, 37/6, 5/2, -1/2, -19/6
-167/4, -19/4, -27/4, -31/4, -27/4, -25/4, -13/4, 1/4, -93/4, -17/4, -21/4, -23/4, -15/4, -1/4, 1/4, 9/4
23/2, 5/2, 11/2, 5/2, -1/2, -3/2, 1/2, -1/2, -5, -4, -7/2, -9/2, -3/2, 2, 3/2, -2
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 40/3, 67/6, 61/6, 25/3, 9/2, 13/6, 7/6, 85/2, 27/2, 32/3, 23/3, 5, 17/6, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, -1/3, 3, 1/3, 2/3, 3, 7/3, -2/3, 40/3, 13/3, 14/3, 20/3, 4, 4/3, -1, 8/3
41/3, -1/3, 3, 1/3, 2/3, 3, 7/3, -2/3, 40/3, 13/3, 14/3, 20/3, 4, 4/3, -1, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -25/4, -11/4, -5/4, -3/4, 5/4, 11/4, 1/4, -13, -7, -7/2, -11/2, -5/2, -1, 3/2, 0
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 145/12, 45/4, 89/12, 55/12, 47/12, 11/12, 1/4, 55, 31/2, 14, 65/6, 7, 5, 3/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-169/6, -71/6, -55/6, -37/6, -29/6, -5/2, 5/6, -5/6, 11, 4, 1, 1/3, 0, 0, 1, -2/3
-169/6, -71/6, -55/6, -37/6, -29/6, -5/2, 5/6, -5/6, 11, 4, 1, 1/3, 0, 0, 1, -2/3
109/4, 23/4, 33/4, 19/4, 5/4, 11/4, 3/4, 1/4, -117/2, -27/2, -27/2, -21/2, -15/2, -9/2, -3/2, 3/2
13/4, 3/4, -5/4, 1/4, 3/4, -9/4, -1/4, 3/4, -30, -11/2, -5, -9/2, -2, -5, -5/2, -1/2
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 119/12, 101/12, 101/12, 21/4, 9/4, 7/4, -17/12, 359/6, 83/6, 77/6, 32/3, 9, 16/3, 19/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -19/6, -13/6, -19/6, -29/6, -19/6, -17/6, 1/2, 13/3, 7/3, 1/3, 5/3, 2, 4/3, 5/3, 1
-45/2, -19/6, -13/6, -19/6, -29/6, -19/6, -17/6, 1/2, 13/3, 7/3, 1/3, 5/3, 2, 4/3, 5/3, 1
105/4, 39/4, 37/4, 31/4, 19/4, 11/4, -3/4, 5/4, 3/2, 7/2, 1/2, 1/2, 1/2, -5/2, -1/2, 5/2
113/4, 35/4, 23/4, 19/4, 5/4, 3/4, -7/4, -7/4, -4, 2, -1, 3/2, -1, -7/2, -1, 0
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/6, 46/3, 46/3, 79/6, 31/3, 22/3, 7/2, 1/6, 135/4, 103/12, 85/12, 47/12, 47/12, 35/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/3, 19/3, 8/3, 14/3, 10/3, 1/3, -1/3, 2/3, 20, 19/3, 19/3, 8/3, 2/3, -1/3, -1/3, 8/3
55/3, 19/3, 8/3, 14/3, 10/3, 1/3, -1/3, 2/3, 20, 19/3, 19/3, 8/3, 2/3, -1/3, -1/3, 8/3
-169/4, -25/4, -35/4, -27/4, -31/4, -19/4, -5/4, -1/4, -16, -5, -11/2, -5/2, -9/2, -3/2, 1/2, 3/2
77/4, -5/4, 7/4, 19/4, 19/4, 9/4, 1/4, -11/4, -55/4, -13/4, -9/4, -3/4, 1/4, -11/4, -3/4, -3/4
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 157/12, 137/12, 41/4, 79/12, 59/12, 31/12, -13/12, 74/3, 25/3, 9/2, 3, 3, 7/3, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -13/3, -4, -4, -14/3, -14/3, -1, -2, 11/3, 7/3, 2/3, 7/3, -1, -3, 2/3, 5/3
-26, -13/3, -4, -4, -14/3, -14/3, -1, -2, 11/3, 7/3, 2/3, 7/3, -1, -3, 2/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -19/4, -5/4, -17/4, -7/4, -5/4, -3/4, 9/4, -9/4, -7/4, 5/4, -3/4, -5/4, 3/4, -5/4, 9/4
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
142/3, 83/6, 71/6, 49/6, 29/6, 14/3, 5/3, 4/3, 69/2, 23/3, 43/6, 43/6, 13/2, 10/3, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -5/3, -5/3, -4/3, -8/3, -1/3, 1, -5/3, -47/2, -11/2, -17/6, -13/2, -31/6, -11/2, -7/2, -1/6
-11, -5/3, -5/3, -4/3, -8/3, -1/3, 1, -5/3, -47/2, -11/2, -17/6, -13/2, -31/6, -11/2, -7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 11/4, 1/4, 3/4, 9/4, 9/4, -5/4, -5/4, 143/4, 21/4, 27/4, 31/4, 35/4, 23/4, 9/4, 3/4
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 40/3, 11, 25/3, 17/3, 11/3, 8/3, -5/6, 24, 41/6, 25/6, 25/6, 19/6, 2, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 17/3, 20/3, 10/3, 10/3, 4/3, 1/3, 1, -22/3, -10/3, -5/3, -11/3, -4/3, -1, -2, 1
37/3, 17/3, 20/3, 10/3, 10/3, 4/3, 1/3, 1, -22/3, -10/3, -5/3, -11/3, -4/3, -1, -2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/4, -45/4, -33/4, -23/4, -19/4, -21/4, -7/4, -5/4, -101/4, -19/4, -29/4, -23/4, -9/4, -21/4, -7/4, -3/4
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 65/6, 59/6, 25/3, 17/3, 11/3, 13/6, 1, 69/2, 15/2, 7, 35/6, 13/3, 17/6, 13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 23/6, 43/6, 25/6, 23/6, 23/6, 7/6, -1/2, -169/6, -17/2, -17/2, -29/6, -25/6, -5/6, 11/6, -3/2
139/6, 23/6, 43/6, 25/6, 23/6, 23/6, 7/6, -1/2, -169/6, -17/2, -17/2, -29/6, -25/6, -5/6, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 19/4, 9/4, 3/4, 3/4, -1/4, -1/4, 13/4, -20, -1/2, -4, -5, -5, -2, 1, 1/2
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 31/4, 91/12, 79/12, 15/4, 11/4, 7/4, 11/12, 341/12, 97/12, 65/12, 15/4, 37/12, 9/4, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
104/3, 6, 22/3, 14/3, 6, 3, 4/3, -1/3, -1/3, -8/3, -1/3, -2, 1/3, -2, -1, -2
104/3, 6, 22/3, 14/3, 6, 3, 4/3, -1/3, -1/3, -8/3, -1/3, -2, 1/3, -2, -1, -2
7/2, 2, -1/2, 1/2, -3/2, 1, -1/2, -5/2, -37/4, -9/4, -21/4, -9/4, -9/4, -7/4, -1/4, -7/4
-23/4, 1/4, -3/4, -3/4, -7/4, 5/4, -3/4, 5/4, 43/2, 13/2, 7/2, 3/2, 7/2, 5/2, 3/2, 3/2
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 161/12, 121/12, 31/4, 55/12, 15/4, 9/4, 5/4, 81/2, 65/6, 28/3, 20/3, 9/2, 23/6, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -17/6, -1/6, -3/2, -7/2, -1/2, -11/6, -5/6, 61/2, 43/6, 35/6, 23/6, 7/2, 17/6, -1/2, -1/2
-29/6, -17/6, -1/6, -3/2, -7/2, -1/2, -11/6, -5/6, 61/2, 43/6, 35/6, 23/6, 7/2, 17/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 11/2, 4, 13/2, 3, 0, 1/2, -1/2, -5/2, -3/2, -2, 0, 7/2, 1/2, 1, -2
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 91/6, 83/6, 65/6, 47/6, 19/3, 5/2, 1/3, 173/4, 119/12, 39/4, 31/4, 49/12, 31/12, 7/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -5/2, -5/6, -17/6, -23/6, -11/6, -1/2, -5/6, 25/6, -1/2, 3/2, 7/6, 7/6, 1/6, -5/6, -13/6
-77/6, -5/2, -5/6, -17/6, -23/6, -11/6, -1/2, -5/6, 25/6, -1/2, 3/2, 7/6, 7/6, 1/6, -5/6, -13/6
19/2, 7/2, 2, 4, 2, 5/2, 0, 5/2, 25, 15/2, 7, 7/2, 4, 5/2, 5/2, 0
-27/2, -3, -7/2, -11/2, -7/2, -1/2, 1, 3/2, -35/4, 3/4, 1/4, -3/4, -15/4, -7/4, -7/4, -5/4
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/6, 85/6, 83/6, 67/6, 23/3, 13/3, 5/3, 5/3, 49, 67/6, 47/6, 15/2, 15/2, 5, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 43/6, 29/6, 17/2, 37/6, 17/6, 7/6, -11/6, 5, 14/3, 10/3, 2, -1, 0, 1/3, 1
53/2, 43/6, 29/6, 17/2, 37/6, 17/6, 7/6, -11/6, 5, 14/3, 10/3, 2, -1, 0, 1/3, 1
117/4, 41/4, 39/4, 27/4, 17/4, 5/4, 11/4, -1/4, -36, -15/2, -15/2, -13/2, -9/2, -5, -3/2, -3/2
25/2, 9/2, 9/2, 7/2, 5/2, 7/2, 3/2, 3/2, -22, -5, -7/2, -9/2, -9/2, -3, -1, 1/2
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 113/12, 35/4, 21/4, 59/12, 49/12, 11/4, 13/12, 617/12, 179/12, 137/12, 113/12, 23/4, 49/12, 25/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, 17/6, 1/2, 17/6, -5/6, -13/6, 1/6, -13/6, 25, 5, 6, 5, 14/3, 4/3, 2, 1
-7/6, 17/6, 1/2, 17/6, -5/6, -13/6, 1/6, -13/6, 25, 5, 6, 5, 14/3, 4/3, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, 13/4, 9/4, -1/4, -15/4, -5/4, -1/4, 13/4, -23, -1/2, -4, -6, -3, -3, -1/2, 2
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 38/3, 28/3, 11/2, 25/6, 19/6, 4/3, -1, 125/3, 10, 26/3, 25/3, 49/6, 14/3, 4/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 16/3, 6, 8, 16/3, 7/3, -1, -2, 130/3, 29/3, 25/3, 31/3, 23/3, 4, 2, -4/3
26, 16/3, 6, 8, 16/3, 7/3, -1, -2, 130/3, 29/3, 25/3, 31/3, 23/3, 4, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
36, 7, 15/2, 7, 7/2, 5/2, 0, -5/2, -63/4, -1/4, -11/4, -9/4, -13/4, -19/4, -9/4, 1/4
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 97/12, 89/12, 85/12, 59/12, 55/12, 29/12, 13/12, 36, 23/3, 37/6, 11/2, 10/3, 19/6, 19/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 2/3, 4/3, 0, 2, 17/3, 2, 1, -5/6, 5/6, 5/6, -11/6, -7/2, -1/2, -17/6, -1/6
12, 2/3, 4/3, 0, 2, 17/3, 2, 1, -5/6, 5/6, 5/6, -11/6, -7/2, -1/2, -17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 2, -1/2, -1, 5/2, 7/2, 0, 5/2, -103/4, -29/4, -19/4, -21/4, -17/4, -17/4, -11/4, -3/4
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 65/6, 21/2, 25/3, 29/6, 23/6, 3, 0, 34, 21/2, 49/6, 20/3, 29/6, 13/6, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 19/6, 29/6, 43/6, 23/6, 31/6, 3/2, -3/2, -47/2, -43/6, -11/2, -11/2, -11/6, 1/2, 5/6, 3/2
119/6, 19/6, 29/6, 43/6, 23/6, 31/6, 3/2, -3/2, -47/2, -43/6, -11/2, -11/2, -11/6, 1/2, 5/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -7/2, -6, -3, -7/2, -5/2, 1/2, -3/2, 11, 0, 0, 5/2, 0, 2, 1/2, -3
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/6, 37/3, 67/6, 67/6, 15/2, 41/6, 3, 1/6, 259/4, 191/12, 167/12, 51/4, 107/12, 23/4, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-185/6, -17/2, -29/6, -37/6, -31/6, -11/6, 1/6, -1/6, 82/3, 3, 5, 11/3, 7/3, 14/3, 5/3, -1
-185/6, -17/2, -29/6, -37/6, -31/6, -11/6, 1/6, -1/6, 82/3, 3, 5, 11/3, 7/3, 14/3, 5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -19/4, -19/4, -17/4, -5/4, 9/4, -1/4, -5/4, -16, -3, -6, -5/2, -2, -5/2, 1/2, 3/2
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 12, 23/2, 29/3, 37/6, 14/3, 19/6, -1/3, 97/4, 37/4, 25/4, 55/12, 5/4, 5/4, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -19/3, -10/3, -13/3, -11/3, -7/3, -7/3, -4/3, 2, -5/3, 0, 4/3, 14/3, 2, 4/3, 1
-77/3, -19/3, -10/3, -13/3, -11/3, -7/3, -7/3, -4/3, 2, -5/3, 0, 4/3, 14/3, 2, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 1/2, 1, 1, -5/2, 0, 0, -1/2, 43/4, 27/4, 15/4, 9/4, -5/4, -5/4, 7/4, 5/4
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 47/4, 115/12, 107/12, 83/12, 17/4, 31/12, -11/12, 175/3, 89/6, 34/3, 65/6, 47/6, 31/6, 11/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 1/2, 5/6, 5/2, 5/6, 1/2, 3/2, -3/2, -43/6, -9/2, -5/6, -9/2, -31/6, -3/2, 1/6, -5/2
7/2, 1/2, 5/6, 5/2, 5/6, 1/2, 3/2, -3/2, -43/6, -9/2, -5/6, -9/2, -31/6, -3/2, 1/6, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-191/4, -41/4, -35/4, -41/4, -33/4, -19/4, -9/4, 1/4, 43/4, 7/4, 1/4, 15/4, 1/4, 5/4, -1/4, 1/4
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/6, 103/6, 44/3, 11, 15/2, 6, 7/2, 0, 217/6, 8, 47/6, 15/2, 14/3, 9/2, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 5, 3, 8/3, -2/3, 4/3, 4/3, -5/3, -11/2, -19/6, 1/6, -17/6, -23/6, -1/2, 1/6, 1/6
23/3, 5, 3, 8/3, -2/3, 4/3, 4/3, -5/3, -11/2, -19/6, 1/6, -17/6, -23/6, -1/2, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 7/4, 1/4, 13/4, 9/4, 7/4, 9/4, -5/4, -67/4, -17/4, -31/4, -21/4, -7/4, 1/4, 5/4, -3/4
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/12, 175/12, 149/12, 127/12, 89/12, 71/12, 31/12, 1/12, 215/4, 57/4, 149/12, 113/12, 71/12, 11/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 2, 8/3, 7/3, 11/3, 10/3, 2/3, -2, -49/3, -2/3, 1/3, -10/3, -5, -4/3, -5/3, 0
64/3, 2, 8/3, 7/3, 11/3, 10/3, 2/3, -2, -49/3, -2/3, 1/3, -10/3, -5, -4/3, -5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 2, 5/2, 2, -1, -2, -5/2, 1/2, -19/2, -11/2, -5, -2, 1, -1/2, -1/2, 0
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/12, 57/4, 143/12, 127/12, 29/4, 59/12, 17/12, -11/12, 73/2, 10, 17/2, 6, 9/2, 25/6, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 17/6, 5/6, 17/6, 25/6, 11/6, 13/6, 7/6, -124/3, -5, -25/3, -29/3, -19/3, -11/3, -1/3, 10/3
101/6, 17/6, 5/6, 17/6, 25/6, 11/6, 13/6, 7/6, -124/3, -5, -25/3, -29/3, -19/3, -11/3, -1/3, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -33/4, -25/4, -11/4, -5/4, -1/4, -1/4, -9/4, 14, -1/2, 2, 9/2, 1, 1/2, -2, -3/2
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/3, 27/2, 25/2, 11, 26/3, 37/6, 3, 5/6, 307/6, 46/3, 71/6, 53/6, 41/6, 31/6, 5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, 4, 2, 7/3, 11/3, 1/3, 0, 3, 3, -5/3, 4/3, 7/3, 1, 8/3, -1/3, 1
32/3, 4, 2, 7/3, 11/3, 1/3, 0, 3, 3, -5/3, 4/3, 7/3, 1, 8/3, -1/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 5/4, 13/4, 11/4, 5/4, -1/4, 7/4, -5/4, 21, 7, 13/2, 9/2, 2, -3/2, 2, -1/2
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 157/12, 113/12, 35/4, 79/12, 73/12, 15/4, -1/12, 223/4, 55/4, 133/12, 109/12, 27/4, 71/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 14/3, 7/3, -1, -2/3, -7/3, -1/3, -2/3, -28, -6, -22/3, -13/3, -5, -8/3, -1, -1
2, 14/3, 7/3, -1, -2/3, -7/3, -1/3, -2/3, -28, -6, -22/3, -13/3, -5, -8/3, -1, -1
14, 3, 5/2, 3/2, -3/2, 2, 0, -7/2, -95/4, -23/4, -13/4, -9/4, -21/4, -7/4, -9/4, 5/4
51/2, 9/2, 3, 6, 4, 1/2, 1/2, 0, 113/4, 21/4, 21/4, 21/4, 17/4, 15/4, 3/4, -11/4
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/6, 91/6, 13, 61/6, 8, 11/2, 19/6, 1/2, 97/2, 21/2, 9, 8, 22/3, 31/6, 8/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -3/2, -23/6, -17/6, 5/6, 7/6, 3/2, 3/2, 17, 7, 20/3, 3, 4/3, 8/3, 2/3, 5/3
-15/2, -3/2, -23/6, -17/6, 5/6, 7/6, 3/2, 3/2, 17, 7, 20/3, 3, 4/3, 8/3, 2/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 13/4, 17/4, 3/4, 7/4, -5/4, -7/4, 5/4, 19, 1, 5/2, 9/2, 4, 5/2, 0, -3/2
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 113/12, 33/4, 79/12, 21/4, 47/12, 23/12, -5/12, 113/3, 73/6, 29/3, 7, 4, 19/6, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/6, -5/6, -7/6, -3/2, -17/6, -5/2, 1/6, 13/6, 229/6, 47/6, 59/6, 49/6, 9/2, 11/6, 17/6, -1/2
-97/6, -5/6, -7/6, -3/2, -17/6, -5/2, 1/6, 13/6, 229/6, 47/6, 59/6, 49/6, 9/2, 11/6, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 5/2, 1, 7/2, 6, 4, 3, 1/2, -17, -4, -3/2, -7/2, -6, -5, -3/2, 1/2
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 61/6, 61/6, 15/2, 22/3, 9/2, 11/6, -3/2, 113/3, 25/2, 31/3, 41/6, 4, 17/6, 4/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 7/6, 1/6, -11/6, -19/6, -3/2, 11/6, -3/2, 5/3, -2, 4/3, 13/3, 4, 4/3, 1/3, 7/3
-11/6, 7/6, 1/6, -11/6, -19/6, -3/2, 11/6, -3/2, 5/3, -2, 4/3, 13/3, 4, 4/3, 1/3, 7/3
-79/4, -13/4, -27/4, -13/4, -5/4, -17/4, -11/4, 1/4, 39/4, 7/4, 21/4, 7/4, 7/4, -5/4, -3/4, -1/4
-79/4, -17/4, -19/4, -13/4, -21/4, -7/4, 1/4, 11/4, -4, -11/2, -4, -1, 3/2, 1, -1, 1
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/12, 167/12, 143/12, 37/4, 73/12, 59/12, 13/12, -5/12, 113/2, 15, 23/2, 59/6, 8, 19/3, 11/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/6, 5/6, 17/6, 23/6, 5/2, 1/2, 11/6, 7/6, -9/2, 19/6, 5/2, -5/6, -5/6, -19/6, -5/6, -13/6
107/6, 5/6, 17/6, 23/6, 5/2, 1/2, 11/6, 7/6, -9/2, 19/6, 5/2, -5/6, -5/6, -19/6, -5/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 3/2, 1/2, 1/2, 1, -3/2, 0, -1, 81/2, 9, 15/2, 15/2, 7, 5, 3, -1/2
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/12, 91/12, 71/12, 21/4, 19/4, 13/4, 5/4, -7/12, 221/4, 45/4, 115/12, 115/12, 113/12, 23/4, 11/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 1, 8/3, 2, 11/3, 2, -1, 1/3, -41/2, -9/2, -37/6, -15/2, -9/2, -5/2, 1/2, -5/6
38/3, 1, 8/3, 2, 11/3, 2, -1, 1/3, -41/2, -9/2, -37/6, -15/2, -9/2, -5/2, 1/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -9/2, -3, 1/2, -1/2, 1/2, -1/2, -5/2, 9/4, 5/4, 11/4, 3/4, 9/4, 7/4, -5/4, 9/4
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/12, 161/12, 127/12, 91/12, 85/12, 59/12, 19/12, 5/12, 57/4, 65/12, 35/12, 19/12, 17/12, 17/12, 11/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 1, 4, 7/3, 0, -1, 4/3, -2, -115/3, -20/3, -4, -22/3, -14/3, -17/3, -3, 1/3
19/3, 1, 4, 7/3, 0, -1, 4/3, -2, -115/3, -20/3, -4, -22/3, -14/3, -17/3, -3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, 7/4, 11/4, -3/4, -3/4, -11/4, -3/4, -9/4, -11/4, 11/4, 9/4, -3/4, 3/4, -9/4, 1/4, -1/4
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 25/2, 23/2, 47/6, 25/6, 7/2, 7/3, -4/3, 463/12, 43/4, 127/12, 83/12, 49/12, 9/4, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
245/6, 31/6, 11/2, 47/6, 53/6, 31/6, 13/6, -1/6, -109/6, -13/2, -35/6, -13/6, -5/2, -1/2, 7/6, 7/6
245/6, 31/6, 11/2, 47/6, 53/6, 31/6, 13/6, -1/6, -109/6, -13/2, -35/6, -13/6, -5/2, -1/2, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, -7/4, 3/4, 1/4, 7/4, 1/4, 7/4, 1/4, -63/4, -23/4, -9/4, -13/4, -5/4, -13/4, -3/4, -11/4
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 127/12, 125/12, 125/12, 29/4, 47/12, 13/4, -1/12, 151/6, 35/6, 35/6, 25/6, 13/6, 2, 5/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/6, 1/6, -13/6, -9/2, -37/6, -17/6, -13/6, 7/6, -61/6, 1/6, -5/2, -9/2, -5/2, -25/6, -19/6, 1/6
-85/6, 1/6, -13/6, -9/2, -37/6, -17/6, -13/6, 7/6, -61/6, 1/6, -5/2, -9/2, -5/2, -25/6, -19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43, -23/2, -23/2, -9, -8, -9/2, -2, -3/2, 13/4, 11/4, -1/4, -7/4, 5/4, -1/4, -1/4, 1/4
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 79/6, 67/6, 47/6, 13/3, 3, 7/6, -7/6, 173/4, 133/12, 41/4, 103/12, 23/4, 25/12, 25/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -23/2, -49/6, -9/2, -3/2, -13/6, -5/6, 5/2, -127/6, -9/2, -19/6, -5/6, -23/6, -1/2, -7/6, 11/6
-53/2, -23/2, -49/6, -9/2, -3/2, -13/6, -5/6, 5/2, -127/6, -9/2, -19/6, -5/6, -23/6, -1/2, -7/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -1/2, -4, -1, 1, -1, -1, -2, 57/4, 3/4, 9/4, 23/4, 19/4, 15/4, 5/4, 5/4
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 55/6, 43/6, 11/3, 7/2, 4/3, 7/6, -5/6, 649/12, 181/12, 157/12, 119/12, 27/4, 47/12, 19/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -11/3, -17/3, -10/3, -4/3, 0, 1/3, -2, -34/3, -5, -4, -1/3, 1, 0, 1/3, 10/3
-5, -11/3, -17/3, -10/3, -4/3, 0, 1/3, -2, -34/3, -5, -4, -1/3, 1, 0, 1/3, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -9/2, -1, -9/2, -7/2, -1/2, -1, 1/2, -7/2, 9/2, 3/2, -1, 0, -5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 38/3, 23/2, 53/6, 17/3, 7/2, 3/2, -5/6, 143/4, 115/12, 29/4, 29/4, 15/4, 17/12, 7/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 11/3, 0, 0, -1, 2, 2/3, -2, 31/2, 13/6, 9/2, 9/2, 11/2, 17/6, 7/6, -1/6
12, 11/3, 0, 0, -1, 2, 2/3, -2, 31/2, 13/6, 9/2, 9/2, 11/2, 17/6, 7/6, -1/6
-3/2, -1/2, -1, 1, 3/2, -1, 1/2, 0, 24, 3, 6, 4, 1, 3, 3, 0
13, 5, 2, 1, 2, 1, -1, -1, 111/4, 31/4, 29/4, 21/4, 7/4, 1/4, -5/4, -7/4
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/2, 16, 38/3, 10, 15/2, 37/6, 5/2, -4/3, 289/6, 40/3, 29/3, 20/3, 20/3, 31/6, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -7/2, -17/6, -23/6, -3/2, 7/6, -5/2, -1/6, -43/3, -11/3, -13/3, -4/3, -13/3, -4/3, 2/3, -4/3
-39/2, -7/2, -17/6, -23/6, -3/2, 7/6, -5/2, -1/6, -43/3, -11/3, -13/3, -4/3, -13/3, -4/3, 2/3, -4/3
3/2, 5/2, 1/2, 3/2, -1, 2, -3/2, 3/2, 57/4, 9/4, 11/4, 3/4, -5/4, 7/4, -1/4, -13/4
-2, -3/2, 0, 0, 5/2, -1/2, 0, 3/2, -97/4, -23/4, -21/4, -21/4, -21/4, -7/4, -1/4, -9/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 21/2, 55/6, 15/2, 35/6, 17/6, 1/2, 1/6, 407/12, 127/12, 35/4, 65/12, 47/12, 7/4, 5/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 3/2, -3/2, 13/6, 17/6, 19/6, 5/6, 5/2, -32/3, -3, -5/3, -5, -11/3, -8/3, 1, 7/3
25/2, 3/2, -3/2, 13/6, 17/6, 19/6, 5/6, 5/2, -32/3, -3, -5/3, -5, -11/3, -8/3, 1, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 13/4, 13/4, 11/4, -3/4, -1/4, -3/4, -7/4, -49/4, -21/4, -13/4, -3/4, -1/4, 3/4, 9/4, -5/4
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/12, 19/4, 15/4, 43/12, 35/12, 9/4, 17/12, -11/12, 241/6, 17/2, 47/6, 20/3, 16/3, 25/6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -7/3, -4/3, -2/3, 8/3, -1, -2/3, 1/3, 1/6, -5/2, 1/6, -17/6, -5/2, -5/6, 5/2, -1/6
-29/3, -7/3, -4/3, -2/3, 8/3, -1, -2/3, 1/3, 1/6, -5/2, 1/6, -17/6, -5/2, -5/6, 5/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39, 10, 7, 4, 9/2, 9/2, 3/2, -1/2, 29, 3/2, 5, 13/2, 9/2, 3, 5/2, 0
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 25/2, 73/6, 9, 15/2, 25/6, 5/6, 1/3, 43, 23/2, 55/6, 25/3, 11/2, 29/6, 1, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 35/3, 26/3, 6, 6, 13/3, 3, 2/3, -15/2, -5/2, -19/6, 1/6, -3/2, -5/2, -1/2, 3/2
33, 35/3, 26/3, 6, 6, 13/3, 3, 2/3, -15/2, -5/2, -19/6, 1/6, -3/2, -5/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/4, -15/4, -5/4, -13/4, -9/4, 1/4, 7/4, -1/4, -2, -1/2, 5/2, -1, -7/2, -3, -2, 1/2
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
118/3, 28/3, 26/3, 49/6, 29/6, 13/6, 11/6, 2/3, 69/2, 32/3, 15/2, 6, 11/2, 5/2, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 13/2, 19/6, 1/6, 5/6, 19/6, 1/6, -3/2, 33/2, 17/6, 5/2, 7/6, -1/2, -1/2, 13/6, -3/2
85/6, 13/2, 19/6, 1/6, 5/6, 19/6, 1/6, -3/2, 33/2, 17/6, 5/2, 7/6, -1/2, -1/2, 13/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 15/4, 13/4, 7/4, 1/4, -11/4, 1/4, 11/4, -43/2, -5, -15/2, -5, -5/2, 1/2, 1/2, -1/2
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 32/3, 29/3, 17/2, 11/2, 11/2, 11/6, -5/3, 202/3, 52/3, 49/3, 13, 19/2, 19/3, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 16/3, 10/3, 16/3, 11/3, 5/3, 1/3, 7/3, -63/2, -15/2, -15/2, -29/6, -37/6, -19/6, -5/2, -1/6
52/3, 16/3, 10/3, 16/3, 11/3, 5/3, 1/3, 7/3, -63/2, -15/2, -15/2, -29/6, -37/6, -19/6, -5/2, -1/6
-6, -1/2, -3/2, -2, 0, 3/2, 5/2, 0, -1, -2, -1, -5/2, 1/2, -1/2, -1, 1/2
-57/2, -4, -7, -9/2, -7/2, -3, -1, -1/2, 93/4, 17/4, 17/4, 27/4, 15/4, 15/4, 3/4, 9/4
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 151/12, 131/12, 33/4, 53/12, 53/12, 19/12, -19/12, 611/12, 145/12, 143/12, 41/4, 95/12, 49/12, 25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 23/6, 31/6, 29/6, 17/6, 1/6, -7/6, 5/2, -1/2, 5/2, 1/2, 5/6, 3/2, -3/2, 5/6, 11/6
21/2, 23/6, 31/6, 29/6, 17/6, 1/6, -7/6, 5/2, -1/2, 5/2, 1/2, 5/6, 3/2, -3/2, 5/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -13/2, -3, -3, -13/2, -9/2, -2, -3/2, 59/4, 17/4, 23/4, 19/4, 7/4, 13/4, 1/4, 1/4
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/12, 61/4, 59/4, 47/4, 37/4, 27/4, 35/12, 3/4, 59/2, 9, 16/3, 31/6, 19/6, 11/6, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-169/6, -31/6, -31/6, -15/2, -29/6, -17/6, 1/6, 7/2, 97/6, 7/2, 5/2, -1/6, 5/6, 25/6, 7/6, -1/6
-169/6, -31/6, -31/6, -15/2, -29/6, -17/6, 1/6, 7/2, 97/6, 7/2, 5/2, -1/6, 5/6, 25/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 1, 5/2, -1, -7/2, -9/2, -1, 2, 30, 13/2, 17/2, 7, 4, 1, -3/2, 1/2
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
142/3, 40/3, 21/2, 29/3, 6, 13/3, 3/2, 1, 277/6, 61/6, 29/3, 26/3, 41/6, 10/3, 7/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 31/6, 31/6, 23/6, 17/6, -1/2, -1/6, -1/6, -47/6, -49/6, -11/2, -13/6, -5/6, 13/6, 13/6, 3/2
21/2, 31/6, 31/6, 23/6, 17/6, -1/2, -1/6, -1/6, -47/6, -49/6, -11/2, -13/6, -5/6, 13/6, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 9/4, 15/4, 9/4, 11/4, 3/4, 11/4, -1/4, -49/2, -6, -5, -9/2, -4, -5/2, -1/2, 2
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 127/12, 33/4, 27/4, 17/4, 23/12, 7/4, -1/4, 209/6, 71/6, 17/2, 35/6, 4, 4/3, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, 23/6, 1/6, -1/2, 5/6, -1/6, -7/6, 5/2, 13/3, 4/3, 2/3, -4/3, 5/3, 2, 2, -2/3
-37/6, 23/6, 1/6, -1/2, 5/6, -1/6, -7/6, 5/2, 13/3, 4/3, 2/3, -4/3, 5/3, 2, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 5/4, -7/4, -11/4, 1/4, 11/4, 5/4, -3/4, 6, 5, 11/2, 5/2, 0, 1, -2, -1
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
190/3, 49/3, 79/6, 31/3, 31/3, 13/2, 8/3, 2/3, 235/4, 187/12, 47/4, 109/12, 27/4, 61/12, 13/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 0, 2/3, 8/3, -2/3, 4/3, -1/3, 1, 101/6, 29/6, 11/6, 5/2, 11/6, -3/2, -5/6, -13/6
10/3, 0, 2/3, 8/3, -2/3, 4/3, -1/3, 1, 101/6, 29/6, 11/6, 5/2, 11/6, -3/2, -5/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 13/4, 3/4, 15/4, 3/4, 15/4, 1/4, 5/4, -16, -1, -2, -5, -2, 3/2, 1, 3/2
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 38/3, 59/6, 37/6, 17/3, 25/6, 4/3, -7/6, 647/12, 45/4, 43/4, 33/4, 91/12, 77/12, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -11/2, -23/6, -35/6, -17/6, -13/6, -5/6, 1/6, 27, 23/3, 4, 7, 10/3, 5/3, -1, 1
-53/2, -11/2, -23/6, -35/6, -17/6, -13/6, -5/6, 1/6, 27, 23/3, 4, 7, 10/3, 5/3, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37, -17/2, -8, -11/2, -6, -11/2, -5/2, 1, -79/4, -11/4, -11/4, -1/4, -1/4, -15/4, -13/4, -1/4
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
176/3, 44/3, 29/2, 32/3, 15/2, 14/3, 11/6, 1/2, 187/4, 163/12, 155/12, 37/4, 65/12, 37/12, 19/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, 37/6, 5/2, 13/6, -5/6, 1/6, -1/6, 5/2, 161/6, 37/6, 5/2, 19/6, 37/6, 9/2, 5/6, -1/6
17/6, 37/6, 5/2, 13/6, -5/6, 1/6, -1/6, 5/2, 161/6, 37/6, 5/2, 19/6, 37/6, 9/2, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
181/4, 25/4, 37/4, 39/4, 25/4, 17/4, 9/4, -1/4, 15/4, -3/4, 3/4, 13/4, 9/4, 1/4, -13/4, -1/4
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 73/6, 9, 9, 8, 16/3, 3/2, -3/2, 140/3, 47/3, 71/6, 49/6, 13/2, 19/6, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 10/3, 7, 7, 10/3, 1/3, 4/3, 5/3, 143/6, 23/6, 5/2, 25/6, 19/6, 5/2, 5/6, -5/6
64/3, 10/3, 7, 7, 10/3, 1/3, 4/3, 5/3, 143/6, 23/6, 5/2, 25/6, 19/6, 5/2, 5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -1/4, 13/4, 1/4, -3/4, 5/4, -9/4, -5/4, -77/4, -9/4, -19/4, -7/4, 1/4, -5/4, -13/4, 1/4
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 29/2, 32/3, 25/3, 11/2, 16/3, 10/3, -1/2, 136/3, 35/3, 67/6, 29/3, 19/3, 10/3, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -31/6, -5/2, -3/2, -11/6, -5/2, -5/2, -1/6, 49/6, 15/2, 25/6, 23/6, 7/6, -5/6, -1/6, 7/2
-45/2, -31/6, -5/2, -3/2, -11/6, -5/2, -5/2, -1/6, 49/6, 15/2, 25/6, 23/6, 7/6, -5/6, -1/6, 7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -13/4, -17/4, -3/4, -7/4, 3/4, 1/4, -5/4, -11/2, -11/2, -4, -1/2, -5/2, 1/2, 0, -5/2
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 19/2, 55/6, 15/2, 5, 14/3, 5/3, 1/6, 455/12, 35/4, 27/4, 71/12, 19/4, 49/12, 35/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/3, -7/3, -14/3, -17/3, -25/3, -5, -2, -1, 23/6, 29/6, 11/6, -7/6, -7/6, -17/6, -17/6, -1/2
-77/3, -7/3, -14/3, -17/3, -25/3, -5, -2, -1, 23/6, 29/6, 11/6, -7/6, -7/6, -17/6, -17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -9, -11/2, -3, -3/2, -3/2, -5/2, 1/2, 1/4, 7/4, 11/4, -1/4, -3/4, -3/4, -3/4, 7/4
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 83/6, 31/3, 17/2, 13/2, 11/2, 8/3, 2/3, 115/3, 59/6, 49/6, 20/3, 13/3, 11/3, 3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, -1/3, -2/3, 2/3, 5/3, 13/3, 5/3, -1, -17/3, -5, -2, 2/3, -8/3, 2/3, 3, -1/3
47/3, -1/3, -2/3, 2/3, 5/3, 13/3, 5/3, -1, -17/3, -5, -2, 2/3, -8/3, 2/3, 3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 1/2, -1, 2, 7/2, 1/2, -3/2, 1/2, 47, 21/2, 10, 7, 6, 6, 3, 1/2
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/6, 41/3, 65/6, 7, 19/3, 11/2, 7/2, 1/3, 575/12, 41/4, 37/4, 97/12, 85/12, 47/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 15/2, 25/6, 5/6, 5/2, -1/6, 11/6, -5/6, -31/3, -11/3, -17/3, -2, -4, -1/3, -2/3, -2/3
101/6, 15/2, 25/6, 5/6, 5/2, -1/6, 11/6, -5/6, -31/3, -11/3, -17/3, -2, -4, -1/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -5/4, -17/4, -9/4, -3/4, -1/4, 1/4, 13/4, 4, 1, 0, -1/2, 5/2, 3, 1, 2
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 12, 26/3, 37/6, 29/6, 14/3, 4/3, 1/2, 81/2, 9, 49/6, 8, 15/2, 9/2, 13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -17/2, -15/2, -23/6, -19/6, -5/6, -5/2, 5/6, -2/3, 1, -1/3, -4, -7/3, 2/3, -5/3, 0
-69/2, -17/2, -15/2, -23/6, -19/6, -5/6, -5/2, 5/6, -2/3, 1, -1/3, -4, -7/3, 2/3, -5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 8, 9/2, 1, 3/2, 0, 1/2, -3/2, -5/2, -3, -3, -2, -1/2, 3/2, 0, 3/2
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 97/12, 27/4, 25/4, 71/12, 15/4, 7/4, -13/12, 99/2, 29/2, 11, 10, 19/3, 13/3, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/6, -49/6, -31/6, -17/6, -3/2, 5/6, 5/2, 7/6, -22/3, -20/3, -11/3, -1/3, 1, 5/3, 7/3, 1
-73/6, -49/6, -31/6, -17/6, -3/2, 5/6, 5/2, 7/6, -22/3, -20/3, -11/3, -1/3, 1, 5/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, 0, -7/2, -9/2, -3, 1/2, 3/2, 1, -65/4, -3/4, -1/4, -3/4, -13/4, -11/4, -9/4, -3/4
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 143/12, 113/12, 31/4, 77/12, 55/12, 9/4, 1/4, 241/4, 187/12, 161/12, 137/12, 101/12, 21/4, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-56/3, -5, -2, -13/3, -8/3, 1/3, -1/3, -8/3, -149/6, -53/6, -43/6, -35/6, -7/2, -1/2, 17/6, -5/6
-56/3, -5, -2, -13/3, -8/3, 1/3, -1/3, -8/3, -149/6, -53/6, -43/6, -35/6, -7/2, -1/2, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 5/4, -9/4, -9/4, -1/4, 3/4, -11/4, -3/4, -127/4, -33/4, -35/4, -25/4, -13/4, -5/4, -5/4, -9/4
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 55/4, 133/12, 29/4, 27/4, 59/12, 9/4, 17/12, 107/3, 55/6, 37/6, 13/3, 4, 4, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -1/3, -1/3, -8/3, -10/3, -3, -4/3, -1/3, 142/3, 28/3, 35/3, 37/3, 10, 7, 10/3, -1/3
-18, -1/3, -1/3, -8/3, -10/3, -3, -4/3, -1/3, 142/3, 28/3, 35/3, 37/3, 10, 7, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -3/4, -9/4, -7/4, 1/4, -13/4, -1/4, 5/4, 9, -1/2, 3, 5/2, 1/2, 3/2, -1, 1
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 121/12, 119/12, 113/12, 27/4, 55/12, 25/12, 19/12, 119/3, 11, 29/3, 43/6, 19/3, 19/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/6, 11/2, 53/6, 37/6, 5/2, 5/6, 17/6, -1/6, -33/2, -5/2, -13/6, -7/6, -17/6, -11/6, -5/6, -5/6
205/6, 11/2, 53/6, 37/6, 5/2, 5/6, 17/6, -1/6, -33/2, -5/2, -13/6, -7/6, -17/6, -11/6, -5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 11/2, 6, 3, 6, 7/2, 1, 1, 4, 1, 3, 3/2, -2, 3/2, 1, 1
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 101/12, 101/12, 73/12, 23/4, 41/12, 7/12, -7/12, 287/6, 71/6, 32/3, 29/3, 47/6, 4, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 5, 5, 6, 5, 5/3, 3, -2/3, -11/2, -7/6, -17/6, 1/6, -7/6, -11/6, -1/6, -17/6
19, 5, 5, 6, 5, 5/3, 3, -2/3, -11/2, -7/6, -17/6, 1/6, -7/6, -11/6, -1/6, -17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -17/4, -17/4, -31/4, -31/4, -17/4, -7/4, -7/4, 43/4, 1/4, 5/4, 17/4, 17/4, 7/4, 5/4, 1/4
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/6, 23/3, 43/6, 31/6, 11/3, 8/3, 5/2, -4/3, 227/6, 25/2, 32/3, 43/6, 9/2, 3/2, 3/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, -5/6, 7/6, 11/6, -7/6, -7/6, 3/2, 1/6, 113/2, 27/2, 67/6, 17/2, 13/2, 41/6, 7/2, 1/6
17/2, -5/6, 7/6, 11/6, -7/6, -7/6, 3/2, 1/6, 113/2, 27/2, 67/6, 17/2, 13/2, 41/6, 7/2, 1/6
-93/4, -19/4, -15/4, -29/4, -17/4, -13/4, 1/4, 1/4, 22, 8, 11/2, 5, 6, 3, 0, -3/2
59/4, 35/4, 21/4, 11/4, 9/4, 13/4, -1/4, 1/4, 7/2, 0, 2, 5/2, -1, -1/2, 0, 1/2
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 21/2, 8, 25/6, 17/6, 5/3, 5/3, 4/3, 281/6, 61/6, 29/3, 7, 11/2, 31/6, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 14/3, 16/3, 2, 10/3, -1/3, -1/3, -1, -23/6, -13/6, -7/6, 1/2, 7/2, -1/6, -5/6, -7/6
47/3, 14/3, 16/3, 2, 10/3, -1/3, -1/3, -1, -23/6, -13/6, -7/6, 1/2, 7/2, -1/6, -5/6, -7/6
-35/4, -11/4, -3/4, -9/4, -5/4, 9/4, 3/4, -9/4, -17/2, -5/2, -1/2, -5/2, -5/2, -3/2, 3/2, -3/2
-157/4, -25/4, -35/4, -27/4, -23/4, -17/4, -9/4, -3/4, -1, 3, -1/2, -7/2, -1, -1, -1, 1
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 51/4, 51/4, 49/4, 103/12, 23/4, 37/12, 3/4, 142/3, 23/2, 31/3, 9, 37/6, 23/6, 11/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 8, 19/3, 4, 4, 7/3, 7/3, 1, -55/3, -17/3, -6, -7/3, -14/3, -3, -7/3, -1/3
30, 8, 19/3, 4, 4, 7/3, 7/3, 1, -55/3, -17/3, -6, -7/3, -14/3, -3, -7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -1/2, -1, -1/2, 5/2, 4, 1, -1/2, 35/2, 3, 11/2, 7/2, 2, 1, -1, -1/2
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 59/6, 19/2, 9, 6, 4, 4/3, -1/2, 107/2, 29/2, 25/2, 9, 11/2, 5, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 61/6, 17/2, 31/6, 11/6, -7/6, -13/6, -1/2, 56/3, 5, 4, 6, 13/3, 5/3, 1/3, 0
59/2, 61/6, 17/2, 31/6, 11/6, -7/6, -13/6, -1/2, 56/3, 5, 4, 6, 13/3, 5/3, 1/3, 0
-145/4, -25/4, -35/4, -27/4, -13/4, -11/4, -5/4, 9/4, 37/2, 5, 5, 15/2, 6, 7/2, 1/2, 2
21, 3, 11/2, 4, 6, 4, 3, -1/2, 11, 3, 3, 3/2, 1, -3/2, -2, 1
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/6, 31/2, 27/2, 59/6, 6, 4, 5/6, -5/6, 389/6, 31/2, 40/3, 38/3, 59/6, 19/3, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/3, 2/3, 4/3, 5/3, 5/3, -1/3, 8/3, -2/3, -139/6, -13/2, -31/6, -11/6, -31/6, -19/6, -11/6, -11/6
35/3, 2/3, 4/3, 5/3, 5/3, -1/3, 8/3, -2/3, -139/6, -13/2, -31/6, -11/6, -31/6, -19/6, -11/6, -11/6
45/4, 17/4, 7/4, 3/4, 5/4, -1/4, 9/4, -5/4, 103/4, 31/4, 23/4, 13/4, 23/4, 11/4, 9/4, -1/4
109/4, 21/4, 23/4, 23/4, 13/4, 27/4, 13/4, -1/4, -60, -29/2, -25/2, -27/2, -10, -13/2, -3, 0
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 145/12, 121/12, 91/12, 61/12, 35/12, 9/4, -5/12, 80/3, 31/6, 29/6, 29/6, 25/6, 11/3, 7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, 2, -1, -14/3, -11/3, -1, -1, -2/3, 47/2, 25/2, 53/6, 35/6, 25/6, 5/2, 1/6, 19/6
-26/3, 2, -1, -14/3, -11/3, -1, -1, -2/3, 47/2, 25/2, 53/6, 35/6, 25/6, 5/2, 1/6, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 2, 7/2, 1/2, 0, 0, 5/2, -1/2, 89/4, 19/4, 21/4, 9/4, 11/4, 1/4, -1/4, -9/4
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 37/3, 26/3, 17/3, 11/3, 19/6, 5/6, -1/2, 225/4, 59/4, 137/12, 37/4, 95/12, 21/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -13/6, -25/6, -7/6, 5/6, -1/6, 13/6, -7/6, 137/6, 17/6, 25/6, 29/6, 3/2, 25/6, 13/6, 1/6
19/6, -13/6, -25/6, -7/6, 5/6, -1/6, 13/6, -7/6, 137/6, 17/6, 25/6, 29/6, 3/2, 25/6, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 1/4, 11/4, 7/4, -7/4, -11/4, -3/4, -7/4, -47/4, -5/4, -17/4, -7/4, -3/4, 9/4, -5/4, -5/4
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 53/6, 25/3, 19/3, 25/6, 7/2, 8/3, 5/6, 47/2, 15/2, 11/3, 10/3, 5/2, 3/2, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -23/6, -11/2, -13/2, -25/6, -5/2, 5/6, -1/6, -25/2, -19/6, -23/6, -25/6, -3/2, -3/2, -7/6, 11/6
-47/2, -23/6, -11/2, -13/2, -25/6, -5/2, 5/6, -1/6, -25/2, -19/6, -23/6, -25/6, -3/2, -3/2, -7/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -5/4, 9/4, 7/4, 13/4, 1/4, -5/4, 5/4, 0, 7/2, 2, -1, -3, 0, -2, -3/2
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 61/6, 19/2, 35/6, 14/3, 5/3, 1, 2/3, 77/2, 31/3, 15/2, 16/3, 9/2, 9/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, 5/6, -7/6, 13/6, 7/2, 5/6, -1/2, 67/2, 23/6, 11/2, 49/6, 37/6, 5/2, -1/2, -1/2
-5/6, -5/6, 5/6, -7/6, 13/6, 7/2, 5/6, -1/2, 67/2, 23/6, 11/2, 49/6, 37/6, 5/2, -1/2, -1/2
31/2, -1/2, 3/2, 3, 7/2, 3/2, 1, 1/2, 34, 19/2, 7, 6, 4, 3, 1, -3/2
-41/2, 1/2, -5/2, -4, -7/2, -13/2, -3, -1/2, -19/2, -7, -7/2, -3/2, -1/2, 1/2, -3/2, 2
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 25/2, 31/3, 10, 22/3, 20/3, 17/6, 1/2, 167/4, 155/12, 39/4, 29/4, 21/4, 35/12, 35/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -14/3, -11/3, -5/3, -10/3, -8/3, -1/3, 7/3, 97/3, 13/3, 23/3, 20/3, 14/3, 3, 0, 0
-24, -14/3, -11/3, -5/3, -10/3, -8/3, -1/3, 7/3, 97/3, 13/3, 23/3, 20/3, 14/3, 3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/4, 35/4, 31/4, 35/4, 21/4, 11/4, 7/4, -3/4, 16, 7/2, 9/2, 4, 5, 2, 0, 2
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 11, 9, 25/3, 17/3, 17/3, 2, 4/3, 175/4, 121/12, 97/12, 25/4, 67/12, 21/4, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 9/2, 11/2, 31/6, 31/6, 11/6, 1/6, 7/6, -5, -4/3, -7/3, -1, 2/3, 0, 1, 8/3
33/2, 9/2, 11/2, 31/6, 31/6, 11/6, 1/6, 7/6, -5, -4/3, -7/3, -1, 2/3, 0, 1, 8/3
-11, -3/2, 0, -7/2, -5/2, -7/2, -5/2, -1/2, -91/4, -21/4, -13/4, -1/4, -15/4, -17/4, -3/4, -7/4
-19/2, -1/2, 3/2, -1, -2, -1, -1/2, 0, -15/2, -3, -4, -9/2, -1, -3/2, 3/2, 0
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/12, 175/12, 51/4, 113/12, 67/12, 49/12, 35/12, -1/4, 62, 37/3, 12, 32/3, 59/6, 23/3, 23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 11/3, 14/3, 3, 6, 8/3, 0, 2/3, 51/2, 49/6, 53/6, 11/2, 13/6, 23/6, 7/6, 3/2
12, 11/3, 14/3, 3, 6, 8/3, 0, 2/3, 51/2, 49/6, 53/6, 11/2, 13/6, 23/6, 7/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/4, -21/4, -31/4, -37/4, -23/4, -15/4, -7/4, 5/4, 11/4, 5/4, -3/4, 9/4, 3/4, 11/4, 11/4, 1/4
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 107/12, 31/4, 77/12, 23/4, 19/4, 23/12, -17/12, 599/12, 151/12, 121/12, 115/12, 83/12, 23/4, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
209/6, 25/6, 29/6, 41/6, 41/6, 37/6, 17/6, 5/6, 39/2, 7/2, 9/2, 29/6, 3/2, -7/6, 7/6, 13/6
209/6, 25/6, 29/6, 41/6, 41/6, 37/6, 17/6, 5/6, 39/2, 7/2, 9/2, 29/6, 3/2, -7/6, 7/6, 13/6
115/4, 41/4, 31/4, 31/4, 23/4, 13/4, -1/4, 7/4, -25/2, -2, -3/2, -5/2, -7/2, -3/2, 0, -7/2
-11, -7, -9/2, -2, -1/2, -3, -1/2, -5/2, 17, 11/2, 8, 9/2, 1, -3/2, 2, 1/2
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 133/12, 91/12, 47/12, 43/12, 19/12, 19/12, 17/12, 86/3, 43/6, 6, 16/3, 8/3, 13/6, 2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -1/2, -17/6, -7/6, -17/6, 5/6, -5/6, -11/6, 11, 16/3, 7/3, 2, -2/3, 7/3, -1/3, 4/3
-15/2, -1/2, -17/6, -7/6, -17/6, 5/6, -5/6, -11/6, 11, 16/3, 7/3, 2, -2/3, 7/3, -1/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -19/4, -9/4, -23/4, -23/4, -21/4, -11/4, 1/4, 23/4, 11/4, 11/4, 1/4, -3/4, -9/4, -3/4, -11/4
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 125/12, 37/4, 23/4, 43/12, 29/12, 11/12, 1/4, 42, 23/2, 31/3, 7, 14/3, 2, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 7/6, 19/6, 13/6, -7/6, -5/6, -1/2, 7/6, 43/3, 8/3, 8/3, 2, 1/3, -3, -1/3, -8/3
11/2, 7/6, 19/6, 13/6, -7/6, -5/6, -1/2, 7/6, 43/3, 8/3, 8/3, 2, 1/3, -3, -1/3, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 31/4, 25/4, 11/4, 3/4, 5/4, 3/4, -3/4, -59/4, -11/4, -23/4, -17/4, -5/4, 3/4, -3/4, -9/4
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/12, 175/12, 133/12, 119/12, 89/12, 61/12, 7/4, -13/12, 130/3, 61/6, 10, 23/3, 41/6, 19/6, 8/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-118/3, -13, -32/3, -10, -19/3, -8/3, -3, -1/3, -163/6, -47/6, -13/2, -17/6, -19/6, 1/6, -5/6, 1/6
-118/3, -13, -32/3, -10, -19/3, -8/3, -3, -1/3, -163/6, -47/6, -13/2, -17/6, -19/6, 1/6, -5/6, 1/6
-9, -5/2, -1/2, 2, -1, -5/2, 1/2, -2, 1/2, -3/2, -3/2, 3/2, 5/2, 5/2, 1/2, 3/2
15, 3, 5, 3, 0, 3, 0, 3, -11, -7/2, -3, -2, 1/2, 1/2, 1, 3/2
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 55/4, 43/4, 109/12, 21/4, 11/4, 19/12, 17/12, 241/6, 28/3, 28/3, 22/3, 16/3, 19/6, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/6, 47/6, 13/2, 19/6, 7/6, 19/6, -1/6, -19/6, 6, 2, 2, 1, 2, 4, 1/3, 2/3
137/6, 47/6, 13/2, 19/6, 7/6, 19/6, -1/6, -19/6, 6, 2, 2, 1, 2, 4, 1/3, 2/3
-19, -4, -13/2, -6, -5, -5/2, 1/2, -3/2, 115/4, 31/4, 31/4, 23/4, 11/4, 7/4, -1/4, -13/4
-27/2, -9/2, -4, -13/2, -7/2, -1/2, 0, -5/2, 10, 1, 1, 0, 3, 4, 1/2, 5/2
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
835/12, 197/12, 175/12, 163/12, 41/4, 77/12, 11/4, 3/4, 487/12, 41/4, 107/12, 27/4, 25/4, 19/4, 7/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
140/3, 31/3, 37/3, 26/3, 7, 10/3, 0, -11/3, -127/3, -35/3, -9, -28/3, -17/3, -4, -4/3, -4/3
140/3, 31/3, 37/3, 26/3, 7, 10/3, 0, -11/3, -127/3, -35/3, -9, -28/3, -17/3, -4, -4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32, -6, -11/2, -13/2, -6, -3, 0, 2, 5/4, 13/4, 1/4, -13/4, 1/4, 9/4, -5/4, -7/4
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 25/3, 35/6, 11/2, 4, 7/3, 2, 1/6, 231/4, 57/4, 45/4, 127/12, 97/12, 17/4, 35/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, 1/2, 23/6, 11/6, 3/2, -13/6, 7/6, 13/6, 91/6, 1/6, 5/6, 7/2, 5/2, 11/6, 5/6, 11/6
-17/6, 1/2, 23/6, 11/6, 3/2, -13/6, 7/6, 13/6, 91/6, 1/6, 5/6, 7/2, 5/2, 11/6, 5/6, 11/6
25/2, 6, 4, 1/2, -2, -9/2, -1, -5/2, 36, 17/2, 10, 13/2, 6, 3, 1/2, 5/2
13/4, -3/4, -1/4, -1/4, -5/4, -5/4, -7/4, -7/4, 13, 5, 3, 1/2, 5/2, 1, 0, 2
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/4, 163/12, 145/12, 139/12, 31/4, 55/12, 37/12, -1/4, 245/6, 71/6, 59/6, 25/3, 16/3, 9/2, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/3, -13/3, -4/3, 5/3, 5/3, -2/3, 4/3, 4/3, -20, -5, -6, -13/3, -7/3, -1/3, -2, 4/3
-5/3, -13/3, -4/3, 5/3, 5/3, -2/3, 4/3, 4/3, -20, -5, -6, -13/3, -7/3, -1/3, -2, 4/3
-19/4, -9/4, -9/4, -9/4, 3/4, -7/4, -7/4, 1/4, 31/4, 1/4, 7/4, -5/4, -5/4, 9/4, -3/4, -11/4
27/2, 4, 7, 9/2, 5/2, -1, -1/2, 1, -145/4, -37/4, -25/4, -19/4, -23/4, -15/4, -1/4, 5/4
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 31/2, 35/3, 25/3, 13/2, 14/3, 4/3, 1, 151/3, 25/2, 65/6, 55/6, 13/2, 6, 3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-94/3, -22/3, -5, -23/3, -13/3, -1, -2, 4/3, -23/6, 5/2, -5/6, 5/6, -5/2, -3/2, 3/2, -1/6
-94/3, -22/3, -5, -23/3, -13/3, -1, -2, 4/3, -23/6, 5/2, -5/6, 5/6, -5/2, -3/2, 3/2, -1/6
-39/2, -7, -9/2, -2, -2, 1, 1/2, -3/2, 75/2, 9, 7, 6, 8, 9/2, 3/2, 3/2
-19, -1, 1/2, -3, -5, -4, -3/2, 0, -51/4, -9/4, -13/4, -7/4, -17/4, -5/4, 3/4, -1/4
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 89/12, 89/12, 89/12, 27/4, 59/12, 37/12, -3/4, 99/4, 35/4, 21/4, 13/4, 31/12, 3/4, 3/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/6, -11/6, -29/6, -31/6, -31/6, -23/6, -5/6, -1/6, 5/6, 17/6, 11/6, -1/6, -1/2, 5/6, -1/6, -5/6
-97/6, -11/6, -29/6, -31/6, -31/6, -23/6, -5/6, -1/6, 5/6, 17/6, 11/6, -1/6, -1/2, 5/6, -1/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -9/4, 1/4, -3/4, -11/4, -17/4, -3/4, -7/4, 93/4, 17/4, 19/4, 31/4, 19/4, 5/4, 1/4, 7/4
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 61/6, 17/2, 31/6, 13/3, 25/6, 17/6, -1/3, 373/12, 125/12, 89/12, 67/12, 25/12, 19/12, 7/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -11/3, -2/3, 0, 10/3, 2/3, -4/3, -2, 71/3, 20/3, 14/3, 2, 2/3, 11/3, 1, -5/3
23/3, -11/3, -2/3, 0, 10/3, 2/3, -4/3, -2, 71/3, 20/3, 14/3, 2, 2/3, 11/3, 1, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 17/4, 13/4, -1/4, 1/4, -7/4, 5/4, 5/4, 10, 5/2, 3, 3, 1, -5/2, -1, 0
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 133/12, 127/12, 91/12, 67/12, 25/12, 11/12, 11/12, 335/6, 89/6, 12, 59/6, 43/6, 4, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 5/2, -7/6, 11/6, 29/6, 11/6, 13/6, -3/2, -5/3, -11/3, -2, -5/3, 4/3, 3, -2/3, -4/3
73/6, 5/2, -7/6, 11/6, 29/6, 11/6, 13/6, -3/2, -5/3, -11/3, -2, -5/3, 4/3, 3, -2/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, -1/2, 1/2, 4, 3, 3, 5/2, -1/2, 11, -3, -1/2, 2, 4, 7/2, 3/2, -3/2
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 25/2, 61/6, 8, 22/3, 13/3, 7/2, -1/6, 77/4, 21/4, 55/12, 13/4, 19/12, 7/12, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -17/6, -7/6, -11/6, -7/6, -5/6, -1/6, 5/6, 2, -1, 8/3, 2, 7/3, 2/3, 1/3, -1
-89/6, -17/6, -7/6, -11/6, -7/6, -5/6, -1/6, 5/6, 2, -1, 8/3, 2, 7/3, 2/3, 1/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 3/4, -1/4, 7/4, -5/4, 3/4, 1/4, 11/4, 153/4, 53/4, 39/4, 25/4, 25/4, 15/4, 1/4, -3/4
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
92/3, 9, 13/2, 14/3, 13/3, 5/2, 5/3, 1/3, 137/3, 29/3, 28/3, 15/2, 11/2, 14/3, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/6, 9/2, 3/2, 13/6, -1/2, 5/2, 7/6, -5/2, -155/6, -23/6, -37/6, -5/2, -11/2, -23/6, -11/6, 1/6
103/6, 9/2, 3/2, 13/6, -1/2, 5/2, 7/6, -5/2, -155/6, -23/6, -37/6, -5/2, -11/2, -23/6, -11/6, 1/6
-32, -29/2, -11, -17/2, -5, -2, -1/2, -5/2, 28, 8, 8, 6, 5, 2, -1, 0
-24, -7/2, -4, -9/2, -3, -3, -1/2, -3/2, 1, 1, -1, -3/2, 3/2, -1, -1/2, -5/2
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 15, 67/6, 8, 11/2, 7/3, 5/6, -1/6, 112/3, 23/2, 29/3, 6, 4, 8/3, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 7/2, 3/2, 3/2, 3/2, 1/6, 3/2, -11/6, -59/6, -11/2, -19/6, -1/2, -7/2, -13/6, -3/2, 5/6
35/2, 7/2, 3/2, 3/2, 3/2, 1/6, 3/2, -11/6, -59/6, -11/2, -19/6, -1/2, -7/2, -13/6, -3/2, 5/6
65/4, 29/4, 17/4, 13/4, -1/4, 13/4, -1/4, -7/4, -9, -1, -3, -3, -1, -2, 0, -1
139/4, 49/4, 37/4, 25/4, 11/4, 3/4, 7/4, -7/4, -33/2, -3, -3/2, -5/2, -7/2, -3/2, 2, 1/2
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 51/4, 37/4, 103/12, 21/4, 37/12, 31/12, 5/12, 175/3, 47/3, 14, 61/6, 15/2, 29/6, 19/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, -4/3, -1, -13/3, -1, 7/3, 2/3, 4/3, 17/3, 10/3, 1, -8/3, -1, -13/3, -2/3, -8/3
-4/3, -4/3, -1, -13/3, -1, 7/3, 2/3, 4/3, 17/3, 10/3, 1, -8/3, -1, -13/3, -2/3, -8/3
17/2, 1, 3, 0, -3/2, 1/2, -5/2, -1, 21/2, 11/2, 5/2, 3/2, 1/2, -3/2, 1/2, -3/2
21/2, 1, 2, -1, 5/2, 7/2, 5/2, -1, -39, -9, -8, -15/2, -13/2, -7/2, -1/2, 3
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 45/4, 101/12, 23/4, 47/12, 43/12, 7/12, -1/4, 161/6, 22/3, 22/3, 14/3, 14/3, 3/2, 1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 7/2, 5/2, 5/2, 31/6, 17/6, 1/6, -1/2, -59/6, 1/2, -13/6, -11/6, -23/6, -3/2, 1/2, 1/6
59/6, 7/2, 5/2, 5/2, 31/6, 17/6, 1/6, -1/2, -59/6, 1/2, -13/6, -11/6, -23/6, -3/2, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/4, 29/4, 29/4, 19/4, 5/4, 3/4, 3/4, -9/4, 75/2, 10, 13/2, 7/2, 7/2, 5, 3/2, -3/2
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 31/3, 59/6, 13/2, 9/2, 4, 19/6, -1/2, 141/4, 149/12, 109/12, 77/12, 15/4, 9/4, 11/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -11/3, -7, -22/3, -20/3, -11/3, -1/3, 5/3, -43/6, -3/2, 3/2, 5/6, -1/6, -1/6, -13/6, 1/6
-27, -11/3, -7, -22/3, -20/3, -11/3, -1/3, 5/3, -43/6, -3/2, 3/2, 5/6, -1/6, -1/6, -13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -3, -1, -4, -2, 1/2, -1/2, -1/2, -53/2, -7, -19/2, -15/2, -5, -5/2, 0, 1
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 19/3, 17/3, 23/6, 5/2, 2, 2, -3/2, 311/6, 27/2, 65/6, 25/3, 23/3, 41/6, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/3, 19/3, 10/3, 2/3, 7/3, 8/3, -2/3, -7/3, -33/2, -29/6, -25/6, -13/6, -17/6, -1/6, 7/6, 1/6
59/3, 19/3, 10/3, 2/3, 7/3, 8/3, -2/3, -7/3, -33/2, -29/6, -25/6, -13/6, -17/6, -1/6, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, -7/2, 0, 2, 2, -1, -3/2, 121/4, 39/4, 31/4, 21/4, 19/4, 23/4, 9/4, 5/4
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/4, 175/12, 49/4, 39/4, 107/12, 23/4, 9/4, 1/4, 733/12, 57/4, 53/4, 47/4, 95/12, 49/12, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-76/3, -22/3, -7, -10/3, -4/3, -2, -2/3, -5/3, -21, -6, -3, -2, 1, -2, -1, 2
-76/3, -22/3, -7, -10/3, -4/3, -2, -2/3, -5/3, -21, -6, -3, -2, 1, -2, -1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -5/4, -5/4, 3/4, -11/4, -19/4, -9/4, 1/4, -115/4, -33/4, -21/4, -7/4, -11/4, -13/4, -5/4, 5/4
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/12, 121/12, 103/12, 85/12, 61/12, 7/4, 11/12, -7/12, 97/3, 22/3, 43/6, 17/3, 16/3, 14/3, 5/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/3, -37/3, -28/3, -20/3, -19/3, -4, -2, -5/3, -43/3, -6, -6, -8/3, 2/3, -5/3, 4/3, -2/3
-101/3, -37/3, -28/3, -20/3, -19/3, -4, -2, -5/3, -43/3, -6, -6, -8/3, 2/3, -5/3, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -13/4, -3/4, -1/4, -13/4, 1/4, 7/4, 7/4, 7, 2, 3/2, 5, 3, 2, -1/2, -1
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
178/3, 27/2, 25/2, 9, 8, 11/2, 5/2, -2/3, 271/6, 40/3, 31/3, 13/2, 4, 11/3, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -4/3, -1, -8/3, 1/3, 1, -4/3, -5/3, 1/6, -25/6, -1/2, 11/6, 29/6, 19/6, 5/6, 1/2
-26/3, -4/3, -1, -8/3, 1/3, 1, -4/3, -5/3, 1/6, -25/6, -1/2, 11/6, 29/6, 19/6, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 13/2, 9/2, 11/2, 5/2, 1/2, -1, -3/2, -75/4, -23/4, -9/4, -15/4, -1/4, -9/4, 1/4, 3/4
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/3, 21/2, 20/3, 17/3, 25/6, 4, 7/6, 1/2, 27, 7, 5, 4, 23/6, 23/6, 5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 1, -7/3, 2/3, -4/3, 5/3, 4/3, -1, 24, 19/3, 16/3, 23/3, 4, 10/3, 1/3, -7/3
22/3, 1, -7/3, 2/3, -4/3, 5/3, 4/3, -1, 24, 19/3, 16/3, 23/3, 4, 10/3, 1/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 3/4, 13/4, 1/4, 11/4, 11/4, 3/4, -11/4, 37/4, 27/4, 25/4, 15/4, 1/4, -3/4, -9/4, -5/4
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/12, 85/12, 59/12, 47/12, 43/12, 23/12, 23/12, 1/12, 815/12, 193/12, 185/12, 143/12, 39/4, 73/12, 9/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 5/3, 1/3, 4, 11/3, 10/3, 4/3, 2/3, 5/6, -35/6, -19/6, -1/6, 5/2, 19/6, 1/2, -11/6
15, 5/3, 1/3, 4, 11/3, 10/3, 4/3, 2/3, 5/6, -35/6, -19/6, -1/6, 5/2, 19/6, 1/2, -11/6
215/4, 61/4, 55/4, 43/4, 31/4, 17/4, 3/4, 3/4, -53/4, -7/4, -17/4, -21/4, -9/4, -7/4, 5/4, 5/4
21/4, 17/4, 27/4, 15/4, 1/4, -5/4, -1/4, 13/4, -29/4, -7/4, -11/4, -17/4, -7/4, -11/4, -5/4, -1/4
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 67/6, 31/3, 53/6, 17/3, 23/6, 4/3, -1/6, 221/6, 32/3, 28/3, 7, 31/6, 2, 5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 29/6, 11/6, -1/2, -5/2, -7/6, -1/6, -19/6, -59/3, -7/3, -11/3, -10/3, -4, -10/3, -1/3, -2
25/6, 29/6, 11/6, -1/2, -5/2, -7/6, -1/6, -19/6, -59/3, -7/3, -11/3, -10/3, -4, -10/3, -1/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -6, -3, 0, -3/2, -5, -3/2, 1, -19, -11/2, -7/2, -11/2, -5, -3/2, -3/2, -3/2
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 91/6, 27/2, 61/6, 49/6, 19/3, 8/3, -1/6, 187/4, 53/4, 115/12, 29/4, 29/4, 21/4, 13/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/6, -17/6, -1/2, -5/2, -17/6, -31/6, -17/6, 5/6, 41/3, 2, 10/3, 11/3, 1/3, 1/3, -7/3, -1
-149/6, -17/6, -1/2, -5/2, -17/6, -31/6, -17/6, 5/6, 41/3, 2, 10/3, 11/3, 1/3, 1/3, -7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 13/2, 5, 3/2, -1/2, -3/2, -2, 0, -105/4, -23/4, -29/4, -19/4, -15/4, -11/4, 1/4, 9/4
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/6, 26/3, 5, 13/3, 8/3, 5/6, 1/6, 1/6, 523/12, 169/12, 133/12, 29/4, 61/12, 49/12, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/3, 19/3, 20/3, 10/3, -1/3, -5/3, -1/3, -7/3, -62/3, -11/3, -11/3, -7, -14/3, -5/3, -4/3, -2/3
67/3, 19/3, 20/3, 10/3, -1/3, -5/3, -1/3, -7/3, -62/3, -11/3, -11/3, -7, -14/3, -5/3, -4/3, -2/3
-11, -5/2, -5, -5, -7/2, -1, 0, 1, 45/2, 6, 5, 3, 2, 4, 1/2, 0
-33, -11/2, -13/2, -9/2, -15/2, -4, -3/2, 3/2, 17, 13/2, 7/2, 5/2, 1/2, 7/2, 0, -5/2
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 59/6, 25/3, 6, 31/6, 3, 11/6, 11/6, 127/3, 61/6, 25/3, 49/6, 17/3, 5, 2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/6, 1/2, -7/6, 5/6, 1/6, 19/6, 7/2, -1/6, 97/6, 19/6, 9/2, 19/6, 5/2, 7/6, 19/6, 1/6
79/6, 1/2, -7/6, 5/6, 1/6, 19/6, 7/2, -1/6, 97/6, 19/6, 9/2, 19/6, 5/2, 7/6, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 4, 5/2, 2, 4, 1, -1, -1, -6, 3/2, -2, -1/2, -2, 1, -1, -1
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
21, 5, 25/6, 8/3, 11/6, 11/6, 11/6, 1, 611/12, 163/12, 125/12, 91/12, 29/4, 41/12, 11/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, -7/6, 1/2, 5/2, 3/2, 1/2, 1/2, -5/6, -47/2, -31/6, -43/6, -29/6, -7/6, -23/6, -5/6, 1/2
31/6, -7/6, 1/2, 5/2, 3/2, 1/2, 1/2, -5/6, -47/2, -31/6, -43/6, -29/6, -7/6, -23/6, -5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 17/4, 3/4, 9/4, 9/4, -1/4, -3/4, 11/4, -85/4, -29/4, -25/4, -15/4, -15/4, -3/4, 11/4, 1/4
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 91/12, 25/4, 19/4, 17/4, 31/12, 3/4, -7/12, 185/6, 17/2, 7, 19/6, 3, 17/6, 4/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 11/2, 35/6, 23/6, 19/6, -1/6, -3/2, -13/6, -9, -2/3, -4/3, -3, -1/3, -3, -1, -7/3
35/2, 11/2, 35/6, 23/6, 19/6, -1/6, -3/2, -13/6, -9, -2/3, -4/3, -3, -1/3, -3, -1, -7/3
-49/2, -1, -3, -7/2, -7/2, -11/2, -2, -1, 33/2, 1/2, 4, 1/2, 3, 7/2, 0, 2
-75/4, -21/4, -7/4, -9/4, -11/4, -13/4, -3/4, -5/4, -25/4, 1/4, 9/4, -3/4, -7/4, -17/4, -7/4, -3/4
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/12, 149/12, 131/12, 127/12, 37/4, 71/12, 29/12, 3/4, 130/3, 31/3, 17/2, 20/3, 37/6, 7/2, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-104/3, -7, -20/3, -13/3, -11/3, -8/3, 1/3, 10/3, -23/3, -20/3, -5, -7/3, -7/3, -1, 5/3, -2
-104/3, -7, -20/3, -13/3, -11/3, -8/3, 1/3, 10/3, -23/3, -20/3, -5, -7/3, -7/3, -1, 5/3, -2
37/4, 21/4, 13/4, 1/4, -5/4, 3/4, 1/4, -11/4, -8, -2, -3, -3/2, 1/2, 3, 1, 1
53/4, 15/4, 7/4, 7/4, 13/4, 7/4, 9/4, 5/4, 26, 5, 13/2, 5, 5/2, -1/2, 1, 1/2
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 109/12, 71/12, 61/12, 59/12, 23/12, 7/4, -3/4, 60, 47/3, 37/3, 37/3, 9, 37/6, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -2, -2, -11/3, -1/3, -7/3, 1, 2, 31/3, 11/3, 3, 7/3, 14/3, 4/3, -2/3, 0
-18, -2, -2, -11/3, -1/3, -7/3, 1, 2, 31/3, 11/3, 3, 7/3, 14/3, 4/3, -2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 9/4, 11/4, 7/4, 13/4, 5/4, 1/4, 13/4, -125/4, -39/4, -27/4, -21/4, -11/4, -23/4, -11/4, -3/4
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
475/12, 95/12, 91/12, 23/4, 65/12, 19/4, 11/4, -13/12, 509/12, 47/4, 103/12, 95/12, 79/12, 17/4, 7/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 1/2, 13/6, 1/6, -1/6, 11/6, 5/6, -1/6, 49/3, 4, 17/3, 8/3, 7/3, 1, 2/3, -4/3
19/2, 1/2, 13/6, 1/6, -1/6, 11/6, 5/6, -1/6, 49/3, 4, 17/3, 8/3, 7/3, 1, 2/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, 1/4, -13/4, -3/4, 11/4, -1/4, -9/4, -5/4, -9/4, -7/4, -19/4, -5/4, 5/4, 1/4, -5/4
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 145/12, 113/12, 89/12, 43/12, 41/12, 23/12, -23/12, 661/12, 59/4, 137/12, 109/12, 23/4, 61/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 4, 4/3, 4/3, -5/3, 2, 7/3, -1/3, -11/3, -13/3, -3, -1, 1/3, 1/3, -7/3, -1/3
23/3, 4, 4/3, 4/3, -5/3, 2, 7/3, -1/3, -11/3, -13/3, -3, -1, 1/3, 1/3, -7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 0, 7/2, 0, -3/2, -1/2, 2, -20, -4, -2, -9/2, -9/2, -6, -5/2, -1/2
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/12, 25/4, 21/4, 55/12, 55/12, 29/12, 13/12, 1/4, 195/4, 49/4, 49/4, 35/4, 97/12, 55/12, 23/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/6, 13/6, 11/6, 25/6, 17/6, -1/6, 1/6, -5/6, -233/6, -47/6, -55/6, -43/6, -7/2, -23/6, -7/6, 5/6
47/6, 13/6, 11/6, 25/6, 17/6, -1/6, 1/6, -5/6, -233/6, -47/6, -55/6, -43/6, -7/2, -23/6, -7/6, 5/6
25/2, 7/2, 7/2, 5/2, 1/2, -3/2, -1/2, -5/2, -33, -21/2, -11, -17/2, -5, -2, 1/2, -5/2
-45/4, -15/4, -11/4, -23/4, -9/4, 1/4, 1/4, -3/4, -11/2, 2, -3/2, 0, -1/2, -1/2, 0, 2
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 119/12, 83/12, 21/4, 41/12, 13/4, 11/12, 1/12, 115/4, 71/12, 23/4, 59/12, 35/12, 29/12, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 3, -2/3, 1, 13/3, 6, 7/3, -1, -19/2, -25/6, -9/2, -13/6, -1/6, 11/6, -1/6, 13/6
17, 3, -2/3, 1, 13/3, 6, 7/3, -1, -19/2, -25/6, -9/2, -13/6, -1/6, 11/6, -1/6, 13/6
41/4, 5/4, 5/4, -1/4, -7/4, -1/4, -1/4, -13/4, 9/2, 1, 3, 0, 3/2, 3/2, 0, 5/2
-135/4, -43/4, -37/4, -29/4, -27/4, -13/4, -7/4, -1/4, -1/2, 1, -3/2, -1, -1/2, 2, 1, -5/2
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 167/12, 139/12, 121/12, 83/12, 59/12, 5/4, -11/12, 281/6, 91/6, 23/2, 8, 43/6, 13/3, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 10/3, 10/3, 10/3, -1/3, -1/3, -1/3, 7/3, -31/6, 19/6, -1/2, -1/2, -11/6, -1/6, -5/2, 1/6
8, 10/3, 10/3, 10/3, -1/3, -1/3, -1/3, 7/3, -31/6, 19/6, -1/2, -1/2, -11/6, -1/6, -5/2, 1/6
17, 5/2, 0, 3, 3/2, 4, 2, 0, -13/2, 3/2, 1, -3/2, 1/2, -3/2, -1, -3/2
-12, 1/2, -3, -7/2, -5/2, -3/2, -1/2, -3/2, -25, -7, -5, -17/2, -5, -3/2, -2, -1
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 31/2, 77/6, 55/6, 7, 11/3, 2, 1/6, 571/12, 49/4, 107/12, 97/12, 77/12, 17/4, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -3, -1, 4/3, -4/3, 2, 1, 0, 16, 17/3, 3, 0, 1, 7/3, 7/3, -1/3
3, -3, -1, 4/3, -4/3, 2, 1, 0, 16, 17/3, 3, 0, 1, 7/3, 7/3, -1/3
5, 9/2, 1, 5/2, 1/2, -5/2, 1, -2, -41/2, -5/2, -3, -4, -7/2, -2, -1, -3/2
57/2, 4, 15/2, 4, 4, 1, 5/2, 1/2, 29/2, 7, 9/2, 6, 3, 5/2, 0, 3/2
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 9, 22/3, 25/6, 23/6, 17/6, 13/6, 2/3, 140/3, 37/3, 37/3, 26/3, 5, 10/3, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/6, 49/6, 29/6, 29/6, 49/6, 37/6, 17/6, 5/6, -101/3, -19/3, -22/3, -29/3, -8, -16/3, -8/3, 1/3
205/6, 49/6, 29/6, 29/6, 49/6, 37/6, 17/6, 5/6, -101/3, -19/3, -22/3, -29/3, -8, -16/3, -8/3, 1/3
119/4, 35/4, 25/4, 37/4, 23/4, 13/4, -1/4, -11/4, -2, -3, -2, -1, 3/2, 2, 1, -1/2
105/4, 27/4, 15/4, 17/4, 7/4, 9/4, 7/4, -7/4, 63/4, 5/4, 5/4, 7/4, 3/4, 9/4, 9/4, -1/4
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
118/3, 9, 26/3, 25/3, 35/6, 17/3, 11/6, 5/3, 673/12, 173/12, 149/12, 125/12, 95/12, 23/4, 43/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-80/3, -19/3, -7, -20/3, -3, -2, 4/3, -7/3, -41/6, -13/6, -31/6, -13/6, -7/6, -1/2, 13/6, -5/6
-80/3, -19/3, -7, -20/3, -3, -2, 4/3, -7/3, -41/6, -13/6, -31/6, -13/6, -7/6, -1/2, 13/6, -5/6
-32, -7, -11/2, -6, -17/2, -6, -5/2, 1/2, -11/4, -3/4, -15/4, -3/4, -17/4, -11/4, 3/4, -7/4
-93/4, -3/4, -13/4, -17/4, -17/4, -23/4, -13/4, -1/4, 4, 1, -1, 3/2, 3, -1/2, -2, -1
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 35/4, 95/12, 91/12, 19/4, 11/4, 29/12, 11/12, 239/4, 185/12, 155/12, 137/12, 103/12, 71/12, 25/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -23/6, -9/2, -25/6, -5/6, 7/6, -5/6, 1/2, 16, 7/3, 16/3, 16/3, 17/3, 13/3, 2/3, 1
-89/6, -23/6, -9/2, -25/6, -5/6, 7/6, -5/6, 1/2, 16, 7/3, 16/3, 16/3, 17/3, 13/3, 2/3, 1
63/4, 3/4, 1/4, 5/4, 19/4, 19/4, 7/4, -1/4, -27/2, -7/2, -1/2, -2, -3, -7/2, -3/2, -1/2
-20, -7/2, -2, -11/2, -17/2, -5, -3/2, 0, 15/4, 11/4, 17/4, 13/4, -1/4, -11/4, -5/4, 5/4
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 41/4, 109/12, 97/12, 97/12, 21/4, 13/4, -1/12, 41/2, 7/2, 7/2, 17/6, 11/6, 3/2, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/3, 11, 25/3, 10, 22/3, 4, 1, 2, 49/2, 15/2, 11/2, 35/6, 17/6, 7/2, 13/6, 3/2
103/3, 11, 25/3, 10, 22/3, 4, 1, 2, 49/2, 15/2, 11/2, 35/6, 17/6, 7/2, 13/6, 3/2
18, 0, 3, 3, 3, 3/2, 2, -3/2, -21, -8, -7, -9/2, -1, -1, 1/2, 3
25/2, -1/2, -1/2, 5/2, 3/2, 4, 3/2, -2, 51/2, 1/2, 7/2, 13/2, 3, 5/2, 1/2, -2
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/4, 71/12, 23/4, 21/4, 19/12, 5/4, 11/12, -5/12, 134/3, 40/3, 34/3, 8, 37/6, 19/6, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -2, -1, -4, -8/3, -1, -4/3, -1, 23/3, 16/3, 10/3, 1, -4/3, -10/3, -2/3, -8/3
-11, -2, -1, -4, -8/3, -1, -4/3, -1, 23/3, 16/3, 10/3, 1, -4/3, -10/3, -2/3, -8/3
-123/4, -29/4, -23/4, -27/4, -19/4, -21/4, -11/4, 1/4, 7, -1, 2, 1/2, 3, 1/2, 0, 1
81/2, 21/2, 7, 4, 9/2, 9/2, 3, 0, 87/4, 13/4, 17/4, 23/4, 9/4, 5/4, 9/4, 5/4
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/12, 103/12, 89/12, 55/12, 15/4, 41/12, 13/4, 7/12, 145/4, 139/12, 33/4, 25/4, 47/12, 11/4, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 5, 2, -1, 1, 5/2, -1, -2, 5, 1, -1, 0, 1, 1/2, 0, 3/2
1/2, -3/2, -1/2, 3, 2, 3/2, 0, 1, 2, -3/2, 1/2, -1, 2, 7/2, 0, -7/2
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 13, 13, 19/2, 17/3, 7/3, 4/3, 2/3, 545/12, 167/12, 41/4, 89/12, 77/12, 37/12, 23/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 19/2, 13/2, 9/2, 15/2, 25/6, 13/6, 3/2, -77/3, -8/3, -4, -11/3, -17/3, -10/3, -8/3, -1/3
67/2, 19/2, 13/2, 9/2, 15/2, 25/6, 13/6, 3/2, -77/3, -8/3, -4, -11/3, -17/3, -10/3, -8/3, -1/3
19/2, 2, -1/2, -5/2, 1/2, 3/2, 3/2, -2, 21/2, 0, 5/2, 7/2, 7/2, 3/2, -1, 3/2
-61/2, -11/2, -9, -13/2, -7/2, -11/2, -2, 1/2, 21/4, 21/4, 15/4, 5/4, 5/4, -7/4, 1/4, -9/4
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 71/6, 8, 5, 13/6, 11/6, 3/2, 1/2, 140/3, 79/6, 67/6, 23/3, 23/6, 23/6, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, 1/2, -3/2, -9/2, -13/6, -11/2, -7/2, -1/6, -11/6, -11/6, 1/2, -11/6, 3/2, -13/6, -1/2, -5/2
-29/2, 1/2, -3/2, -9/2, -13/6, -11/2, -7/2, -1/6, -11/6, -11/6, 1/2, -11/6, 3/2, -13/6, -1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 9/4, -5/4, -9/4, 1/4, -13/4, -7/4, -1/4, -9, -5/2, -1/2, 1, -1/2, 3/2, -1, 2
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/6, 9/2, 23/6, 23/6, 8/3, 11/6, 4/3, -1/6, 131/2, 33/2, 85/6, 35/3, 25/3, 9/2, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37, -8/3, -14/3, -6, -25/3, -14/3, -2, 4/3, 23, 3, 4/3, 7/3, 11/3, 3, 2, -1/3
-37, -8/3, -14/3, -6, -25/3, -14/3, -2, 4/3, 23, 3, 4/3, 7/3, 11/3, 3, 2, -1/3
-89/4, -29/4, -37/4, -29/4, -15/4, -7/4, 3/4, -9/4, -87/4, -9/4, -5/4, -13/4, -19/4, -7/4, 3/4, 9/4
-1/2, 3/2, 4, 3/2, -3/2, 0, 1, 2, 43/4, 5/4, 1/4, 3/4, 13/4, 3/4, -1/4, 9/4
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 11, 23/3, 19/3, 29/6, 2, 2, 5/6, 37, 49/6, 8, 37/6, 23/6, 23/6, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/2, 59/6, 43/6, 7/2, 17/6, 19/6, 11/6, -7/6, 8, 1/3, 1, 10/3, 11/3, 8/3, 7/3, -4/3
63/2, 59/6, 43/6, 7/2, 17/6, 19/6, 11/6, -7/6, 8, 1/3, 1, 10/3, 11/3, 8/3, 7/3, -4/3
23, 13/2, 7/2, 6, 7/2, 7/2, 1/2, -3/2, 13, 1/2, -1, 2, 4, 1/2, 0, -3
-25, -10, -17/2, -6, -3, -2, 1/2, 3, -45/2, -5/2, -11/2, -13/2, -9/2, -13/2, -3, 0
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 187/12, 47/4, 95/12, 25/4, 43/12, 35/12, -1/4, 385/12, 113/12, 107/12, 77/12, 41/12, 9/4, 7/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -2, -1, 7/3, 3, 1, 4/3, 2, 17/3, 4/3, 4/3, 10/3, 10/3, 0, -3, 2/3
-8/3, -2, -1, 7/3, 3, 1, 4/3, 2, 17/3, 4/3, 4/3, 10/3, 10/3, 0, -3, 2/3
25/2, 9/2, 3/2, 2, 5, 3, -1/2, 2, -15, -7/2, -3, -11/2, -4, -3/2, -3/2, -2
-40, -11, -9, -11/2, -7, -4, -5/2, 1, 139/4, 35/4, 25/4, 23/4, 15/4, 9/4, 3/4, -5/4
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/12, 89/12, 53/12, 37/12, 25/12, 25/12, 7/4, 13/12, 283/6, 12, 65/6, 19/2, 23/3, 5, 5/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 6, 11/3, 0, -8/3, -8/3, -2, -2/3, -10/3, -2, 1/3, 2, 2/3, -2, -1, -2/3
31/3, 6, 11/3, 0, -8/3, -8/3, -2, -2/3, -10/3, -2, 1/3, 2, 2/3, -2, -1, -2/3
2, -5/2, 1, 2, 7/2, 3, -1/2, -1/2, -10, -7/2, 0, 2, -1/2, 5/2, 0, 7/2
37/2, 8, 5, 5, 5, 3/2, -2, 1, 9/4, -7/4, 3/4, 13/4, 1/4, -5/4, 7/4, -5/4
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/4, 69/4, 61/4, 137/12, 101/12, 65/12, 11/4, -1/4, 167/3, 83/6, 34/3, 55/6, 47/6, 29/6, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 19/2, 15/2, 11/2, 11/2, 7/2, 1/2, -3, -113/4, -23/4, -17/4, -13/4, -27/4, -17/4, -3/4, 5/4
-11/4, -1/4, 5/4, -7/4, -11/4, 1/4, -1/4, -11/4, 16, 1, 3, 2, 4, 5/2, -1/2, -2
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 43/6, 19/3, 19/3, 35/6, 17/3, 2, 0, 539/12, 163/12, 45/4, 89/12, 47/12, 43/12, 11/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -35/6, -25/6, -31/6, -13/6, -7/6, -1/2, -19/6, -22/3, -17/3, -2, -7/3, -1/3, -11/3, -4/3, -2
-45/2, -35/6, -25/6, -31/6, -13/6, -7/6, -1/2, -19/6, -22/3, -17/3, -2, -7/3, -1/3, -11/3, -4/3, -2
-16, -4, -4, -2, -4, -1, -2, -1, -155/4, -43/4, -35/4, -25/4, -19/4, -11/4, -7/4, -1/4
30, 7, 6, 13/2, 4, 1/2, -1, -1, 47/4, 15/4, 13/4, 17/4, 11/4, 3/4, 3/4, 7/4
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/12, 131/12, 107/12, 95/12, 61/12, 19/12, 17/12, -7/12, 283/6, 44/3, 23/2, 25/3, 14/3, 23/6, 17/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
110/3, 23/3, 19/3, 14/3, 25/3, 14/3, 5/3, -4/3, 7/2, 13/6, 3/2, 17/6, 19/6, 1/2, -13/6, -3/2
110/3, 23/3, 19/3, 14/3, 25/3, 14/3, 5/3, -4/3, 7/2, 13/6, 3/2, 17/6, 19/6, 1/2, -13/6, -3/2
-13, -2, -1, -2, -5/2, -5/2, -1/2, -1/2, 55/4, 7/4, 13/4, 17/4, 19/4, 9/4, 7/4, -3/4
173/4, 57/4, 43/4, 29/4, 17/4, 7/4, 3/4, 11/4, 59/4, 17/4, 3/4, -1/4, 5/4, 13/4, 9/4, -5/4
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 163/12, 157/12, 115/12, 23/4, 17/4, 31/12, 1/4, 287/12, 77/12, 61/12, 37/12, 11/4, 11/4, 11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/6, -29/6, -19/6, -13/6, 7/6, -13/6, -11/6, 7/6, 37/6, -17/6, -1/6, 3/2, 7/6, 5/6, 1/6, -17/6
-73/6, -29/6, -19/6, -13/6, 7/6, -13/6, -11/6, 7/6, 37/6, -17/6, -1/6, 3/2, 7/6, 5/6, 1/6, -17/6
5/2, -5/2, -1, 3/2, 3/2, 5, 5/2, 1/2, 85/4, 37/4, 25/4, 23/4, 9/4, 5/4, 3/4, 1/4
5, 0, -1, 1, 4, 3, 1, -1, 2, 5/2, 9/2, 2, -1, 0, -3/2, 1/2
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
713/12, 173/12, 157/12, 139/12, 95/12, 59/12, 25/12, -13/12, 157/3, 40/3, 23/2, 9, 17/3, 10/3, 4/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -47/6, -49/6, -31/6, -17/6, -5/2, -13/6, 7/6, 113/6, 35/6, 5/2, 5/2, 7/6, 5/6, 17/6, 1/6
-61/2, -47/6, -49/6, -31/6, -17/6, -5/2, -13/6, 7/6, 113/6, 35/6, 5/2, 5/2, 7/6, 5/6, 17/6, 1/6
-21/4, -1/4, 3/4, -7/4, 5/4, -9/4, -13/4, -1/4, -28, -4, -6, -13/2, -7, -4, -3/2, -1
-1, -5/2, 0, 1/2, 1, -1/2, -1, -3/2, 39/4, 23/4, 13/4, 7/4, 9/4, 11/4, 7/4, 3/4
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 71/6, 34/3, 26/3, 35/6, 17/6, 2, 0, 509/12, 151/12, 107/12, 95/12, 23/4, 53/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, 7/6, 3/2, -13/6, -23/6, -1/2, -5/6, -7/6, 241/6, 53/6, 37/6, 55/6, 13/2, 19/6, 5/2, 5/6
-13/6, 7/6, 3/2, -13/6, -23/6, -1/2, -5/6, -7/6, 241/6, 53/6, 37/6, 55/6, 13/2, 19/6, 5/2, 5/6
-11/2, -6, -3, 1/2, 1, 5/2, 1, 5/2, -2, 5/2, 5/2, -1/2, -1, -5/2, 1, 1
87/2, 7, 9, 21/2, 7, 7/2, 2, 1/2, 16, 7, 7/2, 11/2, 9/2, 3, 1/2, 2
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 127/12, 27/4, 23/4, 15/4, 13/4, 19/12, 19/12, 159/4, 133/12, 29/4, 83/12, 17/4, 47/12, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 16/3, 4, 7, 10/3, 5/3, 7/3, 1, 19/3, 1, -2/3, 1, 2/3, 1/3, 0, 2/3
24, 16/3, 4, 7, 10/3, 5/3, 7/3, 1, 19/3, 1, -2/3, 1, 2/3, 1/3, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
159/4, 43/4, 35/4, 31/4, 17/4, 19/4, 7/4, 5/4, -19/2, -9/2, -2, -5/2, -7/2, -3/2, 3/2, 1
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 101/12, 101/12, 27/4, 71/12, 59/12, 31/12, 5/4, 761/12, 197/12, 167/12, 41/4, 103/12, 25/4, 31/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -2, -3, -2/3, 0, -1/3, 1/3, -5/3, -92/3, -17/3, -17/3, -7, -25/3, -6, -10/3, 0
2, -2, -3, -2/3, 0, -1/3, 1/3, -5/3, -92/3, -17/3, -17/3, -7, -25/3, -6, -10/3, 0
29, 9, 15/2, 6, 4, 1, -2, 1/2, 37/4, -5/4, 9/4, 17/4, 3/4, 13/4, 1/4, 1/4
13/4, 5/4, -9/4, 5/4, 15/4, 1/4, -7/4, -3/4, 27/2, 4, 2, 3, 1/2, 3, 1, 0
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 113/12, 33/4, 95/12, 55/12, 35/12, 25/12, -1/12, 217/4, 59/4, 49/4, 35/4, 89/12, 71/12, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -15/2, -35/6, -25/6, -11/6, 7/6, -5/6, -1/6, 92/3, 16/3, 17/3, 13/3, 17/3, 7/3, 8/3, 2/3
-77/6, -15/2, -35/6, -25/6, -11/6, 7/6, -5/6, -1/6, 92/3, 16/3, 17/3, 13/3, 17/3, 7/3, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, -3/4, -7/4, -7/4, -7/4, -7/4, -1/4, 7/4, 17, 0, 2, 4, 1/2, 0, 3, -1/2
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 44/3, 79/6, 34/3, 15/2, 11/2, 11/6, 1, 223/4, 59/4, 49/4, 35/4, 83/12, 49/12, 25/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 13/3, 10/3, 8/3, 1, -1/3, 1/3, -3, -21/2, -5/2, -5/2, -3/2, 11/6, 7/6, -5/6, 5/6
9, 13/3, 10/3, 8/3, 1, -1/3, 1/3, -3, -21/2, -5/2, -5/2, -3/2, 11/6, 7/6, -5/6, 5/6
11/2, 2, 5/2, -1, 2, 3/2, 3, -1/2, -111/4, -43/4, -29/4, -19/4, -15/4, -3/4, 5/4, 7/4
111/4, 25/4, 15/4, 13/4, 15/4, 5/4, 1/4, -9/4, -53/4, -13/4, -3/4, -5/4, -11/4, -17/4, -9/4, -5/4
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 119/12, 85/12, 25/4, 23/4, 53/12, 29/12, 5/4, 140/3, 85/6, 32/3, 41/6, 6, 13/3, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 19/6, 1/2, 1/2, -5/2, -5/6, 13/6, -1/2, -1/3, 5/3, -4/3, 4/3, -2, -8/3, 1/3, 1
15/2, 19/6, 1/2, 1/2, -5/2, -5/6, 13/6, -1/2, -1/3, 5/3, -4/3, 4/3, -2, -8/3, 1/3, 1
-33, -21/2, -15/2, -6, -7/2, -1, -1/2, 3, 97/4, 11/4, 25/4, 21/4, 23/4, 11/4, -1/4, 1/4
-17, -2, -4, -4, -3, 0, 0, 0, 11/4, 7/4, 11/4, 13/4, 1/4, 1/4, -5/4, 5/4
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 179/12, 51/4, 131/12, 29/4, 49/12, 17/12, 7/12, 119/3, 27/2, 59/6, 19/3, 9/2, 11/6, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, -1/3, -4/3, 2/3, 1/3, 3, 1, 7/3, -49/6, 7/2, 13/6, -5/6, -1/2, -11/6, -1/6, 19/6
5/3, -1/3, -4/3, 2/3, 1/3, 3, 1, 7/3, -49/6, 7/2, 13/6, -5/6, -1/2, -11/6, -1/6, 19/6
91/4, 23/4, 25/4, 23/4, 13/4, 13/4, 1/4, -9/4, -4, 2, -3/2, -5/2, 0, -3/2, 1, 1/2
11/2, 13/2, 7/2, 1/2, 5/2, 3/2, -1/2, 5/2, 2, -9/2, -7/2, -2, 3/2, 9/2, 2, 0
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 47/4, 39/4, 113/12, 91/12, 55/12, 37/12, -3/4, 769/12, 65/4, 55/4, 149/12, 113/12, 73/12, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 26/3, 17/3, 3, 14/3, 8/3, 5/3, 5/3, -26/3, -13/3, -17/3, -3, -4, -2/3, 1/3, -8/3
30, 26/3, 17/3, 3, 14/3, 8/3, 5/3, 5/3, -26/3, -13/3, -17/3, -3, -4, -2/3, 1/3, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -9/4, -1/4, 13/4, 1/4, -1/4, 5/4, 5/4, 11, 3/2, 7/2, 2, 0, 2, 3, 0
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/3, 21/2, 22/3, 14/3, 3, 1, 1/2, 0, 613/12, 47/4, 41/4, 77/12, 25/4, 73/12, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, 31/6, 11/2, 19/6, 11/6, -7/6, -11/6, -5/6, 17/3, 0, -1, 4/3, 1, 8/3, 4/3, -7/3
77/6, 31/6, 11/2, 19/6, 11/6, -7/6, -11/6, -5/6, 17/3, 0, -1, 4/3, 1, 8/3, 4/3, -7/3
-4, -9/2, -1, -3, 0, 2, 7/2, 0, 99/4, 17/4, 15/4, 17/4, 23/4, 11/4, 1/4, 9/4
-27, -7, -7, -7/2, -1/2, -1/2, 0, 3/2, -67/4, -23/4, -17/4, -11/4, -17/4, -15/4, -3/4, 1/4
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 83/6, 13, 19/2, 19/3, 25/6, 11/6, 2/3, 129/4, 31/4, 77/12, 23/4, 13/4, 7/4, 19/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
100/3, 6, 28/3, 20/3, 13/3, 2, 7/3, -4/3, -39/2, -5/6, -9/2, -29/6, -13/6, -17/6, -11/6, -5/6
100/3, 6, 28/3, 20/3, 13/3, 2, 7/3, -4/3, -39/2, -5/6, -9/2, -29/6, -13/6, -17/6, -11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -13/4, -1/4, 3/4, 1/4, -3/4, 1/4, 5/4, 27/4, -7/4, 3/4, 17/4, 7/4, 5/4, 11/4, 1/4
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/6, 83/6, 34/3, 21/2, 20/3, 10/3, 3/2, -1, 130/3, 34/3, 34/3, 17/2, 5, 5, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 4, 1/3, 5/3, 2/3, 2, 4/3, -4/3, 38/3, 17/3, 11/3, 3, 3, 0, 0, 2
52/3, 4, 1/3, 5/3, 2/3, 2, 4/3, -4/3, 38/3, 17/3, 11/3, 3, 3, 0, 0, 2
-15/4, -7/4, -1/4, 9/4, -3/4, -1/4, -11/4, -3/4, -33/4, -5/4, -1/4, -9/4, -11/4, -9/4, -3/4, -9/4
111/4, 7/4, 17/4, 31/4, 19/4, 13/4, 11/4, -1/4, 51/2, 10, 13/2, 7/2, 0, 1, 3/2, -1
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 103/12, 83/12, 53/12, 13/4, 31/12, 13/12, -3/4, 159/4, 115/12, 31/4, 29/4, 41/12, 9/4, 23/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -1/2, 1/2, -17/6, -23/6, -19/6, -1/6, 19/6, 21, 11/3, 4, 3, 16/3, 2, 1/3, -2
-47/6, -1/2, 1/2, -17/6, -23/6, -19/6, -1/6, 19/6, 21, 11/3, 4, 3, 16/3, 2, 1/3, -2
-231/4, -55/4, -47/4, -39/4, -29/4, -25/4, -11/4, -3/4, -49/4, 9/4, -1/4, -3/4, -17/4, -5/4, 3/4, 7/4
10, 3/2, 1/2, 1, 1/2, 2, -1/2, -1, 27/2, -3, 1/2, 7/2, 4, 1, -1, -5/2
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 21/2, 55/6, 9, 15/2, 35/6, 13/6, 0, 673/12, 181/12, 151/12, 39/4, 31/4, 25/4, 29/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -1/3, 8/3, 0, 1, 1/3, 4/3, 0, 19/3, -2/3, 7/3, 1, 4, 3, 2/3, -2
23/3, -1/3, 8/3, 0, 1, 1/3, 4/3, 0, 19/3, -2/3, 7/3, 1, 4, 3, 2/3, -2
-19, -8, -5, -2, -2, 0, -1, -1, -51/4, 1/4, -13/4, -15/4, -7/4, -1/4, 1/4, -11/4
3, 9/2, 6, 7/2, 0, -3/2, -3, 1/2, -45/4, 3/4, -3/4, -9/4, -1/4, -7/4, 3/4, 3/4
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 11, 61/6, 19/2, 49/6, 17/3, 7/3, 4/3, 119/3, 34/3, 17/2, 14/3, 14/3, 14/3, 5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 14/3, 17/3, 2, -2/3, 7/3, 2/3, -4/3, 43/3, 2, 3, 16/3, 5, 4, 1/3, -2
16, 14/3, 17/3, 2, -2/3, 7/3, 2/3, -4/3, 43/3, 2, 3, 16/3, 5, 4, 1/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 21/4, 11/4, 9/4, 7/4, -3/4, 1/4, -13/4, 14, 5/2, 6, 3, 0, 0, 1/2, -2
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 37/3, 37/3, 26/3, 35/6, 29/6, 3, -1/3, 207/4, 55/4, 133/12, 107/12, 83/12, 23/4, 23/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 19/6, 19/6, 1/2, 3/2, 13/6, 7/6, -7/6, 11/2, 1/2, -1/6, 1/6, -11/6, -3/2, 7/6, -5/2
35/2, 19/6, 19/6, 1/2, 3/2, 13/6, 7/6, -7/6, 11/2, 1/2, -1/6, 1/6, -11/6, -3/2, 7/6, -5/2
5/2, 3, 1/2, 2, -1/2, -5/2, -3/2, -1/2, 16, 5, 11/2, 7/2, 9/2, 5/2, 1/2, 1/2
17/2, 4, 1/2, -1, -3/2, 1/2, -1/2, 1/2, 17/4, 1/4, 3/4, 17/4, 5/4, 3/4, 1/4, -11/4
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 119/12, 37/4, 31/4, 77/12, 21/4, 37/12, 5/12, 112/3, 53/6, 19/3, 19/3, 14/3, 4, 5/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 14/3, 3, 4/3, 2/3, 3, 4/3, -5/3, -55/6, -1/6, -1/2, -13/6, -13/6, -5/6, 7/6, 1/2
47/3, 14/3, 3, 4/3, 2/3, 3, 4/3, -5/3, -55/6, -1/6, -1/2, -13/6, -13/6, -5/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 3/4, 5/4, 1/4, -11/4, -15/4, -9/4, -5/4, 31/4, 21/4, 7/4, 7/4, 1/4, 7/4, 1/4, -11/4
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 67/6, 22/3, 43/6, 4, 5/3, 1/2, -1/2, 445/12, 37/4, 27/4, 79/12, 15/4, 29/12, 5/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 20/3, 4, 2, 5/3, 2, -1/3, 4/3, -29/6, -1/2, 1/2, 7/6, -3/2, -13/6, -1/2, -5/6
22/3, 20/3, 4, 2, 5/3, 2, -1/3, 4/3, -29/6, -1/2, 1/2, 7/6, -3/2, -13/6, -1/2, -5/6
-75/4, -5/4, -7/4, -19/4, -7/4, -11/4, -7/4, 7/4, -7, -1/2, 1/2, 0, -3/2, -3/2, 3/2, 3/2
-67/4, -5/4, -11/4, -7/4, 1/4, -3/4, -3/4, 11/4, 47/4, -15/4, -5/4, 5/4, 15/4, 15/4, 9/4, 1/4
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 67/6, 28/3, 53/6, 6, 7/2, 10/3, 1/6, 689/12, 193/12, 157/12, 39/4, 79/12, 65/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 7/6, -1/2, 5/6, 1/6, -11/6, -3/2, -11/6, 43/3, 11/3, 14/3, 5, 5/3, 1/3, -2, 5/3
-11/6, 7/6, -1/2, 5/6, 1/6, -11/6, -3/2, -11/6, 43/3, 11/3, 14/3, 5, 5/3, 1/3, -2, 5/3
-5/2, -7/2, -3/2, 1/2, 1/2, 0, 3/2, -1, -23/4, -15/4, -3/4, -7/4, 7/4, 17/4, 9/4, 3/4
2, 0, 2, 0, 3, 0, 3, 0, 12, 7/2, 7/2, 1/2, 4, 2, -3/2, -2
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/4, 203/12, 53/4, 125/12, 103/12, 67/12, 43/12, -1/4, 521/12, 53/4, 125/12, 97/12, 59/12, 49/12, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -10, -19/3, -5, -3, -7/3, -2, 1, 125/6, 7/6, 3/2, 31/6, 7/2, 3/2, 17/6, -1/2
-27, -10, -19/3, -5, -3, -7/3, -2, 1, 125/6, 7/6, 3/2, 31/6, 7/2, 3/2, 17/6, -1/2
-59/4, -1/4, -7/4, -11/4, -17/4, -9/4, 5/4, -1/4, -79/2, -7, -15/2, -17/2, -7, -7/2, -1, 0
-35/4, -1/4, -9/4, -11/4, -9/4, -15/4, -11/4, 3/4, -21/2, -4, -1/2, -2, -3, -1, 0, 0
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 161/12, 39/4, 29/4, 25/4, 71/12, 29/12, 5/4, 193/4, 127/12, 37/4, 35/4, 83/12, 65/12, 25/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -2, -2/3, -11/3, -8/3, 1, 2/3, 2/3, -13/2, -11/6, -1/2, -1/2, -7/6, -1/6, -5/6, 3/2
-4, -2, -2/3, -11/3, -8/3, 1, 2/3, 2/3, -13/2, -11/6, -1/2, -1/2, -7/6, -1/6, -5/6, 3/2
-13/4, 1/4, -11/4, 3/4, 11/4, -1/4, -5/4, -1/4, 7, 1, 3/2, -3/2, 1/2, 3, 1, 3/2
67/4, 5/4, 13/4, 11/4, -1/4, 11/4, 7/4, 7/4, 55/4, -5/4, 7/4, 9/4, 19/4, 25/4, 13/4, 1/4
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/6, 43/3, 37/3, 65/6, 23/3, 25/6, 11/6, -1/3, 233/6, 53/6, 15/2, 15/2, 5, 9/2, 5/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 0, 1/3, 2/3, 5/3, 11/3, 5/3, -2, 49/6, 7/2, 5/6, -5/6, 1/2, 11/6, 1/6, -13/6
22/3, 0, 1/3, 2/3, 5/3, 11/3, 5/3, -2, 49/6, 7/2, 5/6, -5/6, 1/2, 11/6, 1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, -1/4, 3/4, 7/4, 1/4, -9/4, 3/4, 5/4, -7/4, -23/4, -9/4, -1/4, 5/4, 7/4, -3/4, -1/4
end model 
begin model 
Label:MSSM464
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 145/12, 39/4, 29/4, 49/12, 31/12, 17/12, 1/4, 91/2, 44/3, 65/6, 7, 29/6, 25/6, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -1/6, -5/2, -11/6, -19/6, -5/6, 1/6, 5/2, 61/2, 31/6, 53/6, 11/2, 29/6, 7/6, -1/6, 13/6
-29/6, -1/6, -5/2, -11/6, -19/6, -5/6, 1/6, 5/2, 61/2, 31/6, 53/6, 11/2, 29/6, 7/6, -1/6, 13/6
-5/2, -5/2, 1/2, 2, 3, 1/2, -2, -1, 15, 5/2, 3/2, 3, 11/2, 4, 5/2, 1
3, 3, 0, -5/2, 1/2, 2, 1/2, -5/2, 25/2, 2, 3/2, 1, 1/2, 5/2, -1, 0
end model 
begin model 
Label:MSSM465
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 29/3, 53/6, 26/3, 22/3, 13/3, 7/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -11/6, 11/6, 11/6, -5/6, -23/6, -5/6, 5/6, 85/3, 22/3, 19/3, 19/3, 8/3, 7/3, 1, -1/3
17/6, -11/6, 11/6, 11/6, -5/6, -23/6, -5/6, 5/6, 85/3, 22/3, 19/3, 19/3, 8/3, 7/3, 1, -1/3
18, 5/2, 11/2, 3, 4, 5/2, -1, -5/2, 29/2, 13/2, 5, 4, 5, 2, -3/2, -1/2
-9/2, -4, -5/2, -1, -5/2, 1/2, 1/2, -5/2, -45/2, -13/2, -9/2, -13/2, -3, 1/2, -1, -5/2
end model 
begin model 
Label:MSSM466
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 131/12, 29/4, 23/4, 61/12, 29/12, 7/12, 1/4, 141/4, 31/4, 25/4, 73/12, 23/4, 61/12, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38/3, 16/3, 8/3, 4/3, 2, 3, -1/3, 8/3, -23, -4, -5, -17/3, -3, -8/3, -1/3, 3
38/3, 16/3, 8/3, 4/3, 2, 3, -1/3, 8/3, -23, -4, -5, -17/3, -3, -8/3, -1/3, 3
103/4, 35/4, 29/4, 17/4, 11/4, 1/4, 1/4, 11/4, 31/4, 17/4, 11/4, 11/4, -3/4, -9/4, 3/4, -9/4
189/4, 43/4, 45/4, 39/4, 25/4, 17/4, 5/4, -7/4, -37/4, 9/4, -1/4, -1/4, -11/4, -21/4, -13/4, -1/4
end model 
begin model 
Label:MSSM467
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 83/12, 83/12, 23/4, 49/12, 41/12, 9/4, -3/4, 148/3, 34/3, 67/6, 15/2, 37/6, 11/3, 2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-46/3, 1/3, -7/3, -5, -4/3, 1/3, -4/3, 0, 65/3, 2/3, 10/3, 6, 7/3, 13/3, 1, 8/3
-46/3, 1/3, -7/3, -5, -4/3, 1/3, -4/3, 0, 65/3, 2/3, 10/3, 6, 7/3, 13/3, 1, 8/3
29/4, -13/4, -7/4, 7/4, 13/4, 11/4, 5/4, -5/4, 55/4, 5/4, 15/4, 1/4, 7/4, 13/4, -1/4, -7/4
69/2, 7, 5, 7/2, 9/2, 7, 7/2, 0, 33, 10, 19/2, 15/2, 15/2, 4, 1, 3/2
end model 
begin model 
Label:MSSM468
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -5/6, 1/6, 1/6, 1/6, 7/6, 7/6, 5/6, 3/2, 1/6, 1/6, 1/6, 5/6, 5/6, 3/2
1/2, -1/2, -5/6, 1/6, 1/6, 1/6, 7/6, 7/6, 5/6, 3/2, 1/6, 1/6, 1/6, 5/6, 5/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1, 3/2, 3/2, 1/2, 1, 1/2
end model 
begin model 
Label:MSSM469
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/6, -1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 2/3, 4/3, -2/3, -2/3, -2/3, -1/3, 2/3, 0, 1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 4/3
-1/3, 2/3, 4/3, -2/3, -2/3, -2/3, -1/3, 2/3, 0, 1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1/2, 0, 0, 1/2, 3/2, 0
1, 0, 1, 3/2, 0, 3/2, 0, 1, 3/2, 0, 3/2, -1/2, 1/2, -1/2, 0, 3/2
end model 
begin model 
Label:MSSM470
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, 1/3, -1/3, 4/3, -2/3, -2/3, -2/3, 1/3, 4/3, 4/3
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, 1/3, -1/3, 4/3, -2/3, -2/3, -2/3, 1/3, 4/3, 4/3
-3/4, -3/4, -1/4, 7/4, -5/4, -3/4, 5/4, 7/4, 7/4, 5/4, -5/4, -3/4, 9/4, 7/4, 9/4, -1/4
-3/4, 5/4, -5/4, -1/4, 1/4, -1/4, 5/4, -5/4, 0, 3/2, -3/2, 1, 2, 1/2, 2, -3/2
end model 
begin model 
Label:MSSM471
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/2, -1/3, -1/6, 0, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, 1/3, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, -2/3, 2/3, -2/3, 1/3, 1/3, 1
-2/3, -2/3, 1/3, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, -2/3, 2/3, -2/3, 1/3, 1/3, 1
0, 0, -3/2, -1, 1/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, -3/4, -5/4, 3/4, 3/4, -5/4, -1/4, -1, -3/2, 0, 3/2, 1, -1/2, 1/2, 0
end model 
begin model 
Label:MSSM472
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 5/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, 0, 0, 1/3, 4/3, -1/3, 4/3, 0, -2/3, 1/3, 1/3, 1/3, 1/3, -1/3, 1
-2/3, -2/3, 0, 0, 1/3, 4/3, -1/3, 4/3, 0, -2/3, 1/3, 1/3, 1/3, 1/3, -1/3, 1
-5/4, 1/4, -5/4, -1/4, 7/4, 5/4, 5/4, 5/4, 0, -1/2, -3/2, -1, -1, 3/2, 1, 1/2
-3/4, -1/4, 7/4, -1/4, -3/4, 7/4, -1/4, -1/4, -5/4, -3/4, 3/4, 1/4, 5/4, -3/4, -3/4, 1/4
end model 
begin model 
Label:MSSM473
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, -1/6, 0, 0, 0, 1/6, 1/6, -1/6, 0, 0, 0, 0, 0, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 2/3, -1, -1/3, 0, 1, 1, 7/6, -5/6, -1/6, 1/6, 1/6, 7/6, 5/6, -1/2
0, 0, 2/3, -1, -1/3, 0, 1, 1, 7/6, -5/6, -1/6, 1/6, 1/6, 7/6, 5/6, -1/2
3/4, 5/4, 1/4, -1/4, -3/4, 1/4, 1/4, 1/4, 0, 1, -1/2, -1, 3/2, -3/2, -3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 1/2, 0, -1, 3/2, 2, -3/2
end model 
begin model 
Label:MSSM474
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 4/3, 1, 1, 1, -1, 1, 2/3, -1/3, 0, 1/3, 4/3, -2/3, -2/3, -2/3, -2/3
1, 4/3, 1, 1, 1, -1, 1, 2/3, -1/3, 0, 1/3, 4/3, -2/3, -2/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -5/4, 7/4, 3/4, -3/4, -1/4, 1/4, 3/4
-5/4, 1/4, -3/4, -1/4, -1/4, 3/4, 1/4, 1/4, 7/4, -3/4, 9/4, -1/4, -5/4, -1/4, -1/4, 3/4
end model 
begin model 
Label:MSSM475
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/3, -1/6, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/6, 1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, -5/6, 1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 5/6
-5/4, -5/4, 9/4, -5/4, -1/4, 1/4, 3/4, 3/4, 3/4, 1/4, -5/4, -1/4, 9/4, -1/4, -1/4, -5/4
-1, 1, -1, -1, 1/2, -3/2, 2, -1, 9/4, 3/4, 7/4, 3/4, -5/4, -5/4, -5/4, 5/4
end model 
begin model 
Label:MSSM476
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, -1/6, 0, 0, 0, 1/6, 1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -5/6, 3/2, -5/6, -5/6, -5/6, -1/6, 3/2, 1/2, 1/2, -5/6, -5/6, -5/6, 1/6, 1/6, 7/6
-1/6, -5/6, 3/2, -5/6, -5/6, -5/6, -1/6, 3/2, 1/2, 1/2, -5/6, -5/6, -5/6, 1/6, 1/6, 7/6
9/4, 9/4, 5/4, -1/4, 5/4, 7/4, 1/4, 5/4, -3/2, -1, -3/2, 0, 1, -1, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 3/2, 2, 3/2, -1, 3/2
end model 
begin model 
Label:MSSM477
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 1/6, 1/2, 2/3, -1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 7/6, -1/2, -1/2, 1/6, 5/6, 3/2, 7/6, 3/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/6, 7/6
1/6, 7/6, -1/2, -1/2, 1/6, 5/6, 3/2, 7/6, 3/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -5/4, -5/4, 1/4, 3/4, 3/4, 5/4, 1/4
3/4, 3/4, 3/4, 7/4, -1/4, 7/4, 3/4, -5/4, -5/4, 9/4, -5/4, 7/4, -1/4, 1/4, 5/4, 9/4
end model 
begin model 
Label:MSSM478
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, -5/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, -1/6, -1/6, -1/6, -1/6, 5/6, 3/2, -1/6, -1/2, -1/6, 3/2, -1/2, 1/2, -1/2, 1/2
-5/6, -5/6, -1/6, -1/6, -1/6, -1/6, 5/6, 3/2, -1/6, -1/2, -1/6, 3/2, -1/2, 1/2, -1/2, 1/2
-3/2, -1, -1, -1/2, -1/2, 3/2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -5/4, 7/4, -1/4, 9/4, -5/4, -5/4, -5/4, 5/4, -5/4, 3/4, 1/4, 7/4, -5/4, -5/4, -1/4
end model 
begin model 
Label:MSSM479
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, 13/12, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 1, 1, 1, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/6, 1/2, 3/2, 1/6, 7/6, 7/6, 5/6, 1/2, 1/6, 7/6, 7/6, 7/6, 7/6, -1/6, 1/6
3/2, -1/6, 1/2, 3/2, 1/6, 7/6, 7/6, 5/6, 1/2, 1/6, 7/6, 7/6, 7/6, 7/6, -1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, -1/2, 3/2, 0, -3/2, 0, 1
0, 3/2, -3/2, 1, -1, -1, 1/2, -3/2, 1/2, 1/2, 1/2, -3/2, -3/2, -3/2, 1/2, -1/2
end model 
begin model 
Label:MSSM480
SpaceGroup:Geometry/Geometry_Z6-II_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
13/12, 13/12, 11/12, 7/12, 5/12, 1/12, 1/12, 1/12, 0, 1, 1, 1, 1, 1, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
1/4, 9/4, -3/4, -5/4, 5/4, -3/4, 7/4, 5/4, -3/2, -1/2, -1/2, -1, 0, 1, 2, -1/2
-1/4, 3/4, 3/4, 5/4, 3/4, 7/4, 1/4, 3/4, 1/2, -1/2, 1, 1/2, 1, -1/2, 0, -1
end model 


==> anc/Z6-II_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 113/12, 97/12, 25/4, 71/12, 19/4, 31/12, 13/12, 383/12, 31/4, 79/12, 67/12, 53/12, 15/4, 17/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -5, -13/3, -5/3, 1/3, 2, -5/3, 2/3, 53/2, 17/2, 35/6, 29/6, 37/6, 23/6, 7/6, -5/6
-35/3, -5, -13/3, -5/3, 1/3, 2, -5/3, 2/3, 53/2, 17/2, 35/6, 29/6, 37/6, 23/6, 7/6, -5/6
-35/3, -5, -13/3, -5/3, 1/3, 2, -5/3, 2/3, 53/2, 17/2, 35/6, 29/6, 37/6, 23/6, 7/6, -5/6
-35/3, -5, -13/3, -5/3, 1/3, 2, -5/3, 2/3, 53/2, 17/2, 35/6, 29/6, 37/6, 23/6, 7/6, -5/6
23/4, 1/4, 15/4, 3/4, 5/4, 11/4, 9/4, -3/4, -69/4, -11/4, -5/4, -17/4, -19/4, -9/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 38/3, 37/3, 19/2, 35/6, 25/6, 2, 3/2, 527/12, 45/4, 91/12, 83/12, 23/4, 55/12, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, 13/6, -5/6, -13/6, -19/6, -5/6, 5/6, 3/2, -55/6, -11/2, -17/6, -5/2, 1/2, 3/2, -3/2, -1/2
11/6, 13/6, -5/6, -13/6, -19/6, -5/6, 5/6, 3/2, -55/6, -11/2, -17/6, -5/2, 1/2, 3/2, -3/2, -1/2
11/6, 13/6, -5/6, -13/6, -19/6, -5/6, 5/6, 3/2, -55/6, -11/2, -17/6, -5/2, 1/2, 3/2, -3/2, -1/2
11/6, 13/6, -5/6, -13/6, -19/6, -5/6, 5/6, 3/2, -55/6, -11/2, -17/6, -5/2, 1/2, 3/2, -3/2, -1/2
-67/4, -13/4, -1/4, -11/4, -9/4, -11/4, -9/4, -3/4, -87/4, -7/4, -11/4, -17/4, -21/4, -17/4, -13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 133/12, 31/4, 65/12, 55/12, 47/12, 19/12, -3/4, 161/3, 38/3, 19/2, 9, 23/3, 35/6, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 5/6, 17/6, 31/6, 7/2, 9/2, 5/2, 1/6, -37/6, -19/6, -7/2, -5/2, -1/6, -23/6, -1/2, -1/6
41/2, 5/6, 17/6, 31/6, 7/2, 9/2, 5/2, 1/6, -37/6, -19/6, -7/2, -5/2, -1/6, -23/6, -1/2, -1/6
41/2, 5/6, 17/6, 31/6, 7/2, 9/2, 5/2, 1/6, -37/6, -19/6, -7/2, -5/2, -1/6, -23/6, -1/2, -1/6
41/2, 5/6, 17/6, 31/6, 7/2, 9/2, 5/2, 1/6, -37/6, -19/6, -7/2, -5/2, -1/6, -23/6, -1/2, -1/6
-173/4, -45/4, -33/4, -25/4, -21/4, -7/4, -7/4, 7/4, -7, -6, -9/2, -2, -3, 1/2, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 127/12, 119/12, 31/4, 23/4, 13/4, 9/4, -1/4, 331/6, 14, 79/6, 10, 37/6, 19/6, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 35/6, 5/2, 11/6, -3/2, -5/6, -13/6, 1/2, 16/3, 0, 7/3, 4, 4/3, 1/3, 0, -10/3
5/2, 35/6, 5/2, 11/6, -3/2, -5/6, -13/6, 1/2, 16/3, 0, 7/3, 4, 4/3, 1/3, 0, -10/3
5/2, 35/6, 5/2, 11/6, -3/2, -5/6, -13/6, 1/2, 16/3, 0, 7/3, 4, 4/3, 1/3, 0, -10/3
5/2, 35/6, 5/2, 11/6, -3/2, -5/6, -13/6, 1/2, 16/3, 0, 7/3, 4, 4/3, 1/3, 0, -10/3
21/4, 13/4, 25/4, 17/4, 7/4, -1/4, -5/4, 7/4, 17/2, 3, 3/2, 0, 5/2, 7/2, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 125/12, 85/12, 73/12, 71/12, 37/12, 23/12, -5/4, 60, 27/2, 71/6, 11, 25/3, 11/2, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-185/6, -65/6, -49/6, -41/6, -9/2, -25/6, -13/6, -1/2, 49/6, 1/2, 7/6, 1/6, -13/6, 1/2, 13/6, 1/6
-185/6, -65/6, -49/6, -41/6, -9/2, -25/6, -13/6, -1/2, 49/6, 1/2, 7/6, 1/6, -13/6, 1/2, 13/6, 1/6
-185/6, -65/6, -49/6, -41/6, -9/2, -25/6, -13/6, -1/2, 49/6, 1/2, 7/6, 1/6, -13/6, 1/2, 13/6, 1/6
-185/6, -65/6, -49/6, -41/6, -9/2, -25/6, -13/6, -1/2, 49/6, 1/2, 7/6, 1/6, -13/6, 1/2, 13/6, 1/6
5, 3/2, 1/2, 4, 1, 7/2, 0, 1/2, -71/2, -6, -11/2, -13/2, -7, -5, -3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/12, 197/12, 59/4, 133/12, 31/4, 73/12, 11/4, 3/4, 421/12, 29/4, 77/12, 71/12, 55/12, 43/12, 29/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -28/3, -17/3, -7, -10/3, -7/3, -1/3, -2, 37/6, 19/6, 29/6, 23/6, 13/6, 1/2, -19/6, -1/6
-20, -28/3, -17/3, -7, -10/3, -7/3, -1/3, -2, 37/6, 19/6, 29/6, 23/6, 13/6, 1/2, -19/6, -1/6
-20, -28/3, -17/3, -7, -10/3, -7/3, -1/3, -2, 37/6, 19/6, 29/6, 23/6, 13/6, 1/2, -19/6, -1/6
-20, -28/3, -17/3, -7, -10/3, -7/3, -1/3, -2, 37/6, 19/6, 29/6, 23/6, 13/6, 1/2, -19/6, -1/6
-125/4, -35/4, -27/4, -21/4, -19/4, -17/4, -7/4, 7/4, 3/4, 11/4, -1/4, 5/4, 1/4, 3/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 41/4, 39/4, 73/12, 61/12, 43/12, 23/12, 7/4, 203/6, 9, 49/6, 49/6, 31/6, 3/2, 7/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
259/6, 83/6, 25/2, 55/6, 37/6, 35/6, 13/6, -1/6, -77/6, 11/6, -7/6, -13/6, -31/6, -19/6, -1/6, -11/6
259/6, 83/6, 25/2, 55/6, 37/6, 35/6, 13/6, -1/6, -77/6, 11/6, -7/6, -13/6, -31/6, -19/6, -1/6, -11/6
259/6, 83/6, 25/2, 55/6, 37/6, 35/6, 13/6, -1/6, -77/6, 11/6, -7/6, -13/6, -31/6, -19/6, -1/6, -11/6
259/6, 83/6, 25/2, 55/6, 37/6, 35/6, 13/6, -1/6, -77/6, 11/6, -7/6, -13/6, -31/6, -19/6, -1/6, -11/6
71/4, 11/4, 19/4, 11/4, 15/4, 3/4, 5/4, -3/4, -3/4, 7/4, -1/4, 7/4, -1/4, 7/4, -5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 73/6, 17/2, 6, 23/6, 3, 2, -1/2, 41, 31/3, 31/3, 41/6, 14/3, 14/3, 10/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -23/3, -13/3, -6, -3, -1/3, 10/3, 1/3, 107/6, 29/6, 29/6, 9/2, 37/6, 5/2, 5/6, -1/6
-43/3, -23/3, -13/3, -6, -3, -1/3, 10/3, 1/3, 107/6, 29/6, 29/6, 9/2, 37/6, 5/2, 5/6, -1/6
-43/3, -23/3, -13/3, -6, -3, -1/3, 10/3, 1/3, 107/6, 29/6, 29/6, 9/2, 37/6, 5/2, 5/6, -1/6
-43/3, -23/3, -13/3, -6, -3, -1/3, 10/3, 1/3, 107/6, 29/6, 29/6, 9/2, 37/6, 5/2, 5/6, -1/6
-3/2, -9/2, -11/2, -2, 0, 3, 5/2, -1, -91/4, -9/4, -21/4, -9/4, -11/4, -13/4, -9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 25/2, 37/3, 11, 22/3, 23/6, 11/6, -7/6, 107/3, 71/6, 26/3, 37/6, 7/2, 19/6, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 49/6, 29/6, 25/6, 7/6, 7/6, -5/6, -7/6, 37/6, 7/6, 1/6, 23/6, 3/2, 13/6, 3/2, 3/2
53/2, 49/6, 29/6, 25/6, 7/6, 7/6, -5/6, -7/6, 37/6, 7/6, 1/6, 23/6, 3/2, 13/6, 3/2, 3/2
53/2, 49/6, 29/6, 25/6, 7/6, 7/6, -5/6, -7/6, 37/6, 7/6, 1/6, 23/6, 3/2, 13/6, 3/2, 3/2
53/2, 49/6, 29/6, 25/6, 7/6, 7/6, -5/6, -7/6, 37/6, 7/6, 1/6, 23/6, 3/2, 13/6, 3/2, 3/2
17, 15/2, 4, 4, 1, -3/2, -3/2, -1/2, -25/2, -3/2, -5/2, -7/2, -1, 1, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 73/6, 34/3, 47/6, 17/3, 4, 7/3, 1/6, 307/6, 40/3, 12, 49/6, 35/6, 17/6, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/6, -11/2, -35/6, -23/6, -17/6, -3/2, 13/6, -1/6, 35/6, 5/6, 7/6, 5/6, 3/2, 17/6, 5/2, 7/6
-139/6, -11/2, -35/6, -23/6, -17/6, -3/2, 13/6, -1/6, 35/6, 5/6, 7/6, 5/6, 3/2, 17/6, 5/2, 7/6
-139/6, -11/2, -35/6, -23/6, -17/6, -3/2, 13/6, -1/6, 35/6, 5/6, 7/6, 5/6, 3/2, 17/6, 5/2, 7/6
-139/6, -11/2, -35/6, -23/6, -17/6, -3/2, 13/6, -1/6, 35/6, 5/6, 7/6, 5/6, 3/2, 17/6, 5/2, 7/6
35/4, 5/4, 17/4, 3/4, 11/4, 3/4, 1/4, 1/4, 179/4, 45/4, 47/4, 47/4, 33/4, 23/4, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/3, 52/3, 91/6, 34/3, 26/3, 37/6, 10/3, 0, 75/2, 55/6, 43/6, 35/6, 9/2, 9/2, 5/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 10/3, 6, 13/3, 4/3, -7/3, -2, 5/3, 53/6, 13/6, 23/6, 19/6, 7/2, 1/6, 5/2, 7/6
23/3, 10/3, 6, 13/3, 4/3, -7/3, -2, 5/3, 53/6, 13/6, 23/6, 19/6, 7/2, 1/6, 5/2, 7/6
23/3, 10/3, 6, 13/3, 4/3, -7/3, -2, 5/3, 53/6, 13/6, 23/6, 19/6, 7/2, 1/6, 5/2, 7/6
23/3, 10/3, 6, 13/3, 4/3, -7/3, -2, 5/3, 53/6, 13/6, 23/6, 19/6, 7/2, 1/6, 5/2, 7/6
-9, 5/2, -1/2, -3, -11/2, -11/2, -3, 0, 51/2, 3, 5, 6, 15/2, 9/2, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 113/12, 95/12, 91/12, 25/4, 25/4, 11/4, -7/12, 146/3, 41/3, 35/3, 25/3, 35/6, 9/2, 8/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, -2, -4/3, -3, -4/3, -8/3, -2/3, -8/3, -25/2, 1/2, -3/2, -1/2, -3/2, -5/2, -3/2, -1/2
-13/3, -2, -4/3, -3, -4/3, -8/3, -2/3, -8/3, -25/2, 1/2, -3/2, -1/2, -3/2, -5/2, -3/2, -1/2
-13/3, -2, -4/3, -3, -4/3, -8/3, -2/3, -8/3, -25/2, 1/2, -3/2, -1/2, -3/2, -5/2, -3/2, -1/2
-13/3, -2, -4/3, -3, -4/3, -8/3, -2/3, -8/3, -25/2, 1/2, -3/2, -1/2, -3/2, -5/2, -3/2, -1/2
28, 13/2, 9, 7, 7/2, 3, 3/2, 3/2, 51/4, 3/4, 7/4, 21/4, 15/4, 3/4, -9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 71/6, 34/3, 23/3, 4, 23/6, 3, -1/3, 57, 89/6, 35/3, 61/6, 26/3, 5, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 5/3, -1, -2/3, 1/3, 3, -2/3, 4/3, -31/2, -13/6, -35/6, -17/6, 1/6, -5/2, -13/6, 1/6
22/3, 5/3, -1, -2/3, 1/3, 3, -2/3, 4/3, -31/2, -13/6, -35/6, -17/6, 1/6, -5/2, -13/6, 1/6
22/3, 5/3, -1, -2/3, 1/3, 3, -2/3, 4/3, -31/2, -13/6, -35/6, -17/6, 1/6, -5/2, -13/6, 1/6
22/3, 5/3, -1, -2/3, 1/3, 3, -2/3, 4/3, -31/2, -13/6, -35/6, -17/6, 1/6, -5/2, -13/6, 1/6
-6, -3/2, -2, 1/2, 1, 5/2, 0, 3/2, -41/2, -3, -13/2, -4, -9/2, -3/2, -3, 0
21/2, 3/2, 5/2, 7/2, 5/2, 3/2, 1/2, 3/2, 7, -7/2, -1, 3/2, 2, 4, 1/2, 5/2
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 13, 19/2, 9, 17/2, 6, 3, 0, 295/6, 73/6, 31/3, 26/3, 20/3, 25/6, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -31/6, -13/6, 5/6, 7/6, -1/6, -13/6, 7/6, -31/6, -1/6, -5/6, -13/6, -19/6, -13/6, -5/6, 1/2
-37/6, -31/6, -13/6, 5/6, 7/6, -1/6, -13/6, 7/6, -31/6, -1/6, -5/6, -13/6, -19/6, -13/6, -5/6, 1/2
-37/6, -31/6, -13/6, 5/6, 7/6, -1/6, -13/6, 7/6, -31/6, -1/6, -5/6, -13/6, -19/6, -13/6, -5/6, 1/2
-37/6, -31/6, -13/6, 5/6, 7/6, -1/6, -13/6, 7/6, -31/6, -1/6, -5/6, -13/6, -19/6, -13/6, -5/6, 1/2
12, 2, 5, 3, 4, 3, 0, 3, -3, -5, -3/2, -3/2, -3/2, 2, 0, -1/2
-35/2, 1, 0, -7/2, -3, -5/2, -1, 5/2, 13/4, -3/4, 3/4, 5/4, -3/4, 1/4, -1/4, 1/4
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/12, 223/12, 179/12, 151/12, 107/12, 25/4, 29/12, -11/12, 175/3, 83/6, 12, 21/2, 26/3, 11/2, 5/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -7/2, -23/6, -15/2, -11/2, -19/6, 1/2, -1/2, 79/6, 7/6, 3/2, 7/2, 5/6, 5/2, -1/6, 3/2
-53/2, -7/2, -23/6, -15/2, -11/2, -19/6, 1/2, -1/2, 79/6, 7/6, 3/2, 7/2, 5/6, 5/2, -1/6, 3/2
-53/2, -7/2, -23/6, -15/2, -11/2, -19/6, 1/2, -1/2, 79/6, 7/6, 3/2, 7/2, 5/6, 5/2, -1/6, 3/2
-53/2, -7/2, -23/6, -15/2, -11/2, -19/6, 1/2, -1/2, 79/6, 7/6, 3/2, 7/2, 5/6, 5/2, -1/6, 3/2
5/2, -3, -1/2, -2, 1/2, 1/2, 1, 1, -25/2, -3, -7/2, -4, -9/2, -1, 3/2, -2
17, 9/2, 3/2, 9/2, 3, 6, 5/2, -1, 14, 2, 9/2, 5/2, -1, 5/2, -1, 5/2
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 15, 13, 28/3, 17/2, 35/6, 5/2, -1/6, 449/12, 37/4, 109/12, 27/4, 25/4, 43/12, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -25/6, -5/6, -3/2, 5/6, 17/6, 1/2, -11/6, -67/3, -3, -16/3, -4, -1, -1/3, 0, 10/3
11/2, -25/6, -5/6, -3/2, 5/6, 17/6, 1/2, -11/6, -67/3, -3, -16/3, -4, -1, -1/3, 0, 10/3
11/2, -25/6, -5/6, -3/2, 5/6, 17/6, 1/2, -11/6, -67/3, -3, -16/3, -4, -1, -1/3, 0, 10/3
11/2, -25/6, -5/6, -3/2, 5/6, 17/6, 1/2, -11/6, -67/3, -3, -16/3, -4, -1, -1/3, 0, 10/3
5, 1, 1, 3, 7/2, 1, 0, -5/2, 43/4, -7/4, 3/4, 11/4, 1/4, 9/4, -3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 35/3, 32/3, 47/6, 4, 7/2, 7/3, -7/6, 211/4, 61/4, 49/4, 103/12, 95/12, 19/4, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, 5/2, -1/2, -13/6, 5/6, -5/6, -7/6, 13/6, 37/3, 5/3, 8/3, 0, 10/3, 10/3, 5/3, -1/3
-19/2, 5/2, -1/2, -13/6, 5/6, -5/6, -7/6, 13/6, 37/3, 5/3, 8/3, 0, 10/3, 10/3, 5/3, -1/3
-19/2, 5/2, -1/2, -13/6, 5/6, -5/6, -7/6, 13/6, 37/3, 5/3, 8/3, 0, 10/3, 10/3, 5/3, -1/3
-19/2, 5/2, -1/2, -13/6, 5/6, -5/6, -7/6, 13/6, 37/3, 5/3, 8/3, 0, 10/3, 10/3, 5/3, -1/3
-9, -3/2, -1/2, -1, 0, -3/2, 2, 3/2, -35/4, -21/4, -9/4, -11/4, 1/4, 5/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 155/12, 51/4, 37/4, 101/12, 65/12, 13/4, 1/4, 707/12, 55/4, 139/12, 137/12, 103/12, 19/4, 15/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
241/6, 85/6, 21/2, 15/2, 29/6, 11/6, 1/2, -3/2, 185/6, 17/2, 73/6, 53/6, 37/6, 5/2, 1/2, 11/6
241/6, 85/6, 21/2, 15/2, 29/6, 11/6, 1/2, -3/2, 185/6, 17/2, 73/6, 53/6, 37/6, 5/2, 1/2, 11/6
241/6, 85/6, 21/2, 15/2, 29/6, 11/6, 1/2, -3/2, 185/6, 17/2, 73/6, 53/6, 37/6, 5/2, 1/2, 11/6
241/6, 85/6, 21/2, 15/2, 29/6, 11/6, 1/2, -3/2, 185/6, 17/2, 73/6, 53/6, 37/6, 5/2, 1/2, 11/6
93/4, 39/4, 25/4, 13/4, 17/4, 5/4, -1/4, -3/4, -145/4, -45/4, -33/4, -27/4, -13/4, -5/4, -1/4, -7/4
-97/4, -25/4, -19/4, -21/4, -9/4, -11/4, 3/4, -9/4, 25/4, 15/4, 25/4, 11/4, 1/4, -9/4, 3/4, -7/4
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 25/2, 28/3, 37/6, 5, 19/6, 1/6, 0, 401/12, 39/4, 79/12, 77/12, 11/4, 29/12, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/6, 49/6, 43/6, 11/2, 43/6, 7/2, 1/2, -1/2, 65/3, 10/3, 10/3, 20/3, 13/3, 5/3, 2/3, 1/3
187/6, 49/6, 43/6, 11/2, 43/6, 7/2, 1/2, -1/2, 65/3, 10/3, 10/3, 20/3, 13/3, 5/3, 2/3, 1/3
187/6, 49/6, 43/6, 11/2, 43/6, 7/2, 1/2, -1/2, 65/3, 10/3, 10/3, 20/3, 13/3, 5/3, 2/3, 1/3
187/6, 49/6, 43/6, 11/2, 43/6, 7/2, 1/2, -1/2, 65/3, 10/3, 10/3, 20/3, 13/3, 5/3, 2/3, 1/3
-33/4, -15/4, -5/4, -7/4, -9/4, 1/4, -3/4, 3/4, -6, 5/2, 2, 0, -5/2, -3, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 26/3, 8, 17/3, 25/6, 4, 3/2, 3/2, 425/12, 143/12, 33/4, 61/12, 25/12, 25/12, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/6, 11/6, 11/2, 11/2, 5/2, -7/6, 13/6, -1/6, 69/2, 47/6, 61/6, 43/6, 43/6, 25/6, 5/6, 5/6
127/6, 11/6, 11/2, 11/2, 5/2, -7/6, 13/6, -1/6, 69/2, 47/6, 61/6, 43/6, 43/6, 25/6, 5/6, 5/6
127/6, 11/6, 11/2, 11/2, 5/2, -7/6, 13/6, -1/6, 69/2, 47/6, 61/6, 43/6, 43/6, 25/6, 5/6, 5/6
127/6, 11/6, 11/2, 11/2, 5/2, -7/6, 13/6, -1/6, 69/2, 47/6, 61/6, 43/6, 43/6, 25/6, 5/6, 5/6
7/4, 11/4, 13/4, 1/4, -13/4, -7/4, -3/4, 7/4, -99/4, -29/4, -29/4, -15/4, -15/4, -3/4, -1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/6, 44/3, 71/6, 31/3, 26/3, 31/6, 3, -5/6, 719/12, 169/12, 155/12, 145/12, 39/4, 77/12, 37/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/3, -6, -7/3, -13/3, -7/3, -17/3, -2, 1, 25/2, 11/6, 7/2, -1/6, 5/6, -3/2, 11/6, -3/2
-71/3, -6, -7/3, -13/3, -7/3, -17/3, -2, 1, 25/2, 11/6, 7/2, -1/6, 5/6, -3/2, 11/6, -3/2
-71/3, -6, -7/3, -13/3, -7/3, -17/3, -2, 1, 25/2, 11/6, 7/2, -1/6, 5/6, -3/2, 11/6, -3/2
-71/3, -6, -7/3, -13/3, -7/3, -17/3, -2, 1, 25/2, 11/6, 7/2, -1/6, 5/6, -3/2, 11/6, -3/2
-39/4, 3/4, 1/4, -13/4, -25/4, -11/4, -1/4, -11/4, 77/2, 11/2, 17/2, 13/2, 13/2, 5, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 79/6, 59/6, 37/6, 17/3, 7/2, 11/6, -11/6, 157/6, 19/2, 41/6, 25/6, 11/6, 7/6, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/3, -3, -4/3, 2, 1/3, 7/3, -2/3, 4/3, 24, 2, 5, 4, 3, 2, 2, 0
-7/3, -3, -4/3, 2, 1/3, 7/3, -2/3, 4/3, 24, 2, 5, 4, 3, 2, 2, 0
-7/3, -3, -4/3, 2, 1/3, 7/3, -2/3, 4/3, 24, 2, 5, 4, 3, 2, 2, 0
-7/3, -3, -4/3, 2, 1/3, 7/3, -2/3, 4/3, 24, 2, 5, 4, 3, 2, 2, 0
-45/2, -9/2, -8, -5, -5/2, -2, -5/2, -1, -13/4, -17/4, -3/4, 3/4, 1/4, 7/4, -1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 27/2, 59/6, 9, 37/6, 4, 10/3, -1/2, 139/3, 43/3, 38/3, 53/6, 11/2, 5/3, 2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 7/3, 10/3, 3, 5/3, 2/3, 1, 1/3, 58/3, 10/3, 2, 13/3, 8/3, 0, 7/3, -4/3
31/3, 7/3, 10/3, 3, 5/3, 2/3, 1, 1/3, 58/3, 10/3, 2, 13/3, 8/3, 0, 7/3, -4/3
31/3, 7/3, 10/3, 3, 5/3, 2/3, 1, 1/3, 58/3, 10/3, 2, 13/3, 8/3, 0, 7/3, -4/3
31/3, 7/3, 10/3, 3, 5/3, 2/3, 1, 1/3, 58/3, 10/3, 2, 13/3, 8/3, 0, 7/3, -4/3
-139/4, -21/4, -31/4, -23/4, -23/4, -17/4, -5/4, 7/4, -71/4, -7/4, -13/4, -5/4, -17/4, -13/4, -1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/12, 27/4, 19/4, 47/12, 15/4, 35/12, 25/12, 13/12, 95/2, 35/3, 55/6, 53/6, 13/2, 23/6, 11/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 5/3, 4/3, 2, 7/3, 2/3, 0, -8/3, -11, -2/3, -4/3, -11/3, -4/3, 4/3, 7/3, 1
10/3, 5/3, 4/3, 2, 7/3, 2/3, 0, -8/3, -11, -2/3, -4/3, -11/3, -4/3, 4/3, 7/3, 1
10/3, 5/3, 4/3, 2, 7/3, 2/3, 0, -8/3, -11, -2/3, -4/3, -11/3, -4/3, 4/3, 7/3, 1
10/3, 5/3, 4/3, 2, 7/3, 2/3, 0, -8/3, -11, -2/3, -4/3, -11/3, -4/3, 4/3, 7/3, 1
-51/4, -19/4, -19/4, -23/4, -13/4, -3/4, -1/4, -3/4, -61/4, 1/4, -9/4, -23/4, -29/4, -19/4, -11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
80/3, 25/3, 23/3, 11/2, 2, 2, 5/3, 3/2, 130/3, 27/2, 31/3, 22/3, 14/3, 5/2, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34/3, 3, 13/3, 2, 13/3, 4/3, -5/3, 4/3, -13/2, -9/2, -3/2, 1/2, 5/2, -1/2, -3/2, -1/2
34/3, 3, 13/3, 2, 13/3, 4/3, -5/3, 4/3, -13/2, -9/2, -3/2, 1/2, 5/2, -1/2, -3/2, -1/2
34/3, 3, 13/3, 2, 13/3, 4/3, -5/3, 4/3, -13/2, -9/2, -3/2, 1/2, 5/2, -1/2, -3/2, -1/2
34/3, 3, 13/3, 2, 13/3, 4/3, -5/3, 4/3, -13/2, -9/2, -3/2, 1/2, 5/2, -1/2, -3/2, -1/2
12, 2, 7/2, 9/2, 1, 3, -1/2, 1/2, 1, -3/2, -1, 1, 3, -1/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 32/3, 8, 31/6, 29/6, 23/6, 5/6, -1/6, 209/4, 51/4, 127/12, 27/4, 25/4, 55/12, 37/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, -19/6, -3/2, 7/6, 5/6, 11/6, 1/6, -17/6, -106/3, -14/3, -20/3, -17/3, -16/3, -14/3, -7/3, 2/3
-23/6, -19/6, -3/2, 7/6, 5/6, 11/6, 1/6, -17/6, -106/3, -14/3, -20/3, -17/3, -16/3, -14/3, -7/3, 2/3
-23/6, -19/6, -3/2, 7/6, 5/6, 11/6, 1/6, -17/6, -106/3, -14/3, -20/3, -17/3, -16/3, -14/3, -7/3, 2/3
-23/6, -19/6, -3/2, 7/6, 5/6, 11/6, 1/6, -17/6, -106/3, -14/3, -20/3, -17/3, -16/3, -14/3, -7/3, 2/3
-103/4, -39/4, -25/4, -13/4, -3/4, -3/4, -3/4, -7/4, -29, -9, -6, -13/2, -6, -3, -1/2, 2
123/4, 19/4, 33/4, 25/4, 27/4, 19/4, 7/4, -1/4, -33/2, -15/2, -9/2, -2, -1/2, 1/2, -2, 1/2
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 157/12, 45/4, 97/12, 71/12, 17/4, 17/12, 7/12, 701/12, 59/4, 47/4, 121/12, 91/12, 65/12, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, -10/3, 0, 1/3, -7/3, -3, 0, -2/3, 41/6, 7/6, 7/6, 1/2, 3/2, 11/6, 3/2, -1/2
-29/3, -10/3, 0, 1/3, -7/3, -3, 0, -2/3, 41/6, 7/6, 7/6, 1/2, 3/2, 11/6, 3/2, -1/2
-29/3, -10/3, 0, 1/3, -7/3, -3, 0, -2/3, 41/6, 7/6, 7/6, 1/2, 3/2, 11/6, 3/2, -1/2
-29/3, -10/3, 0, 1/3, -7/3, -3, 0, -2/3, 41/6, 7/6, 7/6, 1/2, 3/2, 11/6, 3/2, -1/2
29/2, 21/2, 7, 7/2, 3/2, 1, -1/2, 3/2, 45/2, 7/2, 9/2, 15/2, 5, 7/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 145/12, 139/12, 101/12, 59/12, 13/4, 25/12, 17/12, 365/6, 18, 43/3, 32/3, 23/3, 16/3, 19/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -8/3, -5/3, -3, -2/3, -5/3, 4/3, -7/3, -37/6, -19/6, -1/6, -11/6, -23/6, -7/6, -19/6, 1/6
-2/3, -8/3, -5/3, -3, -2/3, -5/3, 4/3, -7/3, -37/6, -19/6, -1/6, -11/6, -23/6, -7/6, -19/6, 1/6
-2/3, -8/3, -5/3, -3, -2/3, -5/3, 4/3, -7/3, -37/6, -19/6, -1/6, -11/6, -23/6, -7/6, -19/6, 1/6
-2/3, -8/3, -5/3, -3, -2/3, -5/3, 4/3, -7/3, -37/6, -19/6, -1/6, -11/6, -23/6, -7/6, -19/6, 1/6
8, 1/2, 2, 5/2, 3, 1, -2, 1, 153/4, 21/4, 35/4, 37/4, 29/4, 19/4, 5/4, 9/4
-28, -9, -8, -5, -4, -3, 0, 1, 11/2, 3/2, 7/2, 3/2, -1/2, -3/2, 1/2, -5/2
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 10, 22/3, 19/3, 29/6, 14/3, 19/6, 1/3, 463/12, 115/12, 109/12, 79/12, 67/12, 43/12, 29/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, -4/3, 2, 2, 16/3, 2, 0, -2/3, -23/6, -17/6, 1/6, 1/6, 1/6, -11/6, 11/6, -7/6
20/3, -4/3, 2, 2, 16/3, 2, 0, -2/3, -23/6, -17/6, 1/6, 1/6, 1/6, -11/6, 11/6, -7/6
20/3, -4/3, 2, 2, 16/3, 2, 0, -2/3, -23/6, -17/6, 1/6, 1/6, 1/6, -11/6, 11/6, -7/6
20/3, -4/3, 2, 2, 16/3, 2, 0, -2/3, -23/6, -17/6, 1/6, 1/6, 1/6, -11/6, 11/6, -7/6
38, 15/2, 6, 17/2, 6, 11/2, 2, 1/2, 81/4, -3/4, 7/4, 13/4, 13/4, 21/4, 11/4, 1/4
-47/4, -29/4, -17/4, -3/4, -11/4, -1/4, 11/4, -3/4, -17/2, -3/2, -3/2, -9/2, -5/2, -3/2, 1/2, 3/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 18, 29/2, 73/6, 26/3, 5, 8/3, 1/2, 146/3, 38/3, 67/6, 22/3, 29/6, 13/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -19/6, -17/6, -3/2, 3/2, -3/2, -7/6, -7/6, 101/6, 11/6, 17/6, 25/6, 19/6, 31/6, 13/6, -1/6
-3/2, -19/6, -17/6, -3/2, 3/2, -3/2, -7/6, -7/6, 101/6, 11/6, 17/6, 25/6, 19/6, 31/6, 13/6, -1/6
-3/2, -19/6, -17/6, -3/2, 3/2, -3/2, -7/6, -7/6, 101/6, 11/6, 17/6, 25/6, 19/6, 31/6, 13/6, -1/6
-3/2, -19/6, -17/6, -3/2, 3/2, -3/2, -7/6, -7/6, 101/6, 11/6, 17/6, 25/6, 19/6, 31/6, 13/6, -1/6
-8, -7/2, -9/2, -1, 5/2, -1, 1, -5/2, -47/2, -17/2, -11/2, -5/2, 1/2, 1/2, -5/2, -1/2
-29/4, -27/4, -15/4, -3/4, 5/4, 13/4, 5/4, -1/4, -4, 2, -3/2, -4, -11/2, -2, 1, -2
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 12, 21/2, 15/2, 9/2, 11/6, 2/3, 2/3, 279/4, 185/12, 61/4, 53/4, 39/4, 29/4, 43/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/3, 0, -2, -17/3, -14/3, -4, -1, -5/3, 19/6, 35/6, 17/6, 17/6, -5/6, -19/6, 1/6, 19/6
-49/3, 0, -2, -17/3, -14/3, -4, -1, -5/3, 19/6, 35/6, 17/6, 17/6, -5/6, -19/6, 1/6, 19/6
-49/3, 0, -2, -17/3, -14/3, -4, -1, -5/3, 19/6, 35/6, 17/6, 17/6, -5/6, -19/6, 1/6, 19/6
-49/3, 0, -2, -17/3, -14/3, -4, -1, -5/3, 19/6, 35/6, 17/6, 17/6, -5/6, -19/6, 1/6, 19/6
7/4, -1/4, 9/4, 1/4, -7/4, -5/4, 1/4, -13/4, -73/4, 7/4, -3/4, -3/4, -17/4, -15/4, -3/4, 11/4
9/4, 7/4, -1/4, 1/4, 9/4, 9/4, 7/4, 7/4, -9/4, -9/4, -3/4, 5/4, -1/4, -7/4, -7/4, -1/4
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 46/3, 23/2, 55/6, 37/6, 10/3, 7/6, -1/3, 359/12, 33/4, 71/12, 19/4, 43/12, 5/4, 13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, -41/6, -19/6, -13/6, 7/6, 3/2, 1/6, -7/6, -62/3, -3, -17/3, -2, -7/3, -2, -7/3, 4/3
-17/6, -41/6, -19/6, -13/6, 7/6, 3/2, 1/6, -7/6, -62/3, -3, -17/3, -2, -7/3, -2, -7/3, 4/3
-17/6, -41/6, -19/6, -13/6, 7/6, 3/2, 1/6, -7/6, -62/3, -3, -17/3, -2, -7/3, -2, -7/3, 4/3
-17/6, -41/6, -19/6, -13/6, 7/6, 3/2, 1/6, -7/6, -62/3, -3, -17/3, -2, -7/3, -2, -7/3, 4/3
1/2, 3/2, 3, 2, 3/2, -3/2, -5/2, 1/2, 51/4, 7/4, 3/4, 13/4, 11/4, 7/4, -7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 40/3, 11, 15/2, 11/3, 8/3, 1, 0, 33/2, 37/6, 11/3, 8/3, 11/6, 4/3, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 28/3, 25/3, 17/3, 7/3, 4, 7/3, 1/3, -11, -4, -3, -3, -1, 0, 0, -2
31, 28/3, 25/3, 17/3, 7/3, 4, 7/3, 1/3, -11, -4, -3, -3, -1, 0, 0, -2
31, 28/3, 25/3, 17/3, 7/3, 4, 7/3, 1/3, -11, -4, -3, -3, -1, 0, 0, -2
31, 28/3, 25/3, 17/3, 7/3, 4, 7/3, 1/3, -11, -4, -3, -3, -1, 0, 0, -2
-15, -3/2, -3/2, 0, -3, -3, 1/2, 5/2, 55/4, 7/4, 21/4, 17/4, 5/4, -1/4, 5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 37/3, 9, 26/3, 23/3, 20/3, 19/6, 1/3, 641/12, 55/4, 133/12, 127/12, 85/12, 47/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 25/3, 5, 8/3, 2/3, 8/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 25/3, 5, 8/3, 2/3, 8/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 25/3, 5, 8/3, 2/3, 8/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 25/3, 5, 8/3, 2/3, 8/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 23/4, 21/4, 19/4, 5/4, 9/4, 3/4, 9/4, -8, -9/2, -3/2, 0, 3/2, 7/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 71/6, 23/2, 55/6, 11/2, 17/6, 11/6, 1/6, 23/2, 14/3, 3, 2, 5/6, 1/3, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/6, 35/6, 9/2, 11/6, 7/2, 3/2, -5/6, 3/2, 13/3, 1/3, 0, 2, 1, 2/3, -4/3, 7/3
97/6, 35/6, 9/2, 11/6, 7/2, 3/2, -5/6, 3/2, 13/3, 1/3, 0, 2, 1, 2/3, -4/3, 7/3
97/6, 35/6, 9/2, 11/6, 7/2, 3/2, -5/6, 3/2, 13/3, 1/3, 0, 2, 1, 2/3, -4/3, 7/3
97/6, 35/6, 9/2, 11/6, 7/2, 3/2, -5/6, 3/2, 13/3, 1/3, 0, 2, 1, 2/3, -4/3, 7/3
-25/4, -17/4, -19/4, -11/4, 1/4, 1/4, 5/4, 9/4, 21, 11/2, 6, 5, 3, 5/2, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 40/3, 67/6, 47/6, 17/3, 5, 11/6, -2/3, 385/12, 33/4, 91/12, 53/12, 41/12, 25/12, 25/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/2, 17/6, 13/6, -1/2, 5/6, -1/2, 73/6, 13/2, 7/2, 9/2, 5/6, -5/6, -5/6, 13/6
1/6, 1/2, 1/2, 17/6, 13/6, -1/2, 5/6, -1/2, 73/6, 13/2, 7/2, 9/2, 5/6, -5/6, -5/6, 13/6
1/6, 1/2, 1/2, 17/6, 13/6, -1/2, 5/6, -1/2, 73/6, 13/2, 7/2, 9/2, 5/6, -5/6, -5/6, 13/6
1/6, 1/2, 1/2, 17/6, 13/6, -1/2, 5/6, -1/2, 73/6, 13/2, 7/2, 9/2, 5/6, -5/6, -5/6, 13/6
-31/4, -1/4, -11/4, -5/4, 3/4, -7/4, -1/4, -7/4, -1/2, -5, -2, 1, -1, 3/2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 113/12, 101/12, 91/12, 55/12, 41/12, 9/4, -19/12, 655/12, 167/12, 145/12, 137/12, 37/4, 71/12, 25/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 2, 1/3, -2/3, 0, -2, -5/3, 2, -43/3, -2, -3, -5/3, -4, -1, -2, -2/3
-8, 2, 1/3, -2/3, 0, -2, -5/3, 2, -43/3, -2, -3, -5/3, -4, -1, -2, -2/3
-8, 2, 1/3, -2/3, 0, -2, -5/3, 2, -43/3, -2, -3, -5/3, -4, -1, -2, -2/3
-8, 2, 1/3, -2/3, 0, -2, -5/3, 2, -43/3, -2, -3, -5/3, -4, -1, -2, -2/3
-35/2, -1/2, 0, -7/2, -4, -7/2, -2, 1, 15/2, 6, 3, 7/2, 1/2, 1, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 37/4, 71/12, 71/12, 61/12, 25/12, 3/4, 1/4, 42, 21/2, 8, 20/3, 11/2, 25/6, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -23/6, -17/6, -25/6, -3/2, 3/2, 7/6, -13/6, 119/6, 9/2, 5/6, 5/6, 5/2, 25/6, 5/6, -13/6
-89/6, -23/6, -17/6, -25/6, -3/2, 3/2, 7/6, -13/6, 119/6, 9/2, 5/6, 5/6, 5/2, 25/6, 5/6, -13/6
-89/6, -23/6, -17/6, -25/6, -3/2, 3/2, 7/6, -13/6, 119/6, 9/2, 5/6, 5/6, 5/2, 25/6, 5/6, -13/6
-89/6, -23/6, -17/6, -25/6, -3/2, 3/2, 7/6, -13/6, 119/6, 9/2, 5/6, 5/6, 5/2, 25/6, 5/6, -13/6
19, 15/2, 5, 5/2, 0, 3/2, 3/2, 1, -25, -7, -5, -2, -4, -2, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/6, 79/6, 12, 9, 13/2, 13/3, 17/6, 0, 223/6, 15/2, 15/2, 15/2, 16/3, 10/3, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 16/3, 5/3, 1, -2/3, 8/3, 5/3, 1, -16/3, -3, -4, -5, -10/3, -1, 8/3, -1
52/3, 16/3, 5/3, 1, -2/3, 8/3, 5/3, 1, -16/3, -3, -4, -5, -10/3, -1, 8/3, -1
52/3, 16/3, 5/3, 1, -2/3, 8/3, 5/3, 1, -16/3, -3, -4, -5, -10/3, -1, 8/3, -1
52/3, 16/3, 5/3, 1, -2/3, 8/3, 5/3, 1, -16/3, -3, -4, -5, -10/3, -1, 8/3, -1
-21/2, 1, -1, -7/2, -2, 3/2, -3/2, 0, 7/2, 1/2, 1/2, -5/2, 1/2, 3/2, 1/2, 3/2
3/2, -1, -1, -9/2, -1, -3/2, 1/2, -3, -49/2, -17/2, -13/2, -7/2, -3/2, -3/2, -5/2, 1/2
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 37/3, 11, 29/3, 37/6, 5, 3/2, -1, 271/6, 38/3, 59/6, 7, 5, 17/6, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, 1/6, 5/6, 1/6, -3/2, -25/6, -19/6, 1/6, -13, -16/3, -3, 0, 1, 0, -7/3, 0
-23/6, 1/6, 5/6, 1/6, -3/2, -25/6, -19/6, 1/6, -13, -16/3, -3, 0, 1, 0, -7/3, 0
-23/6, 1/6, 5/6, 1/6, -3/2, -25/6, -19/6, 1/6, -13, -16/3, -3, 0, 1, 0, -7/3, 0
-23/6, 1/6, 5/6, 1/6, -3/2, -25/6, -19/6, 1/6, -13, -16/3, -3, 0, 1, 0, -7/3, 0
105/4, 39/4, 25/4, 21/4, 7/4, 11/4, 1/4, 7/4, 6, 11/2, 4, 3, 0, -2, 1/2, 0
12, 2, -1, 2, 2, -1, 2, 0, -11, -5, -4, -3, 0, 2, 1, 0
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 40/3, 32/3, 47/6, 6, 17/3, 5/2, -1, 317/6, 95/6, 14, 65/6, 7, 5, 7/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -1/6, 1/6, -19/6, -5/6, 1/2, 7/6, -5/6, 39/2, 13/2, 7/2, 1/2, 7/2, 3/2, -1/2, 3/2
-15/2, -1/6, 1/6, -19/6, -5/6, 1/2, 7/6, -5/6, 39/2, 13/2, 7/2, 1/2, 7/2, 3/2, -1/2, 3/2
-15/2, -1/6, 1/6, -19/6, -5/6, 1/2, 7/6, -5/6, 39/2, 13/2, 7/2, 1/2, 7/2, 3/2, -1/2, 3/2
-15/2, -1/6, 1/6, -19/6, -5/6, 1/2, 7/6, -5/6, 39/2, 13/2, 7/2, 1/2, 7/2, 3/2, -1/2, 3/2
36, 9, 13/2, 9, 11/2, 5/2, 0, -3/2, 33, 9, 7, 6, 4, 6, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 35/4, 101/12, 59/12, 35/12, 25/12, 11/12, 1/12, 71/2, 55/6, 25/3, 20/3, 17/3, 13/3, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -37/6, -25/6, -13/6, -19/6, -1/2, -7/6, -1/6, 36, 25/3, 9, 9, 7, 4, 5/3, -1/3
-45/2, -37/6, -25/6, -13/6, -19/6, -1/2, -7/6, -1/6, 36, 25/3, 9, 9, 7, 4, 5/3, -1/3
-45/2, -37/6, -25/6, -13/6, -19/6, -1/2, -7/6, -1/6, 36, 25/3, 9, 9, 7, 4, 5/3, -1/3
-45/2, -37/6, -25/6, -13/6, -19/6, -1/2, -7/6, -1/6, 36, 25/3, 9, 9, 7, 4, 5/3, -1/3
39/4, 7/4, 9/4, 7/4, 13/4, 9/4, 7/4, 1/4, 25/4, 13/4, 15/4, 5/4, 9/4, 11/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 29/3, 17/2, 22/3, 23/6, 2, 5/6, -1/2, 65/2, 23/3, 22/3, 35/6, 31/6, 23/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -8, -26/3, -22/3, -16/3, -5/3, -1/3, 4/3, 40/3, 4, 1, 7/3, 8/3, 1/3, -8/3, 1/3
-30, -8, -26/3, -22/3, -16/3, -5/3, -1/3, 4/3, 40/3, 4, 1, 7/3, 8/3, 1/3, -8/3, 1/3
-30, -8, -26/3, -22/3, -16/3, -5/3, -1/3, 4/3, 40/3, 4, 1, 7/3, 8/3, 1/3, -8/3, 1/3
-30, -8, -26/3, -22/3, -16/3, -5/3, -1/3, 4/3, 40/3, 4, 1, 7/3, 8/3, 1/3, -8/3, 1/3
1, 1/2, -1, 1/2, -3, -7/2, 0, -1/2, -113/4, -11/4, -5/4, -15/4, -29/4, -19/4, -9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 33/4, 85/12, 67/12, 15/4, 15/4, 7/4, 5/12, 659/12, 55/4, 163/12, 41/4, 103/12, 19/4, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 16/3, 26/3, 16/3, 11/3, 7/3, 8/3, -2/3, -106/3, -8, -16/3, -7, -28/3, -6, -7/3, -2/3
26, 16/3, 26/3, 16/3, 11/3, 7/3, 8/3, -2/3, -106/3, -8, -16/3, -7, -28/3, -6, -7/3, -2/3
26, 16/3, 26/3, 16/3, 11/3, 7/3, 8/3, -2/3, -106/3, -8, -16/3, -7, -28/3, -6, -7/3, -2/3
26, 16/3, 26/3, 16/3, 11/3, 7/3, 8/3, -2/3, -106/3, -8, -16/3, -7, -28/3, -6, -7/3, -2/3
11, 1, 3, 4, 1, -5/2, 1, 1/2, 35/4, 7/4, 17/4, 9/4, 5/4, -9/4, -7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/12, 85/12, 61/12, 49/12, 47/12, 17/12, 3/4, 7/12, 515/12, 41/4, 41/4, 89/12, 65/12, 21/4, 23/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -15/2, -31/6, -29/6, -13/2, -31/6, -17/6, -5/6, 9, 20/3, 4, 5/3, -1/3, 2/3, -3, 0
-77/2, -15/2, -31/6, -29/6, -13/2, -31/6, -17/6, -5/6, 9, 20/3, 4, 5/3, -1/3, 2/3, -3, 0
-77/2, -15/2, -31/6, -29/6, -13/2, -31/6, -17/6, -5/6, 9, 20/3, 4, 5/3, -1/3, 2/3, -3, 0
-77/2, -15/2, -31/6, -29/6, -13/2, -31/6, -17/6, -5/6, 9, 20/3, 4, 5/3, -1/3, 2/3, -3, 0
31/4, 7/4, 5/4, 13/4, 5/4, 5/4, -5/4, 3/4, -109/4, -37/4, -31/4, -23/4, -27/4, -13/4, -1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
56, 38/3, 73/6, 17/2, 19/3, 6, 13/6, -1/2, 449/12, 131/12, 101/12, 65/12, 43/12, 43/12, 7/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, -1, 1, -1/3, 0, -7/3, -5/3, 1, -65/3, -1/3, -5/3, -5/3, -13/3, -19/3, -8/3, 2/3
-34/3, -1, 1, -1/3, 0, -7/3, -5/3, 1, -65/3, -1/3, -5/3, -5/3, -13/3, -19/3, -8/3, 2/3
-34/3, -1, 1, -1/3, 0, -7/3, -5/3, 1, -65/3, -1/3, -5/3, -5/3, -13/3, -19/3, -8/3, 2/3
-34/3, -1, 1, -1/3, 0, -7/3, -5/3, 1, -65/3, -1/3, -5/3, -5/3, -13/3, -19/3, -8/3, 2/3
25, 19/2, 7, 4, 9/2, 3, 1/2, -1/2, -71/4, -27/4, -19/4, -15/4, -13/4, -5/4, -13/4, -1/4
-8, 3/2, -2, -4, -1/2, -2, 1/2, -5/2, 31/4, 11/4, 11/4, 15/4, 1/4, 13/4, 5/4, 5/4
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 32/3, 49/6, 8, 41/6, 7/2, 2/3, -1/6, 121/4, 79/12, 23/4, 65/12, 35/12, 31/12, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 13/3, 1, 1, -1/3, -3, 1/3, -3, 14, 8/3, 2, 16/3, 7/3, -4/3, -2/3, -7/3
11, 13/3, 1, 1, -1/3, -3, 1/3, -3, 14, 8/3, 2, 16/3, 7/3, -4/3, -2/3, -7/3
11, 13/3, 1, 1, -1/3, -3, 1/3, -3, 14, 8/3, 2, 16/3, 7/3, -4/3, -2/3, -7/3
11, 13/3, 1, 1, -1/3, -3, 1/3, -3, 14, 8/3, 2, 16/3, 7/3, -4/3, -2/3, -7/3
-12, -2, 0, -3, -2, 0, 1, 0, -3, 3/2, 1, 7/2, 0, -3/2, -5/2, -1
11/2, 9/2, 2, -1/2, -1/2, 0, -3/2, 1/2, 39/4, 27/4, 13/4, 1/4, -13/4, -1/4, -11/4, 1/4
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 67/6, 65/6, 61/6, 22/3, 25/6, 2, -4/3, 154/3, 13, 31/3, 10, 47/6, 35/6, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/3, -2/3, -11/3, -13/3, -2, -13/3, -4/3, -2/3, -47/3, -10/3, -5/3, -11/3, -8/3, -5/3, 2/3, 4/3
-37/3, -2/3, -11/3, -13/3, -2, -13/3, -4/3, -2/3, -47/3, -10/3, -5/3, -11/3, -8/3, -5/3, 2/3, 4/3
-37/3, -2/3, -11/3, -13/3, -2, -13/3, -4/3, -2/3, -47/3, -10/3, -5/3, -11/3, -8/3, -5/3, 2/3, 4/3
-37/3, -2/3, -11/3, -13/3, -2, -13/3, -4/3, -2/3, -47/3, -10/3, -5/3, -11/3, -8/3, -5/3, 2/3, 4/3
21/4, -5/4, 9/4, 11/4, 11/4, -1/4, -1/4, -5/4, -59/4, -3/4, -7/4, -17/4, -17/4, -21/4, -7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 149/12, 131/12, 35/4, 79/12, 61/12, 29/12, -13/12, 283/6, 32/3, 31/3, 19/2, 23/3, 13/3, 5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29, -23/3, -23/3, -19/3, -13/3, -8/3, -2/3, 1/3, 31/6, 23/6, 19/6, 11/6, -1/6, 13/6, 5/6, -5/6
-29, -23/3, -23/3, -19/3, -13/3, -8/3, -2/3, 1/3, 31/6, 23/6, 19/6, 11/6, -1/6, 13/6, 5/6, -5/6
-29, -23/3, -23/3, -19/3, -13/3, -8/3, -2/3, 1/3, 31/6, 23/6, 19/6, 11/6, -1/6, 13/6, 5/6, -5/6
-29, -23/3, -23/3, -19/3, -13/3, -8/3, -2/3, 1/3, 31/6, 23/6, 19/6, 11/6, -1/6, 13/6, 5/6, -5/6
12, 11/2, 5, 3/2, -2, -5/2, -1/2, 1, -5, -5, -5, -2, 0, 0, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 29/3, 13/2, 37/6, 6, 4, 13/6, -1, 265/6, 71/6, 21/2, 26/3, 15/2, 13/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-70/3, -10/3, -5/3, -8/3, -14/3, -13/3, -3, 1/3, -71/2, -13/2, -19/2, -47/6, -17/2, -31/6, -3/2, -3/2
-70/3, -10/3, -5/3, -8/3, -14/3, -13/3, -3, 1/3, -71/2, -13/2, -19/2, -47/6, -17/2, -31/6, -3/2, -3/2
-70/3, -10/3, -5/3, -8/3, -14/3, -13/3, -3, 1/3, -71/2, -13/2, -19/2, -47/6, -17/2, -31/6, -3/2, -3/2
-70/3, -10/3, -5/3, -8/3, -14/3, -13/3, -3, 1/3, -71/2, -13/2, -19/2, -47/6, -17/2, -31/6, -3/2, -3/2
9/4, 5/4, -5/4, 3/4, 17/4, 3/4, 7/4, 5/4, -69/2, -15/2, -5, -17/2, -6, -5/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
22, 20/3, 3, 3, 17/6, 5/2, 1, -1/3, 137/4, 95/12, 29/4, 21/4, 19/4, 11/4, 19/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 5/3, 14/3, 2, 0, 8/3, -1, 1/3, 89/6, 37/6, 17/6, 11/6, -5/6, 1/6, -5/6, 11/6
5, 5/3, 14/3, 2, 0, 8/3, -1, 1/3, 89/6, 37/6, 17/6, 11/6, -5/6, 1/6, -5/6, 11/6
5, 5/3, 14/3, 2, 0, 8/3, -1, 1/3, 89/6, 37/6, 17/6, 11/6, -5/6, 1/6, -5/6, 11/6
5, 5/3, 14/3, 2, 0, 8/3, -1, 1/3, 89/6, 37/6, 17/6, 11/6, -5/6, 1/6, -5/6, 11/6
-27/4, -11/4, -21/4, -7/4, -9/4, -5/4, 5/4, -1/4, 53/4, 9/4, 17/4, 17/4, 11/4, 7/4, -3/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 47/4, 115/12, 97/12, 85/12, 21/4, 7/4, -11/12, 583/12, 149/12, 47/4, 115/12, 27/4, 53/12, 35/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 1/2, 1/6, 1/6, -13/6, -11/2, -13/6, -5/6, -10/3, 10/3, 2, 5/3, -1, -5/3, -2/3, 1/3
-5/6, 1/2, 1/6, 1/6, -13/6, -11/2, -13/6, -5/6, -10/3, 10/3, 2, 5/3, -1, -5/3, -2/3, 1/3
-5/6, 1/2, 1/6, 1/6, -13/6, -11/2, -13/6, -5/6, -10/3, 10/3, 2, 5/3, -1, -5/3, -2/3, 1/3
-5/6, 1/2, 1/6, 1/6, -13/6, -11/2, -13/6, -5/6, -10/3, 10/3, 2, 5/3, -1, -5/3, -2/3, 1/3
-31/4, -11/4, -7/4, -9/4, -11/4, -1/4, -5/4, 7/4, -23, -6, -3, -6, -3, -4, -1, 0
-29/4, 5/4, -5/4, -3/4, -9/4, 3/4, -3/4, -7/4, -1/4, 5/4, 9/4, -5/4, -3/4, 9/4, 3/4, -1/4
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 39/4, 39/4, 25/4, 17/4, 17/4, 23/12, 3/4, 171/4, 127/12, 89/12, 77/12, 77/12, 31/12, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, 5/2, 11/6, -11/6, -3/2, -11/6, -17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, 5/2, 11/6, -11/6, -3/2, -11/6, -17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, 5/2, 11/6, -11/6, -3/2, -11/6, -17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, 5/2, 11/6, -11/6, -3/2, -11/6, -17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 9/4, -5/4, 7/4, -5/4, 7/4, -7/4, 3/4, 39, 19/2, 17/2, 13/2, 13/2, 11/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 91/6, 83/6, 61/6, 41/6, 16/3, 2, 1, 385/12, 109/12, 89/12, 65/12, 41/12, 17/12, 13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -37/6, -19/6, -17/6, -11/6, 5/6, 17/6, -1/6, -8/3, 13/3, 4, 1, -1, -3, -8/3, -2/3
-37/6, -37/6, -19/6, -17/6, -11/6, 5/6, 17/6, -1/6, -8/3, 13/3, 4, 1, -1, -3, -8/3, -2/3
-37/6, -37/6, -19/6, -17/6, -11/6, 5/6, 17/6, -1/6, -8/3, 13/3, 4, 1, -1, -3, -8/3, -2/3
-37/6, -37/6, -19/6, -17/6, -11/6, 5/6, 17/6, -1/6, -8/3, 13/3, 4, 1, -1, -3, -8/3, -2/3
13/2, 2, 0, 0, 0, 2, 0, 5/2, -81/4, -21/4, -13/4, -1/4, -13/4, -5/4, -5/4, -5/4
55/2, 3, 2, 5, 6, 3, 1, -1/2, 35/4, 7/4, 19/4, 11/4, 11/4, -1/4, 7/4, 7/4
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 157/12, 119/12, 89/12, 77/12, 67/12, 31/12, -1/4, 181/6, 7, 7, 5, 4, 5/3, 5/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/2, 53/6, 55/6, 19/2, 43/6, 11/2, 11/6, 3/2, -1/2, 7/2, 1/2, -3/2, 1/2, 19/6, 1/6, 3/2
89/2, 53/6, 55/6, 19/2, 43/6, 11/2, 11/6, 3/2, -1/2, 7/2, 1/2, -3/2, 1/2, 19/6, 1/6, 3/2
89/2, 53/6, 55/6, 19/2, 43/6, 11/2, 11/6, 3/2, -1/2, 7/2, 1/2, -3/2, 1/2, 19/6, 1/6, 3/2
89/2, 53/6, 55/6, 19/2, 43/6, 11/2, 11/6, 3/2, -1/2, 7/2, 1/2, -3/2, 1/2, 19/6, 1/6, 3/2
25/4, -1/4, 9/4, 13/4, 7/4, 1/4, -1/4, 3/4, -17/2, -7/2, -11/2, -5/2, -3/2, -3, 0, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
683/12, 185/12, 145/12, 145/12, 103/12, 23/4, 35/12, 1/4, 165/4, 137/12, 39/4, 103/12, 27/4, 41/12, 17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-62/3, 2/3, -8/3, -11/3, -11/3, -5, -4/3, 7/3, 47/2, 37/6, 19/2, 35/6, 11/2, 13/6, 1/6, -5/6
-62/3, 2/3, -8/3, -11/3, -11/3, -5, -4/3, 7/3, 47/2, 37/6, 19/2, 35/6, 11/2, 13/6, 1/6, -5/6
-62/3, 2/3, -8/3, -11/3, -11/3, -5, -4/3, 7/3, 47/2, 37/6, 19/2, 35/6, 11/2, 13/6, 1/6, -5/6
-62/3, 2/3, -8/3, -11/3, -11/3, -5, -4/3, 7/3, 47/2, 37/6, 19/2, 35/6, 11/2, 13/6, 1/6, -5/6
-3/2, -1/2, 5/2, 3, 1, -1/2, 0, 3, -139/4, -33/4, -37/4, -31/4, -17/4, -13/4, -1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 133/12, 39/4, 37/4, 29/4, 15/4, 5/12, -5/12, 517/12, 41/4, 29/4, 79/12, 71/12, 59/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 2/3, 4, 11/3, 7/3, 5/3, 2, 2/3, -13, -22/3, -4, -11/3, -4, -3, 2/3, -1
23/3, 2/3, 4, 11/3, 7/3, 5/3, 2, 2/3, -13, -22/3, -4, -11/3, -4, -3, 2/3, -1
23/3, 2/3, 4, 11/3, 7/3, 5/3, 2, 2/3, -13, -22/3, -4, -11/3, -4, -3, 2/3, -1
23/3, 2/3, 4, 11/3, 7/3, 5/3, 2, 2/3, -13, -22/3, -4, -11/3, -4, -3, 2/3, -1
3, -3/2, 2, 3, 5/2, 1/2, -1/2, -3, -37/4, -5/4, -17/4, -3/4, 1/4, -3/4, -5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 16, 79/6, 29/3, 47/6, 4, 11/6, 1, 659/12, 185/12, 149/12, 35/4, 25/4, 13/4, 11/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 0, -3, -8/3, -14/3, -10/3, 0, -3, 29/3, 13/3, 7/3, 1/3, 11/3, 5, 2, 2/3
-8, 0, -3, -8/3, -14/3, -10/3, 0, -3, 29/3, 13/3, 7/3, 1/3, 11/3, 5, 2, 2/3
-8, 0, -3, -8/3, -14/3, -10/3, 0, -3, 29/3, 13/3, 7/3, 1/3, 11/3, 5, 2, 2/3
-8, 0, -3, -8/3, -14/3, -10/3, 0, -3, 29/3, 13/3, 7/3, 1/3, 11/3, 5, 2, 2/3
15/4, 19/4, 5/4, 3/4, 7/4, -3/4, 3/4, -5/4, -1/4, 11/4, 3/4, 1/4, -5/4, 5/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 97/12, 79/12, 59/12, 53/12, 37/12, 19/12, -19/12, 143/4, 47/4, 35/4, 89/12, 43/12, 9/4, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 3, 7/3, -1, 2, 1, -2/3, 2/3, -7/3, -19/3, -10/3, -4/3, 5/3, 4, 2, 5/3
0, 3, 7/3, -1, 2, 1, -2/3, 2/3, -7/3, -19/3, -10/3, -4/3, 5/3, 4, 2, 5/3
0, 3, 7/3, -1, 2, 1, -2/3, 2/3, -7/3, -19/3, -10/3, -4/3, 5/3, 4, 2, 5/3
0, 3, 7/3, -1, 2, 1, -2/3, 2/3, -7/3, -19/3, -10/3, -4/3, 5/3, 4, 2, 5/3
2, -1, 2, -3/2, 1, -5/2, -1, 1, 39/2, 15/2, 11/2, 2, 5/2, 4, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 57/4, 49/4, 131/12, 97/12, 25/4, 31/12, 1/4, 289/6, 44/3, 65/6, 22/3, 35/6, 10/3, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 53/6, 11/2, 19/6, 3/2, -7/6, 11/6, -11/6, 26/3, 2, 4/3, 2/3, -2/3, 3, 4/3, 1/3
121/6, 53/6, 11/2, 19/6, 3/2, -7/6, 11/6, -11/6, 26/3, 2, 4/3, 2/3, -2/3, 3, 4/3, 1/3
121/6, 53/6, 11/2, 19/6, 3/2, -7/6, 11/6, -11/6, 26/3, 2, 4/3, 2/3, -2/3, 3, 4/3, 1/3
121/6, 53/6, 11/2, 19/6, 3/2, -7/6, 11/6, -11/6, 26/3, 2, 4/3, 2/3, -2/3, 3, 4/3, 1/3
-43/2, -1, -9/2, -7, -4, -1/2, 3/2, 0, 25, 4, 3, 6, 5, 3, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 65/6, 19/2, 55/6, 19/3, 16/3, 13/6, -1/2, 33, 22/3, 16/3, 9/2, 25/6, 7/2, 5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 11/2, 17/6, 11/6, 5/2, -1/2, 3/2, -7/6, 11/2, 5/6, -1/6, 5/2, 7/6, -1/2, -11/6, -5/6
121/6, 11/2, 17/6, 11/6, 5/2, -1/2, 3/2, -7/6, 11/2, 5/6, -1/6, 5/2, 7/6, -1/2, -11/6, -5/6
121/6, 11/2, 17/6, 11/6, 5/2, -1/2, 3/2, -7/6, 11/2, 5/6, -1/6, 5/2, 7/6, -1/2, -11/6, -5/6
121/6, 11/2, 17/6, 11/6, 5/2, -1/2, 3/2, -7/6, 11/2, 5/6, -1/6, 5/2, 7/6, -1/2, -11/6, -5/6
-41/2, -5, -5, -5/2, -4, -2, 1/2, 5/2, 33/2, 7/2, 7/2, 6, 4, 1, 1/2, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 59/6, 28/3, 15/2, 9/2, 13/6, 1, 1, 113/2, 79/6, 13, 11, 23/3, 16/3, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -8/3, -1, -1/3, -2, 2/3, -2/3, -4/3, -9/2, -5/6, -1/6, -13/6, 1/2, -5/2, -1/6, -7/2
2, -8/3, -1, -1/3, -2, 2/3, -2/3, -4/3, -9/2, -5/6, -1/6, -13/6, 1/2, -5/2, -1/6, -7/2
2, -8/3, -1, -1/3, -2, 2/3, -2/3, -4/3, -9/2, -5/6, -1/6, -13/6, 1/2, -5/2, -1/6, -7/2
2, -8/3, -1, -1/3, -2, 2/3, -2/3, -4/3, -9/2, -5/6, -1/6, -13/6, 1/2, -5/2, -1/6, -7/2
-71/4, -27/4, -15/4, -11/4, -9/4, -3/4, 7/4, 5/4, 5/4, 7/4, 9/4, 5/4, -7/4, -13/4, 1/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 33/2, 85/6, 23/2, 47/6, 41/6, 19/6, 0, 767/12, 63/4, 53/4, 157/12, 119/12, 73/12, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 4, 2/3, 4, 2, 2, 1/3, 1, 57/2, 15/2, 43/6, 11/2, 7/2, 5/2, -5/6, 17/6
46/3, 4, 2/3, 4, 2, 2, 1/3, 1, 57/2, 15/2, 43/6, 11/2, 7/2, 5/2, -5/6, 17/6
46/3, 4, 2/3, 4, 2, 2, 1/3, 1, 57/2, 15/2, 43/6, 11/2, 7/2, 5/2, -5/6, 17/6
46/3, 4, 2/3, 4, 2, 2, 1/3, 1, 57/2, 15/2, 43/6, 11/2, 7/2, 5/2, -5/6, 17/6
-8, -1/2, 0, -7/2, -3/2, -2, -1/2, 3, -59/4, -3/4, -17/4, -17/4, -19/4, -13/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 79/6, 28/3, 15/2, 37/6, 10/3, 10/3, 1/3, 421/12, 35/4, 101/12, 67/12, 65/12, 29/12, 19/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 3/2, 3/2, 29/6, 31/6, 5/2, -7/6, -13/6, 115/6, 23/2, 47/6, 25/6, 17/6, -1/6, -5/6, 5/6
143/6, 3/2, 3/2, 29/6, 31/6, 5/2, -7/6, -13/6, 115/6, 23/2, 47/6, 25/6, 17/6, -1/6, -5/6, 5/6
143/6, 3/2, 3/2, 29/6, 31/6, 5/2, -7/6, -13/6, 115/6, 23/2, 47/6, 25/6, 17/6, -1/6, -5/6, 5/6
143/6, 3/2, 3/2, 29/6, 31/6, 5/2, -7/6, -13/6, 115/6, 23/2, 47/6, 25/6, 17/6, -1/6, -5/6, 5/6
-41/4, -7/4, -5/4, -9/4, -23/4, -9/4, -3/4, -7/4, -15/4, 1/4, -11/4, 3/4, 17/4, 9/4, -1/4, 9/4
12, 2, 1/2, 3, 2, 3/2, 1, -2, -45/2, -7/2, -3, -3, -3, -5, -2, 0
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/3, 19/3, 37/6, 23/6, 19/6, 11/6, 5/3, -2/3, 275/6, 79/6, 29/3, 17/2, 11/2, 29/6, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-197/6, -61/6, -41/6, -19/2, -41/6, -7/2, -1/6, -13/6, 233/6, 91/6, 25/2, 55/6, 11/2, 17/6, 7/6, 5/6
-197/6, -61/6, -41/6, -19/2, -41/6, -7/2, -1/6, -13/6, 233/6, 91/6, 25/2, 55/6, 11/2, 17/6, 7/6, 5/6
-197/6, -61/6, -41/6, -19/2, -41/6, -7/2, -1/6, -13/6, 233/6, 91/6, 25/2, 55/6, 11/2, 17/6, 7/6, 5/6
-197/6, -61/6, -41/6, -19/2, -41/6, -7/2, -1/6, -13/6, 233/6, 91/6, 25/2, 55/6, 11/2, 17/6, 7/6, 5/6
-47/4, -3/4, -3/4, -17/4, -25/4, -13/4, 1/4, 3/4, -22, -8, -9, -11/2, -2, 1, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 32/3, 25/3, 20/3, 10/3, 2, 0, 0, 581/12, 169/12, 149/12, 103/12, 59/12, 19/12, 5/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 2, 1, 11/3, 3, 2/3, 2, -1/3, 19/3, -2, 1, 11/3, 1/3, -1/3, -7/3, 0
20/3, 2, 1, 11/3, 3, 2/3, 2, -1/3, 19/3, -2, 1, 11/3, 1/3, -1/3, -7/3, 0
20/3, 2, 1, 11/3, 3, 2/3, 2, -1/3, 19/3, -2, 1, 11/3, 1/3, -1/3, -7/3, 0
20/3, 2, 1, 11/3, 3, 2/3, 2, -1/3, 19/3, -2, 1, 11/3, 1/3, -1/3, -7/3, 0
29/2, 0, 0, 1/2, 3, 1/2, 7/2, 0, -17/2, 1/2, 0, -3/2, 0, -7/2, -1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 38/3, 67/6, 49/6, 29/6, 7/3, 1/2, 1/3, 205/4, 51/4, 145/12, 127/12, 29/4, 65/12, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/3, 3, 7/3, 7/3, -1/3, 7/3, 0, 10/3, -163/6, -13/2, -25/6, -29/6, -37/6, -25/6, -19/6, -1/2
31/3, 3, 7/3, 7/3, -1/3, 7/3, 0, 10/3, -163/6, -13/2, -25/6, -29/6, -37/6, -25/6, -19/6, -1/2
31/3, 3, 7/3, 7/3, -1/3, 7/3, 0, 10/3, -163/6, -13/2, -25/6, -29/6, -37/6, -25/6, -19/6, -1/2
31/3, 3, 7/3, 7/3, -1/3, 7/3, 0, 10/3, -163/6, -13/2, -25/6, -29/6, -37/6, -25/6, -19/6, -1/2
151/4, 53/4, 43/4, 31/4, 25/4, 19/4, 7/4, -1/4, -127/4, -19/4, -33/4, -25/4, -11/4, -7/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 10, 53/6, 6, 11/2, 13/6, 5/3, -1/6, 115/3, 29/3, 20/3, 6, 25/6, 7/2, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 10/3, 7/3, 13/3, 11/3, 5/3, -1, -2, 1/3, -3, -1, 1/3, 10/3, 1, 1, -2
37/3, 10/3, 7/3, 13/3, 11/3, 5/3, -1, -2, 1/3, -3, -1, 1/3, 10/3, 1, 1, -2
37/3, 10/3, 7/3, 13/3, 11/3, 5/3, -1, -2, 1/3, -3, -1, 1/3, 10/3, 1, 1, -2
37/3, 10/3, 7/3, 13/3, 11/3, 5/3, -1, -2, 1/3, -3, -1, 1/3, 10/3, 1, 1, -2
39/2, 11/2, 3, 6, 7/2, 3, 2, 1/2, 83/4, 5/4, 17/4, 19/4, 7/4, 13/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/4, 145/12, 143/12, 139/12, 95/12, 65/12, 31/12, 5/12, 385/12, 95/12, 91/12, 71/12, 49/12, 13/4, 37/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, -1/3, -2/3, 1, 8/3, -1, 2/3, -2/3, -41/2, -11/2, -7/2, -7/2, -7/2, -1/2, -3/2, 1/2
13/3, -1/3, -2/3, 1, 8/3, -1, 2/3, -2/3, -41/2, -11/2, -7/2, -7/2, -7/2, -1/2, -3/2, 1/2
13/3, -1/3, -2/3, 1, 8/3, -1, 2/3, -2/3, -41/2, -11/2, -7/2, -7/2, -7/2, -1/2, -3/2, 1/2
13/3, -1/3, -2/3, 1, 8/3, -1, 2/3, -2/3, -41/2, -11/2, -7/2, -7/2, -7/2, -1/2, -3/2, 1/2
38, 21/2, 21/2, 15/2, 11/2, 7/2, 0, -5/2, 8, 5, 3/2, 1, -1, 1/2, 2, -1
-27/2, -7/2, -7/2, -5/2, -5/2, -1/2, -1/2, -3/2, 3/2, -1/2, 5/2, 9/2, 3/2, 1/2, -1/2, 1/2
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 115/12, 97/12, 29/4, 55/12, 43/12, 9/4, -11/12, 685/12, 143/12, 137/12, 125/12, 91/12, 53/12, 43/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 41/6, 29/6, 11/2, 23/6, 9/2, 11/6, 3/2, 89/6, -5/6, 7/6, 29/6, 5/2, -1/2, -1/2, -5/6
41/2, 41/6, 29/6, 11/2, 23/6, 9/2, 11/6, 3/2, 89/6, -5/6, 7/6, 29/6, 5/2, -1/2, -1/2, -5/6
41/2, 41/6, 29/6, 11/2, 23/6, 9/2, 11/6, 3/2, 89/6, -5/6, 7/6, 29/6, 5/2, -1/2, -1/2, -5/6
41/2, 41/6, 29/6, 11/2, 23/6, 9/2, 11/6, 3/2, 89/6, -5/6, 7/6, 29/6, 5/2, -1/2, -1/2, -5/6
-26, -9, -11/2, -9/2, -1, 2, 0, 2, -22, -5, -3/2, -7/2, -4, -6, -3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 45/4, 127/12, 115/12, 33/4, 61/12, 29/12, -5/12, 361/12, 79/12, 25/4, 71/12, 19/4, 41/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 5/3, 4/3, 10/3, 4/3, 2, 1/3, 4/3, -73/6, -35/6, -19/6, -29/6, -19/6, -1/2, 7/6, 5/2
6, 5/3, 4/3, 10/3, 4/3, 2, 1/3, 4/3, -73/6, -35/6, -19/6, -29/6, -19/6, -1/2, 7/6, 5/2
6, 5/3, 4/3, 10/3, 4/3, 2, 1/3, 4/3, -73/6, -35/6, -19/6, -29/6, -19/6, -1/2, 7/6, 5/2
6, 5/3, 4/3, 10/3, 4/3, 2, 1/3, 4/3, -73/6, -35/6, -19/6, -29/6, -19/6, -1/2, 7/6, 5/2
13, 5/2, 3, 4, 3, 3, 1/2, 2, -14, -4, -3, -3, -7/2, -1, -1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/12, 163/12, 139/12, 113/12, 79/12, 15/4, 17/12, 1/4, 159/4, 125/12, 33/4, 31/4, 77/12, 55/12, 17/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, -3, 0, -1, 8/3, 10/3, 4/3, -4/3, 55/2, 37/6, 15/2, 17/2, 31/6, 11/6, -11/6, -1/6
12, -3, 0, -1, 8/3, 10/3, 4/3, -4/3, 55/2, 37/6, 15/2, 17/2, 31/6, 11/6, -11/6, -1/6
12, -3, 0, -1, 8/3, 10/3, 4/3, -4/3, 55/2, 37/6, 15/2, 17/2, 31/6, 11/6, -11/6, -1/6
12, -3, 0, -1, 8/3, 10/3, 4/3, -4/3, 55/2, 37/6, 15/2, 17/2, 31/6, 11/6, -11/6, -1/6
-7/2, -3/2, 1/2, 1/2, -3/2, -1/2, 1/2, 3/2, -10, -6, -5, -2, -1, -3, 0, -1
3/4, 11/4, 11/4, 1/4, -9/4, -11/4, -5/4, 3/4, 127/4, 39/4, 25/4, 27/4, 23/4, 9/4, -5/4, 7/4
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 28/3, 7, 29/6, 19/6, 5/2, 2, 11/6, 86/3, 28/3, 13/2, 19/6, 17/6, 11/6, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 13/6, 9/2, 31/6, 49/6, 11/2, 5/2, -1/2, 83/6, 43/6, 25/6, 3/2, 3/2, 3/2, -3/2, -3/2
49/2, 13/6, 9/2, 31/6, 49/6, 11/2, 5/2, -1/2, 83/6, 43/6, 25/6, 3/2, 3/2, 3/2, -3/2, -3/2
49/2, 13/6, 9/2, 31/6, 49/6, 11/2, 5/2, -1/2, 83/6, 43/6, 25/6, 3/2, 3/2, 3/2, -3/2, -3/2
49/2, 13/6, 9/2, 31/6, 49/6, 11/2, 5/2, -1/2, 83/6, 43/6, 25/6, 3/2, 3/2, 3/2, -3/2, -3/2
19/2, 2, 3/2, 1/2, 2, 0, 0, 1/2, 35/4, 5/4, -3/4, 3/4, 9/4, 9/4, 5/4, 9/4
-41/2, -8, -9/2, -3/2, -1, 0, -1, 5/2, 115/4, 17/4, 17/4, 31/4, 25/4, 21/4, 9/4, 5/4
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 65/6, 9, 17/3, 14/3, 23/6, 7/3, -7/6, 215/4, 167/12, 155/12, 37/4, 65/12, 37/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/6, -29/6, -5/2, -19/6, -31/6, -23/6, -1/2, -17/6, 95/3, 10/3, 19/3, 20/3, 19/3, 4, 2/3, 3
-115/6, -29/6, -5/2, -19/6, -31/6, -23/6, -1/2, -17/6, 95/3, 10/3, 19/3, 20/3, 19/3, 4, 2/3, 3
-115/6, -29/6, -5/2, -19/6, -31/6, -23/6, -1/2, -17/6, 95/3, 10/3, 19/3, 20/3, 19/3, 4, 2/3, 3
-115/6, -29/6, -5/2, -19/6, -31/6, -23/6, -1/2, -17/6, 95/3, 10/3, 19/3, 20/3, 19/3, 4, 2/3, 3
15/2, 3/2, 7/2, 0, 1, -1/2, -2, 1, 71/4, 3/4, 15/4, 29/4, 17/4, 3/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 15, 71/6, 25/3, 11/2, 7/3, 7/3, 1/6, 635/12, 51/4, 149/12, 115/12, 31/4, 53/12, 13/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -7/3, -7/3, 1/3, 2, 8/3, 7/3, 2/3, 8, -2, -10/3, 0, 7/3, 1, 0, -8/3
-2, -7/3, -7/3, 1/3, 2, 8/3, 7/3, 2/3, 8, -2, -10/3, 0, 7/3, 1, 0, -8/3
-2, -7/3, -7/3, 1/3, 2, 8/3, 7/3, 2/3, 8, -2, -10/3, 0, 7/3, 1, 0, -8/3
-2, -7/3, -7/3, 1/3, 2, 8/3, 7/3, 2/3, 8, -2, -10/3, 0, 7/3, 1, 0, -8/3
1/4, 5/4, 3/4, 5/4, 3/4, 9/4, 1/4, 13/4, 39/4, 23/4, 15/4, 3/4, 1/4, -3/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 22/3, 43/6, 31/6, 5, 5/2, 13/6, -7/6, 103/3, 9, 22/3, 19/3, 5, 8/3, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -2, -5, -7/3, -2/3, -7/3, -1, 7/3, -40/3, -5, -25/3, -16/3, -3, -5/3, 2, -4/3
-21, -2, -5, -7/3, -2/3, -7/3, -1, 7/3, -40/3, -5, -25/3, -16/3, -3, -5/3, 2, -4/3
-21, -2, -5, -7/3, -2/3, -7/3, -1, 7/3, -40/3, -5, -25/3, -16/3, -3, -5/3, 2, -4/3
-21, -2, -5, -7/3, -2/3, -7/3, -1, 7/3, -40/3, -5, -25/3, -16/3, -3, -5/3, 2, -4/3
-14, -15/2, -5, -3/2, -5/2, -3, -3/2, -1, -37, -6, -7, -8, -7, -4, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 149/12, 121/12, 101/12, 31/4, 67/12, 9/4, 1/12, 56, 14, 23/2, 23/3, 13/2, 13/2, 10/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
265/6, 29/2, 27/2, 61/6, 43/6, 25/6, 5/2, 7/6, -79/3, -32/3, -8, -13/3, -4, -5, -8/3, -1
265/6, 29/2, 27/2, 61/6, 43/6, 25/6, 5/2, 7/6, -79/3, -32/3, -8, -13/3, -4, -5, -8/3, -1
265/6, 29/2, 27/2, 61/6, 43/6, 25/6, 5/2, 7/6, -79/3, -32/3, -8, -13/3, -4, -5, -8/3, -1
265/6, 29/2, 27/2, 61/6, 43/6, 25/6, 5/2, 7/6, -79/3, -32/3, -8, -13/3, -4, -5, -8/3, -1
19/4, -15/4, -3/4, 5/4, 11/4, 5/4, -9/4, 3/4, 5/2, 3/2, 3/2, 1, -5/2, -3/2, 0, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/12, 89/12, 53/12, 15/4, 43/12, 31/12, 29/12, 5/4, 94/3, 10, 9, 16/3, 4, 1/3, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 29/6, 11/6, 25/6, 13/6, 3/2, 5/6, -7/6, 163/3, 12, 12, 31/3, 8, 13/3, 7/3, -4/3
71/6, 29/6, 11/6, 25/6, 13/6, 3/2, 5/6, -7/6, 163/3, 12, 12, 31/3, 8, 13/3, 7/3, -4/3
71/6, 29/6, 11/6, 25/6, 13/6, 3/2, 5/6, -7/6, 163/3, 12, 12, 31/3, 8, 13/3, 7/3, -4/3
71/6, 29/6, 11/6, 25/6, 13/6, 3/2, 5/6, -7/6, 163/3, 12, 12, 31/3, 8, 13/3, 7/3, -4/3
57/2, 2, 7/2, 3, 13/2, 6, 5/2, 0, -16, -6, -6, -3, -3, 0, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/12, 73/12, 47/12, 37/12, 37/12, 35/12, 11/4, -7/12, 457/12, 133/12, 97/12, 59/12, 59/12, 5/4, 11/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -5/3, -5/3, 1/3, -1, 0, 4/3, 7/3, -1/6, 5/2, -1/6, 13/6, 7/6, 19/6, 1/6, 11/6
-1, -5/3, -5/3, 1/3, -1, 0, 4/3, 7/3, -1/6, 5/2, -1/6, 13/6, 7/6, 19/6, 1/6, 11/6
-1, -5/3, -5/3, 1/3, -1, 0, 4/3, 7/3, -1/6, 5/2, -1/6, 13/6, 7/6, 19/6, 1/6, 11/6
-1, -5/3, -5/3, 1/3, -1, 0, 4/3, 7/3, -1/6, 5/2, -1/6, 13/6, 7/6, 19/6, 1/6, 11/6
-1/2, 2, -1/2, 1/2, -2, 1, 5/2, 0, -23/4, 5/4, 1/4, -13/4, -1/4, -1/4, 7/4, 5/4
33/2, 13/2, 9/2, 3/2, 1/2, 5/2, 1/2, -5/2, 17/2, -5/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1/2
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57/2, 61/6, 20/3, 7/2, 5/3, 7/6, 1, -1/3, 83/2, 23/2, 17/2, 17/3, 9/2, 9/2, 4/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/6, -49/6, -43/6, -37/6, -31/6, -7/2, -5/6, -1/2, 5/2, 7/2, 9/2, 5/2, 3/2, -3/2, -1/2, 3/2
-163/6, -49/6, -43/6, -37/6, -31/6, -7/2, -5/6, -1/2, 5/2, 7/2, 9/2, 5/2, 3/2, -3/2, -1/2, 3/2
-163/6, -49/6, -43/6, -37/6, -31/6, -7/2, -5/6, -1/2, 5/2, 7/2, 9/2, 5/2, 3/2, -3/2, -1/2, 3/2
-163/6, -49/6, -43/6, -37/6, -31/6, -7/2, -5/6, -1/2, 5/2, 7/2, 9/2, 5/2, 3/2, -3/2, -1/2, 3/2
-3/4, -3/4, 7/4, -1/4, -13/4, -15/4, -7/4, -1/4, -19/2, -1/2, -5/2, -1/2, -5/2, -3/2, -3/2, -3/2
-131/4, -7/4, -21/4, -25/4, -25/4, -23/4, -11/4, -1/4, 4, 2, 3, 3, 1, 0, 0, 1
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 43/4, 31/4, 29/4, 53/12, 31/12, 13/12, 1/12, 553/12, 157/12, 121/12, 83/12, 71/12, 59/12, 25/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 10/3, 0, 1/3, 2, 1/3, 1, -2, -233/6, -49/6, -61/6, -41/6, -41/6, -23/6, -1/6, 17/6
47/3, 10/3, 0, 1/3, 2, 1/3, 1, -2, -233/6, -49/6, -61/6, -41/6, -41/6, -23/6, -1/6, 17/6
47/3, 10/3, 0, 1/3, 2, 1/3, 1, -2, -233/6, -49/6, -61/6, -41/6, -41/6, -23/6, -1/6, 17/6
47/3, 10/3, 0, 1/3, 2, 1/3, 1, -2, -233/6, -49/6, -61/6, -41/6, -41/6, -23/6, -1/6, 17/6
33/4, -5/4, 1/4, 5/4, -1/4, 9/4, 3/4, 7/4, 13/2, 9/2, 7/2, 3/2, 3/2, -1/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63, 46/3, 29/2, 71/6, 17/2, 11/2, 8/3, -2/3, 152/3, 13, 31/3, 17/2, 20/3, 16/3, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-46/3, -10/3, -14/3, -1, 2/3, -5/3, -4/3, 2, 4, 10/3, 2, 8/3, 0, 3, 0, -1/3
-46/3, -10/3, -14/3, -1, 2/3, -5/3, -4/3, 2, 4, 10/3, 2, 8/3, 0, 3, 0, -1/3
-46/3, -10/3, -14/3, -1, 2/3, -5/3, -4/3, 2, 4, 10/3, 2, 8/3, 0, 3, 0, -1/3
-46/3, -10/3, -14/3, -1, 2/3, -5/3, -4/3, 2, 4, 10/3, 2, 8/3, 0, 3, 0, -1/3
105/4, 27/4, 17/4, 25/4, 21/4, 9/4, 9/4, -1/4, -63/4, -29/4, -21/4, -13/4, 1/4, 7/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/6, 27/2, 37/3, 21/2, 47/6, 5, 3/2, -7/6, 131/3, 13, 19/2, 43/6, 25/6, 8/3, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 71/6, 17/2, 15/2, 23/6, 11/6, 5/6, 1/2, 73/2, 21/2, 21/2, 43/6, 15/2, 31/6, 5/2, -1/2
69/2, 71/6, 17/2, 15/2, 23/6, 11/6, 5/6, 1/2, 73/2, 21/2, 21/2, 43/6, 15/2, 31/6, 5/2, -1/2
69/2, 71/6, 17/2, 15/2, 23/6, 11/6, 5/6, 1/2, 73/2, 21/2, 21/2, 43/6, 15/2, 31/6, 5/2, -1/2
69/2, 71/6, 17/2, 15/2, 23/6, 11/6, 5/6, 1/2, 73/2, 21/2, 21/2, 43/6, 15/2, 31/6, 5/2, -1/2
-1/2, -9/2, -2, -3, 0, 5/2, 3/2, 2, 11/2, 0, 5/2, 1/2, 0, -1, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 35/3, 11, 28/3, 6, 13/6, 11/6, -5/6, 131/3, 67/6, 9, 22/3, 43/6, 10/3, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, 5, 2, -4/3, 0, -11/3, -3, -1/3, 39/2, 43/6, 41/6, 9/2, 25/6, 1/2, -1/6, 1/6
-8/3, 5, 2, -4/3, 0, -11/3, -3, -1/3, 39/2, 43/6, 41/6, 9/2, 25/6, 1/2, -1/6, 1/6
-8/3, 5, 2, -4/3, 0, -11/3, -3, -1/3, 39/2, 43/6, 41/6, 9/2, 25/6, 1/2, -1/6, 1/6
-8/3, 5, 2, -4/3, 0, -11/3, -3, -1/3, 39/2, 43/6, 41/6, 9/2, 25/6, 1/2, -1/6, 1/6
-81/2, -23/2, -25/2, -10, -13/2, -7/2, -1, -5/2, -65/4, -7/4, -5/4, -3/4, -9/4, -11/4, -9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 43/3, 65/6, 49/6, 6, 10/3, 4/3, -7/6, 128/3, 38/3, 53/6, 13/2, 11/2, 5/2, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -4/3, -5/3, 0, -10/3, 0, 2, 0, -21, -7, -14/3, -2, -2, -1, -8/3, -1/3
-3, -4/3, -5/3, 0, -10/3, 0, 2, 0, -21, -7, -14/3, -2, -2, -1, -8/3, -1/3
-3, -4/3, -5/3, 0, -10/3, 0, 2, 0, -21, -7, -14/3, -2, -2, -1, -8/3, -1/3
-3, -4/3, -5/3, 0, -10/3, 0, 2, 0, -21, -7, -14/3, -2, -2, -1, -8/3, -1/3
2, 2, -1, 5/2, -1, 1, 0, 1/2, -4, -2, -5/2, 0, 0, 3, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 55/6, 20/3, 9/2, 13/3, 23/6, 11/6, 1/3, 397/12, 125/12, 125/12, 79/12, 35/12, 13/12, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -5/6, -5/2, -25/6, -7/2, -29/6, -5/2, -1/2, -7/3, -2, -3, -5/3, 1/3, 5/3, 1/3, 4/3
-29/2, -5/6, -5/2, -25/6, -7/2, -29/6, -5/2, -1/2, -7/3, -2, -3, -5/3, 1/3, 5/3, 1/3, 4/3
-29/2, -5/6, -5/2, -25/6, -7/2, -29/6, -5/2, -1/2, -7/3, -2, -3, -5/3, 1/3, 5/3, 1/3, 4/3
-29/2, -5/6, -5/2, -25/6, -7/2, -29/6, -5/2, -1/2, -7/3, -2, -3, -5/3, 1/3, 5/3, 1/3, 4/3
-9, 5/2, -1, -1/2, -1/2, -3, 1/2, 3, -81/2, -7, -8, -8, -11/2, -11/2, -2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 57/4, 43/4, 43/4, 33/4, 23/4, 37/12, -1/12, 207/4, 187/12, 47/4, 113/12, 23/4, 11/4, 25/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 13/2, 23/6, 7/6, 17/6, -1/2, 7/6, -7/6, 19/3, 3, 1/3, 4/3, -5/3, 1/3, 1, 8/3
89/6, 13/2, 23/6, 7/6, 17/6, -1/2, 7/6, -7/6, 19/3, 3, 1/3, 4/3, -5/3, 1/3, 1, 8/3
89/6, 13/2, 23/6, 7/6, 17/6, -1/2, 7/6, -7/6, 19/3, 3, 1/3, 4/3, -5/3, 1/3, 1, 8/3
89/6, 13/2, 23/6, 7/6, 17/6, -1/2, 7/6, -7/6, 19/3, 3, 1/3, 4/3, -5/3, 1/3, 1, 8/3
79/4, 1/4, 7/4, 11/4, 17/4, 15/4, 7/4, 3/4, -43/4, -1/4, -3/4, -11/4, -3/4, 9/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/6, 73/6, 59/6, 43/6, 6, 14/3, 7/6, 1/2, 245/6, 11, 29/3, 37/6, 5, 13/6, 13/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32/3, 1/3, 0, -3, -1, -2, -1/3, 0, -5/6, 29/6, 11/6, -7/6, 7/6, 5/6, -1/2, 1/2
-32/3, 1/3, 0, -3, -1, -2, -1/3, 0, -5/6, 29/6, 11/6, -7/6, 7/6, 5/6, -1/2, 1/2
-32/3, 1/3, 0, -3, -1, -2, -1/3, 0, -5/6, 29/6, 11/6, -7/6, 7/6, 5/6, -1/2, 1/2
-32/3, 1/3, 0, -3, -1, -2, -1/3, 0, -5/6, 29/6, 11/6, -7/6, 7/6, 5/6, -1/2, 1/2
-29, -13/2, -9/2, -13/2, -4, -3, 0, 7/2, -57/4, -23/4, -17/4, -15/4, -13/4, -11/4, 3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 125/12, 83/12, 71/12, 55/12, 43/12, 1/12, -1/12, 26, 49/6, 17/3, 9/2, 19/6, 17/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
50/3, 7/3, 4/3, 7/3, 13/3, 8/3, 0, 1/3, -5, -20/3, -11/3, -2, -1/3, 1, -1/3, -5/3
50/3, 7/3, 4/3, 7/3, 13/3, 8/3, 0, 1/3, -5, -20/3, -11/3, -2, -1/3, 1, -1/3, -5/3
50/3, 7/3, 4/3, 7/3, 13/3, 8/3, 0, 1/3, -5, -20/3, -11/3, -2, -1/3, 1, -1/3, -5/3
50/3, 7/3, 4/3, 7/3, 13/3, 8/3, 0, 1/3, -5, -20/3, -11/3, -2, -1/3, 1, -1/3, -5/3
12, -3/2, 2, 2, 3/2, 5/2, 1/2, -1, -31/2, -1, -1/2, -3, -11/2, -5/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/4, 97/12, 79/12, 53/12, 41/12, 29/12, 11/12, 11/12, 313/12, 79/12, 79/12, 65/12, 31/12, 13/12, 3/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
199/6, 19/2, 35/6, 7/2, 11/2, 5/2, 17/6, 1/2, -5, 5, 5/3, 1, -1, -14/3, -8/3, -1
199/6, 19/2, 35/6, 7/2, 11/2, 5/2, 17/6, 1/2, -5, 5, 5/3, 1, -1, -14/3, -8/3, -1
199/6, 19/2, 35/6, 7/2, 11/2, 5/2, 17/6, 1/2, -5, 5, 5/3, 1, -1, -14/3, -8/3, -1
199/6, 19/2, 35/6, 7/2, 11/2, 5/2, 17/6, 1/2, -5, 5, 5/3, 1, -1, -14/3, -8/3, -1
121/4, 43/4, 29/4, 17/4, 23/4, 11/4, 7/4, -7/4, 5/2, 3, 1/2, 3, 1, -3/2, 0, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 85/6, 73/6, 17/2, 5, 23/6, 13/6, 7/6, 259/6, 77/6, 11, 15/2, 6, 19/6, 7/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 3/2, 5/2, -1/2, 5/2, -5/6, 5/6, -5/6, -169/6, -71/6, -17/2, -35/6, -11/2, -5/2, -7/6, -7/6
85/6, 3/2, 5/2, -1/2, 5/2, -5/6, 5/6, -5/6, -169/6, -71/6, -17/2, -35/6, -11/2, -5/2, -7/6, -7/6
85/6, 3/2, 5/2, -1/2, 5/2, -5/6, 5/6, -5/6, -169/6, -71/6, -17/2, -35/6, -11/2, -5/2, -7/6, -7/6
85/6, 3/2, 5/2, -1/2, 5/2, -5/6, 5/6, -5/6, -169/6, -71/6, -17/2, -35/6, -11/2, -5/2, -7/6, -7/6
-53/4, 7/4, -7/4, -17/4, -11/4, -11/4, -1/4, 13/4, 21/2, 3, 3/2, 7/2, 5/2, 9/2, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 133/12, 35/4, 31/4, 29/4, 49/12, 9/4, -17/12, 95/2, 34/3, 31/3, 26/3, 6, 8/3, 8/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-104/3, -17/3, -17/3, -17/3, -5, -13/3, -5/3, -2/3, 47/2, 43/6, 43/6, 23/6, 11/6, 11/2, 17/6, -1/2
-104/3, -17/3, -17/3, -17/3, -5, -13/3, -5/3, -2/3, 47/2, 43/6, 43/6, 23/6, 11/6, 11/2, 17/6, -1/2
-104/3, -17/3, -17/3, -17/3, -5, -13/3, -5/3, -2/3, 47/2, 43/6, 43/6, 23/6, 11/6, 11/2, 17/6, -1/2
-104/3, -17/3, -17/3, -17/3, -5, -13/3, -5/3, -2/3, 47/2, 43/6, 43/6, 23/6, 11/6, 11/2, 17/6, -1/2
5, 15/2, 9/2, 5/2, -1/2, -3, 0, 3, 13, -1, 1, 1, 0, 3, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/12, 61/4, 47/4, 131/12, 29/4, 23/4, 29/12, 13/12, 89/2, 11, 59/6, 47/6, 13/2, 25/6, 10/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/6, 55/6, 41/6, 37/6, 37/6, 7/2, 13/6, 3/2, 106/3, 6, 7, 16/3, 23/3, 14/3, 7/3, 1/3
203/6, 55/6, 41/6, 37/6, 37/6, 7/2, 13/6, 3/2, 106/3, 6, 7, 16/3, 23/3, 14/3, 7/3, 1/3
203/6, 55/6, 41/6, 37/6, 37/6, 7/2, 13/6, 3/2, 106/3, 6, 7, 16/3, 23/3, 14/3, 7/3, 1/3
203/6, 55/6, 41/6, 37/6, 37/6, 7/2, 13/6, 3/2, 106/3, 6, 7, 16/3, 23/3, 14/3, 7/3, 1/3
-33/2, -9/2, -9/2, -11/2, -5/2, -2, 1/2, 1, -53/4, 3/4, -9/4, -15/4, -7/4, -9/4, 3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/3, 10, 43/6, 19/3, 9/2, 23/6, 2, -3/2, 171/4, 149/12, 115/12, 29/4, 85/12, 49/12, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, 4/3, 4/3, 5/3, -2/3, -10/3, -4/3, -2, -58/3, -4, -6, -13/3, -10/3, -1, -1/3, 5/3
-13/3, 4/3, 4/3, 5/3, -2/3, -10/3, -4/3, -2, -58/3, -4, -6, -13/3, -10/3, -1, -1/3, 5/3
-13/3, 4/3, 4/3, 5/3, -2/3, -10/3, -4/3, -2, -58/3, -4, -6, -13/3, -10/3, -1, -1/3, 5/3
-13/3, 4/3, 4/3, 5/3, -2/3, -10/3, -4/3, -2, -58/3, -4, -6, -13/3, -10/3, -1, -1/3, 5/3
8, 2, 1/2, 1, 3/2, 2, 0, -2, -3, -1, -1, -3/2, -1, -5/2, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/6, 12, 34/3, 31/3, 26/3, 16/3, 11/6, -2/3, 28, 11, 47/6, 13/3, 4/3, 1/2, 1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 17/6, 3/2, 5/6, 7/6, 11/6, -7/6, -5/6, -9, 0, -3, -8/3, 0, 3, 0, 7/3
23/6, 17/6, 3/2, 5/6, 7/6, 11/6, -7/6, -5/6, -9, 0, -3, -8/3, 0, 3, 0, 7/3
23/6, 17/6, 3/2, 5/6, 7/6, 11/6, -7/6, -5/6, -9, 0, -3, -8/3, 0, 3, 0, 7/3
23/6, 17/6, 3/2, 5/6, 7/6, 11/6, -7/6, -5/6, -9, 0, -3, -8/3, 0, 3, 0, 7/3
77/4, 9/4, 17/4, 25/4, 21/4, 11/4, 9/4, -1/4, -91/2, -17/2, -17/2, -5, -8, -6, -3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/12, 19/4, 31/12, 25/12, 19/12, 17/12, 5/4, 5/4, 79/2, 31/3, 15/2, 15/2, 14/3, 17/6, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -17/3, -10/3, -10/3, -13/3, -2, -4/3, -2, 8/3, 3, 2/3, -4/3, 7/3, 1/3, 4/3, 1/3
-20, -17/3, -10/3, -10/3, -13/3, -2, -4/3, -2, 8/3, 3, 2/3, -4/3, 7/3, 1/3, 4/3, 1/3
-20, -17/3, -10/3, -10/3, -13/3, -2, -4/3, -2, 8/3, 3, 2/3, -4/3, 7/3, 1/3, 4/3, 1/3
-20, -17/3, -10/3, -10/3, -13/3, -2, -4/3, -2, 8/3, 3, 2/3, -4/3, 7/3, 1/3, 4/3, 1/3
-5, 2, 1/2, 1, -3/2, -1, 0, 0, -17/4, -3/4, 3/4, 3/4, -5/4, -19/4, -11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 143/12, 137/12, 37/4, 37/4, 23/4, 23/12, -19/12, 149/6, 41/6, 41/6, 4, 4, 5/6, 1/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -11/6, -25/6, -1/2, -7/6, -29/6, -5/2, -1/2, 13/6, 25/6, 1/2, 1/2, -17/6, -1/2, 7/6, 5/6
-37/2, -11/6, -25/6, -1/2, -7/6, -29/6, -5/2, -1/2, 13/6, 25/6, 1/2, 1/2, -17/6, -1/2, 7/6, 5/6
-37/2, -11/6, -25/6, -1/2, -7/6, -29/6, -5/2, -1/2, 13/6, 25/6, 1/2, 1/2, -17/6, -1/2, 7/6, 5/6
-37/2, -11/6, -25/6, -1/2, -7/6, -29/6, -5/2, -1/2, 13/6, 25/6, 1/2, 1/2, -17/6, -1/2, 7/6, 5/6
-69/2, -21/2, -9, -11/2, -5/2, -3/2, 1/2, 3, 7/4, -5/4, -7/4, -13/4, -1/4, 11/4, 3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 53/4, 149/12, 45/4, 95/12, 59/12, 31/12, -1/4, 271/6, 77/6, 32/3, 8, 43/6, 23/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -11/2, -13/6, -23/6, -1/6, 5/6, 5/6, -17/6, -62/3, -4, -8/3, -3, -6, -8/3, 1, 0
-29/2, -11/2, -13/6, -23/6, -1/6, 5/6, 5/6, -17/6, -62/3, -4, -8/3, -3, -6, -8/3, 1, 0
-29/2, -11/2, -13/6, -23/6, -1/6, 5/6, 5/6, -17/6, -62/3, -4, -8/3, -3, -6, -8/3, 1, 0
-29/2, -11/2, -13/6, -23/6, -1/6, 5/6, 5/6, -17/6, -62/3, -4, -8/3, -3, -6, -8/3, 1, 0
-3/4, 11/4, 13/4, 9/4, -1/4, -5/4, 1/4, 7/4, 11, 1, 1/2, 3, 1, -2, 0, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 67/6, 31/3, 8, 20/3, 4, 1/2, 1/6, 91/2, 11, 26/3, 15/2, 37/6, 9/2, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-50/3, -1, -7/3, -8/3, -4/3, -10/3, -10/3, 0, 0, 0, 1, 4/3, -7/3, -1, 8/3, -1
-50/3, -1, -7/3, -8/3, -4/3, -10/3, -10/3, 0, 0, 0, 1, 4/3, -7/3, -1, 8/3, -1
-50/3, -1, -7/3, -8/3, -4/3, -10/3, -10/3, 0, 0, 0, 1, 4/3, -7/3, -1, 8/3, -1
-50/3, -1, -7/3, -8/3, -4/3, -10/3, -10/3, 0, 0, 0, 1, 4/3, -7/3, -1, 8/3, -1
-27/2, 2, 3, 0, -7/2, -5, -3/2, 3/2, 18, 13/2, 8, 9/2, 3/2, 0, -2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/12, 35/4, 77/12, 25/4, 17/4, 7/12, 1/4, 1/12, 583/12, 149/12, 45/4, 89/12, 67/12, 21/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, 1, -4/3, -14/3, -3, -11/3, -8/3, 1/3, -8, 4, 7/3, -1, -4, -13/3, -4/3, -5/3
-20, 1, -4/3, -14/3, -3, -11/3, -8/3, 1/3, -8, 4, 7/3, -1, -4, -13/3, -4/3, -5/3
-20, 1, -4/3, -14/3, -3, -11/3, -8/3, 1/3, -8, 4, 7/3, -1, -4, -13/3, -4/3, -5/3
-20, 1, -4/3, -14/3, -3, -11/3, -8/3, 1/3, -8, 4, 7/3, -1, -4, -13/3, -4/3, -5/3
31/4, 5/4, -3/4, 11/4, 19/4, 7/4, 13/4, 1/4, 55/4, 29/4, 15/4, 5/4, -9/4, -1/4, -7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 14, 34/3, 47/6, 5, 7/2, 10/3, -1/3, 643/12, 173/12, 139/12, 101/12, 85/12, 55/12, 7/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/6, -17/6, -37/6, -37/6, -11/2, -19/6, -7/6, -5/2, -67/6, 1/6, -7/2, -5/2, -29/6, -13/6, 7/6, -11/6
-119/6, -17/6, -37/6, -37/6, -11/2, -19/6, -7/6, -5/2, -67/6, 1/6, -7/2, -5/2, -29/6, -13/6, 7/6, -11/6
-119/6, -17/6, -37/6, -37/6, -11/2, -19/6, -7/6, -5/2, -67/6, 1/6, -7/2, -5/2, -29/6, -13/6, 7/6, -11/6
-119/6, -17/6, -37/6, -37/6, -11/2, -19/6, -7/6, -5/2, -67/6, 1/6, -7/2, -5/2, -29/6, -13/6, 7/6, -11/6
55/4, 9/4, -1/4, 13/4, 19/4, 17/4, 7/4, 1/4, -9/4, -3/4, 9/4, 15/4, 7/4, -5/4, -9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 157/12, 45/4, 91/12, 19/4, 17/4, 7/12, -1/4, 491/12, 55/4, 119/12, 79/12, 41/12, 35/12, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, -19/6, -11/6, -11/6, 5/6, 7/2, 5/6, -3/2, -35/3, -4/3, -2, -3, -19/3, -8/3, -10/3, -1/3
31/6, -19/6, -11/6, -11/6, 5/6, 7/2, 5/6, -3/2, -35/3, -4/3, -2, -3, -19/3, -8/3, -10/3, -1/3
31/6, -19/6, -11/6, -11/6, 5/6, 7/2, 5/6, -3/2, -35/3, -4/3, -2, -3, -19/3, -8/3, -10/3, -1/3
31/6, -19/6, -11/6, -11/6, 5/6, 7/2, 5/6, -3/2, -35/3, -4/3, -2, -3, -19/3, -8/3, -10/3, -1/3
-77/4, -17/4, -31/4, -19/4, -9/4, -13/4, -3/4, -3/4, -4, -5/2, -3/2, 0, 3, 4, 3/2, 3/2
31/4, 7/4, 9/4, 21/4, 15/4, 11/4, 1/4, 13/4, -16, -9/2, -11/2, -4, -3, 0, 3/2, 3/2
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/12, 143/12, 109/12, 101/12, 101/12, 73/12, 11/4, -7/12, 727/12, 187/12, 151/12, 137/12, 31/4, 55/12, 23/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 7/3, 4, 4, 10/3, 10/3, -1/3, -2/3, -31/2, -13/2, -29/6, -3/2, -7/2, -7/2, 1/6, 19/6
64/3, 7/3, 4, 4, 10/3, 10/3, -1/3, -2/3, -31/2, -13/2, -29/6, -3/2, -7/2, -7/2, 1/6, 19/6
64/3, 7/3, 4, 4, 10/3, 10/3, -1/3, -2/3, -31/2, -13/2, -29/6, -3/2, -7/2, -7/2, 1/6, 19/6
64/3, 7/3, 4, 4, 10/3, 10/3, -1/3, -2/3, -31/2, -13/2, -29/6, -3/2, -7/2, -7/2, 1/6, 19/6
-21/2, -2, 1, -3/2, -3/2, -1, 0, -3/2, -65/2, -21/2, -15/2, -11/2, -7/2, -7/2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 10, 17/2, 8, 35/6, 8/3, 11/6, 5/6, 176/3, 83/6, 73/6, 23/2, 55/6, 35/6, 2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -11/6, 5/6, 19/6, -1/2, -5/2, -13/6, 5/6, -47/3, 0, -3, -6, -8, -14/3, -4/3, -2
17/6, -11/6, 5/6, 19/6, -1/2, -5/2, -13/6, 5/6, -47/3, 0, -3, -6, -8, -14/3, -4/3, -2
17/6, -11/6, 5/6, 19/6, -1/2, -5/2, -13/6, 5/6, -47/3, 0, -3, -6, -8, -14/3, -4/3, -2
17/6, -11/6, 5/6, 19/6, -1/2, -5/2, -13/6, 5/6, -47/3, 0, -3, -6, -8, -14/3, -4/3, -2
0, 11/2, 2, -3/2, -9/2, -2, 1, -5/2, -24, -15/2, -11/2, -6, -5/2, -1, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 19/2, 19/2, 22/3, 11/2, 3, 2, -1/3, 63/2, 49/6, 41/6, 11/2, 7/2, 5/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, 29/6, 5/2, 5/2, 1/2, -17/6, -5/2, 7/6, 27, 19/3, 10/3, 7/3, 3, 3, -2/3, -7/3
-17/6, 29/6, 5/2, 5/2, 1/2, -17/6, -5/2, 7/6, 27, 19/3, 10/3, 7/3, 3, 3, -2/3, -7/3
-17/6, 29/6, 5/2, 5/2, 1/2, -17/6, -5/2, 7/6, 27, 19/3, 10/3, 7/3, 3, 3, -2/3, -7/3
-17/6, 29/6, 5/2, 5/2, 1/2, -17/6, -5/2, 7/6, 27, 19/3, 10/3, 7/3, 3, 3, -2/3, -7/3
2, -1, -5/2, 1/2, 3/2, -2, 0, -5/2, 27/2, 3, 1, 5/2, 3/2, 1/2, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 34/3, 28/3, 47/6, 11/2, 31/6, 2, -1/6, 136/3, 40/3, 32/3, 49/6, 35/6, 8/3, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, 29/6, 11/6, 1/6, -11/6, 3/2, 1/6, 19/6, 28/3, -5/3, 2/3, -1/3, 7/3, 14/3, 5/3, 4/3
29/6, 29/6, 11/6, 1/6, -11/6, 3/2, 1/6, 19/6, 28/3, -5/3, 2/3, -1/3, 7/3, 14/3, 5/3, 4/3
29/6, 29/6, 11/6, 1/6, -11/6, 3/2, 1/6, 19/6, 28/3, -5/3, 2/3, -1/3, 7/3, 14/3, 5/3, 4/3
29/6, 29/6, 11/6, 1/6, -11/6, 3/2, 1/6, 19/6, 28/3, -5/3, 2/3, -1/3, 7/3, 14/3, 5/3, 4/3
-6, -3, -1, 0, -3/2, 1/2, 1, 2, 11/2, 1/2, 3/2, 2, 0, -3/2, 1/2, -5/2
-12, -4, -1, -1, 0, 5/2, 1/2, 2, 21/4, 13/4, 3/4, 3/4, -11/4, -9/4, -5/4, 1/4
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 127/12, 119/12, 31/4, 65/12, 31/12, 9/4, -5/4, 215/6, 17/2, 22/3, 17/3, 11/2, 5, 3/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 47/6, 19/2, 35/6, 37/6, 29/6, 11/6, -11/6, 18, 8, 5, 4, 2, 1, 1, -1
77/2, 47/6, 19/2, 35/6, 37/6, 29/6, 11/6, -11/6, 18, 8, 5, 4, 2, 1, 1, -1
77/2, 47/6, 19/2, 35/6, 37/6, 29/6, 11/6, -11/6, 18, 8, 5, 4, 2, 1, 1, -1
77/2, 47/6, 19/2, 35/6, 37/6, 29/6, 11/6, -11/6, 18, 8, 5, 4, 2, 1, 1, -1
-37, -5, -7, -15/2, -8, -11/2, -2, 0, 57/2, 10, 7, 5, 4, 3/2, 1, -1
9/2, 7/2, 3/2, 4, 3/2, 1, -1/2, 1/2, 10, 3/2, 1/2, 3/2, -1/2, 2, -1/2, 3/2
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 23/3, 43/6, 6, 4, 17/6, 11/6, -7/6, 265/6, 77/6, 10, 49/6, 11/2, 11/2, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, -7/6, -1/6, 7/2, 31/6, 11/6, 7/6, -5/6, -139/6, -35/6, -9/2, -13/6, -1/2, -5/2, -1/2, 5/2
37/2, -7/6, -1/6, 7/2, 31/6, 11/6, 7/6, -5/6, -139/6, -35/6, -9/2, -13/6, -1/2, -5/2, -1/2, 5/2
37/2, -7/6, -1/6, 7/2, 31/6, 11/6, 7/6, -5/6, -139/6, -35/6, -9/2, -13/6, -1/2, -5/2, -1/2, 5/2
37/2, -7/6, -1/6, 7/2, 31/6, 11/6, 7/6, -5/6, -139/6, -35/6, -9/2, -13/6, -1/2, -5/2, -1/2, 5/2
25, 8, 7, 7/2, 11/2, 5, 3/2, 3/2, -5, 3/2, -3/2, -7/2, -1, -1, 0, 1/2
29, 7, 4, 11/2, 11/2, 2, 3/2, 1/2, -7, -4, -3, -4, -1, 1, 0, 0
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 133/12, 125/12, 29/4, 83/12, 77/12, 11/4, -1/4, 719/12, 179/12, 59/4, 145/12, 103/12, 71/12, 37/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1/6, -19/6, -5/6, -7/2, -19/6, 1/2, -3/2, 61/2, 7/2, 41/6, 7/2, 41/6, 7/2, 3/2, 1/2
-3/2, -1/6, -19/6, -5/6, -7/2, -19/6, 1/2, -3/2, 61/2, 7/2, 41/6, 7/2, 41/6, 7/2, 3/2, 1/2
-3/2, -1/6, -19/6, -5/6, -7/2, -19/6, 1/2, -3/2, 61/2, 7/2, 41/6, 7/2, 41/6, 7/2, 3/2, 1/2
-3/2, -1/6, -19/6, -5/6, -7/2, -19/6, 1/2, -3/2, 61/2, 7/2, 41/6, 7/2, 41/6, 7/2, 3/2, 1/2
-10, -13/2, -7/2, -1, 1, 1/2, -1/2, -2, 19, 5, 3, 2, 1, 3, 3, 0
-21, -5/2, -5/2, -6, -6, -7/2, -3/2, -1, 33/2, 5/2, 3/2, 3/2, 5/2, 3/2, -1/2, -3/2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 53/6, 25/3, 6, 35/6, 10/3, 19/6, -2/3, 60, 101/6, 13, 23/2, 23/3, 4, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 8/3, 3, 2, 1, 1/3, -4/3, -4/3, 26, 7, 5, 5/3, 14/3, 1, 7/3, 1/3
5/3, 8/3, 3, 2, 1, 1/3, -4/3, -4/3, 26, 7, 5, 5/3, 14/3, 1, 7/3, 1/3
5/3, 8/3, 3, 2, 1, 1/3, -4/3, -4/3, 26, 7, 5, 5/3, 14/3, 1, 7/3, 1/3
5/3, 8/3, 3, 2, 1, 1/3, -4/3, -4/3, 26, 7, 5, 5/3, 14/3, 1, 7/3, 1/3
-15/4, 9/4, 1/4, 11/4, -1/4, -9/4, 5/4, 7/4, -28, -1, -1, -7/2, -6, -7, -7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 13, 25/2, 29/3, 25/3, 9/2, 3/2, 7/6, 265/6, 73/6, 19/2, 47/6, 35/6, 23/6, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -29/6, -11/6, 5/6, 1/6, -5/6, -7/6, 1/2, -73/6, -31/6, -11/2, -17/6, -5/6, 13/6, -5/6, 5/2
-15/2, -29/6, -11/6, 5/6, 1/6, -5/6, -7/6, 1/2, -73/6, -31/6, -11/2, -17/6, -5/6, 13/6, -5/6, 5/2
-15/2, -29/6, -11/6, 5/6, 1/6, -5/6, -7/6, 1/2, -73/6, -31/6, -11/2, -17/6, -5/6, 13/6, -5/6, 5/2
-15/2, -29/6, -11/6, 5/6, 1/6, -5/6, -7/6, 1/2, -73/6, -31/6, -11/2, -17/6, -5/6, 13/6, -5/6, 5/2
-2, 4, 1, -1/2, -1, -7/2, -2, -1, 49/4, 9/4, 15/4, 11/4, 7/4, 7/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 29/3, 47/6, 6, 7/2, 11/6, 4/3, -1/3, 171/4, 49/4, 131/12, 85/12, 83/12, 41/12, 17/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 5/6, 9/2, 5/2, -7/6, 1/6, -7/6, -5/6, -65/3, -8, -14/3, -7/3, -2/3, -3, -1/3, 8/3
43/6, 5/6, 9/2, 5/2, -7/6, 1/6, -7/6, -5/6, -65/3, -8, -14/3, -7/3, -2/3, -3, -1/3, 8/3
43/6, 5/6, 9/2, 5/2, -7/6, 1/6, -7/6, -5/6, -65/3, -8, -14/3, -7/3, -2/3, -3, -1/3, 8/3
43/6, 5/6, 9/2, 5/2, -7/6, 1/6, -7/6, -5/6, -65/3, -8, -14/3, -7/3, -2/3, -3, -1/3, 8/3
-67/2, -10, -9, -7, -6, -7/2, -3/2, 1/2, -11, -2, -2, -1, -4, -3, -3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/4, 59/4, 59/4, 145/12, 103/12, 19/4, 31/12, -1/4, 56, 41/3, 35/3, 10, 22/3, 23/6, 5/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/3, 25/3, 6, 3, 2, 0, -4/3, -7/3, 2, -2/3, -5/3, 2, 8/3, 2/3, -2, -5/3
65/3, 25/3, 6, 3, 2, 0, -4/3, -7/3, 2, -2/3, -5/3, 2, 8/3, 2/3, -2, -5/3
65/3, 25/3, 6, 3, 2, 0, -4/3, -7/3, 2, -2/3, -5/3, 2, 8/3, 2/3, -2, -5/3
65/3, 25/3, 6, 3, 2, 0, -4/3, -7/3, 2, -2/3, -5/3, 2, 8/3, 2/3, -2, -5/3
-143/4, -15/4, -15/4, -27/4, -31/4, -23/4, -11/4, 1/4, 12, -1, -1, 2, 5, 7/2, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 89/12, 25/4, 59/12, 55/12, 55/12, 19/12, -5/12, 55, 25/2, 71/6, 59/6, 13/2, 29/6, 17/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 7/3, -2/3, 1/3, 4, 2, -2/3, 1, 44/3, -4/3, 1/3, 10/3, 2, 14/3, 10/3, -1/3
1/3, 7/3, -2/3, 1/3, 4, 2, -2/3, 1, 44/3, -4/3, 1/3, 10/3, 2, 14/3, 10/3, -1/3
1/3, 7/3, -2/3, 1/3, 4, 2, -2/3, 1, 44/3, -4/3, 1/3, 10/3, 2, 14/3, 10/3, -1/3
1/3, 7/3, -2/3, 1/3, 4, 2, -2/3, 1, 44/3, -4/3, 1/3, 10/3, 2, 14/3, 10/3, -1/3
37/4, 15/4, 9/4, 17/4, 5/4, 3/4, -11/4, 1/4, 51/2, 5, 9/2, 11/2, 9/2, 1, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 143/12, 37/4, 65/12, 17/4, 23/12, 7/4, -7/12, 49, 73/6, 21/2, 19/2, 35/6, 16/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, 5/2, -5/6, 13/6, 7/2, -1/6, 1/6, 7/6, -5/2, 11/6, 5/6, 1/6, -11/6, -5/2, 1/6, -5/6
77/6, 5/2, -5/6, 13/6, 7/2, -1/6, 1/6, 7/6, -5/2, 11/6, 5/6, 1/6, -11/6, -5/2, 1/6, -5/6
77/6, 5/2, -5/6, 13/6, 7/2, -1/6, 1/6, 7/6, -5/2, 11/6, 5/6, 1/6, -11/6, -5/2, 1/6, -5/6
77/6, 5/2, -5/6, 13/6, 7/2, -1/6, 1/6, 7/6, -5/2, 11/6, 5/6, 1/6, -11/6, -5/2, 1/6, -5/6
-89/4, -5/4, -5/4, -17/4, -23/4, -17/4, -3/4, -1/4, 10, 3, 9/2, 3/2, -1, -1, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 45/4, 107/12, 97/12, 55/12, 37/12, 35/12, -5/12, 199/4, 145/12, 133/12, 113/12, 23/4, 13/4, 9/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10/3, -2, 4/3, 1/3, -8/3, 1, -2/3, -8/3, -79/3, -8, -16/3, -8, -5, -3, -2, 5/3
-10/3, -2, 4/3, 1/3, -8/3, 1, -2/3, -8/3, -79/3, -8, -16/3, -8, -5, -3, -2, 5/3
-10/3, -2, 4/3, 1/3, -8/3, 1, -2/3, -8/3, -79/3, -8, -16/3, -8, -5, -3, -2, 5/3
-10/3, -2, 4/3, 1/3, -8/3, 1, -2/3, -8/3, -79/3, -8, -16/3, -8, -5, -3, -2, 5/3
-13/4, 13/4, 7/4, 3/4, 5/4, -1/4, 1/4, 13/4, 75/4, 23/4, 21/4, 19/4, 5/4, -5/4, -5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 39/4, 107/12, 25/4, 67/12, 11/4, 9/4, 5/4, 559/12, 167/12, 49/4, 39/4, 71/12, 29/12, 17/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -5, -3, -4, -4/3, 2/3, 5/3, 0, -119/6, -37/6, -29/6, -9/2, -25/6, -7/6, -3/2, -7/6
-13, -5, -3, -4, -4/3, 2/3, 5/3, 0, -119/6, -37/6, -29/6, -9/2, -25/6, -7/6, -3/2, -7/6
-13, -5, -3, -4, -4/3, 2/3, 5/3, 0, -119/6, -37/6, -29/6, -9/2, -25/6, -7/6, -3/2, -7/6
-13, -5, -3, -4, -4/3, 2/3, 5/3, 0, -119/6, -37/6, -29/6, -9/2, -25/6, -7/6, -3/2, -7/6
51/4, 27/4, 17/4, 3/4, -9/4, -11/4, -1/4, -5/4, -45/4, -17/4, -13/4, -15/4, -9/4, 5/4, -7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 25/2, 67/6, 31/3, 28/3, 35/6, 2, 1/6, 217/6, 28/3, 49/6, 15/2, 9/2, 4, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1, 3, 7/3, -4/3, -3, -1/3, -4/3, -9/2, -25/6, -1/2, -13/6, -5/6, 13/6, 13/6, -3/2
-1, 1, 3, 7/3, -4/3, -3, -1/3, -4/3, -9/2, -25/6, -1/2, -13/6, -5/6, 13/6, 13/6, -3/2
-1, 1, 3, 7/3, -4/3, -3, -1/3, -4/3, -9/2, -25/6, -1/2, -13/6, -5/6, 13/6, 13/6, -3/2
-1, 1, 3, 7/3, -4/3, -3, -1/3, -4/3, -9/2, -25/6, -1/2, -13/6, -5/6, 13/6, 13/6, -3/2
-5/2, -2, -1, -1/2, -3/2, 2, 3/2, 0, 37/4, 15/4, 1/4, 15/4, 1/4, 7/4, -1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 11, 47/6, 7, 5, 5/2, 7/3, 2/3, 163/6, 26/3, 6, 23/6, 8/3, 8/3, 11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/6, -3/2, -11/6, -5/2, -7/2, -7/6, -1/6, -19/6, -7/6, 17/6, 1/2, -11/6, 11/6, -1/6, -5/6, 13/6
-73/6, -3/2, -11/6, -5/2, -7/2, -7/6, -1/6, -19/6, -7/6, 17/6, 1/2, -11/6, 11/6, -1/6, -5/6, 13/6
-73/6, -3/2, -11/6, -5/2, -7/2, -7/6, -1/6, -19/6, -7/6, 17/6, 1/2, -11/6, 11/6, -1/6, -5/6, 13/6
-73/6, -3/2, -11/6, -5/2, -7/2, -7/6, -1/6, -19/6, -7/6, 17/6, 1/2, -11/6, 11/6, -1/6, -5/6, 13/6
-9/4, -13/4, -1/4, -9/4, -9/4, -5/4, 1/4, -11/4, 115/4, 19/4, 29/4, 25/4, 11/4, -1/4, 9/4, -3/4
43/2, 13/2, 11/2, 7/2, 3/2, -3/2, 3/2, 3/2, -25/2, 0, -1, -5/2, -4, -2, -1/2, -5/2
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 35/3, 53/6, 19/3, 23/6, 7/3, 4/3, -1/2, 563/12, 167/12, 151/12, 35/4, 85/12, 15/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -17/6, -1/6, 1/2, 5/6, -13/6, 1/2, 1/6, -23/2, -1/2, -7/2, -9/2, -5/2, -9/2, -5/2, -1/2
-1/6, -17/6, -1/6, 1/2, 5/6, -13/6, 1/2, 1/6, -23/2, -1/2, -7/2, -9/2, -5/2, -9/2, -5/2, -1/2
-1/6, -17/6, -1/6, 1/2, 5/6, -13/6, 1/2, 1/6, -23/2, -1/2, -7/2, -9/2, -5/2, -9/2, -5/2, -1/2
-1/6, -17/6, -1/6, 1/2, 5/6, -13/6, 1/2, 1/6, -23/2, -1/2, -7/2, -9/2, -5/2, -9/2, -5/2, -1/2
155/4, 41/4, 31/4, 23/4, 19/4, 17/4, 7/4, -5/4, -57/4, -9/4, -13/4, -21/4, -11/4, -17/4, -5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 39/4, 115/12, 77/12, 47/12, 23/12, 11/12, 1/12, 301/6, 14, 73/6, 9, 31/6, 4, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, 0, -8/3, -14/3, -22/3, -11/3, -2, 2/3, 13/2, 3/2, 9/2, 3/2, -1/2, 5/2, -1/2, 5/2
-41/3, 0, -8/3, -14/3, -22/3, -11/3, -2, 2/3, 13/2, 3/2, 9/2, 3/2, -1/2, 5/2, -1/2, 5/2
-41/3, 0, -8/3, -14/3, -22/3, -11/3, -2, 2/3, 13/2, 3/2, 9/2, 3/2, -1/2, 5/2, -1/2, 5/2
-41/3, 0, -8/3, -14/3, -22/3, -11/3, -2, 2/3, 13/2, 3/2, 9/2, 3/2, -1/2, 5/2, -1/2, 5/2
-15/2, -4, -1/2, 1, 3, 1/2, -2, -1/2, -34, -7, -5, -5, -8, -6, -3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 49/4, 125/12, 27/4, 73/12, 53/12, 3/4, 3/4, 38, 28/3, 55/6, 13/2, 7/2, 7/6, 1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
50/3, 7, 4, 3, 1/3, -10/3, -1, -2, -23/6, 5/6, -5/2, -1/6, -1/6, -5/2, -11/6, 5/6
50/3, 7, 4, 3, 1/3, -10/3, -1, -2, -23/6, 5/6, -5/2, -1/6, -1/6, -5/2, -11/6, 5/6
50/3, 7, 4, 3, 1/3, -10/3, -1, -2, -23/6, 5/6, -5/2, -1/6, -1/6, -5/2, -11/6, 5/6
50/3, 7, 4, 3, 1/3, -10/3, -1, -2, -23/6, 5/6, -5/2, -1/6, -1/6, -5/2, -11/6, 5/6
23/2, -1, 2, 3, 1/2, 4, 3/2, -1/2, 15/2, -3/2, 0, 1, 4, 3, 1/2, 3/2
-7/2, 0, 0, -2, -5/2, -1, 1/2, -1/2, 1, -3, -1/2, 3/2, -1/2, 5/2, 0, 1
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 29/3, 28/3, 55/6, 16/3, 4, 2/3, 1/3, 163/3, 40/3, 10, 55/6, 23/3, 9/2, 3/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/3, 4/3, -7/3, -5/3, -7/3, -11/3, -2/3, -1, -29/3, -17/3, -4, -1/3, 2/3, 3, 0, 10/3
-29/3, 4/3, -7/3, -5/3, -7/3, -11/3, -2/3, -1, -29/3, -17/3, -4, -1/3, 2/3, 3, 0, 10/3
-29/3, 4/3, -7/3, -5/3, -7/3, -11/3, -2/3, -1, -29/3, -17/3, -4, -1/3, 2/3, 3, 0, 10/3
-29/3, 4/3, -7/3, -5/3, -7/3, -11/3, -2/3, -1, -29/3, -17/3, -4, -1/3, 2/3, 3, 0, 10/3
-11/4, -15/4, -3/4, -7/4, -5/4, 3/4, -1/4, -5/4, 4, 0, 5/2, 0, 1, 7/2, 1/2, -5/2
34, 23/2, 17/2, 7, 11/2, 2, 1/2, -2, 0, 0, -3, 1/2, -1, -1/2, -1/2, 1/2
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 131/12, 85/12, 85/12, 25/4, 29/12, 7/4, 7/12, 175/3, 43/3, 27/2, 10, 9, 31/6, 10/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 5/2, -5/6, -7/2, -11/2, -5/2, -1/2, -5/2, 83/6, 29/6, 7/2, -1/6, -1/2, 3/2, -1/6, -13/6
-13/2, 5/2, -5/6, -7/2, -11/2, -5/2, -1/2, -5/2, 83/6, 29/6, 7/2, -1/6, -1/2, 3/2, -1/6, -13/6
-13/2, 5/2, -5/6, -7/2, -11/2, -5/2, -1/2, -5/2, 83/6, 29/6, 7/2, -1/6, -1/2, 3/2, -1/6, -13/6
-13/2, 5/2, -5/6, -7/2, -11/2, -5/2, -1/2, -5/2, 83/6, 29/6, 7/2, -1/6, -1/2, 3/2, -1/6, -13/6
-3, 0, 2, 0, 0, -7/2, 0, -7/2, 21/2, 1/2, 3, 0, 3/2, 5/2, -1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 23/2, 29/3, 28/3, 17/3, 19/6, 5/3, 4/3, 85/2, 77/6, 10, 20/3, 5, 4/3, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 23/3, 19/3, 13/3, 2/3, 2/3, 1, -1/3, -323/6, -67/6, -21/2, -49/6, -47/6, -13/2, -17/6, 1/6
19, 23/3, 19/3, 13/3, 2/3, 2/3, 1, -1/3, -323/6, -67/6, -21/2, -49/6, -47/6, -13/2, -17/6, 1/6
19, 23/3, 19/3, 13/3, 2/3, 2/3, 1, -1/3, -323/6, -67/6, -21/2, -49/6, -47/6, -13/2, -17/6, 1/6
19, 23/3, 19/3, 13/3, 2/3, 2/3, 1, -1/3, -323/6, -67/6, -21/2, -49/6, -47/6, -13/2, -17/6, 1/6
-89/4, -23/4, -23/4, -17/4, -19/4, -5/4, 5/4, -5/4, -11, 1/2, 1, -5/2, -11/2, -5/2, 1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 109/12, 33/4, 89/12, 49/12, 43/12, 29/12, -1/12, 203/4, 203/12, 53/4, 113/12, 23/4, 9/4, 25/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 5/2, 31/6, 11/6, 25/6, 13/6, 5/2, 1/2, 14, 2/3, 0, 11/3, 7, 5, 4/3, 5/3
83/6, 5/2, 31/6, 11/6, 25/6, 13/6, 5/2, 1/2, 14, 2/3, 0, 11/3, 7, 5, 4/3, 5/3
83/6, 5/2, 31/6, 11/6, 25/6, 13/6, 5/2, 1/2, 14, 2/3, 0, 11/3, 7, 5, 4/3, 5/3
83/6, 5/2, 31/6, 11/6, 25/6, 13/6, 5/2, 1/2, 14, 2/3, 0, 11/3, 7, 5, 4/3, 5/3
59/4, 11/4, 17/4, 11/4, 23/4, 13/4, -1/4, 3/4, 55/4, 29/4, 17/4, 7/4, 11/4, 9/4, -1/4, -11/4
197/4, 61/4, 49/4, 47/4, 33/4, 21/4, 7/4, 5/4, -93/4, -25/4, -11/4, -11/4, -17/4, -7/4, 5/4, -1/4
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 127/12, 85/12, 77/12, 77/12, 35/12, 23/12, -1/4, 243/4, 161/12, 47/4, 119/12, 35/4, 79/12, 41/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 15/2, 9/2, 25/6, 5/2, -1/6, -7/6, 1/2, 41/3, 5, 11/3, 6, 17/3, 2, -5/3, -1/3
65/6, 15/2, 9/2, 25/6, 5/2, -1/6, -7/6, 1/2, 41/3, 5, 11/3, 6, 17/3, 2, -5/3, -1/3
65/6, 15/2, 9/2, 25/6, 5/2, -1/6, -7/6, 1/2, 41/3, 5, 11/3, 6, 17/3, 2, -5/3, -1/3
65/6, 15/2, 9/2, 25/6, 5/2, -1/6, -7/6, 1/2, 41/3, 5, 11/3, 6, 17/3, 2, -5/3, -1/3
91/4, 21/4, 35/4, 21/4, 11/4, 1/4, 7/4, -3/4, 7, 1/2, 4, 4, 4, 1/2, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 25/3, 23/3, 23/3, 4, 11/3, 5/2, -1/6, 545/12, 143/12, 37/4, 89/12, 89/12, 71/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 5, 13/3, 2, 14/3, 7/3, 0, 11/3, 6, 14/3, 4/3, 1, 2/3, 2, -1/3, 8/3
22, 5, 13/3, 2, 14/3, 7/3, 0, 11/3, 6, 14/3, 4/3, 1, 2/3, 2, -1/3, 8/3
22, 5, 13/3, 2, 14/3, 7/3, 0, 11/3, 6, 14/3, 4/3, 1, 2/3, 2, -1/3, 8/3
22, 5, 13/3, 2, 14/3, 7/3, 0, 11/3, 6, 14/3, 4/3, 1, 2/3, 2, -1/3, 8/3
5/4, 11/4, 1/4, 9/4, 13/4, 5/4, -9/4, -3/4, -2, 0, 0, 0, -3/2, -1/2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
68, 37/2, 15, 13, 59/6, 19/3, 19/6, 1/2, 407/12, 37/4, 35/4, 23/4, 37/12, 5/4, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 1/6, 5/2, -5/6, 1/6, 7/2, 13/6, 1/2, 11, 0, 1, 3, 1, -5/3, 1, -2/3
25/2, 1/6, 5/2, -5/6, 1/6, 7/2, 13/6, 1/2, 11, 0, 1, 3, 1, -5/3, 1, -2/3
25/2, 1/6, 5/2, -5/6, 1/6, 7/2, 13/6, 1/2, 11, 0, 1, 3, 1, -5/3, 1, -2/3
25/2, 1/6, 5/2, -5/6, 1/6, 7/2, 13/6, 1/2, 11, 0, 1, 3, 1, -5/3, 1, -2/3
-121/4, -39/4, -31/4, -21/4, -21/4, -9/4, 5/4, 5/4, -11/4, -5/4, -11/4, -7/4, -9/4, 5/4, 1/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 51/4, 47/4, 103/12, 77/12, 35/12, 7/4, 7/4, 37, 17/2, 13/2, 31/6, 17/6, 5/2, 13/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/3, 8, 26/3, 17/3, 2, -2/3, 7/3, -1/3, -23/6, -5/6, 17/6, -1/2, 3/2, -13/6, -1/6, -13/6
85/3, 8, 26/3, 17/3, 2, -2/3, 7/3, -1/3, -23/6, -5/6, 17/6, -1/2, 3/2, -13/6, -1/6, -13/6
85/3, 8, 26/3, 17/3, 2, -2/3, 7/3, -1/3, -23/6, -5/6, 17/6, -1/2, 3/2, -13/6, -1/6, -13/6
85/3, 8, 26/3, 17/3, 2, -2/3, 7/3, -1/3, -23/6, -5/6, 17/6, -1/2, 3/2, -13/6, -1/6, -13/6
21/4, 17/4, 11/4, 21/4, 7/4, -7/4, -1/4, -1/4, 115/4, 21/4, 35/4, 37/4, 27/4, 15/4, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/12, 89/12, 25/4, 61/12, 37/12, 1/12, 1/12, 1/12, 50, 67/6, 26/3, 47/6, 41/6, 17/3, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -3/2, 5/6, 19/6, 13/6, 17/6, -5/6, -11/6, 215/6, 25/6, 29/6, 41/6, 35/6, 7/2, 11/6, -3/2
5/2, -3/2, 5/6, 19/6, 13/6, 17/6, -5/6, -11/6, 215/6, 25/6, 29/6, 41/6, 35/6, 7/2, 11/6, -3/2
5/2, -3/2, 5/6, 19/6, 13/6, 17/6, -5/6, -11/6, 215/6, 25/6, 29/6, 41/6, 35/6, 7/2, 11/6, -3/2
5/2, -3/2, 5/6, 19/6, 13/6, 17/6, -5/6, -11/6, 215/6, 25/6, 29/6, 41/6, 35/6, 7/2, 11/6, -3/2
27/2, 7/2, 13/2, 9/2, 4, 3, 0, 3, 45/2, 2, 11/2, 3, 5, 9/2, 1, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/6, 22/3, 35/6, 7/2, 17/6, 8/3, 1/6, -1/6, 80/3, 17/3, 11/2, 7/2, 10/3, 8/3, 5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 3, 6, 20/3, 4, 2/3, -2/3, 4/3, 12, 5/3, 4, 4, 1/3, 3, 1, -2
15, 3, 6, 20/3, 4, 2/3, -2/3, 4/3, 12, 5/3, 4, 4, 1/3, 3, 1, -2
15, 3, 6, 20/3, 4, 2/3, -2/3, 4/3, 12, 5/3, 4, 4, 1/3, 3, 1, -2
15, 3, 6, 20/3, 4, 2/3, -2/3, 4/3, 12, 5/3, 4, 4, 1/3, 3, 1, -2
-23, -1, -5/2, -11/2, -11/2, -2, -2, -1/2, -23/2, -5/2, -3/2, -9/2, -9/2, -3/2, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 133/12, 41/4, 115/12, 27/4, 17/4, 23/12, -5/12, 42, 12, 55/6, 7, 20/3, 3, 13/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -5, -5/3, 5/3, -1, 1, 4/3, 7/3, 28, 22/3, 22/3, 7, 13/3, 1, -2/3, 5/3
0, -5, -5/3, 5/3, -1, 1, 4/3, 7/3, 28, 22/3, 22/3, 7, 13/3, 1, -2/3, 5/3
0, -5, -5/3, 5/3, -1, 1, 4/3, 7/3, 28, 22/3, 22/3, 7, 13/3, 1, -2/3, 5/3
0, -5, -5/3, 5/3, -1, 1, 4/3, 7/3, 28, 22/3, 22/3, 7, 13/3, 1, -2/3, 5/3
3, -5, -7/2, 0, 7/2, 3/2, 1/2, -3, -2, 1/2, -3/2, 1, -1, -1, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 31/3, 19/2, 23/3, 5, 11/3, 4/3, -1/2, 217/6, 21/2, 55/6, 16/3, 31/6, 14/3, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/6, -17/6, -3/2, -19/6, -13/2, -19/6, 1/6, -13/6, -101/3, -11, -29/3, -22/3, -17/3, -8/3, -1, 5/3
-97/6, -17/6, -3/2, -19/6, -13/2, -19/6, 1/6, -13/6, -101/3, -11, -29/3, -22/3, -17/3, -8/3, -1, 5/3
-97/6, -17/6, -3/2, -19/6, -13/2, -19/6, 1/6, -13/6, -101/3, -11, -29/3, -22/3, -17/3, -8/3, -1, 5/3
-97/6, -17/6, -3/2, -19/6, -13/2, -19/6, 1/6, -13/6, -101/3, -11, -29/3, -22/3, -17/3, -8/3, -1, 5/3
-13/4, -7/4, -11/4, -11/4, -1/4, -3/4, -7/4, -7/4, 23/4, -7/4, -1/4, 9/4, 15/4, 11/4, 5/4, 1/4
61/4, 27/4, 19/4, 11/4, 13/4, -1/4, 7/4, -5/4, -5/4, -15/4, -5/4, -1/4, 3/4, -3/4, 3/4, 11/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 31/4, 27/4, 65/12, 55/12, 11/4, 17/12, 1/12, 547/12, 137/12, 33/4, 85/12, 23/4, 9/4, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 15/2, 23/6, 11/2, 11/6, -1/2, 1/2, -1/2, 40/3, 7/3, 13/3, 7/3, 2/3, 1, 1/3, -3
71/6, 15/2, 23/6, 11/2, 11/6, -1/2, 1/2, -1/2, 40/3, 7/3, 13/3, 7/3, 2/3, 1, 1/3, -3
71/6, 15/2, 23/6, 11/2, 11/6, -1/2, 1/2, -1/2, 40/3, 7/3, 13/3, 7/3, 2/3, 1, 1/3, -3
71/6, 15/2, 23/6, 11/2, 11/6, -1/2, 1/2, -1/2, 40/3, 7/3, 13/3, 7/3, 2/3, 1, 1/3, -3
-23/4, 3/4, -3/4, -3/4, 5/4, -5/4, -3/4, -7/4, -15/4, -7/4, -1/4, -9/4, -7/4, -1/4, -5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 155/12, 119/12, 107/12, 97/12, 55/12, 13/12, 11/12, 148/3, 37/3, 31/3, 28/3, 41/6, 3, 2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-247/6, -49/6, -55/6, -67/6, -15/2, -35/6, -5/2, -7/6, -49/3, -13/3, -4/3, -10/3, -10/3, -4, -1, -7/3
-247/6, -49/6, -55/6, -67/6, -15/2, -35/6, -5/2, -7/6, -49/3, -13/3, -4/3, -10/3, -10/3, -4, -1, -7/3
-247/6, -49/6, -55/6, -67/6, -15/2, -35/6, -5/2, -7/6, -49/3, -13/3, -4/3, -10/3, -10/3, -4, -1, -7/3
-247/6, -49/6, -55/6, -67/6, -15/2, -35/6, -5/2, -7/6, -49/3, -13/3, -4/3, -10/3, -10/3, -4, -1, -7/3
-125/4, -9/4, -15/4, -27/4, -25/4, -17/4, -5/4, -1/4, 7, 2, -1, 1, -3/2, 3/2, -1/2, -5/2
-35/2, -9/2, -11/2, -13/2, -6, -5/2, 0, -7/2, -39/2, -21/2, -15/2, -11/2, -2, 1/2, 3/2, -2
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/6, 35/3, 28/3, 6, 25/6, 7/2, 7/3, 5/6, 251/6, 59/6, 19/2, 49/6, 19/3, 11/2, 7/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -1, 0, -1/3, -7/3, -5/3, -1, 0, -31/3, -19/3, -4, -2/3, -7/3, -4, -4/3, -1
-25/3, -1, 0, -1/3, -7/3, -5/3, -1, 0, -31/3, -19/3, -4, -2/3, -7/3, -4, -4/3, -1
-25/3, -1, 0, -1/3, -7/3, -5/3, -1, 0, -31/3, -19/3, -4, -2/3, -7/3, -4, -4/3, -1
-25/3, -1, 0, -1/3, -7/3, -5/3, -1, 0, -31/3, -19/3, -4, -2/3, -7/3, -4, -4/3, -1
47/4, 3/4, 7/4, 17/4, 17/4, 11/4, -3/4, -11/4, 2, 0, -2, 1, 5/2, 2, 3/2, -1
33/4, -7/4, 1/4, 3/4, -1/4, 11/4, 7/4, 5/4, 59/2, 21/2, 15/2, 9/2, 7/2, 5/2, 3/2, 1/2
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63/2, 9, 31/6, 4, 19/6, 3, 17/6, -1/3, 437/6, 109/6, 91/6, 71/6, 61/6, 19/3, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 7/6, 5/2, -1/6, -3/2, 5/6, 1/2, 1/6, -118/3, -20/3, -29/3, -25/3, -20/3, -13/3, -7/3, 2/3
1/2, 7/6, 5/2, -1/6, -3/2, 5/6, 1/2, 1/6, -118/3, -20/3, -29/3, -25/3, -20/3, -13/3, -7/3, 2/3
1/2, 7/6, 5/2, -1/6, -3/2, 5/6, 1/2, 1/6, -118/3, -20/3, -29/3, -25/3, -20/3, -13/3, -7/3, 2/3
1/2, 7/6, 5/2, -1/6, -3/2, 5/6, 1/2, 1/6, -118/3, -20/3, -29/3, -25/3, -20/3, -13/3, -7/3, 2/3
3, 3/2, -1, 0, -3, -3, 0, -7/2, -27/4, -13/4, -9/4, -3/4, -9/4, -1/4, -3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 59/6, 23/3, 25/6, 19/6, 5/2, 5/2, -1/2, 563/12, 169/12, 45/4, 31/4, 59/12, 41/12, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
48, 11, 31/3, 9, 20/3, 13/3, 1, 1/3, -85/3, -14/3, -19/3, -14/3, -10/3, -1/3, -10/3, -1/3
48, 11, 31/3, 9, 20/3, 13/3, 1, 1/3, -85/3, -14/3, -19/3, -14/3, -10/3, -1/3, -10/3, -1/3
48, 11, 31/3, 9, 20/3, 13/3, 1, 1/3, -85/3, -14/3, -19/3, -14/3, -10/3, -1/3, -10/3, -1/3
48, 11, 31/3, 9, 20/3, 13/3, 1, 1/3, -85/3, -14/3, -19/3, -14/3, -10/3, -1/3, -10/3, -1/3
21/4, 17/4, 17/4, 5/4, 1/4, 5/4, -3/4, 9/4, 1/2, 7/2, 3/2, -3/2, 1/2, -3, -1/2, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 125/12, 95/12, 65/12, 17/4, 41/12, 19/12, 3/4, 97/2, 34/3, 29/3, 15/2, 41/6, 23/6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
197/6, 49/6, 49/6, 11/2, 13/6, 7/2, -1/6, -17/6, -13/3, -5/3, -5/3, -2/3, -1, 1/3, -2/3, -1
197/6, 49/6, 49/6, 11/2, 13/6, 7/2, -1/6, -17/6, -13/3, -5/3, -5/3, -2/3, -1, 1/3, -2/3, -1
197/6, 49/6, 49/6, 11/2, 13/6, 7/2, -1/6, -17/6, -13/3, -5/3, -5/3, -2/3, -1, 1/3, -2/3, -1
197/6, 49/6, 49/6, 11/2, 13/6, 7/2, -1/6, -17/6, -13/3, -5/3, -5/3, -2/3, -1, 1/3, -2/3, -1
-17/2, -5/2, 0, 0, -7/2, -2, -5/2, 0, -73/4, -17/4, -7/4, -19/4, -21/4, -7/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
643/12, 51/4, 137/12, 39/4, 27/4, 55/12, 17/12, 5/12, 389/12, 49/4, 109/12, 65/12, 31/12, 29/12, 23/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1/3, 2, 1/3, 4/3, 0, 0, 3, -115/6, -1/6, -7/6, -9/2, -47/6, -11/2, -11/6, -7/6
1, 1/3, 2, 1/3, 4/3, 0, 0, 3, -115/6, -1/6, -7/6, -9/2, -47/6, -11/2, -11/6, -7/6
1, 1/3, 2, 1/3, 4/3, 0, 0, 3, -115/6, -1/6, -7/6, -9/2, -47/6, -11/2, -11/6, -7/6
1, 1/3, 2, 1/3, 4/3, 0, 0, 3, -115/6, -1/6, -7/6, -9/2, -47/6, -11/2, -11/6, -7/6
27/2, 15/2, 5, 7/2, 5/2, 1/2, -2, -3/2, 3, -1/2, -4, -2, 0, 2, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 35/3, 53/6, 16/3, 13/3, 13/3, 7/2, -1/6, 175/3, 27/2, 79/6, 29/3, 35/6, 35/6, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -1, 1, -1/3, -5/3, -13/3, -4/3, -2/3, 10, 14/3, 16/3, 16/3, 8/3, 2/3, 1/3, 7/3
-5, -1, 1, -1/3, -5/3, -13/3, -4/3, -2/3, 10, 14/3, 16/3, 16/3, 8/3, 2/3, 1/3, 7/3
-5, -1, 1, -1/3, -5/3, -13/3, -4/3, -2/3, 10, 14/3, 16/3, 16/3, 8/3, 2/3, 1/3, 7/3
-5, -1, 1, -1/3, -5/3, -13/3, -4/3, -2/3, 10, 14/3, 16/3, 16/3, 8/3, 2/3, 1/3, 7/3
10, -1/2, 1, 2, 7/2, 4, 1, 1, -17, -1/2, -7/2, -5, -5/2, -1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/6, 13, 13, 32/3, 47/6, 4, 2, 4/3, 311/6, 14, 32/3, 17/2, 13/2, 17/6, 5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 29/6, 17/6, 11/2, 13/6, 3/2, 7/6, 1/6, -77/3, -6, -26/3, -23/3, -13/3, -2/3, 4/3, 1
119/6, 29/6, 17/6, 11/2, 13/6, 3/2, 7/6, 1/6, -77/3, -6, -26/3, -23/3, -13/3, -2/3, 4/3, 1
119/6, 29/6, 17/6, 11/2, 13/6, 3/2, 7/6, 1/6, -77/3, -6, -26/3, -23/3, -13/3, -2/3, 4/3, 1
119/6, 29/6, 17/6, 11/2, 13/6, 3/2, 7/6, 1/6, -77/3, -6, -26/3, -23/3, -13/3, -2/3, 4/3, 1
-45/4, -13/4, -15/4, -13/4, -5/4, -11/4, -9/4, -1/4, 15, -1/2, -1/2, 3, 2, 4, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 55/6, 7, 20/3, 35/6, 7/2, 17/6, -1/2, 121/3, 40/3, 21/2, 8, 25/6, 7/6, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -31/6, -5/2, -7/2, -5/6, -7/6, -11/6, -1/6, 101/6, 35/6, 5/2, 23/6, 11/6, 11/6, 13/6, 1/2
-77/6, -31/6, -5/2, -7/2, -5/6, -7/6, -11/6, -1/6, 101/6, 35/6, 5/2, 23/6, 11/6, 11/6, 13/6, 1/2
-77/6, -31/6, -5/2, -7/2, -5/6, -7/6, -11/6, -1/6, 101/6, 35/6, 5/2, 23/6, 11/6, 11/6, 13/6, 1/2
-77/6, -31/6, -5/2, -7/2, -5/6, -7/6, -11/6, -1/6, 101/6, 35/6, 5/2, 23/6, 11/6, 11/6, 13/6, 1/2
175/4, 57/4, 45/4, 31/4, 27/4, 21/4, 7/4, 1/4, 1, 0, 0, 1, -1, -2, -2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/12, 185/12, 145/12, 109/12, 83/12, 53/12, 13/4, 5/12, 389/12, 97/12, 91/12, 71/12, 41/12, 31/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 7/3, 4/3, -7/3, -11/3, -8/3, -5/3, -2/3, 107/6, 37/6, 25/6, 23/6, 23/6, 1/6, 1/2, -7/6
2/3, 7/3, 4/3, -7/3, -11/3, -8/3, -5/3, -2/3, 107/6, 37/6, 25/6, 23/6, 23/6, 1/6, 1/2, -7/6
2/3, 7/3, 4/3, -7/3, -11/3, -8/3, -5/3, -2/3, 107/6, 37/6, 25/6, 23/6, 23/6, 1/6, 1/2, -7/6
2/3, 7/3, 4/3, -7/3, -11/3, -8/3, -5/3, -2/3, 107/6, 37/6, 25/6, 23/6, 23/6, 1/6, 1/2, -7/6
81/4, 25/4, 13/4, 19/4, 11/4, 5/4, -5/4, -5/4, -35/2, -5, -5/2, -3, -9/2, -11/2, -5/2, 1/2
-29/4, -15/4, -19/4, -15/4, -1/4, 9/4, -1/4, 11/4, 13/2, 1/2, -5/2, -1/2, 5/2, 3/2, 1/2, -5/2
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/6, 25/2, 59/6, 15/2, 43/6, 29/6, 7/6, 7/6, 329/6, 79/6, 37/3, 21/2, 7, 25/6, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 19/6, -1/6, -7/2, -13/6, 3/2, 1/6, -3/2, 53/3, 10/3, 4, 1, 4/3, 1/3, 8/3, 1
13/2, 19/6, -1/6, -7/2, -13/6, 3/2, 1/6, -3/2, 53/3, 10/3, 4, 1, 4/3, 1/3, 8/3, 1
13/2, 19/6, -1/6, -7/2, -13/6, 3/2, 1/6, -3/2, 53/3, 10/3, 4, 1, 4/3, 1/3, 8/3, 1
13/2, 19/6, -1/6, -7/2, -13/6, 3/2, 1/6, -3/2, 53/3, 10/3, 4, 1, 4/3, 1/3, 8/3, 1
-49/4, -7/4, -17/4, -13/4, -3/4, 9/4, 1/4, -1/4, -20, -8, -9/2, -1, -3/2, -3, -2, -1
-18, -2, -3, -1, -4, -2, 0, 2, 5/2, 1/2, -3/2, 1/2, 7/2, 1/2, -3/2, 3/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/6, 37/3, 28/3, 6, 7/2, 5/2, 13/6, 0, 49, 13, 21/2, 10, 19/3, 25/6, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, 11/6, -1/6, -7/2, -3/2, 11/6, -3/2, 3/2, -49/6, -19/6, -31/6, -19/6, 1/6, 11/6, -7/6, -11/6
-11/6, 11/6, -1/6, -7/2, -3/2, 11/6, -3/2, 3/2, -49/6, -19/6, -31/6, -19/6, 1/6, 11/6, -7/6, -11/6
-11/6, 11/6, -1/6, -7/2, -3/2, 11/6, -3/2, 3/2, -49/6, -19/6, -31/6, -19/6, 1/6, 11/6, -7/6, -11/6
-11/6, 11/6, -1/6, -7/2, -3/2, 11/6, -3/2, 3/2, -49/6, -19/6, -31/6, -19/6, 1/6, 11/6, -7/6, -11/6
53/4, 13/4, 13/4, 7/4, 11/4, 1/4, 9/4, 1/4, 53/4, 9/4, 3/4, 17/4, 21/4, 13/4, -1/4, -7/4
83/4, 11/4, 7/4, 21/4, 21/4, 11/4, 3/4, -9/4, 29/4, 1/4, -1/4, -7/4, 5/4, -3/4, -1/4, -11/4
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 95/12, 25/4, 55/12, 15/4, 43/12, 19/12, 5/4, 97/2, 27/2, 61/6, 22/3, 17/3, 7/2, 8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -4, -1, -1, -1, -5/3, -4/3, -1/3, 5, -1, -1/3, -4/3, -2, -1, 1, -7/3
-15, -4, -1, -1, -1, -5/3, -4/3, -1/3, 5, -1, -1/3, -4/3, -2, -1, 1, -7/3
-15, -4, -1, -1, -1, -5/3, -4/3, -1/3, 5, -1, -1/3, -4/3, -2, -1, 1, -7/3
-15, -4, -1, -1, -1, -5/3, -4/3, -1/3, 5, -1, -1/3, -4/3, -2, -1, 1, -7/3
-7/2, -1, -1, -1/2, 0, 1, 1, 0, 31, 12, 19/2, 6, 4, 2, 1, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/6, 35/6, 31/6, 29/6, 4, 19/6, 13/6, 5/3, 173/4, 145/12, 101/12, 73/12, 65/12, 41/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 5/2, 29/6, 25/6, 5/2, 23/6, 5/6, 17/6, 103/6, 5/2, 1/6, 3/2, 31/6, 25/6, 11/6, -11/6
83/6, 5/2, 29/6, 25/6, 5/2, 23/6, 5/6, 17/6, 103/6, 5/2, 1/6, 3/2, 31/6, 25/6, 11/6, -11/6
83/6, 5/2, 29/6, 25/6, 5/2, 23/6, 5/6, 17/6, 103/6, 5/2, 1/6, 3/2, 31/6, 25/6, 11/6, -11/6
83/6, 5/2, 29/6, 25/6, 5/2, 23/6, 5/6, 17/6, 103/6, 5/2, 1/6, 3/2, 31/6, 25/6, 11/6, -11/6
-81/2, -8, -13/2, -8, -9/2, -4, -1, 5/2, -17/4, 5/4, 1/4, -7/4, 1/4, -3/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 131/12, 29/4, 83/12, 37/12, 31/12, 9/4, -11/12, 211/6, 73/6, 55/6, 35/6, 8/3, 13/6, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -5/2, -9/2, -7/2, -19/6, 1/2, -13/6, 1/2, 13/6, 7/6, 7/6, 5/6, 5/6, 1/6, 5/6, 3/2
-33/2, -5/2, -9/2, -7/2, -19/6, 1/2, -13/6, 1/2, 13/6, 7/6, 7/6, 5/6, 5/6, 1/6, 5/6, 3/2
-33/2, -5/2, -9/2, -7/2, -19/6, 1/2, -13/6, 1/2, 13/6, 7/6, 7/6, 5/6, 5/6, 1/6, 5/6, 3/2
-33/2, -5/2, -9/2, -7/2, -19/6, 1/2, -13/6, 1/2, 13/6, 7/6, 7/6, 5/6, 5/6, 1/6, 5/6, 3/2
-1/4, -17/4, -3/4, -7/4, 7/4, -1/4, -9/4, -1/4, 6, 4, 1, 0, -3, 0, -2, 0
-19/2, -9/2, -3/2, 1/2, 1/2, -1/2, 3/2, 3/2, 9, 3, 1, 0, -3, 0, 2, 0
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 19/2, 53/6, 53/6, 25/3, 14/3, 11/6, 1, 185/4, 43/4, 37/4, 25/4, 25/4, 41/12, 29/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 21/2, 17/2, 35/6, 5/2, 19/6, -1/2, 3/2, 68/3, 17/3, 25/3, 19/3, 16/3, 5/3, 0, -4/3
57/2, 21/2, 17/2, 35/6, 5/2, 19/6, -1/2, 3/2, 68/3, 17/3, 25/3, 19/3, 16/3, 5/3, 0, -4/3
57/2, 21/2, 17/2, 35/6, 5/2, 19/6, -1/2, 3/2, 68/3, 17/3, 25/3, 19/3, 16/3, 5/3, 0, -4/3
57/2, 21/2, 17/2, 35/6, 5/2, 19/6, -1/2, 3/2, 68/3, 17/3, 25/3, 19/3, 16/3, 5/3, 0, -4/3
69/4, 19/4, 9/4, 7/4, 7/4, 5/4, 13/4, -1/4, 33/4, 19/4, 5/4, -7/4, -7/4, -13/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
62, 46/3, 83/6, 67/6, 22/3, 9/2, 19/6, -1/3, 89/3, 19/3, 35/6, 35/6, 17/6, 13/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/6, -9/2, -11/6, -11/2, -19/6, 1/2, -5/2, 1/6, 73/6, 29/6, 13/6, -5/6, 1/6, -1/6, 13/6, -7/6
-131/6, -9/2, -11/6, -11/2, -19/6, 1/2, -5/2, 1/6, 73/6, 29/6, 13/6, -5/6, 1/6, -1/6, 13/6, -7/6
-131/6, -9/2, -11/6, -11/2, -19/6, 1/2, -5/2, 1/6, 73/6, 29/6, 13/6, -5/6, 1/6, -1/6, 13/6, -7/6
-131/6, -9/2, -11/6, -11/2, -19/6, 1/2, -5/2, 1/6, 73/6, 29/6, 13/6, -5/6, 1/6, -1/6, 13/6, -7/6
49/2, 11/2, 15/2, 4, 4, 9/2, 2, 0, 23, 6, 5, 4, 4, 1, 0, 0
-27, -4, -2, -4, -6, -4, -2, 1, -21/2, -3/2, -7/2, -3/2, -5/2, -5/2, -1/2, 5/2
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 77/6, 29/3, 26/3, 22/3, 14/3, 11/6, 2/3, 269/6, 11, 21/2, 41/6, 13/3, 3, 17/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22/3, 1/3, 4, 8/3, 8/3, 2/3, 4/3, 5/3, -31/3, -14/3, -8/3, -7/3, -7/3, -1/3, -1/3, -1/3
22/3, 1/3, 4, 8/3, 8/3, 2/3, 4/3, 5/3, -31/3, -14/3, -8/3, -7/3, -7/3, -1/3, -1/3, -1/3
22/3, 1/3, 4, 8/3, 8/3, 2/3, 4/3, 5/3, -31/3, -14/3, -8/3, -7/3, -7/3, -1/3, -1/3, -1/3
22/3, 1/3, 4, 8/3, 8/3, 2/3, 4/3, 5/3, -31/3, -14/3, -8/3, -7/3, -7/3, -1/3, -1/3, -1/3
-32, -21/2, -7, -21/2, -7, -7/2, -1, -3/2, 123/4, 29/4, 23/4, 23/4, 17/4, 7/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 57/4, 133/12, 107/12, 79/12, 13/4, 35/12, -1/4, 229/4, 149/12, 49/4, 113/12, 89/12, 59/12, 43/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 25/6, 13/6, -1/6, 5/2, 13/6, -1/2, -11/6, -16, -13/3, -3, 1/3, -8/3, -7/3, 1/3, -1/3
41/6, 25/6, 13/6, -1/6, 5/2, 13/6, -1/2, -11/6, -16, -13/3, -3, 1/3, -8/3, -7/3, 1/3, -1/3
41/6, 25/6, 13/6, -1/6, 5/2, 13/6, -1/2, -11/6, -16, -13/3, -3, 1/3, -8/3, -7/3, 1/3, -1/3
41/6, 25/6, 13/6, -1/6, 5/2, 13/6, -1/2, -11/6, -16, -13/3, -3, 1/3, -8/3, -7/3, 1/3, -1/3
-39, -15/2, -21/2, -7, -4, -5/2, 1/2, 1, -37/2, -4, -9/2, -3, -3, 1/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/4, 27/4, 71/12, 15/4, 35/12, 35/12, 23/12, -17/12, 221/4, 49/4, 133/12, 133/12, 89/12, 67/12, 29/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/3, 31/3, 28/3, 8, 7, 5, 4/3, -2/3, 34/3, 23/3, 4, 11/3, 2, 2/3, 0, 2
133/3, 31/3, 28/3, 8, 7, 5, 4/3, -2/3, 34/3, 23/3, 4, 11/3, 2, 2/3, 0, 2
133/3, 31/3, 28/3, 8, 7, 5, 4/3, -2/3, 34/3, 23/3, 4, 11/3, 2, 2/3, 0, 2
133/3, 31/3, 28/3, 8, 7, 5, 4/3, -2/3, 34/3, 23/3, 4, 11/3, 2, 2/3, 0, 2
-23/2, -1, -2, -3/2, -3, -3/2, 0, -7/2, -9, -5/2, 1, 1/2, 1/2, -1, -3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/12, 97/12, 79/12, 67/12, 47/12, 37/12, 19/12, -5/12, 661/12, 57/4, 145/12, 131/12, 97/12, 77/12, 35/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -13/6, -7/6, 5/6, 1/2, 5/6, -7/6, -13/6, -47/2, -13/2, -9/2, -3/2, -7/2, -1/2, 1/2, 3/2
-15/2, -13/6, -7/6, 5/6, 1/2, 5/6, -7/6, -13/6, -47/2, -13/2, -9/2, -3/2, -7/2, -1/2, 1/2, 3/2
-15/2, -13/6, -7/6, 5/6, 1/2, 5/6, -7/6, -13/6, -47/2, -13/2, -9/2, -3/2, -7/2, -1/2, 1/2, 3/2
-15/2, -13/6, -7/6, 5/6, 1/2, 5/6, -7/6, -13/6, -47/2, -13/2, -9/2, -3/2, -7/2, -1/2, 1/2, 3/2
-6, -1/2, -1, -4, -5/2, -9/2, -1, -5/2, -19/4, 13/4, 9/4, -5/4, -3/4, -11/4, -5/4, -3/4
26, 15/2, 7, 8, 9/2, 3/2, 0, 3/2, 5/4, 13/4, 5/4, -9/4, 1/4, 1/4, 3/4, -11/4
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
66, 101/6, 31/2, 38/3, 53/6, 31/6, 5/3, -2/3, 39, 11, 9, 16/3, 7/2, 5/3, 3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/3, 25/3, 23/3, 16/3, 8/3, 4/3, 10/3, 1/3, 12, 2, 3, 4/3, -4/3, -4/3, 4/3, -1
85/3, 25/3, 23/3, 16/3, 8/3, 4/3, 10/3, 1/3, 12, 2, 3, 4/3, -4/3, -4/3, 4/3, -1
85/3, 25/3, 23/3, 16/3, 8/3, 4/3, 10/3, 1/3, 12, 2, 3, 4/3, -4/3, -4/3, 4/3, -1
85/3, 25/3, 23/3, 16/3, 8/3, 4/3, 10/3, 1/3, 12, 2, 3, 4/3, -4/3, -4/3, 4/3, -1
5/4, 19/4, 5/4, 3/4, 3/4, 5/4, -3/4, 3/4, -9, -2, -2, -1, 3/2, -2, 1/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 157/12, 113/12, 85/12, 73/12, 41/12, 7/4, 13/12, 319/6, 29/2, 67/6, 53/6, 22/3, 25/6, 7/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -5/2, -5/2, 1/6, 1/6, -19/6, -3/2, -7/6, 58/3, 16/3, 19/3, 8/3, -1/3, 7/3, 0, 11/3
-41/6, -5/2, -5/2, 1/6, 1/6, -19/6, -3/2, -7/6, 58/3, 16/3, 19/3, 8/3, -1/3, 7/3, 0, 11/3
-41/6, -5/2, -5/2, 1/6, 1/6, -19/6, -3/2, -7/6, 58/3, 16/3, 19/3, 8/3, -1/3, 7/3, 0, 11/3
-41/6, -5/2, -5/2, 1/6, 1/6, -19/6, -3/2, -7/6, 58/3, 16/3, 19/3, 8/3, -1/3, 7/3, 0, 11/3
-17, -9/2, -5/2, -5, -4, -9/2, -3, 1/2, 127/4, 17/4, 27/4, 37/4, 27/4, 15/4, 5/4, -3/4
45/4, 25/4, 11/4, -3/4, 1/4, 9/4, 9/4, -5/4, -6, -2, -1, 1, -1/2, 2, -1/2, 0
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 139/12, 35/4, 101/12, 61/12, 49/12, 25/12, -5/4, 219/4, 173/12, 139/12, 109/12, 33/4, 29/4, 41/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -5/2, -9/2, -11/6, -1/6, 5/6, 3/2, -1/2, 95/6, 25/6, 35/6, 29/6, 9/2, 3/2, -11/6, -3/2
-29/6, -5/2, -9/2, -11/6, -1/6, 5/6, 3/2, -1/2, 95/6, 25/6, 35/6, 29/6, 9/2, 3/2, -11/6, -3/2
-29/6, -5/2, -9/2, -11/6, -1/6, 5/6, 3/2, -1/2, 95/6, 25/6, 35/6, 29/6, 9/2, 3/2, -11/6, -3/2
-29/6, -5/2, -9/2, -11/6, -1/6, 5/6, 3/2, -1/2, 95/6, 25/6, 35/6, 29/6, 9/2, 3/2, -11/6, -3/2
83/2, 14, 12, 19/2, 7, 4, 1/2, -3/2, -27/4, -1/4, -11/4, -17/4, -11/4, 1/4, -1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 67/6, 32/3, 19/2, 41/6, 10/3, 7/3, -1/3, 431/12, 107/12, 73/12, 73/12, 59/12, 35/12, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, -10/3, -8/3, 2/3, 11/3, 7/3, 4/3, -1/3, -73/6, -31/6, -17/6, -17/6, -7/6, -7/6, -1/2, -17/6
7/3, -10/3, -8/3, 2/3, 11/3, 7/3, 4/3, -1/3, -73/6, -31/6, -17/6, -17/6, -7/6, -7/6, -1/2, -17/6
7/3, -10/3, -8/3, 2/3, 11/3, 7/3, 4/3, -1/3, -73/6, -31/6, -17/6, -17/6, -7/6, -7/6, -1/2, -17/6
7/3, -10/3, -8/3, 2/3, 11/3, 7/3, 4/3, -1/3, -73/6, -31/6, -17/6, -17/6, -7/6, -7/6, -1/2, -17/6
1/4, -1/4, -13/4, -3/4, -9/4, 5/4, 5/4, -5/4, 31/2, 9/2, 11/2, 9/2, 7/2, 5/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 85/12, 59/12, 19/4, 17/4, 47/12, 23/12, -3/4, 475/12, 127/12, 125/12, 85/12, 71/12, 11/4, 17/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/2, 25/6, 25/6, 11/6, 25/6, 43/6, 7/2, -1/6, -14/3, -14/3, -10/3, -5/3, -1, -11/3, 0, -7/3
61/2, 25/6, 25/6, 11/6, 25/6, 43/6, 7/2, -1/6, -14/3, -14/3, -10/3, -5/3, -1, -11/3, 0, -7/3
61/2, 25/6, 25/6, 11/6, 25/6, 43/6, 7/2, -1/6, -14/3, -14/3, -10/3, -5/3, -1, -11/3, 0, -7/3
61/2, 25/6, 25/6, 11/6, 25/6, 43/6, 7/2, -1/6, -14/3, -14/3, -10/3, -5/3, -1, -11/3, 0, -7/3
31/2, 7, 5, 7/2, 1/2, 4, 5/2, 0, -49/2, -7/2, -11/2, -4, -5, -4, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 65/6, 17/2, 23/3, 20/3, 5, 4/3, -5/6, 185/6, 61/6, 15/2, 23/6, 23/6, 19/6, 2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 13/2, 25/6, 7/6, 1/2, -1/2, 1/2, 7/6, -63/2, -43/6, -29/6, -23/6, -31/6, -11/2, -11/6, 11/6
21/2, 13/2, 25/6, 7/6, 1/2, -1/2, 1/2, 7/6, -63/2, -43/6, -29/6, -23/6, -31/6, -11/2, -11/6, 11/6
21/2, 13/2, 25/6, 7/6, 1/2, -1/2, 1/2, 7/6, -63/2, -43/6, -29/6, -23/6, -31/6, -11/2, -11/6, 11/6
21/2, 13/2, 25/6, 7/6, 1/2, -1/2, 1/2, 7/6, -63/2, -43/6, -29/6, -23/6, -31/6, -11/2, -11/6, 11/6
-16, 0, -3, -1, -1/2, -7/2, -5/2, -1/2, 19/4, -5/4, 3/4, -3/4, 11/4, 5/4, 1/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 34/3, 9, 19/3, 13/3, 23/6, 11/6, -4/3, 323/12, 83/12, 79/12, 73/12, 37/12, 3/4, 1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -2/3, -7/3, 1/3, -5/3, 1/3, -1, 7/3, 101/6, 25/6, 11/2, 11/2, 13/6, 17/6, 3/2, 5/6
-26/3, -2/3, -7/3, 1/3, -5/3, 1/3, -1, 7/3, 101/6, 25/6, 11/2, 11/2, 13/6, 17/6, 3/2, 5/6
-26/3, -2/3, -7/3, 1/3, -5/3, 1/3, -1, 7/3, 101/6, 25/6, 11/2, 11/2, 13/6, 17/6, 3/2, 5/6
-26/3, -2/3, -7/3, 1/3, -5/3, 1/3, -1, 7/3, 101/6, 25/6, 11/2, 11/2, 13/6, 17/6, 3/2, 5/6
-6, -2, 0, -3, -3/2, -3/2, 1, 0, 12, 1, 5/2, 3, 5, 5/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 41/4, 101/12, 23/4, 19/4, 53/12, 23/12, 7/4, 154/3, 83/6, 13, 55/6, 25/3, 29/6, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
116/3, 31/3, 7, 11/3, 13/3, 10/3, 1/3, -3, 55/6, -5/2, 7/6, 17/6, 19/6, 17/6, 11/6, 3/2
116/3, 31/3, 7, 11/3, 13/3, 10/3, 1/3, -3, 55/6, -5/2, 7/6, 17/6, 19/6, 17/6, 11/6, 3/2
116/3, 31/3, 7, 11/3, 13/3, 10/3, 1/3, -3, 55/6, -5/2, 7/6, 17/6, 19/6, 17/6, 11/6, 3/2
116/3, 31/3, 7, 11/3, 13/3, 10/3, 1/3, -3, 55/6, -5/2, 7/6, 17/6, 19/6, 17/6, 11/6, 3/2
-5, -1, -7/2, 0, -5/2, -2, 1/2, 5/2, -159/4, -41/4, -43/4, -31/4, -27/4, -13/4, -5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 167/12, 143/12, 101/12, 21/4, 47/12, 7/12, -1/12, 289/12, 71/12, 61/12, 55/12, 7/4, 13/12, 13/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 13/2, 41/6, 35/6, 19/6, 11/6, 1/6, 17/6, 112/3, 26/3, 28/3, 7, 11/3, 10/3, 10/3, 0
43/2, 13/2, 41/6, 35/6, 19/6, 11/6, 1/6, 17/6, 112/3, 26/3, 28/3, 7, 11/3, 10/3, 10/3, 0
43/2, 13/2, 41/6, 35/6, 19/6, 11/6, 1/6, 17/6, 112/3, 26/3, 28/3, 7, 11/3, 10/3, 10/3, 0
43/2, 13/2, 41/6, 35/6, 19/6, 11/6, 1/6, 17/6, 112/3, 26/3, 28/3, 7, 11/3, 10/3, 10/3, 0
-7, -4, -2, -4, -2, -3, -1/2, -5/2, 67/2, 17/2, 11/2, 13/2, 4, 11/2, 5/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 119/12, 31/4, 27/4, 77/12, 73/12, 9/4, 1/12, 39, 17/2, 25/3, 17/3, 14/3, 17/6, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37, 20/3, 29/3, 19/3, 3, 7/3, 7/3, -2/3, 19/2, 3/2, 13/6, 17/6, 11/6, 25/6, 5/6, 7/6
37, 20/3, 29/3, 19/3, 3, 7/3, 7/3, -2/3, 19/2, 3/2, 13/6, 17/6, 11/6, 25/6, 5/6, 7/6
37, 20/3, 29/3, 19/3, 3, 7/3, 7/3, -2/3, 19/2, 3/2, 13/6, 17/6, 11/6, 25/6, 5/6, 7/6
37, 20/3, 29/3, 19/3, 3, 7/3, 7/3, -2/3, 19/2, 3/2, 13/6, 17/6, 11/6, 25/6, 5/6, 7/6
81/4, 31/4, 17/4, 19/4, 19/4, 13/4, 3/4, 1/4, 79/4, 9/4, 19/4, 13/4, 13/4, -1/4, 1/4, 3/4
-49/4, -15/4, -7/4, -21/4, -13/4, -5/4, -1/4, -13/4, 75/2, 11, 17/2, 11/2, 9/2, 4, 1/2, -1/2
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 10, 49/6, 41/6, 17/3, 19/6, 1, 1, 99/2, 85/6, 35/3, 55/6, 17/3, 11/6, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-205/6, -59/6, -55/6, -41/6, -25/6, -17/6, 1/2, -3/2, -21/2, -7/6, -19/6, -19/6, -1/6, 7/6, -5/6, -3/2
-205/6, -59/6, -55/6, -41/6, -25/6, -17/6, 1/2, -3/2, -21/2, -7/6, -19/6, -19/6, -1/6, 7/6, -5/6, -3/2
-205/6, -59/6, -55/6, -41/6, -25/6, -17/6, 1/2, -3/2, -21/2, -7/6, -19/6, -19/6, -1/6, 7/6, -5/6, -3/2
-205/6, -59/6, -55/6, -41/6, -25/6, -17/6, 1/2, -3/2, -21/2, -7/6, -19/6, -19/6, -1/6, 7/6, -5/6, -3/2
67/4, 29/4, 15/4, 11/4, 5/4, -1/4, 1/4, -7/4, -11, -6, -9/2, -2, -5/2, -1, 1, 2
28, 9, 10, 15/2, 9/2, 3/2, 0, 3/2, -55/2, -13/2, -15/2, -11/2, -7/2, -5/2, -1/2, -5/2
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
98/3, 55/6, 9, 19/3, 23/6, 8/3, 0, 0, 353/12, 85/12, 77/12, 61/12, 41/12, 7/4, 5/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, 5/6, -1/2, 7/6, -11/6, -5/6, 5/2, 7/6, 1/2, 3/2, 3/2, -1/2, -3/2, -7/2, -1/2, -3/2
-43/6, 5/6, -1/2, 7/6, -11/6, -5/6, 5/2, 7/6, 1/2, 3/2, 3/2, -1/2, -3/2, -7/2, -1/2, -3/2
-43/6, 5/6, -1/2, 7/6, -11/6, -5/6, 5/2, 7/6, 1/2, 3/2, 3/2, -1/2, -3/2, -7/2, -1/2, -3/2
-43/6, 5/6, -1/2, 7/6, -11/6, -5/6, 5/2, 7/6, 1/2, 3/2, 3/2, -1/2, -3/2, -7/2, -1/2, -3/2
11/4, 5/4, 9/4, -3/4, -13/4, -5/4, -1/4, -11/4, -37/4, 7/4, 7/4, -5/4, -5/4, -7/4, -5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 53/4, 131/12, 89/12, 83/12, 19/4, 13/4, 7/12, 201/4, 57/4, 127/12, 97/12, 53/12, 43/12, 35/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, 5/3, -2, -4/3, -13/3, -8/3, -7/3, 1/3, 21/2, 15/2, 25/6, 13/6, 11/6, -5/6, -1/6, -7/6
-18, 5/3, -2, -4/3, -13/3, -8/3, -7/3, 1/3, 21/2, 15/2, 25/6, 13/6, 11/6, -5/6, -1/6, -7/6
-18, 5/3, -2, -4/3, -13/3, -8/3, -7/3, 1/3, 21/2, 15/2, 25/6, 13/6, 11/6, -5/6, -1/6, -7/6
-18, 5/3, -2, -4/3, -13/3, -8/3, -7/3, 1/3, 21/2, 15/2, 25/6, 13/6, 11/6, -5/6, -1/6, -7/6
9, -3, 1/2, 3, 3/2, 5/2, 1, 5/2, 11, 6, 3, 4, 1, 0, -2, 1
119/4, 25/4, 17/4, 29/4, 15/4, 9/4, -3/4, 1/4, -159/4, -27/4, -21/4, -35/4, -27/4, -13/4, -5/4, 7/4
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 133/12, 29/4, 59/12, 35/12, 23/12, 13/12, 1/12, 563/12, 47/4, 115/12, 33/4, 31/4, 65/12, 7/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, 7/6, 1/6, 3/2, -1/6, -1/6, 17/6, -1/2, -34/3, -25/3, -5, -2, 2/3, -1, -1, -2
-1/6, 7/6, 1/6, 3/2, -1/6, -1/6, 17/6, -1/2, -34/3, -25/3, -5, -2, 2/3, -1, -1, -2
-1/6, 7/6, 1/6, 3/2, -1/6, -1/6, 17/6, -1/2, -34/3, -25/3, -5, -2, 2/3, -1, -1, -2
-1/6, 7/6, 1/6, 3/2, -1/6, -1/6, 17/6, -1/2, -34/3, -25/3, -5, -2, 2/3, -1, -1, -2
-43/2, -4, -4, -3, -9/2, -5/2, -3/2, -2, 37/4, 17/4, 9/4, 7/4, -7/4, 7/4, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 41/6, 37/6, 13/3, 4, 17/6, 4/3, 1/6, 533/12, 127/12, 101/12, 101/12, 71/12, 9/4, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
52/3, 4, 23/3, 13/3, 7/3, -1/3, -7/3, -1/3, -13/6, -17/6, -1/6, -7/6, -1/6, -11/6, 1/6, 5/6
52/3, 4, 23/3, 13/3, 7/3, -1/3, -7/3, -1/3, -13/6, -17/6, -1/6, -7/6, -1/6, -11/6, 1/6, 5/6
52/3, 4, 23/3, 13/3, 7/3, -1/3, -7/3, -1/3, -13/6, -17/6, -1/6, -7/6, -1/6, -11/6, 1/6, 5/6
52/3, 4, 23/3, 13/3, 7/3, -1/3, -7/3, -1/3, -13/6, -17/6, -1/6, -7/6, -1/6, -11/6, 1/6, 5/6
65/4, 15/4, 9/4, 1/4, 3/4, 1/4, 5/4, -7/4, -35/4, -1/4, -7/4, 1/4, -9/4, -19/4, -11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 151/12, 115/12, 79/12, 65/12, 59/12, 35/12, -3/4, 595/12, 55/4, 43/4, 37/4, 25/4, 29/12, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 11/2, 5/2, 7/6, -1/2, -1/2, 1/2, 11/6, 94/3, 6, 5, 8, 6, 14/3, 7/3, 2/3
23/2, 11/2, 5/2, 7/6, -1/2, -1/2, 1/2, 11/6, 94/3, 6, 5, 8, 6, 14/3, 7/3, 2/3
23/2, 11/2, 5/2, 7/6, -1/2, -1/2, 1/2, 11/6, 94/3, 6, 5, 8, 6, 14/3, 7/3, 2/3
23/2, 11/2, 5/2, 7/6, -1/2, -1/2, 1/2, 11/6, 94/3, 6, 5, 8, 6, 14/3, 7/3, 2/3
-9/4, -7/4, -9/4, 1/4, 5/4, -7/4, 5/4, 1/4, -7/4, 7/4, 11/4, 5/4, -3/4, 7/4, -7/4, 3/4
-99/4, -25/4, -15/4, -19/4, -17/4, -3/4, 11/4, 3/4, 13/2, -3/2, 1/2, 3/2, -1/2, 1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 49/6, 43/6, 19/3, 10/3, 19/6, 8/3, 1/6, 293/6, 40/3, 61/6, 53/6, 8, 25/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/6, -19/2, -37/6, -23/6, -5/6, 3/2, -7/6, -7/6, -15/2, -7/6, -3/2, -7/6, 7/6, 1/2, -1/2, -1/2
-137/6, -19/2, -37/6, -23/6, -5/6, 3/2, -7/6, -7/6, -15/2, -7/6, -3/2, -7/6, 7/6, 1/2, -1/2, -1/2
-137/6, -19/2, -37/6, -23/6, -5/6, 3/2, -7/6, -7/6, -15/2, -7/6, -3/2, -7/6, 7/6, 1/2, -1/2, -1/2
-137/6, -19/2, -37/6, -23/6, -5/6, 3/2, -7/6, -7/6, -15/2, -7/6, -3/2, -7/6, 7/6, 1/2, -1/2, -1/2
-87/4, -21/4, -9/4, -5/4, -13/4, -9/4, -9/4, 5/4, -43/4, 1/4, -1/4, -13/4, -7/4, -1/4, -5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 113/12, 101/12, 77/12, 35/12, 25/12, 7/4, 1/12, 653/12, 167/12, 121/12, 109/12, 35/4, 21/4, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/6, 3/2, 31/6, 29/6, 13/6, 19/6, 5/6, -5/6, 13/3, 1/3, 1/3, -5/3, 1, 1, 1, 1/3
115/6, 3/2, 31/6, 29/6, 13/6, 19/6, 5/6, -5/6, 13/3, 1/3, 1/3, -5/3, 1, 1, 1, 1/3
115/6, 3/2, 31/6, 29/6, 13/6, 19/6, 5/6, -5/6, 13/3, 1/3, 1/3, -5/3, 1, 1, 1, 1/3
115/6, 3/2, 31/6, 29/6, 13/6, 19/6, 5/6, -5/6, 13/3, 1/3, 1/3, -5/3, 1, 1, 1, 1/3
17/4, 11/4, 19/4, 7/4, 1/4, -1/4, -1/4, -1/4, -29/4, 1/4, 1/4, 1/4, 1/4, -5/4, -7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 55/4, 49/4, 125/12, 91/12, 19/4, 17/12, 17/12, 311/6, 85/6, 65/6, 23/3, 41/6, 13/2, 10/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 49/6, 37/6, 7/2, 11/6, 25/6, 13/6, -5/6, 107/6, 25/6, 9/2, 7/2, 41/6, 7/2, 3/2, 3/2
55/2, 49/6, 37/6, 7/2, 11/6, 25/6, 13/6, -5/6, 107/6, 25/6, 9/2, 7/2, 41/6, 7/2, 3/2, 3/2
55/2, 49/6, 37/6, 7/2, 11/6, 25/6, 13/6, -5/6, 107/6, 25/6, 9/2, 7/2, 41/6, 7/2, 3/2, 3/2
55/2, 49/6, 37/6, 7/2, 11/6, 25/6, 13/6, -5/6, 107/6, 25/6, 9/2, 7/2, 41/6, 7/2, 3/2, 3/2
27/2, 9/2, 5/2, 7/2, 3/2, -3/2, -1/2, 1/2, -16, -2, -3, -4, -3, 0, -1, -1
-11, -5/2, -2, -4, -1/2, -3/2, 0, -5/2, 55/4, 9/4, 7/4, 15/4, 27/4, 13/4, 1/4, -3/4
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/12, 161/12, 115/12, 77/12, 15/4, 41/12, 31/12, 7/12, 165/4, 125/12, 119/12, 25/4, 17/4, 23/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 43/6, 11/2, 11/2, 17/6, 3/2, 7/2, 1/6, 37/6, 5/6, 5/2, 7/6, 19/6, 3/2, 11/6, -7/6
41/2, 43/6, 11/2, 11/2, 17/6, 3/2, 7/2, 1/6, 37/6, 5/6, 5/2, 7/6, 19/6, 3/2, 11/6, -7/6
41/2, 43/6, 11/2, 11/2, 17/6, 3/2, 7/2, 1/6, 37/6, 5/6, 5/2, 7/6, 19/6, 3/2, 11/6, -7/6
41/2, 43/6, 11/2, 11/2, 17/6, 3/2, 7/2, 1/6, 37/6, 5/6, 5/2, 7/6, 19/6, 3/2, 11/6, -7/6
-27/2, -4, -5, -6, -3, -5/2, -3/2, -3/2, 65/2, 15/2, 15/2, 15/2, 9/2, 9/2, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 14, 32/3, 19/2, 23/3, 4, 5/2, -5/6, 191/3, 89/6, 89/6, 25/2, 26/3, 41/6, 19/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -7/3, -7/3, -2/3, 1/3, -1/3, -1/3, -1/3, -43/3, -5/3, -5/3, -13/3, -17/3, -8/3, -10/3, 1/3
-4, -7/3, -7/3, -2/3, 1/3, -1/3, -1/3, -1/3, -43/3, -5/3, -5/3, -13/3, -17/3, -8/3, -10/3, 1/3
-4, -7/3, -7/3, -2/3, 1/3, -1/3, -1/3, -1/3, -43/3, -5/3, -5/3, -13/3, -17/3, -8/3, -10/3, 1/3
-4, -7/3, -7/3, -2/3, 1/3, -1/3, -1/3, -1/3, -43/3, -5/3, -5/3, -13/3, -17/3, -8/3, -10/3, 1/3
-89/4, -35/4, -23/4, -33/4, -19/4, -5/4, 5/4, -1/4, -35/4, -19/4, -19/4, -11/4, -9/4, 1/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 29/2, 13, 55/6, 23/3, 9/2, 1, -2/3, 229/6, 34/3, 28/3, 19/3, 14/3, 8/3, 13/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, -7/3, -4/3, 2, 4/3, 10/3, 1/3, 1/3, -115/6, -31/6, -25/6, -9/2, -5/6, -1/2, -1/2, 5/6
-11/3, -7/3, -4/3, 2, 4/3, 10/3, 1/3, 1/3, -115/6, -31/6, -25/6, -9/2, -5/6, -1/2, -1/2, 5/6
-11/3, -7/3, -4/3, 2, 4/3, 10/3, 1/3, 1/3, -115/6, -31/6, -25/6, -9/2, -5/6, -1/2, -1/2, 5/6
-11/3, -7/3, -4/3, 2, 4/3, 10/3, 1/3, 1/3, -115/6, -31/6, -25/6, -9/2, -5/6, -1/2, -1/2, 5/6
21/4, -1/4, 9/4, -3/4, 7/4, -5/4, -1/4, -7/4, 55/4, 23/4, 23/4, 23/4, 9/4, 5/4, -5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 9, 8, 11/2, 14/3, 7/2, 7/6, 5/6, 617/12, 169/12, 125/12, 37/4, 85/12, 55/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -1/3, 10/3, 2, -1, -5/3, 2/3, -2, 19/3, 8/3, 1/3, 8/3, 2, -4/3, 2/3, 2/3
23/3, -1/3, 10/3, 2, -1, -5/3, 2/3, -2, 19/3, 8/3, 1/3, 8/3, 2, -4/3, 2/3, 2/3
23/3, -1/3, 10/3, 2, -1, -5/3, 2/3, -2, 19/3, 8/3, 1/3, 8/3, 2, -4/3, 2/3, 2/3
23/3, -1/3, 10/3, 2, -1, -5/3, 2/3, -2, 19/3, 8/3, 1/3, 8/3, 2, -4/3, 2/3, 2/3
-23/4, -23/4, -13/4, -3/4, -17/4, -3/4, -1/4, -13/4, -25, -13/2, -3, -13/2, -3, -3, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 15/2, 43/6, 13/2, 7/2, 10/3, 7/6, 0, 109/3, 35/3, 26/3, 11/2, 25/6, 7/3, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/3, -29/3, -20/3, -7, -5, -10/3, -2, 0, 55/2, 11/2, 11/2, 25/6, 9/2, 13/2, 17/6, -1/2
-89/3, -29/3, -20/3, -7, -5, -10/3, -2, 0, 55/2, 11/2, 11/2, 25/6, 9/2, 13/2, 17/6, -1/2
-89/3, -29/3, -20/3, -7, -5, -10/3, -2, 0, 55/2, 11/2, 11/2, 25/6, 9/2, 13/2, 17/6, -1/2
-89/3, -29/3, -20/3, -7, -5, -10/3, -2, 0, 55/2, 11/2, 11/2, 25/6, 9/2, 13/2, 17/6, -1/2
13, -1, 3/2, 7/2, 7/2, 0, 3, -1/2, 23/4, 17/4, 5/4, 3/4, 11/4, 7/4, 3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 15, 77/6, 21/2, 22/3, 31/6, 4/3, 1, 589/12, 157/12, 127/12, 109/12, 97/12, 55/12, 37/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/3, 20/3, 20/3, 7, 14/3, 13/3, 4/3, -5/3, 143/6, 35/6, 11/2, 5/2, 23/6, 11/6, -1/6, -5/2
89/3, 20/3, 20/3, 7, 14/3, 13/3, 4/3, -5/3, 143/6, 35/6, 11/2, 5/2, 23/6, 11/6, -1/6, -5/2
89/3, 20/3, 20/3, 7, 14/3, 13/3, 4/3, -5/3, 143/6, 35/6, 11/2, 5/2, 23/6, 11/6, -1/6, -5/2
89/3, 20/3, 20/3, 7, 14/3, 13/3, 4/3, -5/3, 143/6, 35/6, 11/2, 5/2, 23/6, 11/6, -1/6, -5/2
-57/2, -4, -7/2, -5, -9/2, -4, -5/2, -1, 81/4, 29/4, 17/4, 3/4, 9/4, -1/4, -7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 23/2, 29/3, 28/3, 11/2, 3, 7/3, -4/3, 539/12, 149/12, 133/12, 113/12, 67/12, 35/12, 23/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 3/2, -3/2, 3/2, -1/6, -1/2, -5/6, 1/2, 20/3, -4/3, 4/3, 11/3, 16/3, 8/3, 2/3, 3
7/2, 3/2, -3/2, 3/2, -1/6, -1/2, -5/6, 1/2, 20/3, -4/3, 4/3, 11/3, 16/3, 8/3, 2/3, 3
7/2, 3/2, -3/2, 3/2, -1/6, -1/2, -5/6, 1/2, 20/3, -4/3, 4/3, 11/3, 16/3, 8/3, 2/3, 3
7/2, 3/2, -3/2, 3/2, -1/6, -1/2, -5/6, 1/2, 20/3, -4/3, 4/3, 11/3, 16/3, 8/3, 2/3, 3
-21, -11/2, -5, -6, -11/2, -5, -3/2, -3/2, 10, 6, 3, 0, 2, 2, 1, 2
-53/2, -4, -9/2, -7/2, -4, -7/2, -2, 1, 77/2, 9, 23/2, 8, 6, 5/2, 5/2, -1
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 49/6, 22/3, 22/3, 6, 11/3, 3/2, 4/3, 36, 17/2, 8, 22/3, 16/3, 23/6, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 11/2, 11/6, -1/2, -5/2, -7/2, -1/6, -11/6, -161/6, -5/2, 1/6, -17/6, -35/6, -13/2, -17/6, 1/2
-5/6, 11/2, 11/6, -1/2, -5/2, -7/2, -1/6, -11/6, -161/6, -5/2, 1/6, -17/6, -35/6, -13/2, -17/6, 1/2
-5/6, 11/2, 11/6, -1/2, -5/2, -7/2, -1/6, -11/6, -161/6, -5/2, 1/6, -17/6, -35/6, -13/2, -17/6, 1/2
-5/6, 11/2, 11/6, -1/2, -5/2, -7/2, -1/6, -11/6, -161/6, -5/2, 1/6, -17/6, -35/6, -13/2, -17/6, 1/2
25/2, 15/2, 4, 3/2, -2, -5/2, -1/2, -5/2, 3, 0, -3, 0, 3, -1/2, -2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 49/6, 43/6, 16/3, 13/3, 19/6, 13/6, -4/3, 601/12, 157/12, 125/12, 121/12, 27/4, 65/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22/3, -16/3, -17/3, -8/3, 1/3, 1/3, 2/3, -1, -34/3, -13/3, -5, -7/3, -1, 7/3, 1/3, 2
-22/3, -16/3, -17/3, -8/3, 1/3, 1/3, 2/3, -1, -34/3, -13/3, -5, -7/3, -1, 7/3, 1/3, 2
-22/3, -16/3, -17/3, -8/3, 1/3, 1/3, 2/3, -1, -34/3, -13/3, -5, -7/3, -1, 7/3, 1/3, 2
-22/3, -16/3, -17/3, -8/3, 1/3, 1/3, 2/3, -1, -34/3, -13/3, -5, -7/3, -1, 7/3, 1/3, 2
14, 3/2, 9/2, 4, 1, -3/2, -2, -3/2, -16, -1, -7/2, -5, -7/2, -7/2, -1, -1/2
-47, -21/2, -25/2, -9, -9, -11/2, -3, 1/2, -3, -1, -1/2, -3, -1/2, -1/2, -1, -1/2
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 161/12, 47/4, 109/12, 65/12, 9/4, 19/12, 1/12, 75/2, 47/6, 41/6, 13/2, 5, 5, 5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 5/3, -5/3, -7/3, -3, 2/3, 4/3, -2/3, 43/3, -2/3, 5/3, 2/3, 4, 4, 5/3, -1
-4/3, 5/3, -5/3, -7/3, -3, 2/3, 4/3, -2/3, 43/3, -2/3, 5/3, 2/3, 4, 4, 5/3, -1
-4/3, 5/3, -5/3, -7/3, -3, 2/3, 4/3, -2/3, 43/3, -2/3, 5/3, 2/3, 4, 4, 5/3, -1
-4/3, 5/3, -5/3, -7/3, -3, 2/3, 4/3, -2/3, 43/3, -2/3, 5/3, 2/3, 4, 4, 5/3, -1
71/4, 11/4, 23/4, 15/4, 1/4, -9/4, 5/4, -1/4, -9/2, 3, -1/2, -3/2, -3/2, -9/2, -7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/12, 119/12, 31/4, 83/12, 55/12, 53/12, 25/12, 5/12, 139/4, 47/4, 95/12, 49/12, 49/12, 13/4, 13/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
211/6, 71/6, 21/2, 19/2, 37/6, 17/6, -5/6, 17/6, 34/3, 4/3, 14/3, 13/3, 7/3, 2, 2, 4/3
211/6, 71/6, 21/2, 19/2, 37/6, 17/6, -5/6, 17/6, 34/3, 4/3, 14/3, 13/3, 7/3, 2, 2, 4/3
211/6, 71/6, 21/2, 19/2, 37/6, 17/6, -5/6, 17/6, 34/3, 4/3, 14/3, 13/3, 7/3, 2, 2, 4/3
211/6, 71/6, 21/2, 19/2, 37/6, 17/6, -5/6, 17/6, 34/3, 4/3, 14/3, 13/3, 7/3, 2, 2, 4/3
73/4, 17/4, 13/4, 1/4, 13/4, 9/4, -1/4, -5/4, 3, 1, 5/2, 7/2, 1/2, -5/2, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 39/4, 115/12, 103/12, 27/4, 41/12, 11/4, 3/4, 128/3, 40/3, 19/2, 37/6, 31/6, 14/3, 5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-100/3, -10, -23/3, -13/3, -6, -8/3, 1, 5/3, 1/3, 5/3, 1, -5/3, -5/3, 1/3, 1/3, 7/3
-100/3, -10, -23/3, -13/3, -6, -8/3, 1, 5/3, 1/3, 5/3, 1, -5/3, -5/3, 1/3, 1/3, 7/3
-100/3, -10, -23/3, -13/3, -6, -8/3, 1, 5/3, 1/3, 5/3, 1, -5/3, -5/3, 1/3, 1/3, 7/3
-100/3, -10, -23/3, -13/3, -6, -8/3, 1, 5/3, 1/3, 5/3, 1, -5/3, -5/3, 1/3, 1/3, 7/3
-25/2, -4, -9/2, -3, -3, -5/2, 1/2, 0, -18, -3, -3, -6, -3, -4, -3, 0
3/2, 1/2, 3/2, 5/2, 3/2, -1/2, 1/2, -3/2, -27, -10, -13/2, -7/2, -3/2, -3, 0, -7/2
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 41/3, 32/3, 59/6, 15/2, 11/3, 5/6, 1/2, 197/12, 19/4, 17/4, 31/12, 19/12, 19/12, 3/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/3, -17/3, -11/3, -7/3, -7/3, -10/3, -2, -1, 18, 10, 20/3, 10/3, 14/3, 5/3, -2/3, 5/3
-65/3, -17/3, -11/3, -7/3, -7/3, -10/3, -2, -1, 18, 10, 20/3, 10/3, 14/3, 5/3, -2/3, 5/3
-65/3, -17/3, -11/3, -7/3, -7/3, -10/3, -2, -1, 18, 10, 20/3, 10/3, 14/3, 5/3, -2/3, 5/3
-65/3, -17/3, -11/3, -7/3, -7/3, -10/3, -2, -1, 18, 10, 20/3, 10/3, 14/3, 5/3, -2/3, 5/3
83/4, 23/4, 23/4, 19/4, 7/4, 13/4, 1/4, 7/4, -117/4, -27/4, -15/4, -15/4, -25/4, -17/4, -5/4, 1/4
133/4, 25/4, 37/4, 25/4, 17/4, 15/4, 3/4, 1/4, -13/4, -11/4, -3/4, 1/4, -1/4, 7/4, 3/4, -11/4
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 19/2, 41/6, 16/3, 14/3, 3, 11/6, -4/3, 301/6, 34/3, 28/3, 9, 22/3, 25/6, 2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 43/6, 23/6, 31/6, 17/6, -1/2, -17/6, -1/6, -91/6, -29/6, -17/6, -7/2, 1/6, 5/6, 3/2, -1/6
29/2, 43/6, 23/6, 31/6, 17/6, -1/2, -17/6, -1/6, -91/6, -29/6, -17/6, -7/2, 1/6, 5/6, 3/2, -1/6
29/2, 43/6, 23/6, 31/6, 17/6, -1/2, -17/6, -1/6, -91/6, -29/6, -17/6, -7/2, 1/6, 5/6, 3/2, -1/6
29/2, 43/6, 23/6, 31/6, 17/6, -1/2, -17/6, -1/6, -91/6, -29/6, -17/6, -7/2, 1/6, 5/6, 3/2, -1/6
31, 23/2, 8, 7, 7, 7/2, 3/2, 3/2, 45/4, -7/4, -3/4, -1/4, 13/4, 13/4, 9/4, -5/4
-45/4, -13/4, -17/4, -15/4, -1/4, 3/4, 11/4, 1/4, 77/4, 15/4, 27/4, 13/4, 19/4, 13/4, 11/4, 1/4
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/12, 89/12, 89/12, 23/4, 47/12, 47/12, 19/12, -7/12, 69/2, 8, 22/3, 13/2, 5, 14/3, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/6, 43/6, 25/6, 23/6, 1/6, -3/2, -13/6, -1/2, -39/2, -35/6, -13/6, -11/2, -13/6, 1/6, -1/6, 7/6
109/6, 43/6, 25/6, 23/6, 1/6, -3/2, -13/6, -1/2, -39/2, -35/6, -13/6, -11/2, -13/6, 1/6, -1/6, 7/6
109/6, 43/6, 25/6, 23/6, 1/6, -3/2, -13/6, -1/2, -39/2, -35/6, -13/6, -11/2, -13/6, 1/6, -1/6, 7/6
109/6, 43/6, 25/6, 23/6, 1/6, -3/2, -13/6, -1/2, -39/2, -35/6, -13/6, -11/2, -13/6, 1/6, -1/6, 7/6
-5/2, 5/2, -1, 1, -5/2, -1, 0, -5/2, -3, 2, -3/2, 2, -1, -7/2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 41/4, 89/12, 79/12, 23/4, 23/12, 5/4, 7/12, 257/6, 41/3, 61/6, 47/6, 31/6, 11/3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28, 22/3, 14/3, 10/3, 8/3, 4/3, 8/3, -2/3, 59/6, 1/2, -11/6, -1/6, 19/6, 5/2, 7/2, -1/6
28, 22/3, 14/3, 10/3, 8/3, 4/3, 8/3, -2/3, 59/6, 1/2, -11/6, -1/6, 19/6, 5/2, 7/2, -1/6
28, 22/3, 14/3, 10/3, 8/3, 4/3, 8/3, -2/3, 59/6, 1/2, -11/6, -1/6, 19/6, 5/2, 7/2, -1/6
28, 22/3, 14/3, 10/3, 8/3, 4/3, 8/3, -2/3, 59/6, 1/2, -11/6, -1/6, 19/6, 5/2, 7/2, -1/6
4, 1, 5/2, 1, -1/2, -1, 3/2, 3/2, -7, 1/2, 1, 0, -3, -3/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 27/2, 29/3, 19/3, 3, 7/3, 1, 0, 29, 8, 37/6, 6, 35/6, 13/6, 7/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -7/2, -5/6, 13/6, -3/2, -17/6, -1/2, 5/6, 5/2, -5/2, 5/6, -1/2, 7/6, 23/6, 5/6, 7/6
-13/2, -7/2, -5/6, 13/6, -3/2, -17/6, -1/2, 5/6, 5/2, -5/2, 5/6, -1/2, 7/6, 23/6, 5/6, 7/6
-13/2, -7/2, -5/6, 13/6, -3/2, -17/6, -1/2, 5/6, 5/2, -5/2, 5/6, -1/2, 7/6, 23/6, 5/6, 7/6
-13/2, -7/2, -5/6, 13/6, -3/2, -17/6, -1/2, 5/6, 5/2, -5/2, 5/6, -1/2, 7/6, 23/6, 5/6, 7/6
79/4, 21/4, 19/4, 7/4, 19/4, 23/4, 9/4, -1/4, -13, -2, -11/2, -5, -3/2, 1/2, -3/2, 2
-17/4, -3/4, -9/4, -9/4, 3/4, 7/4, -3/4, -9/4, 15/2, -3/2, 0, 3/2, 1, 2, 1, 5/2
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/4, 77/12, 61/12, 47/12, 31/12, 17/12, 17/12, 7/12, 134/3, 77/6, 55/6, 53/6, 31/6, 23/6, 3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
82/3, 8, 5, 7, 4, 4/3, 1, 1, -101/6, -19/6, -11/6, -31/6, -11/6, -13/6, -7/2, -1/6
82/3, 8, 5, 7, 4, 4/3, 1, 1, -101/6, -19/6, -11/6, -31/6, -11/6, -13/6, -7/2, -1/6
82/3, 8, 5, 7, 4, 4/3, 1, 1, -101/6, -19/6, -11/6, -31/6, -11/6, -13/6, -7/2, -1/6
82/3, 8, 5, 7, 4, 4/3, 1, 1, -101/6, -19/6, -11/6, -31/6, -11/6, -13/6, -7/2, -1/6
5/4, 5/4, 1/4, -9/4, -1/4, 9/4, 11/4, 3/4, 45/4, 1/4, 11/4, 9/4, 7/4, 5/4, 5/4, 1/4
5, 1/2, -1, 3/2, -2, 0, -1, 0, -5/4, 19/4, 5/4, -5/4, -3/4, -13/4, -5/4, 3/4
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63, 29/2, 29/2, 79/6, 28/3, 17/3, 13/6, -1, 181/6, 20/3, 35/6, 17/3, 31/6, 13/6, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
215/6, 25/2, 19/2, 13/2, 23/6, 35/6, 17/6, 1/2, -21/2, -9/2, -9/2, -23/6, -3/2, 3/2, -3/2, -7/6
215/6, 25/2, 19/2, 13/2, 23/6, 35/6, 17/6, 1/2, -21/2, -9/2, -9/2, -23/6, -3/2, 3/2, -3/2, -7/6
215/6, 25/2, 19/2, 13/2, 23/6, 35/6, 17/6, 1/2, -21/2, -9/2, -9/2, -23/6, -3/2, 3/2, -3/2, -7/6
215/6, 25/2, 19/2, 13/2, 23/6, 35/6, 17/6, 1/2, -21/2, -9/2, -9/2, -23/6, -3/2, 3/2, -3/2, -7/6
37/4, 17/4, 5/4, 13/4, 3/4, 13/4, 7/4, -3/4, 17/4, 3/4, -1/4, 5/4, 1/4, 5/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47/2, 9/2, 25/6, 23/6, 3, 5/3, 7/6, -1/6, 157/4, 121/12, 109/12, 27/4, 79/12, 35/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 37/6, 29/6, 37/6, 9/2, 11/6, -5/6, 13/6, -13/2, -3/2, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2
53/2, 37/6, 29/6, 37/6, 9/2, 11/6, -5/6, 13/6, -13/2, -3/2, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2
53/2, 37/6, 29/6, 37/6, 9/2, 11/6, -5/6, 13/6, -13/2, -3/2, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2
53/2, 37/6, 29/6, 37/6, 9/2, 11/6, -5/6, 13/6, -13/2, -3/2, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2
37, 17/2, 6, 15/2, 11/2, 5, 3, -1/2, 43/2, 4, 5, 5/2, 1/2, 2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/3, 47/3, 77/6, 23/2, 61/6, 13/2, 8/3, 0, 755/12, 193/12, 169/12, 133/12, 29/4, 23/4, 29/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, 1/3, -7/3, -2/3, -10/3, 1/3, 8/3, -2/3, 7/2, 5/2, -1/2, 1/2, 19/6, 17/6, 1/6, 7/6
-19/3, 1/3, -7/3, -2/3, -10/3, 1/3, 8/3, -2/3, 7/2, 5/2, -1/2, 1/2, 19/6, 17/6, 1/6, 7/6
-19/3, 1/3, -7/3, -2/3, -10/3, 1/3, 8/3, -2/3, 7/2, 5/2, -1/2, 1/2, 19/6, 17/6, 1/6, 7/6
-19/3, 1/3, -7/3, -2/3, -10/3, 1/3, 8/3, -2/3, 7/2, 5/2, -1/2, 1/2, 19/6, 17/6, 1/6, 7/6
213/4, 39/4, 51/4, 39/4, 27/4, 19/4, 11/4, -3/4, 7, -1, 2, 4, 4, 1, -1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 11, 22/3, 20/3, 5, 9/2, 13/6, 5/6, 493/12, 45/4, 115/12, 73/12, 71/12, 31/12, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -11/3, -16/3, -13/3, -5/3, -5/3, -1/3, -1/3, -28/3, 1/3, -7/3, 2/3, -5/3, -1, 4/3, -2/3
-38/3, -11/3, -16/3, -13/3, -5/3, -5/3, -1/3, -1/3, -28/3, 1/3, -7/3, 2/3, -5/3, -1, 4/3, -2/3
-38/3, -11/3, -16/3, -13/3, -5/3, -5/3, -1/3, -1/3, -28/3, 1/3, -7/3, 2/3, -5/3, -1, 4/3, -2/3
-38/3, -11/3, -16/3, -13/3, -5/3, -5/3, -1/3, -1/3, -28/3, 1/3, -7/3, 2/3, -5/3, -1, 4/3, -2/3
-17/4, 7/4, -3/4, 7/4, -7/4, -1/4, -1/4, 3/4, -11, -1/2, -7/2, -3, 0, -1, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 53/6, 35/6, 35/6, 9/2, 7/2, 1/2, 1/2, 169/4, 157/12, 37/4, 85/12, 53/12, 37/12, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 35/6, 13/6, -7/6, -7/6, -1/2, -7/6, -7/6, -13/2, -17/6, -7/2, 1/6, 19/6, 19/6, -1/6, 1/2
-5/6, 35/6, 13/6, -7/6, -7/6, -1/2, -7/6, -7/6, -13/2, -17/6, -7/2, 1/6, 19/6, 19/6, -1/6, 1/2
-5/6, 35/6, 13/6, -7/6, -7/6, -1/2, -7/6, -7/6, -13/2, -17/6, -7/2, 1/6, 19/6, 19/6, -1/6, 1/2
-5/6, 35/6, 13/6, -7/6, -7/6, -1/2, -7/6, -7/6, -13/2, -17/6, -7/2, 1/6, 19/6, 19/6, -1/6, 1/2
39/4, 13/4, 7/4, 13/4, 7/4, 5/4, 5/4, -1/4, 37/4, 15/4, 17/4, 7/4, 13/4, 3/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/4, 27/4, 61/12, 61/12, 37/12, 9/4, 23/12, 1/4, 607/12, 155/12, 121/12, 97/12, 89/12, 15/4, 25/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/6, -55/6, -43/6, -15/2, -25/6, -3/2, 1/6, -19/6, -169/3, -14, -34/3, -11, -23/3, -5, -2, 0
-145/6, -55/6, -43/6, -15/2, -25/6, -3/2, 1/6, -19/6, -169/3, -14, -34/3, -11, -23/3, -5, -2, 0
-145/6, -55/6, -43/6, -15/2, -25/6, -3/2, 1/6, -19/6, -169/3, -14, -34/3, -11, -23/3, -5, -2, 0
-145/6, -55/6, -43/6, -15/2, -25/6, -3/2, 1/6, -19/6, -169/3, -14, -34/3, -11, -23/3, -5, -2, 0
12, 9/2, 6, 3, 1/2, -1, 0, -3, 159/4, 33/4, 29/4, 19/4, 33/4, 21/4, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 175/12, 45/4, 121/12, 85/12, 55/12, 29/12, 17/12, 175/4, 137/12, 37/4, 29/4, 61/12, 11/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/6, -25/6, -35/6, -35/6, -41/6, -23/6, -1/6, -11/6, -64/3, -8/3, -5/3, -8/3, -3, -13/3, -4/3, -1/3
-149/6, -25/6, -35/6, -35/6, -41/6, -23/6, -1/6, -11/6, -64/3, -8/3, -5/3, -8/3, -3, -13/3, -4/3, -1/3
-149/6, -25/6, -35/6, -35/6, -41/6, -23/6, -1/6, -11/6, -64/3, -8/3, -5/3, -8/3, -3, -13/3, -4/3, -1/3
-149/6, -25/6, -35/6, -35/6, -41/6, -23/6, -1/6, -11/6, -64/3, -8/3, -5/3, -8/3, -3, -13/3, -4/3, -1/3
71/2, 8, 9, 11/2, 7/2, 9/2, 1, -1, 49/4, 7/4, 3/4, 3/4, 11/4, 9/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/6, 47/3, 27/2, 11, 22/3, 4, 1/3, 0, 223/6, 31/3, 47/6, 17/3, 7/2, 5/3, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
193/6, 17/2, 53/6, 31/6, 15/2, 11/2, 7/2, 1/6, 8, 8/3, 4, 7/3, -1/3, -5/3, -8/3, -1
193/6, 17/2, 53/6, 31/6, 15/2, 11/2, 7/2, 1/6, 8, 8/3, 4, 7/3, -1/3, -5/3, -8/3, -1
193/6, 17/2, 53/6, 31/6, 15/2, 11/2, 7/2, 1/6, 8, 8/3, 4, 7/3, -1/3, -5/3, -8/3, -1
193/6, 17/2, 53/6, 31/6, 15/2, 11/2, 7/2, 1/6, 8, 8/3, 4, 7/3, -1/3, -5/3, -8/3, -1
11/4, 7/4, -1/4, -11/4, -1/4, -3/4, -5/4, -9/4, -77/4, -1/4, -15/4, -13/4, -17/4, -23/4, -11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 161/12, 131/12, 131/12, 89/12, 59/12, 9/4, -1/4, 563/12, 47/4, 131/12, 109/12, 67/12, 37/12, 5/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 5, 8/3, 2, -1/3, -4/3, -1, 0, -67/3, -5, -22/3, -14/3, -20/3, -11/3, -1/3, 2
13, 5, 8/3, 2, -1/3, -4/3, -1, 0, -67/3, -5, -22/3, -14/3, -20/3, -11/3, -1/3, 2
13, 5, 8/3, 2, -1/3, -4/3, -1, 0, -67/3, -5, -22/3, -14/3, -20/3, -11/3, -1/3, 2
13, 5, 8/3, 2, -1/3, -4/3, -1, 0, -67/3, -5, -22/3, -14/3, -20/3, -11/3, -1/3, 2
-4, 2, -1, -2, -1, 0, -2, 0, 17, 5/2, 3, 5, 7/2, 0, -1/2, -5/2
15, 3, 7/2, 3/2, 2, -1/2, 0, -7/2, 23/2, 4, 11/2, 5/2, 3, 5/2, 1, 2
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 59/4, 143/12, 43/4, 83/12, 21/4, 31/12, -3/4, 413/12, 73/12, 73/12, 71/12, 67/12, 37/12, 29/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/6, 1/6, 7/6, 1/6, 13/6, 13/6, -7/6, 11/6, 25, 7, 13/3, 3, 2, 2/3, 8/3, -2/3
61/6, 1/6, 7/6, 1/6, 13/6, 13/6, -7/6, 11/6, 25, 7, 13/3, 3, 2, 2/3, 8/3, -2/3
61/6, 1/6, 7/6, 1/6, 13/6, 13/6, -7/6, 11/6, 25, 7, 13/3, 3, 2, 2/3, 8/3, -2/3
61/6, 1/6, 7/6, 1/6, 13/6, 13/6, -7/6, 11/6, 25, 7, 13/3, 3, 2, 2/3, 8/3, -2/3
18, 5/2, 9/2, 15/2, 11/2, 2, 0, 0, -38, -9/2, -13/2, -13/2, -7, -4, -3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 39/4, 33/4, 85/12, 83/12, 77/12, 11/4, -1/4, 101/2, 35/3, 61/6, 47/6, 15/2, 13/3, 2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/6, -25/6, -13/6, -1/6, -23/6, -11/6, 3/2, -7/6, -6, -6, -10/3, -11/3, 0, 8/3, -1/3, -2/3
-101/6, -25/6, -13/6, -1/6, -23/6, -11/6, 3/2, -7/6, -6, -6, -10/3, -11/3, 0, 8/3, -1/3, -2/3
-101/6, -25/6, -13/6, -1/6, -23/6, -11/6, 3/2, -7/6, -6, -6, -10/3, -11/3, 0, 8/3, -1/3, -2/3
-101/6, -25/6, -13/6, -1/6, -23/6, -11/6, 3/2, -7/6, -6, -6, -10/3, -11/3, 0, 8/3, -1/3, -2/3
37/4, -5/4, 5/4, 5/4, 3/4, 13/4, -1/4, -9/4, -5/2, -2, -1/2, 5/2, -1/2, 0, 3/2, -3/2
-109/4, -15/4, -25/4, -17/4, -7/4, -17/4, -7/4, -3/4, 27/2, 3, 13/2, 7/2, 1/2, 1, 1/2, 1/2
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 97/6, 37/3, 31/3, 43/6, 35/6, 17/6, 2/3, 191/12, 61/12, 37/12, 11/4, 9/4, 23/12, 17/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -53/6, -41/6, -19/6, -1/6, 1/2, 7/6, -7/6, -65/2, -15/2, -9/2, -17/6, -13/6, -9/2, -13/6, 3/2
-43/2, -53/6, -41/6, -19/6, -1/6, 1/2, 7/6, -7/6, -65/2, -15/2, -9/2, -17/6, -13/6, -9/2, -13/6, 3/2
-43/2, -53/6, -41/6, -19/6, -1/6, 1/2, 7/6, -7/6, -65/2, -15/2, -9/2, -17/6, -13/6, -9/2, -13/6, 3/2
-43/2, -53/6, -41/6, -19/6, -1/6, 1/2, 7/6, -7/6, -65/2, -15/2, -9/2, -17/6, -13/6, -9/2, -13/6, 3/2
-13/4, -7/4, -17/4, -7/4, 5/4, 1/4, -1/4, -1/4, -45/4, -19/4, -11/4, -11/4, -9/4, -17/4, -3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 37/3, 65/6, 25/3, 5, 7/3, 4/3, 7/6, 43, 53/6, 17/2, 19/3, 17/3, 3, 5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, -2/3, 4/3, -4/3, 0, -2, 0, 2, 3/2, 25/6, 1/2, 3/2, -1/6, 1/2, -5/2, 1/2
-8/3, -2/3, 4/3, -4/3, 0, -2, 0, 2, 3/2, 25/6, 1/2, 3/2, -1/6, 1/2, -5/2, 1/2
-8/3, -2/3, 4/3, -4/3, 0, -2, 0, 2, 3/2, 25/6, 1/2, 3/2, -1/6, 1/2, -5/2, 1/2
-8/3, -2/3, 4/3, -4/3, 0, -2, 0, 2, 3/2, 25/6, 1/2, 3/2, -1/6, 1/2, -5/2, 1/2
33/2, 0, 3, 11/2, 7/2, 1, -1, -5/2, -9/2, -4, -1, 2, -3/2, -9/2, -1, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
64, 17, 95/6, 73/6, 26/3, 5, 7/6, 1/6, 197/4, 157/12, 137/12, 95/12, 71/12, 35/12, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -6, -14/3, -7/3, -4/3, 1/3, 1/3, -4/3, 33/2, 23/6, 5/2, 19/6, 17/6, 25/6, 7/6, 11/6
-15, -6, -14/3, -7/3, -4/3, 1/3, 1/3, -4/3, 33/2, 23/6, 5/2, 19/6, 17/6, 25/6, 7/6, 11/6
-15, -6, -14/3, -7/3, -4/3, 1/3, 1/3, -4/3, 33/2, 23/6, 5/2, 19/6, 17/6, 25/6, 7/6, 11/6
-15, -6, -14/3, -7/3, -4/3, 1/3, 1/3, -4/3, 33/2, 23/6, 5/2, 19/6, 17/6, 25/6, 7/6, 11/6
-5/2, -3/2, 0, 3/2, 1/2, -3, -5/2, -1/2, -21/4, 5/4, 1/4, 3/4, -7/4, -5/4, -9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 12, 71/6, 21/2, 8, 19/3, 10/3, -1/6, 559/12, 133/12, 119/12, 79/12, 73/12, 71/12, 25/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
193/6, 67/6, 21/2, 15/2, 25/6, 1/2, -3/2, 1/6, 53/2, 7/2, 13/2, 59/6, 13/2, 7/2, 5/2, 7/6
193/6, 67/6, 21/2, 15/2, 25/6, 1/2, -3/2, 1/6, 53/2, 7/2, 13/2, 59/6, 13/2, 7/2, 5/2, 7/6
193/6, 67/6, 21/2, 15/2, 25/6, 1/2, -3/2, 1/6, 53/2, 7/2, 13/2, 59/6, 13/2, 7/2, 5/2, 7/6
193/6, 67/6, 21/2, 15/2, 25/6, 1/2, -3/2, 1/6, 53/2, 7/2, 13/2, 59/6, 13/2, 7/2, 5/2, 7/6
43/2, 5/2, 4, 5/2, 6, 5/2, 5/2, -1/2, 23/2, 2, 1, 1, 3, 1, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 46/3, 25/2, 26/3, 26/3, 17/3, 8/3, 1/2, 239/6, 29/3, 8, 41/6, 9/2, 8/3, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 31/6, 5/2, 3/2, -1/2, -23/6, -3/2, 1/2, -43/2, -53/6, -15/2, -9/2, -17/6, -11/6, -3/2, 1/2
5/6, 31/6, 5/2, 3/2, -1/2, -23/6, -3/2, 1/2, -43/2, -53/6, -15/2, -9/2, -17/6, -11/6, -3/2, 1/2
5/6, 31/6, 5/2, 3/2, -1/2, -23/6, -3/2, 1/2, -43/2, -53/6, -15/2, -9/2, -17/6, -11/6, -3/2, 1/2
5/6, 31/6, 5/2, 3/2, -1/2, -23/6, -3/2, 1/2, -43/2, -53/6, -15/2, -9/2, -17/6, -11/6, -3/2, 1/2
-43/4, 3/4, -11/4, -1/4, -7/4, -9/4, 3/4, 1/4, 75/2, 17/2, 13/2, 17/2, 5, 2, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 33/4, 33/4, 85/12, 19/4, 35/12, 13/12, 1/4, 83/2, 59/6, 47/6, 16/3, 5, 5, 11/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 11/3, 2, 8/3, 0, 7/3, -1, -7/3, 131/6, 19/6, 31/6, 31/6, 9/2, 3/2, -5/6, 3/2
16, 11/3, 2, 8/3, 0, 7/3, -1, -7/3, 131/6, 19/6, 31/6, 31/6, 9/2, 3/2, -5/6, 3/2
16, 11/3, 2, 8/3, 0, 7/3, -1, -7/3, 131/6, 19/6, 31/6, 31/6, 9/2, 3/2, -5/6, 3/2
16, 11/3, 2, 8/3, 0, 7/3, -1, -7/3, 131/6, 19/6, 31/6, 31/6, 9/2, 3/2, -5/6, 3/2
-103/4, -35/4, -33/4, -25/4, -11/4, -7/4, -11/4, -3/4, 81/4, 33/4, 25/4, 11/4, 5/4, 5/4, -7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 137/12, 103/12, 83/12, 55/12, 35/12, 23/12, -1/12, 215/4, 61/4, 47/4, 97/12, 85/12, 55/12, 29/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 13/2, 25/6, 19/6, -1/6, 3/2, 11/6, -7/2, 1/2, -3/2, 1/6, -5/6, -7/6, 1/6, -5/2
35/2, 29/6, 13/2, 25/6, 19/6, -1/6, 3/2, 11/6, -7/2, 1/2, -3/2, 1/6, -5/6, -7/6, 1/6, -5/2
35/2, 29/6, 13/2, 25/6, 19/6, -1/6, 3/2, 11/6, -7/2, 1/2, -3/2, 1/6, -5/6, -7/6, 1/6, -5/2
35/2, 29/6, 13/2, 25/6, 19/6, -1/6, 3/2, 11/6, -7/2, 1/2, -3/2, 1/6, -5/6, -7/6, 1/6, -5/2
-9, -1, 1, 1, -2, -5/2, 1, 1/2, -1/4, 1/4, 3/4, 9/4, 5/4, -7/4, -5/4, 3/4
-5/2, -3/2, -9/2, -3/2, 3/2, 3, -1/2, 1, -209/4, -51/4, -49/4, -39/4, -27/4, -19/4, -9/4, -5/4
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 85/12, 61/12, 55/12, 53/12, 35/12, 35/12, 5/12, 61/3, 14/3, 23/6, 17/6, 17/6, 5/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14/3, 5/3, -1/3, -7/3, -5/3, 0, 0, -8/3, 41/6, -11/6, 1/6, 13/6, 7/6, -1/2, 1/2, -7/6
-14/3, 5/3, -1/3, -7/3, -5/3, 0, 0, -8/3, 41/6, -11/6, 1/6, 13/6, 7/6, -1/2, 1/2, -7/6
-14/3, 5/3, -1/3, -7/3, -5/3, 0, 0, -8/3, 41/6, -11/6, 1/6, 13/6, 7/6, -1/2, 1/2, -7/6
-14/3, 5/3, -1/3, -7/3, -5/3, 0, 0, -8/3, 41/6, -11/6, 1/6, 13/6, 7/6, -1/2, 1/2, -7/6
41/4, -1/4, 11/4, 23/4, 13/4, -1/4, -11/4, 1/4, 85/4, 33/4, 19/4, 27/4, 15/4, 5/4, -9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/4, 191/12, 179/12, 133/12, 33/4, 21/4, 9/4, 7/12, 517/12, 45/4, 97/12, 79/12, 79/12, 41/12, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/3, 17/3, 9, 7, 14/3, 10/3, 1, 1, 43/3, 20/3, 13/3, 7/3, 1/3, 8/3, 4/3, -2/3
95/3, 17/3, 9, 7, 14/3, 10/3, 1, 1, 43/3, 20/3, 13/3, 7/3, 1/3, 8/3, 4/3, -2/3
95/3, 17/3, 9, 7, 14/3, 10/3, 1, 1, 43/3, 20/3, 13/3, 7/3, 1/3, 8/3, 4/3, -2/3
95/3, 17/3, 9, 7, 14/3, 10/3, 1, 1, 43/3, 20/3, 13/3, 7/3, 1/3, 8/3, 4/3, -2/3
139/4, 43/4, 43/4, 33/4, 21/4, 9/4, 7/4, -3/4, -77/4, -5/4, -1/4, -15/4, -11/4, -21/4, -7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 44/3, 71/6, 32/3, 43/6, 23/6, 5/2, 4/3, 73/2, 34/3, 17/2, 31/6, 7/2, 10/3, 19/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/3, -7/3, -16/3, -10/3, -7, -10/3, -1, 8/3, 7/3, -2, 2/3, 1/3, -10/3, -2/3, 1, -5/3
-59/3, -7/3, -16/3, -10/3, -7, -10/3, -1, 8/3, 7/3, -2, 2/3, 1/3, -10/3, -2/3, 1, -5/3
-59/3, -7/3, -16/3, -10/3, -7, -10/3, -1, 8/3, 7/3, -2, 2/3, 1/3, -10/3, -2/3, 1, -5/3
-59/3, -7/3, -16/3, -10/3, -7, -10/3, -1, 8/3, 7/3, -2, 2/3, 1/3, -10/3, -2/3, 1, -5/3
-53/4, -17/4, -17/4, -17/4, -7/4, -5/4, 3/4, -7/4, 129/4, 27/4, 23/4, 13/4, 15/4, 17/4, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 115/12, 97/12, 89/12, 23/4, 55/12, 5/4, 1/12, 545/12, 49/4, 115/12, 89/12, 47/12, 15/4, 31/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 29/6, 23/6, 13/6, 3/2, 17/6, 13/6, -1/6, 27/2, 7/2, 29/6, 13/6, 17/6, 23/6, 5/6, -5/6
39/2, 29/6, 23/6, 13/6, 3/2, 17/6, 13/6, -1/6, 27/2, 7/2, 29/6, 13/6, 17/6, 23/6, 5/6, -5/6
39/2, 29/6, 23/6, 13/6, 3/2, 17/6, 13/6, -1/6, 27/2, 7/2, 29/6, 13/6, 17/6, 23/6, 5/6, -5/6
39/2, 29/6, 23/6, 13/6, 3/2, 17/6, 13/6, -1/6, 27/2, 7/2, 29/6, 13/6, 17/6, 23/6, 5/6, -5/6
79/4, 19/4, 21/4, 9/4, 1/4, 11/4, 7/4, -3/4, -101/4, -33/4, -19/4, -17/4, -7/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 49/6, 22/3, 19/3, 16/3, 23/6, 11/6, -4/3, 43, 34/3, 9, 15/2, 6, 10/3, 7/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 53/6, 31/6, 11/6, 5/6, -11/6, 3/2, 1/2, 12, 4/3, 4, 16/3, 3, 10/3, 1, 0
91/6, 53/6, 31/6, 11/6, 5/6, -11/6, 3/2, 1/2, 12, 4/3, 4, 16/3, 3, 10/3, 1, 0
91/6, 53/6, 31/6, 11/6, 5/6, -11/6, 3/2, 1/2, 12, 4/3, 4, 16/3, 3, 10/3, 1, 0
91/6, 53/6, 31/6, 11/6, 5/6, -11/6, 3/2, 1/2, 12, 4/3, 4, 16/3, 3, 10/3, 1, 0
-57/4, -25/4, -25/4, -21/4, -13/4, -3/4, 1/4, -9/4, 0, 1, 3, 2, 1, -2, -1, 0
-27/2, -1/2, -7/2, -5/2, -9/2, -9/2, -5/2, -1/2, 17/2, 1/2, 3/2, 3/2, 5/2, 1/2, -1/2, 3/2
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 83/6, 13, 21/2, 8, 16/3, 7/3, -5/6, 301/12, 79/12, 55/12, 55/12, 37/12, 29/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 9, 7, 16/3, 5, 11/3, 10/3, 1/3, 47/6, 35/6, 23/6, 5/2, 1/2, 13/6, 5/6, 1/2
31, 9, 7, 16/3, 5, 11/3, 10/3, 1/3, 47/6, 35/6, 23/6, 5/2, 1/2, 13/6, 5/6, 1/2
31, 9, 7, 16/3, 5, 11/3, 10/3, 1/3, 47/6, 35/6, 23/6, 5/2, 1/2, 13/6, 5/6, 1/2
31, 9, 7, 16/3, 5, 11/3, 10/3, 1/3, 47/6, 35/6, 23/6, 5/2, 1/2, 13/6, 5/6, 1/2
5/2, 2, 1, 2, -1, -7/2, -1/2, 5/2, 22, 17/2, 13/2, 3, 5/2, 3/2, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 31/3, 23/3, 37/6, 35/6, 7/3, 3/2, -4/3, 47, 67/6, 26/3, 23/3, 20/3, 35/6, 7/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-68/3, -7/3, -14/3, -16/3, -8/3, -7/3, 1, 5/3, -131/6, -49/6, -9/2, -3/2, -13/6, 1/6, -5/6, 3/2
-68/3, -7/3, -14/3, -16/3, -8/3, -7/3, 1, 5/3, -131/6, -49/6, -9/2, -3/2, -13/6, 1/6, -5/6, 3/2
-68/3, -7/3, -14/3, -16/3, -8/3, -7/3, 1, 5/3, -131/6, -49/6, -9/2, -3/2, -13/6, 1/6, -5/6, 3/2
-68/3, -7/3, -14/3, -16/3, -8/3, -7/3, 1, 5/3, -131/6, -49/6, -9/2, -3/2, -13/6, 1/6, -5/6, 3/2
-55/4, -5/4, -17/4, -11/4, -7/4, -7/4, -1/4, -1/4, -43/2, -5/2, -11/2, -9/2, -2, -7/2, -3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 185/12, 149/12, 113/12, 25/4, 43/12, 11/12, 11/12, 475/12, 45/4, 97/12, 91/12, 53/12, 19/12, 17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16/3, 17/3, 8/3, 7/3, -1/3, -8/3, 2/3, 1/3, 55/6, 17/6, 7/2, 13/6, 11/6, 13/6, -1/6, -1/6
16/3, 17/3, 8/3, 7/3, -1/3, -8/3, 2/3, 1/3, 55/6, 17/6, 7/2, 13/6, 11/6, 13/6, -1/6, -1/6
16/3, 17/3, 8/3, 7/3, -1/3, -8/3, 2/3, 1/3, 55/6, 17/6, 7/2, 13/6, 11/6, 13/6, -1/6, -1/6
16/3, 17/3, 8/3, 7/3, -1/3, -8/3, 2/3, 1/3, 55/6, 17/6, 7/2, 13/6, 11/6, 13/6, -1/6, -1/6
127/4, 33/4, 27/4, 23/4, 17/4, 5/4, 5/4, -5/4, 59/4, 11/4, 13/4, 3/4, 13/4, -1/4, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/4, 27/4, 77/12, 49/12, 41/12, 5/4, 5/12, -1/12, 97/3, 9, 8, 6, 4, 2, 2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 13/6, 9/2, 5/2, 3/2, 1/6, 3/2, -3/2, 32/3, 1, 4, 4, 2, 1, 1/3, 7/3
119/6, 13/6, 9/2, 5/2, 3/2, 1/6, 3/2, -3/2, 32/3, 1, 4, 4, 2, 1, 1/3, 7/3
119/6, 13/6, 9/2, 5/2, 3/2, 1/6, 3/2, -3/2, 32/3, 1, 4, 4, 2, 1, 1/3, 7/3
119/6, 13/6, 9/2, 5/2, 3/2, 1/6, 3/2, -3/2, 32/3, 1, 4, 4, 2, 1, 1/3, 7/3
-25/2, -7, -9/2, -3, -3/2, 0, 1/2, 0, 15, 3, 6, 6, 3, 0, -1, -1
2, 1/2, -1, -1/2, 0, 1/2, -1, -1/2, 16, 5, 6, 4, 1, 2, -1, 1
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 65/6, 10, 15/2, 13/3, 11/3, 13/6, -5/6, 137/4, 43/4, 85/12, 27/4, 41/12, 37/12, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, -1/2, 3/2, 1/2, 13/6, 7/6, 5/6, -5/6, -121/3, -4, -14/3, -8, -28/3, -17/3, -7/3, -1
21/2, -1/2, 3/2, 1/2, 13/6, 7/6, 5/6, -5/6, -121/3, -4, -14/3, -8, -28/3, -17/3, -7/3, -1
21/2, -1/2, 3/2, 1/2, 13/6, 7/6, 5/6, -5/6, -121/3, -4, -14/3, -8, -28/3, -17/3, -7/3, -1
21/2, -1/2, 3/2, 1/2, 13/6, 7/6, 5/6, -5/6, -121/3, -4, -14/3, -8, -28/3, -17/3, -7/3, -1
-33/2, -4, -7/2, -2, 0, 1, -5/2, -1/2, -17/4, -11/4, -13/4, 1/4, -7/4, -1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 97/12, 89/12, 65/12, 59/12, 17/4, 37/12, -1/12, 607/12, 157/12, 131/12, 119/12, 97/12, 19/4, 17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/6, -25/2, -19/2, -37/6, -9/2, -7/2, 1/6, 19/6, 217/6, 15/2, 65/6, 17/2, 11/2, 11/6, -1/6, 7/6
-203/6, -25/2, -19/2, -37/6, -9/2, -7/2, 1/6, 19/6, 217/6, 15/2, 65/6, 17/2, 11/2, 11/6, -1/6, 7/6
-203/6, -25/2, -19/2, -37/6, -9/2, -7/2, 1/6, 19/6, 217/6, 15/2, 65/6, 17/2, 11/2, 11/6, -1/6, 7/6
-203/6, -25/2, -19/2, -37/6, -9/2, -7/2, 1/6, 19/6, 217/6, 15/2, 65/6, 17/2, 11/2, 11/6, -1/6, 7/6
-105/4, -31/4, -31/4, -25/4, -13/4, -11/4, -1/4, 9/4, -49/2, -11/2, -4, -7/2, -3/2, -2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 17/2, 49/6, 7, 13/2, 31/6, 5/3, -1, 223/6, 49/6, 17/3, 31/6, 31/6, 9/2, 7/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/6, -19/6, -9/2, -31/6, -25/6, -29/6, -13/6, 1/6, -107/6, -13/6, -35/6, -23/6, -35/6, -23/6, -1/6, -11/6
-161/6, -19/6, -9/2, -31/6, -25/6, -29/6, -13/6, 1/6, -107/6, -13/6, -35/6, -23/6, -35/6, -23/6, -1/6, -11/6
-161/6, -19/6, -9/2, -31/6, -25/6, -29/6, -13/6, 1/6, -107/6, -13/6, -35/6, -23/6, -35/6, -23/6, -1/6, -11/6
-161/6, -19/6, -9/2, -31/6, -25/6, -29/6, -13/6, 1/6, -107/6, -13/6, -35/6, -23/6, -35/6, -23/6, -1/6, -11/6
5/2, -1/2, 1, -3/2, -1/2, 1, -1, -1, -93/2, -13, -10, -15/2, -13/2, -3, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/12, 113/12, 85/12, 25/4, 15/4, 9/4, 23/12, 5/4, 115/2, 29/2, 25/2, 26/3, 15/2, 25/6, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, -5/2, 1/2, 17/6, 23/6, 1/6, -7/6, 5/6, -25/2, 3/2, 1/2, -19/6, -9/2, -11/6, 1/2, 1/6
29/6, -5/2, 1/2, 17/6, 23/6, 1/6, -7/6, 5/6, -25/2, 3/2, 1/2, -19/6, -9/2, -11/6, 1/2, 1/6
29/6, -5/2, 1/2, 17/6, 23/6, 1/6, -7/6, 5/6, -25/2, 3/2, 1/2, -19/6, -9/2, -11/6, 1/2, 1/6
29/6, -5/2, 1/2, 17/6, 23/6, 1/6, -7/6, 5/6, -25/2, 3/2, 1/2, -19/6, -9/2, -11/6, 1/2, 1/6
-127/4, -33/4, -23/4, -31/4, -25/4, -11/4, -1/4, -1/4, 47/2, 5/2, 9/2, 3, 7/2, 4, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 179/12, 145/12, 43/4, 95/12, 49/12, 17/12, 13/12, 112/3, 65/6, 17/2, 14/3, 23/6, 17/6, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -2/3, -11/3, -14/3, -2, -5, -8/3, 1/3, -91/6, -19/6, -41/6, -29/6, -7/6, -1/6, -19/6, 1/2
-17, -2/3, -11/3, -14/3, -2, -5, -8/3, 1/3, -91/6, -19/6, -41/6, -29/6, -7/6, -1/6, -19/6, 1/2
-17, -2/3, -11/3, -14/3, -2, -5, -8/3, 1/3, -91/6, -19/6, -41/6, -29/6, -7/6, -1/6, -19/6, 1/2
-17, -2/3, -11/3, -14/3, -2, -5, -8/3, 1/3, -91/6, -19/6, -41/6, -29/6, -7/6, -1/6, -19/6, 1/2
-79/4, -19/4, -15/4, -15/4, -21/4, -7/4, -5/4, -7/4, 2, 3/2, -1/2, 1, -1/2, 1/2, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
86/3, 41/6, 41/6, 11/3, 19/6, 2, 4/3, -1/2, 301/6, 14, 71/6, 55/6, 11/2, 14/3, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 23/6, 17/6, 19/6, 7/6, 1/2, -3/2, -3/2, -53/6, -1/2, -19/6, -23/6, -5/2, 1/6, -7/6, 5/2
31/2, 23/6, 17/6, 19/6, 7/6, 1/2, -3/2, -3/2, -53/6, -1/2, -19/6, -23/6, -5/2, 1/6, -7/6, 5/2
31/2, 23/6, 17/6, 19/6, 7/6, 1/2, -3/2, -3/2, -53/6, -1/2, -19/6, -23/6, -5/2, 1/6, -7/6, 5/2
31/2, 23/6, 17/6, 19/6, 7/6, 1/2, -3/2, -3/2, -53/6, -1/2, -19/6, -23/6, -5/2, 1/6, -7/6, 5/2
63/4, 27/4, 23/4, 9/4, 15/4, 5/4, 3/4, 11/4, 23/2, 2, -1/2, 5/2, 11/2, 4, 3/2, -3/2
17/4, 7/4, 11/4, 15/4, 13/4, 9/4, -1/4, 9/4, -49/2, -8, -9/2, -11/2, -13/2, -3, -1/2, 3/2
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 131/12, 41/4, 35/4, 23/4, 61/12, 43/12, -1/4, 649/12, 55/4, 143/12, 125/12, 85/12, 43/12, 41/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
215/6, 17/2, 53/6, 13/2, 17/6, -1/2, -1/2, -17/6, -47/3, -20/3, -10/3, -1/3, -1/3, -11/3, -1/3, -5/3
215/6, 17/2, 53/6, 13/2, 17/6, -1/2, -1/2, -17/6, -47/3, -20/3, -10/3, -1/3, -1/3, -11/3, -1/3, -5/3
215/6, 17/2, 53/6, 13/2, 17/6, -1/2, -1/2, -17/6, -47/3, -20/3, -10/3, -1/3, -1/3, -11/3, -1/3, -5/3
215/6, 17/2, 53/6, 13/2, 17/6, -1/2, -1/2, -17/6, -47/3, -20/3, -10/3, -1/3, -1/3, -11/3, -1/3, -5/3
45/4, 29/4, 19/4, 7/4, 5/4, -3/4, 5/4, 1/4, 139/4, 17/4, 29/4, 27/4, 17/4, 13/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/4, 55/12, 41/12, 37/12, 37/12, 35/12, 17/12, 1/12, 107/4, 31/4, 77/12, 21/4, 15/4, 13/12, 13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, -13/6, 1/6, 17/6, 1/6, -5/6, -5/6, -5/2, -11/2, -1/2, -5/6, 1/2, -5/2, 5/6, -1/2, 1/2
31/6, -13/6, 1/6, 17/6, 1/6, -5/6, -5/6, -5/2, -11/2, -1/2, -5/6, 1/2, -5/2, 5/6, -1/2, 1/2
31/6, -13/6, 1/6, 17/6, 1/6, -5/6, -5/6, -5/2, -11/2, -1/2, -5/6, 1/2, -5/2, 5/6, -1/2, 1/2
31/6, -13/6, 1/6, 17/6, 1/6, -5/6, -5/6, -5/2, -11/2, -1/2, -5/6, 1/2, -5/2, 5/6, -1/2, 1/2
49/4, -1/4, 1/4, 9/4, 7/4, 7/4, 3/4, -7/4, 19/4, 11/4, -3/4, -11/4, 3/4, 5/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 125/12, 35/4, 61/12, 17/4, 43/12, 35/12, -11/12, 269/12, 23/4, 21/4, 43/12, 11/4, 5/4, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 11/6, 3/2, -1/2, 7/6, 5/2, 11/6, -1/6, 8/3, 4, 2, 7/3, -1/3, 2, 1/3, 3
71/6, 11/6, 3/2, -1/2, 7/6, 5/2, 11/6, -1/6, 8/3, 4, 2, 7/3, -1/3, 2, 1/3, 3
71/6, 11/6, 3/2, -1/2, 7/6, 5/2, 11/6, -1/6, 8/3, 4, 2, 7/3, -1/3, 2, 1/3, 3
71/6, 11/6, 3/2, -1/2, 7/6, 5/2, 11/6, -1/6, 8/3, 4, 2, 7/3, -1/3, 2, 1/3, 3
-29/2, -4, -3/2, -3/2, -3, -1, 1/2, 0, -171/4, -53/4, -39/4, -29/4, -25/4, -11/4, -11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 59/4, 47/4, 97/12, 25/4, 47/12, 13/4, -7/12, 85/3, 19/3, 31/6, 23/6, 3, 2, 2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, -13/6, 1/6, -19/6, 1/6, -7/2, -7/6, 1/2, 23/3, 10/3, 1/3, 1, 10/3, -1/3, -10/3, 0
-61/6, -13/6, 1/6, -19/6, 1/6, -7/2, -7/6, 1/2, 23/3, 10/3, 1/3, 1, 10/3, -1/3, -10/3, 0
-61/6, -13/6, 1/6, -19/6, 1/6, -7/2, -7/6, 1/2, 23/3, 10/3, 1/3, 1, 10/3, -1/3, -10/3, 0
-61/6, -13/6, 1/6, -19/6, 1/6, -7/2, -7/6, 1/2, 23/3, 10/3, 1/3, 1, 10/3, -1/3, -10/3, 0
-3, -11/2, -3, 1/2, -1/2, -5/2, 1, 0, -49/4, -17/4, -17/4, -13/4, -5/4, -15/4, -7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 125/12, 107/12, 101/12, 65/12, 23/12, 1/12, -1/12, 141/4, 119/12, 97/12, 95/12, 49/12, 31/12, 29/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -13/6, -3/2, 13/6, 1/6, -7/2, -7/6, 7/6, 23/6, 1/2, 5/6, 1/6, -3/2, 11/6, 1/6, 1/6
-83/6, -13/6, -3/2, 13/6, 1/6, -7/2, -7/6, 7/6, 23/6, 1/2, 5/6, 1/6, -3/2, 11/6, 1/6, 1/6
-83/6, -13/6, -3/2, 13/6, 1/6, -7/2, -7/6, 7/6, 23/6, 1/2, 5/6, 1/6, -3/2, 11/6, 1/6, 1/6
-83/6, -13/6, -3/2, 13/6, 1/6, -7/2, -7/6, 7/6, 23/6, 1/2, 5/6, 1/6, -3/2, 11/6, 1/6, 1/6
13, 1, 4, 6, 3, -1/2, 3, 1/2, 9/4, -3/4, 3/4, 13/4, 11/4, 9/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/12, 55/4, 125/12, 121/12, 29/4, 43/12, 11/12, -5/12, 377/12, 107/12, 101/12, 79/12, 47/12, 13/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
70/3, 22/3, 4, 13/3, 17/3, 7/3, 5/3, 4/3, -19/6, -25/6, -43/6, -23/6, -1/6, 19/6, 7/6, -11/6
70/3, 22/3, 4, 13/3, 17/3, 7/3, 5/3, 4/3, -19/6, -25/6, -43/6, -23/6, -1/6, 19/6, 7/6, -11/6
70/3, 22/3, 4, 13/3, 17/3, 7/3, 5/3, 4/3, -19/6, -25/6, -43/6, -23/6, -1/6, 19/6, 7/6, -11/6
70/3, 22/3, 4, 13/3, 17/3, 7/3, 5/3, 4/3, -19/6, -25/6, -43/6, -23/6, -1/6, 19/6, 7/6, -11/6
-113/4, -19/4, -19/4, -9/4, -15/4, -15/4, -3/4, 5/4, 21/4, 23/4, 9/4, -1/4, 7/4, 1/4, -3/4, -1/4
83/4, 19/4, 23/4, 33/4, 19/4, 11/4, 3/4, 9/4, -15, -8, -5, -2, -3, -4, -1, -2
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 51/4, 47/4, 113/12, 73/12, 11/4, 23/12, -1/4, 601/12, 151/12, 49/4, 113/12, 73/12, 41/12, 13/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-251/6, -83/6, -61/6, -53/6, -31/6, -3/2, 11/6, 5/6, 34, 6, 23/3, 4, 6, 6, 3, -2/3
-251/6, -83/6, -61/6, -53/6, -31/6, -3/2, 11/6, 5/6, 34, 6, 23/3, 4, 6, 6, 3, -2/3
-251/6, -83/6, -61/6, -53/6, -31/6, -3/2, 11/6, 5/6, 34, 6, 23/3, 4, 6, 6, 3, -2/3
-251/6, -83/6, -61/6, -53/6, -31/6, -3/2, 11/6, 5/6, 34, 6, 23/3, 4, 6, 6, 3, -2/3
-39/2, -13/2, -5, -3, -1/2, -4, -1, 3/2, -22, -25/2, -9, -11/2, -2, -5/2, 1, -3/2
-4, -3, -5/2, -7/2, 0, 3/2, 5/2, -1, -3, -7/2, -4, -1/2, 3, 5/2, -1, -3/2
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59, 15, 13, 67/6, 22/3, 14/3, 1, -5/6, 27, 19/3, 31/6, 11/3, 10/3, 19/6, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 13/6, 7/6, 3/2, -5/6, -1/6, -17/6, 5/6, 104/3, 23/3, 14/3, 6, 6, 20/3, 10/3, -1/3
-9/2, 13/6, 7/6, 3/2, -5/6, -1/6, -17/6, 5/6, 104/3, 23/3, 14/3, 6, 6, 20/3, 10/3, -1/3
-9/2, 13/6, 7/6, 3/2, -5/6, -1/6, -17/6, 5/6, 104/3, 23/3, 14/3, 6, 6, 20/3, 10/3, -1/3
-9/2, 13/6, 7/6, 3/2, -5/6, -1/6, -17/6, 5/6, 104/3, 23/3, 14/3, 6, 6, 20/3, 10/3, -1/3
-26, -9/2, -2, -3/2, -9/2, -4, -1/2, 3, 9/4, -15/4, -1/4, 9/4, 11/4, 3/4, 1/4, -13/4
10, 1, 7/2, 5/2, 0, 3/2, -1, -1/2, 11/2, 5/2, 2, -3/2, -1/2, -3, 0, 1
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 73/6, 73/6, 65/6, 43/6, 5, 2, 2/3, 239/6, 38/3, 31/3, 41/6, 13/2, 19/6, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 4, 7/3, 2/3, -2/3, -4, -2, 1, 223/6, 19/6, 41/6, 15/2, 49/6, 9/2, 11/6, -7/6
-4, 4, 7/3, 2/3, -2/3, -4, -2, 1, 223/6, 19/6, 41/6, 15/2, 49/6, 9/2, 11/6, -7/6
-4, 4, 7/3, 2/3, -2/3, -4, -2, 1, 223/6, 19/6, 41/6, 15/2, 49/6, 9/2, 11/6, -7/6
-4, 4, 7/3, 2/3, -2/3, -4, -2, 1, 223/6, 19/6, 41/6, 15/2, 49/6, 9/2, 11/6, -7/6
33/4, -3/4, 1/4, -1/4, 9/4, 1/4, -1/4, -11/4, 105/4, 35/4, 29/4, 27/4, 17/4, 13/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/3, 9, 17/3, 16/3, 25/6, 13/6, 13/6, 5/6, 143/4, 143/12, 97/12, 85/12, 15/4, 29/12, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, -25/6, -13/6, -1/2, 11/6, 29/6, 17/6, -1/2, -53/6, -5/2, -1/2, -7/2, -5/6, 1/6, 1/2, 13/6
21/2, -25/6, -13/6, -1/2, 11/6, 29/6, 17/6, -1/2, -53/6, -5/2, -1/2, -7/2, -5/6, 1/6, 1/2, 13/6
21/2, -25/6, -13/6, -1/2, 11/6, 29/6, 17/6, -1/2, -53/6, -5/2, -1/2, -7/2, -5/6, 1/6, 1/2, 13/6
21/2, -25/6, -13/6, -1/2, 11/6, 29/6, 17/6, -1/2, -53/6, -5/2, -1/2, -7/2, -5/6, 1/6, 1/2, 13/6
-19, -1/2, -7/2, -6, -7/2, -5/2, -3/2, 1/2, 19/2, 5, 2, -1, -3, -1, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/6, 49/6, 29/6, 10/3, 17/6, 5/3, 5/6, 1/2, 155/3, 15, 67/6, 9, 35/6, 25/6, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 9/2, 5/6, -5/6, 13/6, 23/6, 1/2, 5/2, 91/3, 5, 26/3, 5, 13/3, 5/3, 1, -8/3
29/2, 9/2, 5/6, -5/6, 13/6, 23/6, 1/2, 5/2, 91/3, 5, 26/3, 5, 13/3, 5/3, 1, -8/3
29/2, 9/2, 5/6, -5/6, 13/6, 23/6, 1/2, 5/2, 91/3, 5, 26/3, 5, 13/3, 5/3, 1, -8/3
29/2, 9/2, 5/6, -5/6, 13/6, 23/6, 1/2, 5/2, 91/3, 5, 26/3, 5, 13/3, 5/3, 1, -8/3
35/4, 15/4, 13/4, 3/4, -3/4, -9/4, -1/4, -5/4, 21, 5, 4, 6, 4, 1, 0, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 181/12, 145/12, 47/4, 95/12, 65/12, 37/12, 3/4, 305/6, 85/6, 11, 53/6, 7, 10/3, 5/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/6, -1/2, -7/6, -25/6, -7/2, 1/6, -7/6, 7/6, -28/3, -17/3, -2, -16/3, -4, -4/3, 4/3, -7/3
-109/6, -1/2, -7/6, -25/6, -7/2, 1/6, -7/6, 7/6, -28/3, -17/3, -2, -16/3, -4, -4/3, 4/3, -7/3
-109/6, -1/2, -7/6, -25/6, -7/2, 1/6, -7/6, 7/6, -28/3, -17/3, -2, -16/3, -4, -4/3, 4/3, -7/3
-109/6, -1/2, -7/6, -25/6, -7/2, 1/6, -7/6, 7/6, -28/3, -17/3, -2, -16/3, -4, -4/3, 4/3, -7/3
3, 5, 3, -1/2, -3/2, -3/2, 0, 3/2, 25/2, 15/2, 9/2, 7/2, 7/2, 1/2, -3/2, -1/2
-3/2, -3/2, 3/2, -3/2, 3/2, -1/2, -3/2, -1/2, -2, 2, 3/2, -1, -1/2, -1/2, -1/2, 0
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/6, 16, 14, 71/6, 8, 35/6, 7/3, 1/2, 58/3, 17/3, 11/2, 23/6, 5/2, 11/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, 1/6, 19/6, 5/2, 19/6, -1/6, 1/2, 17/6, 23, 8, 5, 10/3, 2, 8/3, 0, -2/3
31/6, 1/6, 19/6, 5/2, 19/6, -1/6, 1/2, 17/6, 23, 8, 5, 10/3, 2, 8/3, 0, -2/3
31/6, 1/6, 19/6, 5/2, 19/6, -1/6, 1/2, 17/6, 23, 8, 5, 10/3, 2, 8/3, 0, -2/3
31/6, 1/6, 19/6, 5/2, 19/6, -1/6, 1/2, 17/6, 23, 8, 5, 10/3, 2, 8/3, 0, -2/3
-1/4, 13/4, 1/4, -3/4, -17/4, -5/4, -1/4, 5/4, -21/2, 1/2, -3/2, -2, -5/2, -4, -3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/12, 119/12, 119/12, 73/12, 67/12, 17/4, 31/12, -13/12, 313/12, 91/12, 23/4, 31/12, 31/12, 31/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -9/2, -11/2, -13/2, -9/2, -7/6, -1/6, -7/6, 67/6, 25/6, 29/6, 23/6, 1/6, -5/2, 1/2, -5/6
-57/2, -9/2, -11/2, -13/2, -9/2, -7/6, -1/6, -7/6, 67/6, 25/6, 29/6, 23/6, 1/6, -5/2, 1/2, -5/6
-57/2, -9/2, -11/2, -13/2, -9/2, -7/6, -1/6, -7/6, 67/6, 25/6, 29/6, 23/6, 1/6, -5/2, 1/2, -5/6
-57/2, -9/2, -11/2, -13/2, -9/2, -7/6, -1/6, -7/6, 67/6, 25/6, 29/6, 23/6, 1/6, -5/2, 1/2, -5/6
-31/4, -9/4, -21/4, -11/4, -5/4, 1/4, -7/4, 7/4, -71/4, -13/4, -13/4, -19/4, -9/4, 1/4, -3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 133/12, 101/12, 71/12, 17/4, 31/12, 17/12, -1/4, 255/4, 175/12, 55/4, 43/4, 107/12, 25/4, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-313/6, -71/6, -67/6, -53/6, -43/6, -23/6, -11/6, 3/2, -17, -1/3, -2, -13/3, -16/3, -17/3, -2, -2/3
-313/6, -71/6, -67/6, -53/6, -43/6, -23/6, -11/6, 3/2, -17, -1/3, -2, -13/3, -16/3, -17/3, -2, -2/3
-313/6, -71/6, -67/6, -53/6, -43/6, -23/6, -11/6, 3/2, -17, -1/3, -2, -13/3, -16/3, -17/3, -2, -2/3
-313/6, -71/6, -67/6, -53/6, -43/6, -23/6, -11/6, 3/2, -17, -1/3, -2, -13/3, -16/3, -17/3, -2, -2/3
-13/2, -3, -5/2, 1, -3/2, 1, -1/2, 0, 111/4, 27/4, 15/4, 11/4, 19/4, 5/4, -1/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 125/12, 37/4, 107/12, 89/12, 71/12, 41/12, -1/12, 283/12, 89/12, 23/4, 47/12, 37/12, 11/12, 1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/6, 1/2, -1/6, -1/6, 3/2, 29/6, 13/6, 5/6, -29, -9, -8, -5, -5, -3, 0, 3
67/6, 1/2, -1/6, -1/6, 3/2, 29/6, 13/6, 5/6, -29, -9, -8, -5, -5, -3, 0, 3
67/6, 1/2, -1/6, -1/6, 3/2, 29/6, 13/6, 5/6, -29, -9, -8, -5, -5, -3, 0, 3
67/6, 1/2, -1/6, -1/6, 3/2, 29/6, 13/6, 5/6, -29, -9, -8, -5, -5, -3, 0, 3
-4, -5, -5/2, -1/2, 1, 2, -1, 2, -8, 1, -3/2, -1/2, 1/2, -5/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/3, 8, 20/3, 17/3, 11/3, 7/2, 3/2, 1, 497/12, 43/4, 107/12, 95/12, 77/12, 55/12, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
110/3, 25/3, 9, 6, 3, 16/3, 8/3, 1/3, -115/6, -9/2, -19/6, -19/6, -7/6, -11/6, 1/6, 1/6
110/3, 25/3, 9, 6, 3, 16/3, 8/3, 1/3, -115/6, -9/2, -19/6, -19/6, -7/6, -11/6, 1/6, 1/6
110/3, 25/3, 9, 6, 3, 16/3, 8/3, 1/3, -115/6, -9/2, -19/6, -19/6, -7/6, -11/6, 1/6, 1/6
110/3, 25/3, 9, 6, 3, 16/3, 8/3, 1/3, -115/6, -9/2, -19/6, -19/6, -7/6, -11/6, 1/6, 1/6
17/2, 4, 1, -5/2, 0, 5/2, 5/2, 1, 59/4, 11/4, 13/4, 9/4, 7/4, 1/4, -9/4, 1/4
26, 6, 6, 5, 4, 1, 0, 0, -59/4, -11/4, -1/4, -9/4, -15/4, -9/4, -7/4, 3/4
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 35/4, 31/4, 83/12, 25/4, 41/12, 25/12, -5/4, 145/4, 115/12, 91/12, 89/12, 65/12, 31/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 10/3, 1/3, 7/3, 11/3, 17/3, 2, -1, -29/6, -7/2, -11/6, 3/2, 5/6, 5/6, 7/6, 11/6
41/3, 10/3, 1/3, 7/3, 11/3, 17/3, 2, -1, -29/6, -7/2, -11/6, 3/2, 5/6, 5/6, 7/6, 11/6
41/3, 10/3, 1/3, 7/3, 11/3, 17/3, 2, -1, -29/6, -7/2, -11/6, 3/2, 5/6, 5/6, 7/6, 11/6
41/3, 10/3, 1/3, 7/3, 11/3, 17/3, 2, -1, -29/6, -7/2, -11/6, 3/2, 5/6, 5/6, 7/6, 11/6
167/4, 27/4, 39/4, 37/4, 23/4, 17/4, 9/4, 5/4, 3/2, -3/2, 0, 3, -1/2, 3, -1/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 27/2, 25/2, 61/6, 20/3, 19/6, 3/2, -3/2, 149/4, 137/12, 39/4, 29/4, 61/12, 29/12, 5/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45, 37/3, 9, 19/3, 14/3, 3, 2, -1, -17, -13/3, -8/3, -19/3, -5, -10/3, -1/3, -5/3
45, 37/3, 9, 19/3, 14/3, 3, 2, -1, -17, -13/3, -8/3, -19/3, -5, -10/3, -1/3, -5/3
45, 37/3, 9, 19/3, 14/3, 3, 2, -1, -17, -13/3, -8/3, -19/3, -5, -10/3, -1/3, -5/3
45, 37/3, 9, 19/3, 14/3, 3, 2, -1, -17, -13/3, -8/3, -19/3, -5, -10/3, -1/3, -5/3
51/2, 9, 7, 6, 4, 3, 3/2, -1, 14, 6, 5/2, 1/2, 1, 1, 1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 45/4, 39/4, 73/12, 47/12, 35/12, 25/12, -17/12, 157/3, 29/3, 53/6, 8, 8, 43/6, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -9/2, -41/6, -25/6, -5/6, -5/6, -5/6, 17/6, 29/2, 5/2, 1/2, 1/2, 1/2, 7/2, 3/2, 1/2
-51/2, -9/2, -41/6, -25/6, -5/6, -5/6, -5/6, 17/6, 29/2, 5/2, 1/2, 1/2, 1/2, 7/2, 3/2, 1/2
-51/2, -9/2, -41/6, -25/6, -5/6, -5/6, -5/6, 17/6, 29/2, 5/2, 1/2, 1/2, 1/2, 7/2, 3/2, 1/2
-51/2, -9/2, -41/6, -25/6, -5/6, -5/6, -5/6, 17/6, 29/2, 5/2, 1/2, 1/2, 1/2, 7/2, 3/2, 1/2
85/4, 19/4, 11/4, 3/4, 3/4, 13/4, 13/4, 1/4, 111/4, 41/4, 29/4, 21/4, 7/4, 11/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 32/3, 59/6, 43/6, 14/3, 17/6, 2, -1/3, 115/3, 25/3, 20/3, 19/3, 37/6, 11/3, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
185/6, 43/6, 41/6, 43/6, 13/2, 7/2, 13/6, 7/6, -21, -5, -6, -4, -5/3, -2, -1/3, -2/3
185/6, 43/6, 41/6, 43/6, 13/2, 7/2, 13/6, 7/6, -21, -5, -6, -4, -5/3, -2, -1/3, -2/3
185/6, 43/6, 41/6, 43/6, 13/2, 7/2, 13/6, 7/6, -21, -5, -6, -4, -5/3, -2, -1/3, -2/3
185/6, 43/6, 41/6, 43/6, 13/2, 7/2, 13/6, 7/6, -21, -5, -6, -4, -5/3, -2, -1/3, -2/3
-57/4, -15/4, -3/4, -9/4, -17/4, -13/4, -1/4, 7/4, -7/2, 3/2, 3/2, -1/2, 2, -3/2, 0, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 13, 10, 25/3, 9/2, 23/6, 7/2, 1/3, 301/12, 77/12, 25/4, 15/4, 15/4, 25/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -7/2, -9/2, -29/6, -3/2, -7/2, -1/2, 5/6, -35/3, 1/3, -1, -1, -2, -1/3, -2, -1/3
-37/2, -7/2, -9/2, -29/6, -3/2, -7/2, -1/2, 5/6, -35/3, 1/3, -1, -1, -2, -1/3, -2, -1/3
-37/2, -7/2, -9/2, -29/6, -3/2, -7/2, -1/2, 5/6, -35/3, 1/3, -1, -1, -2, -1/3, -2, -1/3
-37/2, -7/2, -9/2, -29/6, -3/2, -7/2, -1/2, 5/6, -35/3, 1/3, -1, -1, -2, -1/3, -2, -1/3
-32, -27/2, -10, -13/2, -7/2, 0, -1/2, 1, -29/4, -7/4, 1/4, -9/4, 3/4, -7/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67/2, 8, 8, 13/2, 17/3, 23/6, 7/6, 1, 127/3, 61/6, 61/6, 41/6, 35/6, 10/3, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/3, -2, -8/3, -4/3, -10/3, -1, -1, 1, -109/6, -13/6, -25/6, -29/6, -17/6, 1/6, -17/6, 1/6
-55/3, -2, -8/3, -4/3, -10/3, -1, -1, 1, -109/6, -13/6, -25/6, -29/6, -17/6, 1/6, -17/6, 1/6
-55/3, -2, -8/3, -4/3, -10/3, -1, -1, 1, -109/6, -13/6, -25/6, -29/6, -17/6, 1/6, -17/6, 1/6
-55/3, -2, -8/3, -4/3, -10/3, -1, -1, 1, -109/6, -13/6, -25/6, -29/6, -17/6, 1/6, -17/6, 1/6
7/2, -1/2, 3, 1/2, -3/2, -1/2, -2, -3/2, -8, 3, 0, 2, 0, -7/2, -5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/12, 151/12, 109/12, 25/4, 15/4, 11/4, 7/4, 7/12, 421/12, 33/4, 31/4, 61/12, 43/12, 37/12, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -5, -4/3, 4/3, 4/3, 7/3, 5/3, 2/3, 89/6, 1/6, 23/6, 7/2, 9/2, 17/6, 5/6, 1/6
-1, -5, -4/3, 4/3, 4/3, 7/3, 5/3, 2/3, 89/6, 1/6, 23/6, 7/2, 9/2, 17/6, 5/6, 1/6
-1, -5, -4/3, 4/3, 4/3, 7/3, 5/3, 2/3, 89/6, 1/6, 23/6, 7/2, 9/2, 17/6, 5/6, 1/6
-1, -5, -4/3, 4/3, 4/3, 7/3, 5/3, 2/3, 89/6, 1/6, 23/6, 7/2, 9/2, 17/6, 5/6, 1/6
-23/2, 3/2, -2, -3/2, -3, -6, -3, -1/2, -9/4, 1/4, -1/4, -1/4, 1/4, 3/4, 1/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 11, 17/2, 19/3, 5, 5, 3/2, -1, 253/4, 73/4, 181/12, 47/4, 95/12, 49/12, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
271/6, 55/6, 21/2, 59/6, 13/2, 19/6, 5/6, 1/6, 85/3, 13/3, 19/3, 17/3, 6, 4, 4/3, -4/3
271/6, 55/6, 21/2, 59/6, 13/2, 19/6, 5/6, 1/6, 85/3, 13/3, 19/3, 17/3, 6, 4, 4/3, -4/3
271/6, 55/6, 21/2, 59/6, 13/2, 19/6, 5/6, 1/6, 85/3, 13/3, 19/3, 17/3, 6, 4, 4/3, -4/3
271/6, 55/6, 21/2, 59/6, 13/2, 19/6, 5/6, 1/6, 85/3, 13/3, 19/3, 17/3, 6, 4, 4/3, -4/3
-15/2, 0, -3/2, 1, -1, 1/2, 1/2, 1, 171/4, 27/4, 25/4, 33/4, 23/4, 21/4, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 115/12, 31/4, 71/12, 59/12, 41/12, 7/12, 1/4, 697/12, 155/12, 151/12, 127/12, 85/12, 49/12, 23/12, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/6, -19/2, -49/6, -29/6, -5/2, -13/6, 3/2, -1/6, -85/3, -16/3, -22/3, -6, -13/3, -10/3, -2/3, 8/3
-113/6, -19/2, -49/6, -29/6, -5/2, -13/6, 3/2, -1/6, -85/3, -16/3, -22/3, -6, -13/3, -10/3, -2/3, 8/3
-113/6, -19/2, -49/6, -29/6, -5/2, -13/6, 3/2, -1/6, -85/3, -16/3, -22/3, -6, -13/3, -10/3, -2/3, 8/3
-113/6, -19/2, -49/6, -29/6, -5/2, -13/6, 3/2, -1/6, -85/3, -16/3, -22/3, -6, -13/3, -10/3, -2/3, 8/3
32, 8, 6, 5/2, 11/2, 3, 0, -3, 17/4, 3/4, -5/4, -5/4, 5/4, 17/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
104/3, 17/2, 25/3, 16/3, 23/6, 19/6, 19/6, 0, 521/12, 49/4, 43/4, 85/12, 47/12, 41/12, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/6, 41/6, 11/2, 19/6, 3/2, 13/6, 5/6, -1/6, 1/6, -13/6, -1/2, -5/2, -7/6, 13/6, -7/6, -13/6
77/6, 41/6, 11/2, 19/6, 3/2, 13/6, 5/6, -1/6, 1/6, -13/6, -1/2, -5/2, -7/6, 13/6, -7/6, -13/6
77/6, 41/6, 11/2, 19/6, 3/2, 13/6, 5/6, -1/6, 1/6, -13/6, -1/2, -5/2, -7/6, 13/6, -7/6, -13/6
77/6, 41/6, 11/2, 19/6, 3/2, 13/6, 5/6, -1/6, 1/6, -13/6, -1/2, -5/2, -7/6, 13/6, -7/6, -13/6
-23/4, -3/4, -3/4, -1/4, 11/4, 1/4, -1/4, 3/4, 21/4, -1/4, -13/4, -3/4, 9/4, -3/4, -3/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 179/12, 145/12, 113/12, 29/4, 67/12, 7/4, 11/12, 217/4, 49/4, 43/4, 43/4, 29/4, 15/4, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
173/6, 61/6, 43/6, 25/6, 17/6, 17/6, 1/6, -13/6, 17, 16/3, 2, 1, 1, -4/3, 4/3, -1/3
173/6, 61/6, 43/6, 25/6, 17/6, 17/6, 1/6, -13/6, 17, 16/3, 2, 1, 1, -4/3, 4/3, -1/3
173/6, 61/6, 43/6, 25/6, 17/6, 17/6, 1/6, -13/6, 17, 16/3, 2, 1, 1, -4/3, 4/3, -1/3
173/6, 61/6, 43/6, 25/6, 17/6, 17/6, 1/6, -13/6, 17, 16/3, 2, 1, 1, -4/3, 4/3, -1/3
37, 21/2, 17/2, 7, 13/2, 4, 1/2, -2, 18, 13/2, 9, 6, 4, 1/2, 1/2, 3/2
19/2, 8, 5, 3/2, -1, -7/2, -1, 3/2, -51/4, -33/4, -21/4, -9/4, 1/4, -3/4, 9/4, -1/4
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 51/4, 151/12, 119/12, 25/4, 11/4, 29/12, -5/4, 191/6, 31/3, 23/3, 13/3, 4, 23/6, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-46/3, -22/3, -13/3, -17/3, -11/3, -5/3, 2/3, -8/3, 23/3, 26/3, 16/3, 5/3, -2/3, 1, -1/3, 8/3
-46/3, -22/3, -13/3, -17/3, -11/3, -5/3, 2/3, -8/3, 23/3, 26/3, 16/3, 5/3, -2/3, 1, -1/3, 8/3
-46/3, -22/3, -13/3, -17/3, -11/3, -5/3, 2/3, -8/3, 23/3, 26/3, 16/3, 5/3, -2/3, 1, -1/3, 8/3
-46/3, -22/3, -13/3, -17/3, -11/3, -5/3, 2/3, -8/3, 23/3, 26/3, 16/3, 5/3, -2/3, 1, -1/3, 8/3
-41/2, -11/2, -5, -3, 1/2, 1/2, 0, 2, 33, 25/2, 19/2, 13/2, 4, 1/2, 0, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 14, 61/6, 53/6, 5, 4/3, 1, -1/3, 239/4, 163/12, 137/12, 127/12, 95/12, 67/12, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 13/6, 11/6, 5/6, 19/6, 5/6, 5/6, -1/6, -64/3, -14/3, -14/3, -3, -1/3, -7/3, -3, 0
9/2, 13/6, 11/6, 5/6, 19/6, 5/6, 5/6, -1/6, -64/3, -14/3, -14/3, -3, -1/3, -7/3, -3, 0
9/2, 13/6, 11/6, 5/6, 19/6, 5/6, 5/6, -1/6, -64/3, -14/3, -14/3, -3, -1/3, -7/3, -3, 0
9/2, 13/6, 11/6, 5/6, 19/6, 5/6, 5/6, -1/6, -64/3, -14/3, -14/3, -3, -1/3, -7/3, -3, 0
45/4, 3/4, 13/4, 19/4, 17/4, 3/4, -7/4, 3/4, 22, 4, 5, 8, 9/2, 4, 3/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 29/3, 9, 20/3, 29/6, 4, 2, -1/3, 119/2, 44/3, 14, 65/6, 9, 11/2, 2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 4/3, 4, 2/3, 11/3, 2, 1/3, 5/3, -41/6, -25/6, -25/6, -7/6, -23/6, -7/6, -7/6, -3/2
3, 4/3, 4, 2/3, 11/3, 2, 1/3, 5/3, -41/6, -25/6, -25/6, -7/6, -23/6, -7/6, -7/6, -3/2
3, 4/3, 4, 2/3, 11/3, 2, 1/3, 5/3, -41/6, -25/6, -25/6, -7/6, -23/6, -7/6, -7/6, -3/2
3, 4/3, 4, 2/3, 11/3, 2, 1/3, 5/3, -41/6, -25/6, -25/6, -7/6, -23/6, -7/6, -7/6, -3/2
77/2, 13/2, 17/2, 9, 15/2, 9/2, 3/2, -2, 17, 15/2, 9/2, 3/2, 5/2, 0, 1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 28/3, 9, 9, 20/3, 13/2, 3, 2/3, 727/12, 161/12, 137/12, 41/4, 109/12, 77/12, 41/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 4, 5/3, 1/3, -7/3, -4/3, -2/3, -3, 31/6, 17/6, 5/6, -3/2, 13/6, 29/6, 11/6, 7/6
0, 4, 5/3, 1/3, -7/3, -4/3, -2/3, -3, 31/6, 17/6, 5/6, -3/2, 13/6, 29/6, 11/6, 7/6
0, 4, 5/3, 1/3, -7/3, -4/3, -2/3, -3, 31/6, 17/6, 5/6, -3/2, 13/6, 29/6, 11/6, 7/6
0, 4, 5/3, 1/3, -7/3, -4/3, -2/3, -3, 31/6, 17/6, 5/6, -3/2, 13/6, 29/6, 11/6, 7/6
-93/4, -5/4, -19/4, -21/4, -19/4, -9/4, 3/4, -5/4, 33/4, 3/4, 7/4, 17/4, 7/4, -5/4, 7/4, -5/4
18, 7, 4, 5, 2, 1, 3, 0, 35/4, 9/4, 5/4, 11/4, 1/4, -7/4, -7/4, 1/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 127/12, 85/12, 27/4, 49/12, 9/4, 7/4, -19/12, 197/6, 22/3, 11/2, 29/6, 9/2, 25/6, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, 1/3, -4/3, -5/3, -2/3, -1/3, 1/3, -47/3, -10/3, -5/3, -4, -1/3, 1/3, -7/3, -1
1, 1, 1/3, -4/3, -5/3, -2/3, -1/3, 1/3, -47/3, -10/3, -5/3, -4, -1/3, 1/3, -7/3, -1
1, 1, 1/3, -4/3, -5/3, -2/3, -1/3, 1/3, -47/3, -10/3, -5/3, -4, -1/3, 1/3, -7/3, -1
1, 1, 1/3, -4/3, -5/3, -2/3, -1/3, 1/3, -47/3, -10/3, -5/3, -4, -1/3, 1/3, -7/3, -1
-23/4, 1/4, -9/4, -3/4, 3/4, 3/4, -3/4, 11/4, -25, -5, -7/2, -7/2, -7/2, -3/2, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 28/3, 37/6, 35/6, 16/3, 29/6, 3, 1/3, 347/6, 44/3, 85/6, 67/6, 53/6, 35/6, 13/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -14/3, -11/3, -4/3, 0, 5/3, 0, -3, -7/3, -4, -8/3, -2/3, -4/3, 5/3, -5/3, -1/3
-19/3, -14/3, -11/3, -4/3, 0, 5/3, 0, -3, -7/3, -4, -8/3, -2/3, -4/3, 5/3, -5/3, -1/3
-19/3, -14/3, -11/3, -4/3, 0, 5/3, 0, -3, -7/3, -4, -8/3, -2/3, -4/3, 5/3, -5/3, -1/3
-19/3, -14/3, -11/3, -4/3, 0, 5/3, 0, -3, -7/3, -4, -8/3, -2/3, -4/3, 5/3, -5/3, -1/3
9, -1/2, 1/2, -1, 1/2, 5/2, 3/2, 1/2, 18, 5/2, 0, 3, 5, 3, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/12, 35/4, 71/12, 43/12, 41/12, 23/12, 7/12, -5/12, 215/6, 29/3, 53/6, 35/6, 4, 11/6, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, -2/3, 8/3, -2/3, 2/3, 4/3, 7/3, -2/3, 7/3, -1/3, -2/3, -11/3, -2, 4/3, 10/3, 1/3
19/3, -2/3, 8/3, -2/3, 2/3, 4/3, 7/3, -2/3, 7/3, -1/3, -2/3, -11/3, -2, 4/3, 10/3, 1/3
19/3, -2/3, 8/3, -2/3, 2/3, 4/3, 7/3, -2/3, 7/3, -1/3, -2/3, -11/3, -2, 4/3, 10/3, 1/3
19/3, -2/3, 8/3, -2/3, 2/3, 4/3, 7/3, -2/3, 7/3, -1/3, -2/3, -11/3, -2, 4/3, 10/3, 1/3
9, 1, 3/2, 9/2, 3/2, 5/2, 1, 1, 159/4, 41/4, 43/4, 31/4, 29/4, 15/4, 3/4, -1/4
71/4, 1/4, -7/4, 7/4, 17/4, 13/4, 7/4, -5/4, 6, 5/2, 5, 2, -3/2, 2, 1, 0
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 53/4, 137/12, 33/4, 95/12, 59/12, 31/12, 5/4, 149/3, 41/3, 32/3, 55/6, 20/3, 11/3, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, -5/2, -7/6, 5/2, 31/6, 17/6, -5/6, -1/2, 58/3, -5/3, 4/3, 13/3, 10/3, 7/3, 3, 2/3
23/6, -5/2, -7/6, 5/2, 31/6, 17/6, -5/6, -1/2, 58/3, -5/3, 4/3, 13/3, 10/3, 7/3, 3, 2/3
23/6, -5/2, -7/6, 5/2, 31/6, 17/6, -5/6, -1/2, 58/3, -5/3, 4/3, 13/3, 10/3, 7/3, 3, 2/3
23/6, -5/2, -7/6, 5/2, 31/6, 17/6, -5/6, -1/2, 58/3, -5/3, 4/3, 13/3, 10/3, 7/3, 3, 2/3
-5/4, -11/4, -19/4, -11/4, -1/4, 7/4, 3/4, 1/4, -4, 0, 0, 1, 2, 0, 0, 1
-23/2, -5, -4, -9/2, -2, -1, -1, -2, 14, 3, 0, -1/2, 1, 3, 2, -1/2
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/12, 133/12, 113/12, 95/12, 77/12, 53/12, 19/12, 1/4, 247/6, 67/6, 9, 20/3, 5, 4, 7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -16/3, -7, -5, -5, -10/3, -1, 2, 47/6, 1/6, 3/2, 19/6, 13/2, 7/2, 7/6, 3/2
-22, -16/3, -7, -5, -5, -10/3, -1, 2, 47/6, 1/6, 3/2, 19/6, 13/2, 7/2, 7/6, 3/2
-22, -16/3, -7, -5, -5, -10/3, -1, 2, 47/6, 1/6, 3/2, 19/6, 13/2, 7/2, 7/6, 3/2
-22, -16/3, -7, -5, -5, -10/3, -1, 2, 47/6, 1/6, 3/2, 19/6, 13/2, 7/2, 7/6, 3/2
-31, -5, -7/2, -2, -5, -6, -7/2, 0, 69/2, 9, 8, 11/2, 3, 3, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 65/6, 32/3, 17/2, 8, 5, 4/3, 1/6, 143/3, 77/6, 12, 59/6, 7, 11/3, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -67/6, -49/6, -31/6, -11/6, 3/2, 1/2, 1/2, 67/6, 41/6, 23/6, 11/6, -7/6, -5/6, -5/6, -5/6
-43/2, -67/6, -49/6, -31/6, -11/6, 3/2, 1/2, 1/2, 67/6, 41/6, 23/6, 11/6, -7/6, -5/6, -5/6, -5/6
-43/2, -67/6, -49/6, -31/6, -11/6, 3/2, 1/2, 1/2, 67/6, 41/6, 23/6, 11/6, -7/6, -5/6, -5/6, -5/6
-43/2, -67/6, -49/6, -31/6, -11/6, 3/2, 1/2, 1/2, 67/6, 41/6, 23/6, 11/6, -7/6, -5/6, -5/6, -5/6
-35/4, -23/4, -21/4, -9/4, -7/4, 3/4, 7/4, -3/4, -61/4, -15/4, -29/4, -15/4, -5/4, -1/4, -9/4, 3/4
-9/4, 15/4, 1/4, -1/4, 7/4, -7/4, -5/4, 3/4, 21/2, 1, 1/2, 3, 1/2, 7/2, 5/2, -1/2
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 7, 35/6, 16/3, 29/6, 11/3, 5/3, -1/6, 30, 47/6, 15/2, 31/6, 5, 25/6, 3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26/3, 2/3, 5/3, 5/3, 5/3, -2, -1/3, 2, -47/2, -49/6, -47/6, -29/6, -7/6, -9/2, -17/6, 5/6
26/3, 2/3, 5/3, 5/3, 5/3, -2, -1/3, 2, -47/2, -49/6, -47/6, -29/6, -7/6, -9/2, -17/6, 5/6
26/3, 2/3, 5/3, 5/3, 5/3, -2, -1/3, 2, -47/2, -49/6, -47/6, -29/6, -7/6, -9/2, -17/6, 5/6
26/3, 2/3, 5/3, 5/3, 5/3, -2, -1/3, 2, -47/2, -49/6, -47/6, -29/6, -7/6, -9/2, -17/6, 5/6
-9/4, -15/4, -11/4, -5/4, 5/4, 17/4, 9/4, 1/4, -133/4, -31/4, -35/4, -37/4, -23/4, -11/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 145/12, 41/4, 89/12, 61/12, 53/12, 23/12, -23/12, 86/3, 23/3, 22/3, 35/6, 19/6, 5/2, 7/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/6, 47/6, 43/6, 49/6, 9/2, 3/2, 1/6, 7/2, -67/6, -7/6, -11/6, 1/6, -19/6, 1/2, -1/6, 17/6
167/6, 47/6, 43/6, 49/6, 9/2, 3/2, 1/6, 7/2, -67/6, -7/6, -11/6, 1/6, -19/6, 1/2, -1/6, 17/6
167/6, 47/6, 43/6, 49/6, 9/2, 3/2, 1/6, 7/2, -67/6, -7/6, -11/6, 1/6, -19/6, 1/2, -1/6, 17/6
167/6, 47/6, 43/6, 49/6, 9/2, 3/2, 1/6, 7/2, -67/6, -7/6, -11/6, 1/6, -19/6, 1/2, -1/6, 17/6
-15/4, -1/4, -3/4, 11/4, 5/4, 7/4, 1/4, 7/4, -35/2, -13/2, -11/2, -5, -4, -2, 1, 5/2
53/2, 11/2, 9/2, 11/2, 9/2, 11/2, 5/2, -1/2, -81/4, -25/4, -19/4, -17/4, -3/4, -11/4, -3/4, -5/4
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 11, 32/3, 59/6, 17/2, 31/6, 5/3, -4/3, 331/6, 97/6, 83/6, 61/6, 22/3, 7/2, 11/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 11/2, 25/6, 1/2, 3/2, -5/6, 3/2, -1/2, 17/2, -5/6, 17/6, -5/6, 17/6, 3/2, -3/2, -1/2
27/2, 11/2, 25/6, 1/2, 3/2, -5/6, 3/2, -1/2, 17/2, -5/6, 17/6, -5/6, 17/6, 3/2, -3/2, -1/2
27/2, 11/2, 25/6, 1/2, 3/2, -5/6, 3/2, -1/2, 17/2, -5/6, 17/6, -5/6, 17/6, 3/2, -3/2, -1/2
27/2, 11/2, 25/6, 1/2, 3/2, -5/6, 3/2, -1/2, 17/2, -5/6, 17/6, -5/6, 17/6, 3/2, -3/2, -1/2
-27/4, -17/4, -7/4, -1/4, -1/4, -5/4, -13/4, -1/4, 109/4, 25/4, 31/4, 17/4, 5/4, 11/4, 3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59, 97/6, 25/2, 59/6, 7, 7/2, 2, -1, 116/3, 9, 22/3, 37/6, 14/3, 13/3, 5/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 19/6, 29/6, 9/2, 13/6, 1/6, -11/6, 5/6, 43/3, 22/3, 17/3, 5, 10/3, 0, -2/3, 1/3
19/2, 19/6, 29/6, 9/2, 13/6, 1/6, -11/6, 5/6, 43/3, 22/3, 17/3, 5, 10/3, 0, -2/3, 1/3
19/2, 19/6, 29/6, 9/2, 13/6, 1/6, -11/6, 5/6, 43/3, 22/3, 17/3, 5, 10/3, 0, -2/3, 1/3
19/2, 19/6, 29/6, 9/2, 13/6, 1/6, -11/6, 5/6, 43/3, 22/3, 17/3, 5, 10/3, 0, -2/3, 1/3
55/4, 7/4, 11/4, -3/4, 9/4, 1/4, -1/4, -7/4, 57/4, 11/4, 19/4, 5/4, 1/4, -11/4, -3/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 11, 47/6, 20/3, 16/3, 9/2, 7/3, -1, 146/3, 43/3, 34/3, 15/2, 23/6, 23/6, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 5/6, -5/6, -7/2, -19/6, -7/2, 1/6, -3/2, 53/6, 41/6, 19/6, 17/6, 7/6, -5/6, -13/6, 1/6
-9/2, 5/6, -5/6, -7/2, -19/6, -7/2, 1/6, -3/2, 53/6, 41/6, 19/6, 17/6, 7/6, -5/6, -13/6, 1/6
-9/2, 5/6, -5/6, -7/2, -19/6, -7/2, 1/6, -3/2, 53/6, 41/6, 19/6, 17/6, 7/6, -5/6, -13/6, 1/6
-9/2, 5/6, -5/6, -7/2, -19/6, -7/2, 1/6, -3/2, 53/6, 41/6, 19/6, 17/6, 7/6, -5/6, -13/6, 1/6
15/4, 1/4, -7/4, -9/4, 3/4, 17/4, 9/4, -1/4, -26, -17/2, -7, -5, -3/2, -5/2, 1, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/6, 17/2, 49/6, 47/6, 14/3, 11/3, 1/3, 1/3, 527/12, 115/12, 115/12, 115/12, 95/12, 59/12, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -1, -4/3, -4/3, 2/3, 1/3, 2/3, -5/3, 23/3, 5, 7/3, 0, -4/3, -4/3, -4/3, 5/3
5, -1, -4/3, -4/3, 2/3, 1/3, 2/3, -5/3, 23/3, 5, 7/3, 0, -4/3, -4/3, -4/3, 5/3
5, -1, -4/3, -4/3, 2/3, 1/3, 2/3, -5/3, 23/3, 5, 7/3, 0, -4/3, -4/3, -4/3, 5/3
5, -1, -4/3, -4/3, 2/3, 1/3, 2/3, -5/3, 23/3, 5, 7/3, 0, -4/3, -4/3, -4/3, 5/3
-49/2, -9, -11/2, -7/2, -5, -5, -3, 1/2, 55/4, 13/4, 7/4, 5/4, -5/4, 3/4, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/6, 101/6, 13, 65/6, 22/3, 9/2, 2, 5/3, 165/4, 149/12, 119/12, 29/4, 73/12, 43/12, 23/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/3, 28/3, 17/3, 16/3, 20/3, 5, 2, -1/3, 24, 5, 13/3, 19/3, 3, 10/3, 2, 0
115/3, 28/3, 17/3, 16/3, 20/3, 5, 2, -1/3, 24, 5, 13/3, 19/3, 3, 10/3, 2, 0
115/3, 28/3, 17/3, 16/3, 20/3, 5, 2, -1/3, 24, 5, 13/3, 19/3, 3, 10/3, 2, 0
115/3, 28/3, 17/3, 16/3, 20/3, 5, 2, -1/3, 24, 5, 13/3, 19/3, 3, 10/3, 2, 0
34, 21/2, 15/2, 11/2, 4, 2, 1/2, 2, -5, -1, 0, -2, -7/2, -3/2, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 29/3, 29/3, 25/3, 37/6, 7/3, 5/3, -5/3, 103/2, 44/3, 34/3, 61/6, 41/6, 23/6, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -5/2, -19/6, -41/6, -19/6, -1/2, 5/2, 1/2, -151/6, -49/6, -31/6, -7/2, -7/2, -29/6, -11/6, -11/6
-27/2, -5/2, -19/6, -41/6, -19/6, -1/2, 5/2, 1/2, -151/6, -49/6, -31/6, -7/2, -7/2, -29/6, -11/6, -11/6
-27/2, -5/2, -19/6, -41/6, -19/6, -1/2, 5/2, 1/2, -151/6, -49/6, -31/6, -7/2, -7/2, -29/6, -11/6, -11/6
-27/2, -5/2, -19/6, -41/6, -19/6, -1/2, 5/2, 1/2, -151/6, -49/6, -31/6, -7/2, -7/2, -29/6, -11/6, -11/6
-35/4, -9/4, -5/4, -3/4, 5/4, -7/4, -1/4, -5/4, -19/4, -17/4, -7/4, 3/4, 1/4, 7/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 85/12, 73/12, 19/4, 35/12, 11/4, 5/4, -5/12, 142/3, 35/3, 9, 26/3, 11/2, 9/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -10/3, -10/3, -6, -4, -16/3, -5/3, -1/3, 92/3, 10, 7, 5, 5, 7/3, 1, 5/3
-52/3, -10/3, -10/3, -6, -4, -16/3, -5/3, -1/3, 92/3, 10, 7, 5, 5, 7/3, 1, 5/3
-52/3, -10/3, -10/3, -6, -4, -16/3, -5/3, -1/3, 92/3, 10, 7, 5, 5, 7/3, 1, 5/3
-52/3, -10/3, -10/3, -6, -4, -16/3, -5/3, -1/3, 92/3, 10, 7, 5, 5, 7/3, 1, 5/3
141/4, 41/4, 31/4, 23/4, 11/4, 7/4, 5/4, 5/4, 29/2, 11/2, 3, 7/2, 3/2, 3, -1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 59/6, 20/3, 20/3, 37/6, 19/6, 11/6, 3/2, 54, 41/3, 77/6, 28/3, 28/3, 37/6, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
94/3, 34/3, 26/3, 5, 5/3, 5/3, -1/3, -4/3, 169/6, 41/6, 37/6, 19/6, 19/6, 5/6, 5/6, -7/6
94/3, 34/3, 26/3, 5, 5/3, 5/3, -1/3, -4/3, 169/6, 41/6, 37/6, 19/6, 19/6, 5/6, 5/6, -7/6
94/3, 34/3, 26/3, 5, 5/3, 5/3, -1/3, -4/3, 169/6, 41/6, 37/6, 19/6, 19/6, 5/6, 5/6, -7/6
94/3, 34/3, 26/3, 5, 5/3, 5/3, -1/3, -4/3, 169/6, 41/6, 37/6, 19/6, 19/6, 5/6, 5/6, -7/6
51/4, 11/4, 1/4, -1/4, 1/4, 1/4, 1/4, -9/4, -45/4, 5/4, -5/4, -1/4, -5/4, -19/4, -7/4, -3/4
47/4, 25/4, 13/4, 5/4, 7/4, 11/4, 3/4, -3/4, -27, -13/2, -6, -13/2, -9/2, -4, -1/2, 1
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/12, 31/4, 91/12, 47/12, 31/12, 31/12, 1/4, 1/12, 140/3, 11, 61/6, 41/6, 41/6, 4, 5/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/2, 13/2, 41/6, 47/6, 29/6, 9/2, 5/6, -1/6, 74/3, 6, 17/3, 20/3, 6, 7/3, 0, 0
63/2, 13/2, 41/6, 47/6, 29/6, 9/2, 5/6, -1/6, 74/3, 6, 17/3, 20/3, 6, 7/3, 0, 0
63/2, 13/2, 41/6, 47/6, 29/6, 9/2, 5/6, -1/6, 74/3, 6, 17/3, 20/3, 6, 7/3, 0, 0
63/2, 13/2, 41/6, 47/6, 29/6, 9/2, 5/6, -1/6, 74/3, 6, 17/3, 20/3, 6, 7/3, 0, 0
21/2, 1, 7/2, 9/2, 5/2, 3, 1/2, 1/2, 1, 1, -3/2, 0, 3, 3/2, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 53/6, 23/3, 43/6, 11/2, 7/3, 2/3, -1/2, 194/3, 97/6, 79/6, 23/2, 49/6, 9/2, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, -7/3, -2/3, 1/3, -2, 5/3, 5/3, -1, 4, 1, 3, 1, -2, 0, -2, 1
-13/3, -7/3, -2/3, 1/3, -2, 5/3, 5/3, -1, 4, 1, 3, 1, -2, 0, -2, 1
-13/3, -7/3, -2/3, 1/3, -2, 5/3, 5/3, -1, 4, 1, 3, 1, -2, 0, -2, 1
-13/3, -7/3, -2/3, 1/3, -2, 5/3, 5/3, -1, 4, 1, 3, 1, -2, 0, -2, 1
23/2, 9/2, 3/2, 1/2, 1/2, -1/2, 3/2, -3/2, -23, -4, -7, -4, -7, -4, -1, 2
69/4, 37/4, 25/4, 11/4, 1/4, 3/4, -1/4, 7/4, -69/4, -31/4, -27/4, -19/4, -11/4, 1/4, 1/4, 7/4
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 26/3, 17/2, 8, 31/6, 29/6, 5/3, 1/2, 49/2, 22/3, 16/3, 11/3, 5/3, 4/3, 4/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, 19/6, 13/6, 11/6, -11/6, -11/6, 11/6, -1/6, -37/3, -10/3, -10/3, -2/3, -11/3, -1/3, -3, 2/3
53/6, 19/6, 13/6, 11/6, -11/6, -11/6, 11/6, -1/6, -37/3, -10/3, -10/3, -2/3, -11/3, -1/3, -3, 2/3
53/6, 19/6, 13/6, 11/6, -11/6, -11/6, 11/6, -1/6, -37/3, -10/3, -10/3, -2/3, -11/3, -1/3, -3, 2/3
53/6, 19/6, 13/6, 11/6, -11/6, -11/6, 11/6, -1/6, -37/3, -10/3, -10/3, -2/3, -11/3, -1/3, -3, 2/3
-19/2, -3/2, 2, -3/2, -5/2, 1, -3/2, 1/2, 29/2, 6, 3, 5, 2, 1, -2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 61/6, 55/6, 53/6, 25/3, 9/2, 4/3, 1/6, 257/6, 31/3, 10, 49/6, 35/6, 11/3, 7/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 1/2, 3/2, 7/6, 25/6, 23/6, 1/6, -19/6, -139/6, -13/6, -11/2, -53/6, -37/6, -29/6, -7/6, 7/6
37/2, 1/2, 3/2, 7/6, 25/6, 23/6, 1/6, -19/6, -139/6, -13/6, -11/2, -53/6, -37/6, -29/6, -7/6, 7/6
37/2, 1/2, 3/2, 7/6, 25/6, 23/6, 1/6, -19/6, -139/6, -13/6, -11/2, -53/6, -37/6, -29/6, -7/6, 7/6
37/2, 1/2, 3/2, 7/6, 25/6, 23/6, 1/6, -19/6, -139/6, -13/6, -11/2, -53/6, -37/6, -29/6, -7/6, 7/6
24, 11, 15/2, 4, 3/2, 3/2, -1/2, -2, -5, -1, 1, 1, -2, 0, -1, 1
-15, -4, -1, -2, -5, -2, 1, 2, 51/2, 7, 7, 9/2, 7/2, 0, 1, 5/2
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 37/4, 107/12, 35/4, 25/4, 31/12, 9/4, -1/12, 125/3, 23/2, 8, 35/6, 25/6, 7/2, 5/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/3, 3, 6, 13/3, 20/3, 4, 2/3, 3, -17, -20/3, -13/3, -4, -4, -11/3, -4/3, -1/3
73/3, 3, 6, 13/3, 20/3, 4, 2/3, 3, -17, -20/3, -13/3, -4, -4, -11/3, -4/3, -1/3
73/3, 3, 6, 13/3, 20/3, 4, 2/3, 3, -17, -20/3, -13/3, -4, -4, -11/3, -4/3, -1/3
73/3, 3, 6, 13/3, 20/3, 4, 2/3, 3, -17, -20/3, -13/3, -4, -4, -11/3, -4/3, -1/3
-13/4, -7/4, 7/4, 5/4, -3/4, -13/4, -11/4, 3/4, -95/4, -27/4, -27/4, -15/4, -21/4, -7/4, -5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 79/12, 55/12, 17/4, 17/4, 15/4, 13/4, -7/12, 473/12, 113/12, 85/12, 83/12, 53/12, 43/12, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 11/6, -1/2, -13/6, -19/6, -7/6, 7/6, 1/6, 79/6, 13/2, 17/6, 13/6, -5/6, 5/6, -1/2, -13/6
-11/2, 11/6, -1/2, -13/6, -19/6, -7/6, 7/6, 1/6, 79/6, 13/2, 17/6, 13/6, -5/6, 5/6, -1/2, -13/6
-11/2, 11/6, -1/2, -13/6, -19/6, -7/6, 7/6, 1/6, 79/6, 13/2, 17/6, 13/6, -5/6, 5/6, -1/2, -13/6
-11/2, 11/6, -1/2, -13/6, -19/6, -7/6, 7/6, 1/6, 79/6, 13/2, 17/6, 13/6, -5/6, 5/6, -1/2, -13/6
-77/4, -25/4, -15/4, -11/4, -11/4, -5/4, -5/4, 9/4, -31/4, -17/4, -3/4, -1/4, -11/4, -1/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
27, 43/6, 11/2, 31/6, 7/2, 7/2, 2/3, 1/6, 139/4, 45/4, 89/12, 77/12, 43/12, 9/4, 17/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-118/3, -11, -26/3, -19/3, -3, -10/3, -3, 0, -17/2, -23/6, -35/6, -29/6, -7/6, 5/2, 17/6, -1/2
-118/3, -11, -26/3, -19/3, -3, -10/3, -3, 0, -17/2, -23/6, -35/6, -29/6, -7/6, 5/2, 17/6, -1/2
-118/3, -11, -26/3, -19/3, -3, -10/3, -3, 0, -17/2, -23/6, -35/6, -29/6, -7/6, 5/2, 17/6, -1/2
-118/3, -11, -26/3, -19/3, -3, -10/3, -3, 0, -17/2, -23/6, -35/6, -29/6, -7/6, 5/2, 17/6, -1/2
5/2, -3, -7/2, -3/2, 1, 4, 3/2, 1, 27/4, 15/4, 5/4, -7/4, -1/4, -11/4, 3/4, 5/4
-1/2, -2, -3/2, -1/2, 2, 2, 1/2, -2, -19/4, -19/4, -9/4, -1/4, -3/4, -1/4, 5/4, 3/4
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 13, 65/6, 23/3, 23/6, 23/6, 5/2, 2/3, 88/3, 22/3, 19/3, 35/6, 10/3, 19/6, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 5, 2, 17/3, 4, 1/3, 4/3, 2/3, 17/3, -1, 2/3, 2, 5/3, -5/3, 4/3, 0
11, 5, 2, 17/3, 4, 1/3, 4/3, 2/3, 17/3, -1, 2/3, 2, 5/3, -5/3, 4/3, 0
11, 5, 2, 17/3, 4, 1/3, 4/3, 2/3, 17/3, -1, 2/3, 2, 5/3, -5/3, 4/3, 0
11, 5, 2, 17/3, 4, 1/3, 4/3, 2/3, 17/3, -1, 2/3, 2, 5/3, -5/3, 4/3, 0
-15/4, -13/4, -3/4, 7/4, 5/4, -5/4, 9/4, -1/4, 23/4, 9/4, 7/4, -1/4, 11/4, -1/4, -7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 23/2, 23/2, 59/6, 41/6, 4, 2, 5/3, 427/12, 121/12, 31/4, 27/4, 17/4, 17/12, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/6, 13/6, 1/2, 11/6, 19/6, 11/2, 5/2, 5/6, 23/3, 19/3, 4, 1, -2, -8/3, 0, 5/3
133/6, 13/6, 1/2, 11/6, 19/6, 11/2, 5/2, 5/6, 23/3, 19/3, 4, 1, -2, -8/3, 0, 5/3
133/6, 13/6, 1/2, 11/6, 19/6, 11/2, 5/2, 5/6, 23/3, 19/3, 4, 1, -2, -8/3, 0, 5/3
133/6, 13/6, 1/2, 11/6, 19/6, 11/2, 5/2, 5/6, 23/3, 19/3, 4, 1, -2, -8/3, 0, 5/3
37/2, 8, 7, 9/2, 3, 1, 1, 2, -8, -7/2, -1, 0, 0, -3, -2, -1/2
14, 0, 3/2, 9/2, 2, 1, 2, 1, 51/4, 13/4, 9/4, 9/4, 19/4, 13/4, -1/4, -1/4
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 143/12, 127/12, 29/4, 79/12, 11/4, 13/12, -3/4, 79/2, 79/6, 61/6, 41/6, 9/2, 2, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 23/6, 19/6, 11/6, -5/6, -7/6, -1/2, 5/6, 37/2, 13/6, 13/6, 29/6, 5/2, 9/2, 5/2, -1/2
19/2, 23/6, 19/6, 11/6, -5/6, -7/6, -1/2, 5/6, 37/2, 13/6, 13/6, 29/6, 5/2, 9/2, 5/2, -1/2
19/2, 23/6, 19/6, 11/6, -5/6, -7/6, -1/2, 5/6, 37/2, 13/6, 13/6, 29/6, 5/2, 9/2, 5/2, -1/2
19/2, 23/6, 19/6, 11/6, -5/6, -7/6, -1/2, 5/6, 37/2, 13/6, 13/6, 29/6, 5/2, 9/2, 5/2, -1/2
27/4, 17/4, 17/4, 11/4, 1/4, 13/4, 1/4, 9/4, 53/4, 25/4, 13/4, 3/4, 1/4, 9/4, 3/4, 5/4
3, -5/2, -1/2, -1/2, 3/2, 3/2, -1, -5/2, -39/4, 13/4, 5/4, -1/4, -11/4, -9/4, -7/4, 5/4
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 85/6, 21/2, 17/2, 43/6, 29/6, 3/2, 5/6, 158/3, 27/2, 38/3, 31/3, 22/3, 11/2, 7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 6, 7/3, 4/3, 0, -3, -10/3, 0, 13, 4, 2, -1, 2, 4, 1, 1
-2, 6, 7/3, 4/3, 0, -3, -10/3, 0, 13, 4, 2, -1, 2, 4, 1, 1
-2, 6, 7/3, 4/3, 0, -3, -10/3, 0, 13, 4, 2, -1, 2, 4, 1, 1
-2, 6, 7/3, 4/3, 0, -3, -10/3, 0, 13, 4, 2, -1, 2, 4, 1, 1
16, 1/2, 5/2, 11/2, 7/2, 5/2, 7/2, 0, -10, -9/2, -6, -3, -2, -5/2, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/12, 67/4, 169/12, 149/12, 103/12, 77/12, 11/4, -1/4, 195/4, 151/12, 131/12, 41/4, 103/12, 61/12, 17/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/6, -43/6, -31/6, -23/6, -7/2, -1/2, 5/6, 5/2, 32/3, 8/3, 11/3, 2, -1/3, -1/3, 1/3, -4/3
-155/6, -43/6, -31/6, -23/6, -7/2, -1/2, 5/6, 5/2, 32/3, 8/3, 11/3, 2, -1/3, -1/3, 1/3, -4/3
-155/6, -43/6, -31/6, -23/6, -7/2, -1/2, 5/6, 5/2, 32/3, 8/3, 11/3, 2, -1/3, -1/3, 1/3, -4/3
-155/6, -43/6, -31/6, -23/6, -7/2, -1/2, 5/6, 5/2, 32/3, 8/3, 11/3, 2, -1/3, -1/3, 1/3, -4/3
-21/2, -6, -7/2, -3, -3/2, 0, 1, 1/2, 77/4, 21/4, 11/4, 13/4, 13/4, 7/4, -5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 169/12, 139/12, 101/12, 25/4, 17/4, 9/4, -1/4, 83/2, 61/6, 9, 41/6, 16/3, 17/6, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/6, 11/2, 19/6, -1/2, 13/6, -5/6, 11/6, -1/6, -197/6, -29/6, -35/6, -17/2, -29/6, -7/2, -5/6, 11/6
101/6, 11/2, 19/6, -1/2, 13/6, -5/6, 11/6, -1/6, -197/6, -29/6, -35/6, -17/2, -29/6, -7/2, -5/6, 11/6
101/6, 11/2, 19/6, -1/2, 13/6, -5/6, 11/6, -1/6, -197/6, -29/6, -35/6, -17/2, -29/6, -7/2, -5/6, 11/6
101/6, 11/2, 19/6, -1/2, 13/6, -5/6, 11/6, -1/6, -197/6, -29/6, -35/6, -17/2, -29/6, -7/2, -5/6, 11/6
-105/4, -23/4, -25/4, -27/4, -25/4, -15/4, -1/4, -7/4, -143/4, -33/4, -37/4, -25/4, -25/4, -25/4, -11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 31/4, 59/12, 37/12, 37/12, 11/4, 19/12, -5/4, 515/12, 41/4, 121/12, 25/4, 19/4, 19/4, 41/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 59/6, 37/6, 7/2, 1/2, 19/6, 11/6, -5/6, -21, -8/3, -4, -5/3, -7/3, -10/3, -5/3, -4/3
151/6, 59/6, 37/6, 7/2, 1/2, 19/6, 11/6, -5/6, -21, -8/3, -4, -5/3, -7/3, -10/3, -5/3, -4/3
151/6, 59/6, 37/6, 7/2, 1/2, 19/6, 11/6, -5/6, -21, -8/3, -4, -5/3, -7/3, -10/3, -5/3, -4/3
151/6, 59/6, 37/6, 7/2, 1/2, 19/6, 11/6, -5/6, -21, -8/3, -4, -5/3, -7/3, -10/3, -5/3, -4/3
-13/2, -7/2, -3, -1, -1/2, -3, -1, -3/2, 5, 3/2, 2, 2, 5/2, 1/2, -5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/3, 79/6, 61/6, 26/3, 6, 13/6, 11/6, -1/3, 125/4, 89/12, 77/12, 43/12, 43/12, 41/12, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 2/3, -2, -2, -11/3, -2, -5/3, 0, -16/3, -4, -3, 0, -1, 1, -5/3, -4/3
-4, 2/3, -2, -2, -11/3, -2, -5/3, 0, -16/3, -4, -3, 0, -1, 1, -5/3, -4/3
-4, 2/3, -2, -2, -11/3, -2, -5/3, 0, -16/3, -4, -3, 0, -1, 1, -5/3, -4/3
-4, 2/3, -2, -2, -11/3, -2, -5/3, 0, -16/3, -4, -3, 0, -1, 1, -5/3, -4/3
-9, -4, -3, -7/2, -4, -5/2, 0, -2, -6, 3/2, -3/2, -3/2, -7/2, -1/2, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 145/12, 101/12, 91/12, 61/12, 61/12, 29/12, -17/12, 367/12, 33/4, 95/12, 19/4, 23/12, 7/4, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/6, 37/6, 43/6, 7/2, 1/6, 1/6, 1/6, -7/2, 29/6, -1/6, 17/6, 7/6, 5/2, 13/6, -7/6, -3/2
113/6, 37/6, 43/6, 7/2, 1/6, 1/6, 1/6, -7/2, 29/6, -1/6, 17/6, 7/6, 5/2, 13/6, -7/6, -3/2
113/6, 37/6, 43/6, 7/2, 1/6, 1/6, 1/6, -7/2, 29/6, -1/6, 17/6, 7/6, 5/2, 13/6, -7/6, -3/2
113/6, 37/6, 43/6, 7/2, 1/6, 1/6, 1/6, -7/2, 29/6, -1/6, 17/6, 7/6, 5/2, 13/6, -7/6, -3/2
139/4, 29/4, 27/4, 23/4, 19/4, 17/4, 3/4, -1/4, -15/2, 0, -3, -5, -7/2, -1, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/12, 69/4, 55/4, 47/4, 113/12, 23/4, 23/12, -13/12, 181/4, 49/4, 113/12, 79/12, 23/4, 55/12, 31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, -17/6, 1/2, 5/6, 5/6, -7/6, 5/2, -5/6, -39/2, -3/2, -5/2, -11/6, -1/6, -5/2, -1/2, 19/6
25/6, -17/6, 1/2, 5/6, 5/6, -7/6, 5/2, -5/6, -39/2, -3/2, -5/2, -11/6, -1/6, -5/2, -1/2, 19/6
25/6, -17/6, 1/2, 5/6, 5/6, -7/6, 5/2, -5/6, -39/2, -3/2, -5/2, -11/6, -1/6, -5/2, -1/2, 19/6
25/6, -17/6, 1/2, 5/6, 5/6, -7/6, 5/2, -5/6, -39/2, -3/2, -5/2, -11/6, -1/6, -5/2, -1/2, 19/6
-67/4, -21/4, -15/4, -3/4, 3/4, 1/4, 1/4, 9/4, -23/2, -1, -9/2, -3, -5/2, -3/2, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 95/12, 89/12, 77/12, 17/4, 15/4, 5/4, 1/12, 130/3, 67/6, 55/6, 47/6, 7, 23/6, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/3, 2/3, -4/3, -1, -2, 2/3, -2, -2/3, 19/6, 5/6, -7/6, 7/6, 13/6, 7/2, 5/6, 17/6
5/3, 2/3, -4/3, -1, -2, 2/3, -2, -2/3, 19/6, 5/6, -7/6, 7/6, 13/6, 7/2, 5/6, 17/6
5/3, 2/3, -4/3, -1, -2, 2/3, -2, -2/3, 19/6, 5/6, -7/6, 7/6, 13/6, 7/2, 5/6, 17/6
5/3, 2/3, -4/3, -1, -2, 2/3, -2, -2/3, 19/6, 5/6, -7/6, 7/6, 13/6, 7/2, 5/6, 17/6
1, 1, 1/2, -2, -3, -3/2, -2, -1, 125/4, 41/4, 29/4, 23/4, 27/4, 13/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 83/6, 61/6, 47/6, 13/3, 10/3, 2, 5/6, 275/6, 31/3, 55/6, 7, 37/6, 37/6, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/6, -29/6, -19/6, -5/6, 13/6, 5/2, 1/6, -3/2, 203/6, 13/2, 17/2, 41/6, 25/6, 11/6, 7/6, 11/6
29/6, -29/6, -19/6, -5/6, 13/6, 5/2, 1/6, -3/2, 203/6, 13/2, 17/2, 41/6, 25/6, 11/6, 7/6, 11/6
29/6, -29/6, -19/6, -5/6, 13/6, 5/2, 1/6, -3/2, 203/6, 13/2, 17/2, 41/6, 25/6, 11/6, 7/6, 11/6
29/6, -29/6, -19/6, -5/6, 13/6, 5/2, 1/6, -3/2, 203/6, 13/2, 17/2, 41/6, 25/6, 11/6, 7/6, 11/6
5/4, 1/4, -9/4, -3/4, -5/4, -3/4, 3/4, -5/4, -9/4, -7/4, -3/4, -3/4, 9/4, 13/4, -1/4, 13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 13, 21/2, 15/2, 7, 10/3, 13/6, -1/3, 215/4, 169/12, 139/12, 37/4, 27/4, 49/12, 19/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 4/3, 11/3, 13/3, 5/3, -2, -5/3, 2, -21/2, -43/6, -25/6, -3/2, 1/2, 5/6, -1/6, 7/2
6, 4/3, 11/3, 13/3, 5/3, -2, -5/3, 2, -21/2, -43/6, -25/6, -3/2, 1/2, 5/6, -1/6, 7/2
6, 4/3, 11/3, 13/3, 5/3, -2, -5/3, 2, -21/2, -43/6, -25/6, -3/2, 1/2, 5/6, -1/6, 7/2
6, 4/3, 11/3, 13/3, 5/3, -2, -5/3, 2, -21/2, -43/6, -25/6, -3/2, 1/2, 5/6, -1/6, 7/2
20, 5, 5, 6, 11/2, 2, 1, -5/2, 41/4, 21/4, 23/4, 11/4, -3/4, -3/4, -5/4, 3/4
-69/4, 3/4, -9/4, -23/4, -15/4, -9/4, 1/4, -3/4, -7/2, -1/2, -1/2, -1/2, -1/2, 1/2, 3/2, -1/2
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 157/12, 127/12, 39/4, 33/4, 19/4, 35/12, 7/12, 101/2, 89/6, 35/3, 28/3, 37/6, 23/6, 2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44, -10, -25/3, -6, -8, -6, -8/3, 1, 1, 3, 7/3, 14/3, 4/3, 0, 0, 11/3
-44, -10, -25/3, -6, -8, -6, -8/3, 1, 1, 3, 7/3, 14/3, 4/3, 0, 0, 11/3
-44, -10, -25/3, -6, -8, -6, -8/3, 1, 1, 3, 7/3, 14/3, 4/3, 0, 0, 11/3
-44, -10, -25/3, -6, -8, -6, -8/3, 1, 1, 3, 7/3, 14/3, 4/3, 0, 0, 11/3
195/4, 47/4, 41/4, 37/4, 27/4, 17/4, 3/4, -11/4, -9/4, 21/4, 9/4, -5/4, -13/4, -3/4, -11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
190/3, 49/3, 77/6, 31/3, 9, 20/3, 17/6, -1/3, 59/2, 37/6, 35/6, 31/6, 17/6, 13/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -23/6, -31/6, -5/2, -29/6, -7/6, 11/6, 3/2, -59/6, -19/6, -5/2, -25/6, -5/6, 17/6, -5/6, -13/6
-33/2, -23/6, -31/6, -5/2, -29/6, -7/6, 11/6, 3/2, -59/6, -19/6, -5/2, -25/6, -5/6, 17/6, -5/6, -13/6
-33/2, -23/6, -31/6, -5/2, -29/6, -7/6, 11/6, 3/2, -59/6, -19/6, -5/2, -25/6, -5/6, 17/6, -5/6, -13/6
-33/2, -23/6, -31/6, -5/2, -29/6, -7/6, 11/6, 3/2, -59/6, -19/6, -5/2, -25/6, -5/6, 17/6, -5/6, -13/6
5/2, 2, 1/2, -3/2, -2, -2, 1/2, -3, 20, 6, 3, 5, 2, 3, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 133/12, 131/12, 101/12, 21/4, 23/12, 11/12, 1/12, 73/2, 25/2, 26/3, 41/6, 29/6, 5/2, 7/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39, 14/3, 25/3, 31/3, 7, 11/3, 2/3, 1/3, -97/6, -13/6, -13/6, -17/6, -5/2, 1/2, -7/6, -5/6
39, 14/3, 25/3, 31/3, 7, 11/3, 2/3, 1/3, -97/6, -13/6, -13/6, -17/6, -5/2, 1/2, -7/6, -5/6
39, 14/3, 25/3, 31/3, 7, 11/3, 2/3, 1/3, -97/6, -13/6, -13/6, -17/6, -5/2, 1/2, -7/6, -5/6
39, 14/3, 25/3, 31/3, 7, 11/3, 2/3, 1/3, -97/6, -13/6, -13/6, -17/6, -5/2, 1/2, -7/6, -5/6
47/2, 5, 2, 11/2, 3, 7/2, 0, -5/2, 19/2, -1/2, 3/2, 1, -1/2, 2, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 55/6, 43/6, 20/3, 25/6, 17/6, 2/3, -2/3, 379/12, 109/12, 27/4, 77/12, 61/12, 47/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/3, -3, -1, 1, -1, -1, -4/3, 2, 104/3, 14/3, 7, 19/3, 14/3, 19/3, 8/3, -1/3
-35/3, -3, -1, 1, -1, -1, -4/3, 2, 104/3, 14/3, 7, 19/3, 14/3, 19/3, 8/3, -1/3
-35/3, -3, -1, 1, -1, -1, -4/3, 2, 104/3, 14/3, 7, 19/3, 14/3, 19/3, 8/3, -1/3
-35/3, -3, -1, 1, -1, -1, -4/3, 2, 104/3, 14/3, 7, 19/3, 14/3, 19/3, 8/3, -1/3
5, 7/2, 1, -1, -1, -1/2, 0, 1, -103/4, -17/4, -29/4, -25/4, -13/4, 1/4, 3/4, 3/4
-5/2, -5/2, 1/2, -1, -5/2, -1/2, 2, 3/2, -35/2, -7, -7, -9/2, -1, -1, -1, 0
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 163/12, 131/12, 89/12, 53/12, 47/12, 25/12, -3/4, 529/12, 39/4, 101/12, 27/4, 27/4, 41/12, 19/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -1, 2, 16/3, 5/3, -2, 1, 2/3, 73/6, 29/6, 31/6, 13/6, 11/6, -3/2, 3/2, -5/6
3, -1, 2, 16/3, 5/3, -2, 1, 2/3, 73/6, 29/6, 31/6, 13/6, 11/6, -3/2, 3/2, -5/6
3, -1, 2, 16/3, 5/3, -2, 1, 2/3, 73/6, 29/6, 31/6, 13/6, 11/6, -3/2, 3/2, -5/6
3, -1, 2, 16/3, 5/3, -2, 1, 2/3, 73/6, 29/6, 31/6, 13/6, 11/6, -3/2, 3/2, -5/6
13, 1, 1, 5/2, 1/2, 3/2, 1/2, -1, -23/2, -3, 0, -7/2, -1, -3/2, -3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59, 14, 25/2, 59/6, 20/3, 19/3, 17/6, 5/6, 299/12, 65/12, 21/4, 53/12, 13/4, 19/12, 19/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-88/3, -9, -6, -13/3, -19/3, -10/3, -1/3, 2/3, 4/3, 8/3, 1, -2, -7/3, 1, 0, 1
-88/3, -9, -6, -13/3, -19/3, -10/3, -1/3, 2/3, 4/3, 8/3, 1, -2, -7/3, 1, 0, 1
-88/3, -9, -6, -13/3, -19/3, -10/3, -1/3, 2/3, 4/3, 8/3, 1, -2, -7/3, 1, 0, 1
-88/3, -9, -6, -13/3, -19/3, -10/3, -1/3, 2/3, 4/3, 8/3, 1, -2, -7/3, 1, 0, 1
69/4, 13/4, 9/4, 5/4, 19/4, 19/4, 5/4, -3/4, 91/4, 13/4, 25/4, 13/4, 21/4, 11/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 137/12, 101/12, 95/12, 91/12, 67/12, 31/12, -11/12, 219/4, 47/4, 43/4, 127/12, 37/4, 71/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/3, -20/3, -17/3, -22/3, -5, -13/3, -2, 4/3, 68/3, 14/3, 25/3, 5, 8/3, 10/3, 1, -7/3
-95/3, -20/3, -17/3, -22/3, -5, -13/3, -2, 4/3, 68/3, 14/3, 25/3, 5, 8/3, 10/3, 1, -7/3
-95/3, -20/3, -17/3, -22/3, -5, -13/3, -2, 4/3, 68/3, 14/3, 25/3, 5, 8/3, 10/3, 1, -7/3
-95/3, -20/3, -17/3, -22/3, -5, -13/3, -2, 4/3, 68/3, 14/3, 25/3, 5, 8/3, 10/3, 1, -7/3
111/4, 17/4, 31/4, 23/4, 21/4, 9/4, -1/4, -11/4, -10, -1, -5/2, -5/2, -1/2, 1/2, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 71/6, 65/6, 49/6, 37/6, 31/6, 13/6, -1/3, 158/3, 40/3, 29/3, 8, 8, 16/3, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/3, -1/3, -3, -1/3, -4, -8/3, -5/3, 1/3, 11, 14/3, 4/3, -1/3, -7/3, -1/3, 5/3, 1
-31/3, -1/3, -3, -1/3, -4, -8/3, -5/3, 1/3, 11, 14/3, 4/3, -1/3, -7/3, -1/3, 5/3, 1
-31/3, -1/3, -3, -1/3, -4, -8/3, -5/3, 1/3, 11, 14/3, 4/3, -1/3, -7/3, -1/3, 5/3, 1
-31/3, -1/3, -3, -1/3, -4, -8/3, -5/3, 1/3, 11, 14/3, 4/3, -1/3, -7/3, -1/3, 5/3, 1
-8, -3, 0, 1, 1/2, -1, -1/2, 0, 0, -1/2, 1, 0, -2, -2, -5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 43/3, 41/3, 21/2, 28/3, 6, 17/6, 1/2, 197/4, 45/4, 113/12, 109/12, 31/4, 61/12, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -23/6, -5/6, 5/2, 17/6, 7/6, 17/6, 5/6, 20/3, -2/3, 1, 13/3, 16/3, 2, 2, 2/3
19/6, -23/6, -5/6, 5/2, 17/6, 7/6, 17/6, 5/6, 20/3, -2/3, 1, 13/3, 16/3, 2, 2, 2/3
19/6, -23/6, -5/6, 5/2, 17/6, 7/6, 17/6, 5/6, 20/3, -2/3, 1, 13/3, 16/3, 2, 2, 2/3
19/6, -23/6, -5/6, 5/2, 17/6, 7/6, 17/6, 5/6, 20/3, -2/3, 1, 13/3, 16/3, 2, 2, 2/3
97/4, 9/4, 21/4, 13/4, 7/4, 7/4, 5/4, -7/4, 1, -7/2, -1/2, 1/2, -2, 1, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 37/4, 37/4, 91/12, 71/12, 41/12, 1/4, -1/4, 69/2, 35/6, 11/2, 14/3, 13/3, 4, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 13/3, 11/3, 20/3, 3, 2, -1, 7/3, 32/3, 22/3, 11/3, 8/3, 7/3, 5/3, -5/3, -2/3
21, 13/3, 11/3, 20/3, 3, 2, -1, 7/3, 32/3, 22/3, 11/3, 8/3, 7/3, 5/3, -5/3, -2/3
21, 13/3, 11/3, 20/3, 3, 2, -1, 7/3, 32/3, 22/3, 11/3, 8/3, 7/3, 5/3, -5/3, -2/3
21, 13/3, 11/3, 20/3, 3, 2, -1, 7/3, 32/3, 22/3, 11/3, 8/3, 7/3, 5/3, -5/3, -2/3
13/4, 1/4, 13/4, 7/4, -1/4, -9/4, -1/4, 13/4, 91/4, 39/4, 31/4, 23/4, 9/4, -3/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 41/4, 113/12, 85/12, 59/12, 31/12, 13/12, 3/4, 183/4, 43/4, 127/12, 35/4, 31/4, 67/12, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, 5/6, -17/6, -17/6, -13/6, -17/6, -1/6, -7/6, -4, -1/3, -8/3, 1/3, -1, -1, 2/3, 8/3
-23/2, 5/6, -17/6, -17/6, -13/6, -17/6, -1/6, -7/6, -4, -1/3, -8/3, 1/3, -1, -1, 2/3, 8/3
-23/2, 5/6, -17/6, -17/6, -13/6, -17/6, -1/6, -7/6, -4, -1/3, -8/3, 1/3, -1, -1, 2/3, 8/3
-23/2, 5/6, -17/6, -17/6, -13/6, -17/6, -1/6, -7/6, -4, -1/3, -8/3, 1/3, -1, -1, 2/3, 8/3
-11/2, -3, 0, 0, 2, 5/2, 3/2, 3/2, 75/4, 37/4, 23/4, 13/4, 11/4, 15/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 119/12, 85/12, 79/12, 67/12, 35/12, 35/12, 1/4, 469/12, 47/4, 103/12, 65/12, 47/12, 47/12, 13/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 7/2, 35/6, 7/2, 7/2, 17/6, 17/6, -5/6, 133/6, 31/6, 15/2, 23/6, 23/6, 5/6, 1/6, -1/6
121/6, 7/2, 35/6, 7/2, 7/2, 17/6, 17/6, -5/6, 133/6, 31/6, 15/2, 23/6, 23/6, 5/6, 1/6, -1/6
121/6, 7/2, 35/6, 7/2, 7/2, 17/6, 17/6, -5/6, 133/6, 31/6, 15/2, 23/6, 23/6, 5/6, 1/6, -1/6
121/6, 7/2, 35/6, 7/2, 7/2, 17/6, 17/6, -5/6, 133/6, 31/6, 15/2, 23/6, 23/6, 5/6, 1/6, -1/6
25/2, -3/2, 2, 4, 1, 1, 0, 0, -33/4, -17/4, -19/4, -9/4, 5/4, 5/4, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 179/12, 49/4, 35/4, 95/12, 55/12, 9/4, -1/4, 427/12, 119/12, 37/4, 65/12, 53/12, 15/4, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 2/3, -4/3, -1/3, 10/3, 4/3, 2/3, 4/3, 193/6, 25/6, 11/2, 31/6, 31/6, 25/6, 1/2, -3/2
3, 2/3, -4/3, -1/3, 10/3, 4/3, 2/3, 4/3, 193/6, 25/6, 11/2, 31/6, 31/6, 25/6, 1/2, -3/2
3, 2/3, -4/3, -1/3, 10/3, 4/3, 2/3, 4/3, 193/6, 25/6, 11/2, 31/6, 31/6, 25/6, 1/2, -3/2
3, 2/3, -4/3, -1/3, 10/3, 4/3, 2/3, 4/3, 193/6, 25/6, 11/2, 31/6, 31/6, 25/6, 1/2, -3/2
13/2, 5/2, 9/2, 1, 4, 1, -1, 3/2, 19/4, -1/4, 9/4, 1/4, 5/4, -5/4, -9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 40/3, 38/3, 25/2, 19/2, 20/3, 3, 1/3, 125/4, 25/4, 25/4, 21/4, 17/4, 9/4, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 29/6, 19/6, 19/6, 1/6, 7/6, -3/2, -3/2, -5/2, -13/6, -29/6, -13/6, -1/2, 5/2, 1/2, 5/2
119/6, 29/6, 19/6, 19/6, 1/6, 7/6, -3/2, -3/2, -5/2, -13/6, -29/6, -13/6, -1/2, 5/2, 1/2, 5/2
119/6, 29/6, 19/6, 19/6, 1/6, 7/6, -3/2, -3/2, -5/2, -13/6, -29/6, -13/6, -1/2, 5/2, 1/2, 5/2
119/6, 29/6, 19/6, 19/6, 1/6, 7/6, -3/2, -3/2, -5/2, -13/6, -29/6, -13/6, -1/2, 5/2, 1/2, 5/2
33, 17/2, 13/2, 3, 6, 5/2, 1/2, -2, 117/4, 27/4, 23/4, 19/4, 13/4, 21/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 139/12, 139/12, 31/4, 59/12, 15/4, 3/4, -7/12, 129/4, 83/12, 27/4, 73/12, 71/12, 15/4, 13/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 5, 2, 10/3, 3, 3, 1/3, -10/3, -71/6, 13/6, -5/6, -5/2, -1/2, -5/6, -13/6, -1/6
16, 5, 2, 10/3, 3, 3, 1/3, -10/3, -71/6, 13/6, -5/6, -5/2, -1/2, -5/6, -13/6, -1/6
16, 5, 2, 10/3, 3, 3, 1/3, -10/3, -71/6, 13/6, -5/6, -5/2, -1/2, -5/6, -13/6, -1/6
16, 5, 2, 10/3, 3, 3, 1/3, -10/3, -71/6, 13/6, -5/6, -5/2, -1/2, -5/6, -13/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -25/4, -33/4, -21/4, -9/4, -3/4, -9/4, 1/4, 43/4, 29/4, 21/4, 19/4, 5/4, 1/4, -1/4, 3/4
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 61/6, 15/2, 22/3, 14/3, 13/3, 13/6, 7/6, 123/4, 33/4, 27/4, 21/4, 53/12, 15/4, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/6, -43/6, -9/2, -23/6, -17/6, 5/6, -13/6, 7/6, -89/3, -7/3, -3, -19/3, -4, -16/3, -10/3, 0
-89/6, -43/6, -9/2, -23/6, -17/6, 5/6, -13/6, 7/6, -89/3, -7/3, -3, -19/3, -4, -16/3, -10/3, 0
-89/6, -43/6, -9/2, -23/6, -17/6, 5/6, -13/6, 7/6, -89/3, -7/3, -3, -19/3, -4, -16/3, -10/3, 0
-89/6, -43/6, -9/2, -23/6, -17/6, 5/6, -13/6, 7/6, -89/3, -7/3, -3, -19/3, -4, -16/3, -10/3, 0
-7/2, -5, -3/2, -5/2, -3/2, -3/2, 1/2, -2, 18, 6, 3, 0, 5/2, 3/2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 143/12, 127/12, 37/4, 23/4, 35/12, 7/12, -7/12, 166/3, 41/3, 32/3, 9, 8, 17/3, 19/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 1/6, -1/6, -3/2, -13/6, -5/6, -1/6, 13/6, 5/6, 13/6, 19/6, 5/2, 1/2, -11/6, 1/6, -3/2
-5/6, 1/6, -1/6, -3/2, -13/6, -5/6, -1/6, 13/6, 5/6, 13/6, 19/6, 5/2, 1/2, -11/6, 1/6, -3/2
-5/6, 1/6, -1/6, -3/2, -13/6, -5/6, -1/6, 13/6, 5/6, 13/6, 19/6, 5/2, 1/2, -11/6, 1/6, -3/2
-5/6, 1/6, -1/6, -3/2, -13/6, -5/6, -1/6, 13/6, 5/6, 13/6, 19/6, 5/2, 1/2, -11/6, 1/6, -3/2
-29, -11/2, -9/2, -9/2, -11/2, -5/2, 1, 5/2, 36, 9, 6, 7, 7, 4, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/6, 21/2, 55/6, 9, 43/6, 17/3, 5/2, 1/2, 85/2, 67/6, 8, 47/6, 6, 31/6, 3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 5/6, 3/2, 13/6, 1/2, -17/6, 5/6, 17/6, -5/2, -25/6, -17/6, -5/6, 13/6, 5/6, -1/6, 3/2
5/6, 5/6, 3/2, 13/6, 1/2, -17/6, 5/6, 17/6, -5/2, -25/6, -17/6, -5/6, 13/6, 5/6, -1/6, 3/2
5/6, 5/6, 3/2, 13/6, 1/2, -17/6, 5/6, 17/6, -5/2, -25/6, -17/6, -5/6, 13/6, 5/6, -1/6, 3/2
5/6, 5/6, 3/2, 13/6, 1/2, -17/6, 5/6, 17/6, -5/2, -25/6, -17/6, -5/6, 13/6, 5/6, -1/6, 3/2
61/4, 9/4, 17/4, 3/4, 15/4, 5/4, 11/4, 3/4, 45/2, 13/2, 4, 11/2, 2, 3/2, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 169/12, 45/4, 37/4, 101/12, 65/12, 19/12, 5/4, 117/2, 89/6, 27/2, 59/6, 13/2, 14/3, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, -1/2, 3/2, 3/2, 3/2, 7/6, 5/6, 1/2, -28/3, -2, 2/3, -8/3, -11/3, -5/3, -1, -7/3
65/6, -1/2, 3/2, 3/2, 3/2, 7/6, 5/6, 1/2, -28/3, -2, 2/3, -8/3, -11/3, -5/3, -1, -7/3
65/6, -1/2, 3/2, 3/2, 3/2, 7/6, 5/6, 1/2, -28/3, -2, 2/3, -8/3, -11/3, -5/3, -1, -7/3
65/6, -1/2, 3/2, 3/2, 3/2, 7/6, 5/6, 1/2, -28/3, -2, 2/3, -8/3, -11/3, -5/3, -1, -7/3
67/4, 17/4, 11/4, 15/4, 7/4, 11/4, -3/4, 11/4, 29/2, 5/2, 7/2, 11/2, 9/2, 7/2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 35/3, 47/6, 13/2, 4, 3/2, 1/6, 0, 349/12, 71/12, 67/12, 21/4, 61/12, 31/12, 11/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -25/6, -19/6, -7/2, -29/6, -11/6, 5/6, -13/6, -4/3, -8/3, -4/3, 2/3, -2, 1, -5/3, 2
-83/6, -25/6, -19/6, -7/2, -29/6, -11/6, 5/6, -13/6, -4/3, -8/3, -4/3, 2/3, -2, 1, -5/3, 2
-83/6, -25/6, -19/6, -7/2, -29/6, -11/6, 5/6, -13/6, -4/3, -8/3, -4/3, 2/3, -2, 1, -5/3, 2
-83/6, -25/6, -19/6, -7/2, -29/6, -11/6, 5/6, -13/6, -4/3, -8/3, -4/3, 2/3, -2, 1, -5/3, 2
-37/2, -15/2, -6, -15/2, -9/2, -1, 1, -2, 1/2, -7/2, -1, -2, 3/2, 0, 1/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/12, 51/4, 41/4, 95/12, 71/12, 13/4, 17/12, 3/4, 499/12, 107/12, 97/12, 31/4, 25/4, 43/12, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 2, 14/3, 4/3, 4, 10/3, 1, 1/3, 33, 8, 19/3, 20/3, 11/3, 2, 2/3, 5/3
14, 2, 14/3, 4/3, 4, 10/3, 1, 1/3, 33, 8, 19/3, 20/3, 11/3, 2, 2/3, 5/3
14, 2, 14/3, 4/3, 4, 10/3, 1, 1/3, 33, 8, 19/3, 20/3, 11/3, 2, 2/3, 5/3
14, 2, 14/3, 4/3, 4, 10/3, 1, 1/3, 33, 8, 19/3, 20/3, 11/3, 2, 2/3, 5/3
-4, -3, -3/2, -2, 3/2, 4, 3/2, -1/2, -9/4, -1/4, -15/4, -9/4, -3/4, -1/4, -7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/12, 157/12, 45/4, 91/12, 67/12, 17/4, 5/4, -5/4, 503/12, 131/12, 107/12, 27/4, 25/4, 15/4, 37/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 1/2, -3/2, -3/2, 3/2, -1/6, 13/6, 7/6, -13, -14/3, -4, -11/3, -1/3, -8/3, 0, -1/3
23/6, 1/2, -3/2, -3/2, 3/2, -1/6, 13/6, 7/6, -13, -14/3, -4, -11/3, -1/3, -8/3, 0, -1/3
23/6, 1/2, -3/2, -3/2, 3/2, -1/6, 13/6, 7/6, -13, -14/3, -4, -11/3, -1/3, -8/3, 0, -1/3
23/6, 1/2, -3/2, -3/2, 3/2, -1/6, 13/6, 7/6, -13, -14/3, -4, -11/3, -1/3, -8/3, 0, -1/3
-3/4, -9/4, -3/4, 1/4, 5/4, 15/4, 11/4, -1/4, -51/4, -3/4, -3/4, 1/4, -13/4, -15/4, -9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 13, 61/6, 23/3, 13/2, 8/3, 7/6, 1/6, 195/4, 59/4, 49/4, 101/12, 89/12, 43/12, 35/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, -1, -7/3, 1, 1/3, -1, -8/3, -1, 61/2, 23/6, 7/2, 9/2, 43/6, 23/6, 13/6, -1/6
-16/3, -1, -7/3, 1, 1/3, -1, -8/3, -1, 61/2, 23/6, 7/2, 9/2, 43/6, 23/6, 13/6, -1/6
-16/3, -1, -7/3, 1, 1/3, -1, -8/3, -1, 61/2, 23/6, 7/2, 9/2, 43/6, 23/6, 13/6, -1/6
-16/3, -1, -7/3, 1, 1/3, -1, -8/3, -1, 61/2, 23/6, 7/2, 9/2, 43/6, 23/6, 13/6, -1/6
7/4, 9/4, 19/4, 7/4, -5/4, 3/4, -9/4, -3/4, -63/4, -21/4, -25/4, -21/4, -19/4, -9/4, 3/4, -9/4
105/4, 35/4, 21/4, 25/4, 17/4, 5/4, 1/4, 11/4, 41/4, 23/4, 19/4, 7/4, -3/4, 7/4, -1/4, -1/4
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 137/12, 107/12, 33/4, 85/12, 43/12, 3/4, -3/4, 569/12, 43/4, 127/12, 121/12, 97/12, 19/4, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/6, -23/6, -5/6, 7/6, -1/2, 1/2, 5/6, -1/6, -175/6, -79/6, -59/6, -41/6, -25/6, -1/2, 1/2, -5/6
-43/6, -23/6, -5/6, 7/6, -1/2, 1/2, 5/6, -1/6, -175/6, -79/6, -59/6, -41/6, -25/6, -1/2, 1/2, -5/6
-43/6, -23/6, -5/6, 7/6, -1/2, 1/2, 5/6, -1/6, -175/6, -79/6, -59/6, -41/6, -25/6, -1/2, 1/2, -5/6
-43/6, -23/6, -5/6, 7/6, -1/2, 1/2, 5/6, -1/6, -175/6, -79/6, -59/6, -41/6, -25/6, -1/2, 1/2, -5/6
7/4, 3/4, 9/4, -5/4, -3/4, -13/4, -1/4, -5/4, 61/2, 9, 11/2, 5, 3, 1/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
206/3, 103/6, 85/6, 34/3, 21/2, 20/3, 17/6, -1, 173/3, 14, 37/3, 31/3, 7, 31/6, 3/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-127/3, -34/3, -32/3, -23/3, -13/3, -10/3, -1/3, 2, -5/2, 31/6, 13/6, 1/2, 1/6, -7/6, -7/6, 3/2
-127/3, -34/3, -32/3, -23/3, -13/3, -10/3, -1/3, 2, -5/2, 31/6, 13/6, 1/2, 1/6, -7/6, -7/6, 3/2
-127/3, -34/3, -32/3, -23/3, -13/3, -10/3, -1/3, 2, -5/2, 31/6, 13/6, 1/2, 1/6, -7/6, -7/6, 3/2
-127/3, -34/3, -32/3, -23/3, -13/3, -10/3, -1/3, 2, -5/2, 31/6, 13/6, 1/2, 1/6, -7/6, -7/6, 3/2
-25/4, -7/4, -13/4, -7/4, -5/4, 3/4, 5/4, -7/4, 65/4, 7/4, 13/4, 19/4, 15/4, 9/4, -1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 157/12, 145/12, 119/12, 79/12, 59/12, 37/12, 1/12, 209/4, 131/12, 125/12, 119/12, 101/12, 61/12, 29/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/2, 65/6, 17/2, 61/6, 13/2, 23/6, 7/6, -11/6, -10/3, -20/3, -3, -1/3, 2, 4/3, 1, -1
83/2, 65/6, 17/2, 61/6, 13/2, 23/6, 7/6, -11/6, -10/3, -20/3, -3, -1/3, 2, 4/3, 1, -1
83/2, 65/6, 17/2, 61/6, 13/2, 23/6, 7/6, -11/6, -10/3, -20/3, -3, -1/3, 2, 4/3, 1, -1
83/2, 65/6, 17/2, 61/6, 13/2, 23/6, 7/6, -11/6, -10/3, -20/3, -3, -1/3, 2, 4/3, 1, -1
-47, -9, -8, -10, -8, -11/2, -5/2, 1, 4, 1, 3, -1/2, 1, -1/2, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 125/12, 41/4, 85/12, 73/12, 53/12, 3/4, 1/12, 197/6, 23/3, 13/2, 5, 7/2, 13/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-169/6, -43/6, -23/6, -11/2, -13/2, -11/2, -19/6, 1/2, 31/3, 11/3, 6, 3, 2, 5/3, 4/3, 2/3
-169/6, -43/6, -23/6, -11/2, -13/2, -11/2, -19/6, 1/2, 31/3, 11/3, 6, 3, 2, 5/3, 4/3, 2/3
-169/6, -43/6, -23/6, -11/2, -13/2, -11/2, -19/6, 1/2, 31/3, 11/3, 6, 3, 2, 5/3, 4/3, 2/3
-169/6, -43/6, -23/6, -11/2, -13/2, -11/2, -19/6, 1/2, 31/3, 11/3, 6, 3, 2, 5/3, 4/3, 2/3
2, 0, 1, 0, -3, 0, 2, -1, 31/2, 3, 5, 7/2, 3, 5/2, -1, -3/2
53/4, 7/4, -1/4, 9/4, 21/4, 17/4, 5/4, 5/4, -7/2, -8, -9/2, -1, 3/2, 1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 65/6, 65/6, 31/3, 22/3, 19/3, 17/6, 1/3, 152/3, 37/3, 65/6, 7, 17/3, 16/3, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/6, 7/6, -13/6, -3/2, -9/2, -3/2, -3/2, -3/2, -125/6, -3/2, -7/6, -11/6, -23/6, -23/6, -3/2, 7/6
-95/6, 7/6, -13/6, -3/2, -9/2, -3/2, -3/2, -3/2, -125/6, -3/2, -7/6, -11/6, -23/6, -23/6, -3/2, 7/6
-95/6, 7/6, -13/6, -3/2, -9/2, -3/2, -3/2, -3/2, -125/6, -3/2, -7/6, -11/6, -23/6, -23/6, -3/2, 7/6
-95/6, 7/6, -13/6, -3/2, -9/2, -3/2, -3/2, -3/2, -125/6, -3/2, -7/6, -11/6, -23/6, -23/6, -3/2, 7/6
-137/4, -15/4, -25/4, -27/4, -27/4, -19/4, -5/4, -5/4, 39/4, 9/4, 19/4, 5/4, 7/4, -7/4, 5/4, -9/4
-21/4, -17/4, -13/4, -1/4, 11/4, -1/4, 5/4, -3/4, 21, 7/2, 7/2, 5/2, 1, 3/2, 1, -2
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 107/12, 95/12, 23/4, 59/12, 9/4, 11/12, 11/12, 371/12, 85/12, 77/12, 59/12, 59/12, 7/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 3, 6, 6, 6, 3, 5/3, 2/3, -4/3, 4/3, 4/3, 2/3, -4/3, -13/3, -1, 4/3
21, 3, 6, 6, 6, 3, 5/3, 2/3, -4/3, 4/3, 4/3, 2/3, -4/3, -13/3, -1, 4/3
21, 3, 6, 6, 6, 3, 5/3, 2/3, -4/3, 4/3, 4/3, 2/3, -4/3, -13/3, -1, 4/3
21, 3, 6, 6, 6, 3, 5/3, 2/3, -4/3, 4/3, 4/3, 2/3, -4/3, -13/3, -1, 4/3
-9, -1, -3, 1/2, 1/2, -3/2, -1, -3/2, 83/4, 27/4, 23/4, 13/4, -1/4, 11/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 45/4, 45/4, 39/4, 31/4, 19/4, 9/4, -17/12, 171/4, 41/4, 121/12, 25/4, 73/12, 65/12, 19/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20/3, 7/3, -4/3, -2/3, 0, -11/3, -1/3, 3, -65/3, -25/3, -6, -10/3, -5, -10/3, -1/3, 8/3
-20/3, 7/3, -4/3, -2/3, 0, -11/3, -1/3, 3, -65/3, -25/3, -6, -10/3, -5, -10/3, -1/3, 8/3
-20/3, 7/3, -4/3, -2/3, 0, -11/3, -1/3, 3, -65/3, -25/3, -6, -10/3, -5, -10/3, -1/3, 8/3
-20/3, 7/3, -4/3, -2/3, 0, -11/3, -1/3, 3, -65/3, -25/3, -6, -10/3, -5, -10/3, -1/3, 8/3
-101/4, -35/4, -23/4, -13/4, -3/4, -7/4, -9/4, -1/4, 31/4, -11/4, -5/4, 5/4, 1/4, 9/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 44/3, 65/6, 23/3, 19/3, 16/3, 13/6, -1/6, 113/3, 10, 8, 16/3, 13/3, 17/6, 8/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -5/2, -5/2, -5/2, -9/2, -5/6, 11/6, 1/6, -91/3, -13/3, -16/3, -4, -14/3, -7/3, -8/3, 1
-9/2, -5/2, -5/2, -5/2, -9/2, -5/6, 11/6, 1/6, -91/3, -13/3, -16/3, -4, -14/3, -7/3, -8/3, 1
-9/2, -5/2, -5/2, -5/2, -9/2, -5/6, 11/6, 1/6, -91/3, -13/3, -16/3, -4, -14/3, -7/3, -8/3, 1
-9/2, -5/2, -5/2, -5/2, -9/2, -5/6, 11/6, 1/6, -91/3, -13/3, -16/3, -4, -14/3, -7/3, -8/3, 1
49/4, 9/4, 9/4, 1/4, 7/4, 17/4, 5/4, 7/4, -51/2, -7, -10, -15/2, -11/2, -3, -3/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 109/12, 25/4, 65/12, 21/4, 47/12, 29/12, 5/4, 307/6, 12, 49/6, 47/6, 20/3, 35/6, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33, 19/3, 17/3, 14/3, 11/3, 11/3, 2, -1, -73/3, -5/3, -13/3, -23/3, -5, -8/3, 1/3, -10/3
33, 19/3, 17/3, 14/3, 11/3, 11/3, 2, -1, -73/3, -5/3, -13/3, -23/3, -5, -8/3, 1/3, -10/3
33, 19/3, 17/3, 14/3, 11/3, 11/3, 2, -1, -73/3, -5/3, -13/3, -23/3, -5, -8/3, 1/3, -10/3
33, 19/3, 17/3, 14/3, 11/3, 11/3, 2, -1, -73/3, -5/3, -13/3, -23/3, -5, -8/3, 1/3, -10/3
-19/2, -6, -3, -3/2, -2, -1, 0, 1, -10, -1, -2, -1, -4, -3, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 71/6, 28/3, 11/2, 4, 2, 3/2, -5/6, 215/4, 157/12, 137/12, 41/4, 41/4, 77/12, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29, -26/3, -16/3, -5/3, -8/3, -10/3, -2/3, 4/3, 133/6, 25/6, 23/6, 7/2, 3/2, 5/6, 5/2, -7/6
-29, -26/3, -16/3, -5/3, -8/3, -10/3, -2/3, 4/3, 133/6, 25/6, 23/6, 7/2, 3/2, 5/6, 5/2, -7/6
-29, -26/3, -16/3, -5/3, -8/3, -10/3, -2/3, 4/3, 133/6, 25/6, 23/6, 7/2, 3/2, 5/6, 5/2, -7/6
-29, -26/3, -16/3, -5/3, -8/3, -10/3, -2/3, 4/3, 133/6, 25/6, 23/6, 7/2, 3/2, 5/6, 5/2, -7/6
-23/2, -3/2, 1/2, 1/2, -2, -2, -3/2, -1/2, 43/4, -7/4, 1/4, 13/4, 1/4, -7/4, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 41/3, 61/6, 28/3, 17/3, 13/3, 13/6, -5/6, 191/6, 61/6, 23/3, 20/3, 4, 5/3, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
247/6, 73/6, 61/6, 53/6, 35/6, 7/2, 1/6, 7/2, 16/3, -13/3, -1, 5/3, 16/3, 8/3, 5/3, 2
247/6, 73/6, 61/6, 53/6, 35/6, 7/2, 1/6, 7/2, 16/3, -13/3, -1, 5/3, 16/3, 8/3, 5/3, 2
247/6, 73/6, 61/6, 53/6, 35/6, 7/2, 1/6, 7/2, 16/3, -13/3, -1, 5/3, 16/3, 8/3, 5/3, 2
247/6, 73/6, 61/6, 53/6, 35/6, 7/2, 1/6, 7/2, 16/3, -13/3, -1, 5/3, 16/3, 8/3, 5/3, 2
57/4, 9/4, -3/4, 5/4, -1/4, 11/4, 11/4, 3/4, -19/2, -7/2, -9/2, -1, -7/2, 0, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 31/3, 41/6, 14/3, 11/3, 3, 1, 1, 88/3, 9, 8, 35/6, 17/6, 1, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, -2/3, 7/3, 4/3, -4/3, -1/3, 1/3, -5/3, -197/6, -17/2, -19/2, -41/6, -31/6, -5/2, 1/6, -3/2
10/3, -2/3, 7/3, 4/3, -4/3, -1/3, 1/3, -5/3, -197/6, -17/2, -19/2, -41/6, -31/6, -5/2, 1/6, -3/2
10/3, -2/3, 7/3, 4/3, -4/3, -1/3, 1/3, -5/3, -197/6, -17/2, -19/2, -41/6, -31/6, -5/2, 1/6, -3/2
10/3, -2/3, 7/3, 4/3, -4/3, -1/3, 1/3, -5/3, -197/6, -17/2, -19/2, -41/6, -31/6, -5/2, 1/6, -3/2
41/2, 6, 4, 5, 3, 5/2, -1/2, 3/2, 143/4, 43/4, 29/4, 23/4, 19/4, 21/4, 13/4, 1/4
-71/4, -27/4, -31/4, -19/4, -5/4, -13/4, -3/4, -3/4, -31/4, 3/4, -3/4, -9/4, -3/4, -11/4, 3/4, 11/4
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 133/12, 35/4, 35/4, 61/12, 29/12, 17/12, 5/4, 329/12, 97/12, 65/12, 41/12, 13/4, 37/12, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
193/6, 7/2, 43/6, 37/6, 41/6, 7/2, 17/6, -1/6, 13/2, 3/2, 7/6, 1/6, 1/2, -5/2, 1/2, -11/6
193/6, 7/2, 43/6, 37/6, 41/6, 7/2, 17/6, -1/6, 13/2, 3/2, 7/6, 1/6, 1/2, -5/2, 1/2, -11/6
193/6, 7/2, 43/6, 37/6, 41/6, 7/2, 17/6, -1/6, 13/2, 3/2, 7/6, 1/6, 1/2, -5/2, 1/2, -11/6
193/6, 7/2, 43/6, 37/6, 41/6, 7/2, 17/6, -1/6, 13/2, 3/2, 7/6, 1/6, 1/2, -5/2, 1/2, -11/6
-51/2, -19/2, -15/2, -5, -5, -2, -1/2, 0, 65/2, 8, 15/2, 11/2, 2, 2, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 107/12, 71/12, 65/12, 41/12, 17/12, 13/12, -5/12, 56, 29/2, 67/6, 19/2, 22/3, 7/2, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 4/3, 2/3, 4/3, 4, 2/3, -7/3, 4/3, 119/6, 29/6, 11/2, 17/6, 25/6, 11/6, -1/2, 13/6
-1, 4/3, 2/3, 4/3, 4, 2/3, -7/3, 4/3, 119/6, 29/6, 11/2, 17/6, 25/6, 11/6, -1/2, 13/6
-1, 4/3, 2/3, 4/3, 4, 2/3, -7/3, 4/3, 119/6, 29/6, 11/2, 17/6, 25/6, 11/6, -1/2, 13/6
-1, 4/3, 2/3, 4/3, 4, 2/3, -7/3, 4/3, 119/6, 29/6, 11/2, 17/6, 25/6, 11/6, -1/2, 13/6
-69/4, -7/4, -21/4, -15/4, -9/4, 1/4, -3/4, -5/4, 29/2, 6, 9/2, 1, 3, 3, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/6, 14, 83/6, 23/2, 25/3, 19/3, 8/3, -1/2, 93/2, 12, 71/6, 28/3, 15/2, 11/2, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, 7/6, 13/6, 5/6, 23/6, 1/6, 1/6, -19/6, -62/3, -14/3, -17/3, -4, -7/3, -10/3, -2/3, 4/3
53/6, 7/6, 13/6, 5/6, 23/6, 1/6, 1/6, -19/6, -62/3, -14/3, -17/3, -4, -7/3, -10/3, -2/3, 4/3
53/6, 7/6, 13/6, 5/6, 23/6, 1/6, 1/6, -19/6, -62/3, -14/3, -17/3, -4, -7/3, -10/3, -2/3, 4/3
53/6, 7/6, 13/6, 5/6, 23/6, 1/6, 1/6, -19/6, -62/3, -14/3, -17/3, -4, -7/3, -10/3, -2/3, 4/3
39/4, 21/4, 15/4, 1/4, -3/4, 5/4, -1/4, 11/4, 11/4, 5/4, 3/4, -9/4, 1/4, 1/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 155/12, 37/4, 95/12, 79/12, 77/12, 41/12, 5/12, 85/2, 55/6, 55/6, 13/2, 6, 23/6, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, -13/6, -1/2, -11/6, 7/6, 17/6, -5/6, -7/6, -128/3, -28/3, -11, -31/3, -26/3, -6, -3, 1/3
-41/6, -13/6, -1/2, -11/6, 7/6, 17/6, -5/6, -7/6, -128/3, -28/3, -11, -31/3, -26/3, -6, -3, 1/3
-41/6, -13/6, -1/2, -11/6, 7/6, 17/6, -5/6, -7/6, -128/3, -28/3, -11, -31/3, -26/3, -6, -3, 1/3
-41/6, -13/6, -1/2, -11/6, 7/6, 17/6, -5/6, -7/6, -128/3, -28/3, -11, -31/3, -26/3, -6, -3, 1/3
-21/4, -7/4, -11/4, -7/4, 5/4, 3/4, -5/4, 7/4, -17/4, -13/4, 1/4, -3/4, -15/4, -1/4, -5/4, 9/4
-45/4, -31/4, -23/4, -11/4, -15/4, -1/4, -1/4, -13/4, 13/4, -15/4, -13/4, -9/4, 3/4, 13/4, 1/4, -13/4
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/3, 47/6, 15/2, 43/6, 9/2, 7/2, 1, 1/6, 407/12, 131/12, 95/12, 89/12, 65/12, 7/4, 17/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 14/3, 14/3, 4/3, -1/3, -4, -5/3, -2/3, 27/2, -1/6, 7/6, 17/6, -1/6, -1/6, -1/2, -19/6
10, 14/3, 14/3, 4/3, -1/3, -4, -5/3, -2/3, 27/2, -1/6, 7/6, 17/6, -1/6, -1/6, -1/2, -19/6
10, 14/3, 14/3, 4/3, -1/3, -4, -5/3, -2/3, 27/2, -1/6, 7/6, 17/6, -1/6, -1/6, -1/2, -19/6
10, 14/3, 14/3, 4/3, -1/3, -4, -5/3, -2/3, 27/2, -1/6, 7/6, 17/6, -1/6, -1/6, -1/2, -19/6
-8, -5/2, -3/2, -3, -7/2, -2, -3, -1/2, -47/4, -5/4, -11/4, -11/4, -11/4, -9/4, 3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 34/3, 34/3, 49/6, 43/6, 23/6, 4/3, -2/3, 65/2, 19/2, 19/3, 9/2, 23/6, 8/3, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/6, -35/6, -47/6, -31/6, -11/6, -31/6, -11/6, -3/2, 85/3, 5, 20/3, 26/3, 16/3, 2, -5/3, 1
-157/6, -35/6, -47/6, -31/6, -11/6, -31/6, -11/6, -3/2, 85/3, 5, 20/3, 26/3, 16/3, 2, -5/3, 1
-157/6, -35/6, -47/6, -31/6, -11/6, -31/6, -11/6, -3/2, 85/3, 5, 20/3, 26/3, 16/3, 2, -5/3, 1
-157/6, -35/6, -47/6, -31/6, -11/6, -31/6, -11/6, -3/2, 85/3, 5, 20/3, 26/3, 16/3, 2, -5/3, 1
45/2, 5/2, 7/2, 7, 4, 3/2, 5/2, 1/2, -63/4, -33/4, -21/4, -15/4, -7/4, -3/4, -7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/6, 73/6, 34/3, 21/2, 17/2, 37/6, 3, -1/6, 539/12, 49/4, 39/4, 37/4, 23/4, 23/4, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/6, -1/6, -5/6, -17/6, -1/2, -5/2, -19/6, -1/6, 26/3, 11/3, 1/3, 2, 1/3, 1/3, 1/3, -1
-31/6, -1/6, -5/6, -17/6, -1/2, -5/2, -19/6, -1/6, 26/3, 11/3, 1/3, 2, 1/3, 1/3, 1/3, -1
-31/6, -1/6, -5/6, -17/6, -1/2, -5/2, -19/6, -1/6, 26/3, 11/3, 1/3, 2, 1/3, 1/3, 1/3, -1
-31/6, -1/6, -5/6, -17/6, -1/2, -5/2, -19/6, -1/6, 26/3, 11/3, 1/3, 2, 1/3, 1/3, 1/3, -1
29, 4, 15/2, 19/2, 8, 9/2, 2, 3/2, -63/4, -17/4, -27/4, -13/4, -7/4, -11/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/6, 9/2, 23/6, 23/6, 8/3, 4/3, 4/3, 1/3, 605/12, 139/12, 133/12, 115/12, 95/12, 67/12, 9/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, 0, -1, -4/3, -1, -3, -11/3, 0, 55/3, 17/3, 8/3, 11/3, 7/3, 11/3, 11/3, 0
-16, 0, -1, -4/3, -1, -3, -11/3, 0, 55/3, 17/3, 8/3, 11/3, 7/3, 11/3, 11/3, 0
-16, 0, -1, -4/3, -1, -3, -11/3, 0, 55/3, 17/3, 8/3, 11/3, 7/3, 11/3, 11/3, 0
-16, 0, -1, -4/3, -1, -3, -11/3, 0, 55/3, 17/3, 8/3, 11/3, 7/3, 11/3, 11/3, 0
85/4, 31/4, 17/4, 21/4, 11/4, 5/4, -1/4, 7/4, 39/4, 25/4, 11/4, 9/4, -3/4, -7/4, -3/4, -3/4
-67/2, -25/2, -19/2, -15/2, -9/2, -3/2, -5/2, -1/2, 17, 4, 5, 4, 1, 2, -1, 0
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 77/6, 35/3, 31/3, 22/3, 11/2, 13/6, 3/2, 123/2, 53/3, 29/2, 65/6, 15/2, 9/2, 5/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -5, -5/3, 2/3, 11/3, 2/3, 1, -5/3, -19/2, -5/6, -5/6, -7/2, -23/6, -25/6, -11/6, 7/6
-19/3, -5, -5/3, 2/3, 11/3, 2/3, 1, -5/3, -19/2, -5/6, -5/6, -7/2, -23/6, -25/6, -11/6, 7/6
-19/3, -5, -5/3, 2/3, 11/3, 2/3, 1, -5/3, -19/2, -5/6, -5/6, -7/2, -23/6, -25/6, -11/6, 7/6
-19/3, -5, -5/3, 2/3, 11/3, 2/3, 1, -5/3, -19/2, -5/6, -5/6, -7/2, -23/6, -25/6, -11/6, 7/6
-95/4, -27/4, -13/4, -7/4, -19/4, -15/4, -3/4, 3/4, -41/4, -17/4, -7/4, 7/4, -1/4, 1/4, -11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/12, 173/12, 55/4, 149/12, 103/12, 59/12, 29/12, -11/12, 695/12, 59/4, 151/12, 125/12, 83/12, 79/12, 35/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 7, 4, 6, 14/3, 5/3, 0, 10/3, -5/2, 11/6, 5/6, 1/2, -3/2, -5/6, -11/6, -7/6
74/3, 7, 4, 6, 14/3, 5/3, 0, 10/3, -5/2, 11/6, 5/6, 1/2, -3/2, -5/6, -11/6, -7/6
74/3, 7, 4, 6, 14/3, 5/3, 0, 10/3, -5/2, 11/6, 5/6, 1/2, -3/2, -5/6, -11/6, -7/6
74/3, 7, 4, 6, 14/3, 5/3, 0, 10/3, -5/2, 11/6, 5/6, 1/2, -3/2, -5/6, -11/6, -7/6
27/4, 19/4, 21/4, 7/4, -5/4, -17/4, -3/4, 3/4, -23/2, -1/2, -5/2, -5, -3/2, 3/2, -1, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 51/4, 139/12, 119/12, 91/12, 15/4, 5/4, -1/4, 65, 91/6, 83/6, 38/3, 53/6, 5, 5/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 59/6, 17/2, 11/2, 11/6, 5/2, 13/6, -7/6, -85/3, -22/3, -14/3, -5, -5/3, -2, -1, 2/3
51/2, 59/6, 17/2, 11/2, 11/6, 5/2, 13/6, -7/6, -85/3, -22/3, -14/3, -5, -5/3, -2, -1, 2/3
51/2, 59/6, 17/2, 11/2, 11/6, 5/2, 13/6, -7/6, -85/3, -22/3, -14/3, -5, -5/3, -2, -1, 2/3
51/2, 59/6, 17/2, 11/2, 11/6, 5/2, 13/6, -7/6, -85/3, -22/3, -14/3, -5, -5/3, -2, -1, 2/3
3/2, -1, -3, 1/2, 1/2, 1/2, 1/2, -1/2, -17, -13/2, -7/2, -5/2, -9/2, -1, -5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 77/6, 11, 61/6, 22/3, 29/6, 2, 11/6, 109/2, 41/3, 61/6, 61/6, 15/2, 16/3, 7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 19/6, 13/2, 17/6, 5/2, 7/6, -3/2, 11/6, -20/3, -1/3, 1, -2, -14/3, -14/3, -8/3, 0
23/2, 19/6, 13/2, 17/6, 5/2, 7/6, -3/2, 11/6, -20/3, -1/3, 1, -2, -14/3, -14/3, -8/3, 0
23/2, 19/6, 13/2, 17/6, 5/2, 7/6, -3/2, 11/6, -20/3, -1/3, 1, -2, -14/3, -14/3, -8/3, 0
23/2, 19/6, 13/2, 17/6, 5/2, 7/6, -3/2, 11/6, -20/3, -1/3, 1, -2, -14/3, -14/3, -8/3, 0
-67/2, -9/2, -11/2, -9/2, -15/2, -4, -5/2, 1, -57/2, -23/2, -8, -7, -11/2, -5/2, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/4, 79/12, 71/12, 71/12, 43/12, 25/12, 7/12, -7/12, 383/12, 103/12, 95/12, 17/4, 17/4, 31/12, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, 7, 14/3, 3, 10/3, 1, -5/3, 5/3, -47/3, 2/3, -5/3, -2, -2, -16/3, -2, 0
47/3, 7, 14/3, 3, 10/3, 1, -5/3, 5/3, -47/3, 2/3, -5/3, -2, -2, -16/3, -2, 0
47/3, 7, 14/3, 3, 10/3, 1, -5/3, 5/3, -47/3, 2/3, -5/3, -2, -2, -16/3, -2, 0
47/3, 7, 14/3, 3, 10/3, 1, -5/3, 5/3, -47/3, 2/3, -5/3, -2, -2, -16/3, -2, 0
49/4, 9/4, 11/4, 1/4, 15/4, 7/4, -1/4, 1/4, -17/2, -1/2, -5/2, -1, -3, -7/2, -3, 0
63/4, 7/4, 17/4, 15/4, 1/4, 9/4, -1/4, 9/4, 27/4, 15/4, 3/4, -1/4, -5/4, -17/4, -3/4, -7/4
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
27, 53/6, 17/3, 14/3, 23/6, 13/6, 4/3, -1/6, 139/4, 85/12, 25/4, 23/4, 65/12, 55/12, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -35/6, -13/6, -5/6, 3/2, -13/6, 3/2, -1/2, -57/2, -13/2, -9/2, -7/2, -11/2, -25/6, -13/6, -1/2
-3/2, -35/6, -13/6, -5/6, 3/2, -13/6, 3/2, -1/2, -57/2, -13/2, -9/2, -7/2, -11/2, -25/6, -13/6, -1/2
-3/2, -35/6, -13/6, -5/6, 3/2, -13/6, 3/2, -1/2, -57/2, -13/2, -9/2, -7/2, -11/2, -25/6, -13/6, -1/2
-3/2, -35/6, -13/6, -5/6, 3/2, -13/6, 3/2, -1/2, -57/2, -13/2, -9/2, -7/2, -11/2, -25/6, -13/6, -1/2
71/4, 21/4, 11/4, 21/4, 11/4, 3/4, 7/4, 3/4, 29, 8, 6, 5, 4, 3/2, -1/2, 2
63/4, 13/4, 9/4, 17/4, 9/4, 7/4, -3/4, -11/4, 19/4, -3/4, -3/4, 3/4, 13/4, -1/4, 3/4, -11/4
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 185/12, 53/4, 113/12, 83/12, 15/4, 31/12, 1/4, 36, 26/3, 41/6, 16/3, 29/6, 19/6, 11/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 20/3, 13/3, 2, 11/3, 2/3, 7/3, 4/3, -1/3, 2/3, -4/3, 1/3, 7/3, 2/3, 1, 0
17, 20/3, 13/3, 2, 11/3, 2/3, 7/3, 4/3, -1/3, 2/3, -4/3, 1/3, 7/3, 2/3, 1, 0
17, 20/3, 13/3, 2, 11/3, 2/3, 7/3, 4/3, -1/3, 2/3, -4/3, 1/3, 7/3, 2/3, 1, 0
17, 20/3, 13/3, 2, 11/3, 2/3, 7/3, 4/3, -1/3, 2/3, -4/3, 1/3, 7/3, 2/3, 1, 0
11, 4, 5/2, 3/2, 2, 1/2, -2, -3/2, 13/4, 11/4, 3/4, 9/4, -5/4, 1/4, -1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/12, 65/4, 161/12, 137/12, 103/12, 21/4, 11/4, -13/12, 247/6, 61/6, 25/3, 8, 14/3, 8/3, 5/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -2, 0, -2, -2, -2, 0, -2, 50/3, 5/3, 13/3, 5, 5/3, 11/3, 5/3, 2
-8, -2, 0, -2, -2, -2, 0, -2, 50/3, 5/3, 13/3, 5, 5/3, 11/3, 5/3, 2
-8, -2, 0, -2, -2, -2, 0, -2, 50/3, 5/3, 13/3, 5, 5/3, 11/3, 5/3, 2
-8, -2, 0, -2, -2, -2, 0, -2, 50/3, 5/3, 13/3, 5, 5/3, 11/3, 5/3, 2
-13/4, -1/4, 3/4, -9/4, -3/4, -7/4, 1/4, -7/4, 95/4, 27/4, 23/4, 15/4, 15/4, 7/4, -1/4, -1/4
-41/4, -17/4, -5/4, -7/4, -13/4, -1/4, -1/4, 9/4, 41/4, 33/4, 27/4, 17/4, 7/4, -1/4, -5/4, 9/4
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 167/12, 47/4, 125/12, 91/12, 73/12, 41/12, 1/12, 137/4, 113/12, 107/12, 79/12, 11/4, 7/4, 7/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 17/3, 2, 1, 7/3, -1, 1/3, 4/3, 10, -10/3, 1/3, 11/3, 4, 1, 2/3, 7/3
3, 17/3, 2, 1, 7/3, -1, 1/3, 4/3, 10, -10/3, 1/3, 11/3, 4, 1, 2/3, 7/3
3, 17/3, 2, 1, 7/3, -1, 1/3, 4/3, 10, -10/3, 1/3, 11/3, 4, 1, 2/3, 7/3
3, 17/3, 2, 1, 7/3, -1, 1/3, 4/3, 10, -10/3, 1/3, 11/3, 4, 1, 2/3, 7/3
-109/4, -41/4, -27/4, -13/4, -13/4, -13/4, 1/4, -5/4, -41/4, -1/4, -1/4, -1/4, -11/4, -11/4, 3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 127/12, 115/12, 31/4, 17/4, 43/12, 23/12, 1/4, 367/12, 31/4, 77/12, 13/4, 35/12, 35/12, 25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/6, -25/6, -7/6, 7/6, 7/2, -1/6, -1/6, 7/2, -86/3, -23/3, -14/3, -20/3, -5, -19/3, -3, -2/3
17/6, -25/6, -7/6, 7/6, 7/2, -1/6, -1/6, 7/2, -86/3, -23/3, -14/3, -20/3, -5, -19/3, -3, -2/3
17/6, -25/6, -7/6, 7/6, 7/2, -1/6, -1/6, 7/2, -86/3, -23/3, -14/3, -20/3, -5, -19/3, -3, -2/3
17/6, -25/6, -7/6, 7/6, 7/2, -1/6, -1/6, 7/2, -86/3, -23/3, -14/3, -20/3, -5, -19/3, -3, -2/3
-35/4, 3/4, -7/4, -13/4, -3/4, -13/4, -1/4, -7/4, -12, -3, -3/2, -5/2, -5, -7/2, -1, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 10, 20/3, 19/3, 35/6, 11/3, 5/6, 0, 127/3, 40/3, 21/2, 41/6, 11/3, 13/6, 2/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16/3, -4/3, -4, -7/3, 0, 0, -2/3, 7/3, 3, 7/3, 5/3, -5/3, -2, 5/3, 0, 3
-16/3, -4/3, -4, -7/3, 0, 0, -2/3, 7/3, 3, 7/3, 5/3, -5/3, -2, 5/3, 0, 3
-16/3, -4/3, -4, -7/3, 0, 0, -2/3, 7/3, 3, 7/3, 5/3, -5/3, -2, 5/3, 0, 3
-16/3, -4/3, -4, -7/3, 0, 0, -2/3, 7/3, 3, 7/3, 5/3, -5/3, -2, 5/3, 0, 3
91/4, 21/4, 33/4, 25/4, 23/4, 17/4, 7/4, 7/4, -49/4, 7/4, -5/4, -15/4, -3/4, -9/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 119/12, 119/12, 25/4, 47/12, 23/12, 3/4, -7/12, 295/6, 27/2, 21/2, 55/6, 16/3, 8/3, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, 1/2, -13/6, 1/2, -1/6, -1/2, -7/6, 1/6, 45, 9, 35/3, 29/3, 22/3, 14/3, 7/3, 1
-21/2, 1/2, -13/6, 1/2, -1/6, -1/2, -7/6, 1/6, 45, 9, 35/3, 29/3, 22/3, 14/3, 7/3, 1
-21/2, 1/2, -13/6, 1/2, -1/6, -1/2, -7/6, 1/6, 45, 9, 35/3, 29/3, 22/3, 14/3, 7/3, 1
-21/2, 1/2, -13/6, 1/2, -1/6, -1/2, -7/6, 1/6, 45, 9, 35/3, 29/3, 22/3, 14/3, 7/3, 1
-69/4, -17/4, -7/4, -13/4, 1/4, -1/4, -5/4, 3/4, 21/4, -5/4, 1/4, 15/4, 7/4, 9/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 143/12, 37/4, 77/12, 23/4, 21/4, 17/12, -7/12, 189/4, 149/12, 37/4, 107/12, 71/12, 53/12, 29/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-241/6, -71/6, -19/2, -47/6, -11/2, -11/6, -5/6, 17/6, -49/6, -17/6, -37/6, -7/2, -1/6, 3/2, -5/6, 13/6
-241/6, -71/6, -19/2, -47/6, -11/2, -11/6, -5/6, 17/6, -49/6, -17/6, -37/6, -7/2, -1/6, 3/2, -5/6, 13/6
-241/6, -71/6, -19/2, -47/6, -11/2, -11/6, -5/6, 17/6, -49/6, -17/6, -37/6, -7/2, -1/6, 3/2, -5/6, 13/6
-241/6, -71/6, -19/2, -47/6, -11/2, -11/6, -5/6, 17/6, -49/6, -17/6, -37/6, -7/2, -1/6, 3/2, -5/6, 13/6
-11/4, 5/4, -1/4, 7/4, 5/4, -1/4, 5/4, 3/4, 59/2, 8, 11/2, 3, 6, 5/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 77/12, 71/12, 21/4, 21/4, 53/12, 3/4, 1/12, 505/12, 37/4, 107/12, 107/12, 71/12, 59/12, 23/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -25/6, -7/6, 1/2, -3/2, 11/6, 5/2, -1/6, -7/3, 0, 7/3, 1/3, -2/3, -2/3, -5/3, -2/3
-47/6, -25/6, -7/6, 1/2, -3/2, 11/6, 5/2, -1/6, -7/3, 0, 7/3, 1/3, -2/3, -2/3, -5/3, -2/3
-47/6, -25/6, -7/6, 1/2, -3/2, 11/6, 5/2, -1/6, -7/3, 0, 7/3, 1/3, -2/3, -2/3, -5/3, -2/3
-47/6, -25/6, -7/6, 1/2, -3/2, 11/6, 5/2, -1/6, -7/3, 0, 7/3, 1/3, -2/3, -2/3, -5/3, -2/3
6, -3/2, 3/2, -1/2, 3/2, 3/2, -2, -3/2, -61/4, -23/4, -11/4, -15/4, -7/4, -19/4, -11/4, -1/4
-27/4, -23/4, -13/4, -3/4, 5/4, -3/4, -1/4, 9/4, 49/2, 1/2, 3/2, 9/2, 9/2, 9/2, 5/2, -1/2
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 85/6, 31/3, 13/2, 13/3, 25/6, 5/2, 1, 497/12, 119/12, 107/12, 91/12, 85/12, 23/4, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/6, -29/6, -13/6, -25/6, -29/6, -7/6, -1/6, -5/6, -71/3, -14/3, -4, -10/3, -19/3, -13/3, -5/3, -4/3
-83/6, -29/6, -13/6, -25/6, -29/6, -7/6, -1/6, -5/6, -71/3, -14/3, -4, -10/3, -19/3, -13/3, -5/3, -4/3
-83/6, -29/6, -13/6, -25/6, -29/6, -7/6, -1/6, -5/6, -71/3, -14/3, -4, -10/3, -19/3, -13/3, -5/3, -4/3
-83/6, -29/6, -13/6, -25/6, -29/6, -7/6, -1/6, -5/6, -71/3, -14/3, -4, -10/3, -19/3, -13/3, -5/3, -4/3
-11/4, -21/4, -7/4, 5/4, 3/4, 3/4, -7/4, 7/4, -23/2, -4, -11/2, -5/2, 0, 5/2, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/6, 41/6, 31/6, 5, 23/6, 11/6, 7/6, -1/3, 697/12, 173/12, 131/12, 41/4, 101/12, 59/12, 29/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/6, -25/6, -29/6, -5/2, -5/6, 1/2, -5/2, -1/6, -15/2, -1/6, 1/2, -17/6, -7/2, -7/2, 1/6, -19/6
-65/6, -25/6, -29/6, -5/2, -5/6, 1/2, -5/2, -1/6, -15/2, -1/6, 1/2, -17/6, -7/2, -7/2, 1/6, -19/6
-65/6, -25/6, -29/6, -5/2, -5/6, 1/2, -5/2, -1/6, -15/2, -1/6, 1/2, -17/6, -7/2, -7/2, 1/6, -19/6
-65/6, -25/6, -29/6, -5/2, -5/6, 1/2, -5/2, -1/6, -15/2, -1/6, 1/2, -17/6, -7/2, -7/2, 1/6, -19/6
5/2, -2, 1/2, 2, -1, -3, -1, 0, 97/4, 11/4, 19/4, 31/4, 33/4, 19/4, 5/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 45/4, 121/12, 103/12, 23/4, 21/4, 9/4, 5/4, 137/4, 29/4, 79/12, 79/12, 71/12, 29/12, 23/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/6, 59/6, 13/2, 25/6, 3/2, -1/6, 7/6, 11/6, 121/6, 11/2, 35/6, 5/2, 7/6, 17/6, -5/6, -7/6
155/6, 59/6, 13/2, 25/6, 3/2, -1/6, 7/6, 11/6, 121/6, 11/2, 35/6, 5/2, 7/6, 17/6, -5/6, -7/6
155/6, 59/6, 13/2, 25/6, 3/2, -1/6, 7/6, 11/6, 121/6, 11/2, 35/6, 5/2, 7/6, 17/6, -5/6, -7/6
155/6, 59/6, 13/2, 25/6, 3/2, -1/6, 7/6, 11/6, 121/6, 11/2, 35/6, 5/2, 7/6, 17/6, -5/6, -7/6
-7/4, -25/4, -15/4, -7/4, 5/4, 3/4, -5/4, -9/4, -89/4, -19/4, -23/4, -9/4, -7/4, -3/4, 5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/3, 43/3, 77/6, 65/6, 9, 35/6, 13/6, -1, 97/2, 25/2, 10, 19/3, 11/2, 11/2, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/3, -2/3, -1, 1, 4/3, 0, -1/3, -2, -133/6, -47/6, -37/6, -19/6, -23/6, -23/6, -5/6, 11/6
-7/3, -2/3, -1, 1, 4/3, 0, -1/3, -2, -133/6, -47/6, -37/6, -19/6, -23/6, -23/6, -5/6, 11/6
-7/3, -2/3, -1, 1, 4/3, 0, -1/3, -2, -133/6, -47/6, -37/6, -19/6, -23/6, -23/6, -5/6, 11/6
-7/3, -2/3, -1, 1, 4/3, 0, -1/3, -2, -133/6, -47/6, -37/6, -19/6, -23/6, -23/6, -5/6, 11/6
-35/2, -4, -1, -3, -6, -5/2, 1, -2, -63/2, -15/2, -8, -9/2, -5/2, -7/2, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
164/3, 43/3, 13, 19/2, 6, 13/3, 5/3, -1/6, 124/3, 34/3, 59/6, 23/3, 23/6, 1, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -17/6, -19/6, -1/6, 17/6, 1/2, -5/2, 7/6, 37/3, -5/3, 1/3, 11/3, 16/3, 3, 1/3, -2
-7/6, -17/6, -19/6, -1/6, 17/6, 1/2, -5/2, 7/6, 37/3, -5/3, 1/3, 11/3, 16/3, 3, 1/3, -2
-7/6, -17/6, -19/6, -1/6, 17/6, 1/2, -5/2, 7/6, 37/3, -5/3, 1/3, 11/3, 16/3, 3, 1/3, -2
-7/6, -17/6, -19/6, -1/6, 17/6, 1/2, -5/2, 7/6, 37/3, -5/3, 1/3, 11/3, 16/3, 3, 1/3, -2
15/2, -3/2, 1/2, 5/2, 1/2, 0, -1, 1/2, -43/4, 17/4, 3/4, -1/4, -13/4, -9/4, -1/4, 11/4
-77/4, -29/4, -15/4, -5/4, -3/4, -15/4, -9/4, 5/4, -9/2, -1/2, 2, 1/2, -3, -6, -3, 1/2
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/12, 173/12, 149/12, 115/12, 115/12, 77/12, 31/12, -5/12, 353/6, 101/6, 40/3, 65/6, 47/6, 9/2, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/3, -8, -25/3, -20/3, -20/3, -3, -5/3, 4/3, 199/6, 37/6, 17/2, 31/6, 31/6, 7/2, -1/6, -17/6
-119/3, -8, -25/3, -20/3, -20/3, -3, -5/3, 4/3, 199/6, 37/6, 17/2, 31/6, 31/6, 7/2, -1/6, -17/6
-119/3, -8, -25/3, -20/3, -20/3, -3, -5/3, 4/3, 199/6, 37/6, 17/2, 31/6, 31/6, 7/2, -1/6, -17/6
-119/3, -8, -25/3, -20/3, -20/3, -3, -5/3, 4/3, 199/6, 37/6, 17/2, 31/6, 31/6, 7/2, -1/6, -17/6
7/4, 1/4, 9/4, 9/4, 9/4, -3/4, 3/4, -7/4, -57/4, -9/4, -3/4, -5/4, -9/4, 3/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
781/12, 203/12, 55/4, 137/12, 113/12, 73/12, 9/4, -5/4, 94/3, 65/6, 8, 29/6, 8/3, 2, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 1/6, 7/6, -5/6, 7/6, 1/2, 11/6, 1/6, 103/6, 19/6, 9/2, 7/6, -13/6, 3/2, 19/6, 1/6
9/2, 1/6, 7/6, -5/6, 7/6, 1/2, 11/6, 1/6, 103/6, 19/6, 9/2, 7/6, -13/6, 3/2, 19/6, 1/6
9/2, 1/6, 7/6, -5/6, 7/6, 1/2, 11/6, 1/6, 103/6, 19/6, 9/2, 7/6, -13/6, 3/2, 19/6, 1/6
9/2, 1/6, 7/6, -5/6, 7/6, 1/2, 11/6, 1/6, 103/6, 19/6, 9/2, 7/6, -13/6, 3/2, 19/6, 1/6
105/4, 19/4, 15/4, 19/4, 11/4, 11/4, -3/4, -9/4, -9, -1/2, 2, -1/2, -2, -3, 1/2, 1/2
35/2, 3/2, 7/2, 9/2, 3/2, 5/2, 3/2, 3/2, -37/2, -7, -6, -4, -9/2, -2, 1/2, -3/2
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 31/4, 83/12, 67/12, 65/12, 37/12, 11/12, 1/12, 255/4, 67/4, 185/12, 51/4, 113/12, 71/12, 29/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 3, 4/3, 2, 0, -4/3, 2/3, -1, 47/3, 6, 3, 4/3, -2, 5/3, 0, -3
14, 3, 4/3, 2, 0, -4/3, 2/3, -1, 47/3, 6, 3, 4/3, -2, 5/3, 0, -3
14, 3, 4/3, 2, 0, -4/3, 2/3, -1, 47/3, 6, 3, 4/3, -2, 5/3, 0, -3
14, 3, 4/3, 2, 0, -4/3, 2/3, -1, 47/3, 6, 3, 4/3, -2, 5/3, 0, -3
-9/4, -7/4, -13/4, -7/4, 3/4, -3/4, -7/4, -5/4, -119/4, -17/4, -27/4, -23/4, -11/4, -15/4, -3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 73/6, 19/2, 15/2, 17/3, 11/6, 5/6, -1/2, 133/4, 43/4, 85/12, 15/4, 15/4, 41/12, 25/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/6, 11/6, 3/2, -1/6, -3/2, -5/6, -1/6, -3/2, -4/3, -1, -1, -4/3, -4, -7/3, 2/3, -3
13/6, 11/6, 3/2, -1/6, -3/2, -5/6, -1/6, -3/2, -4/3, -1, -1, -4/3, -4, -7/3, 2/3, -3
13/6, 11/6, 3/2, -1/6, -3/2, -5/6, -1/6, -3/2, -4/3, -1, -1, -4/3, -4, -7/3, 2/3, -3
13/6, 11/6, 3/2, -1/6, -3/2, -5/6, -1/6, -3/2, -4/3, -1, -1, -4/3, -4, -7/3, 2/3, -3
-23/2, -15/2, -4, -7/2, -3/2, 1/2, -1/2, -3, -67/4, -1/4, -15/4, -9/4, -21/4, -9/4, -7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 41/4, 35/4, 103/12, 33/4, 25/4, 35/12, -1/4, 73/2, 35/3, 53/6, 31/6, 2, 11/6, 2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/6, -35/6, -29/6, -3/2, -3/2, -11/6, -13/6, -7/6, -55/3, -26/3, -16/3, -14/3, -3, 2/3, -1, 7/3
-139/6, -35/6, -29/6, -3/2, -3/2, -11/6, -13/6, -7/6, -55/3, -26/3, -16/3, -14/3, -3, 2/3, -1, 7/3
-139/6, -35/6, -29/6, -3/2, -3/2, -11/6, -13/6, -7/6, -55/3, -26/3, -16/3, -14/3, -3, 2/3, -1, 7/3
-139/6, -35/6, -29/6, -3/2, -3/2, -11/6, -13/6, -7/6, -55/3, -26/3, -16/3, -14/3, -3, 2/3, -1, 7/3
-41/4, 5/4, -3/4, -13/4, -11/4, -5/4, -3/4, 11/4, 34, 8, 17/2, 15/2, 6, 5/2, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 59/6, 26/3, 17/2, 22/3, 11/2, 7/3, 3/2, 461/12, 127/12, 121/12, 31/4, 17/4, 41/12, 17/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, 19/6, 7/2, 13/6, -3/2, -11/6, 7/6, 5/6, 7, 0, -7/3, 1, 4/3, 2, -1, -8/3
35/6, 19/6, 7/2, 13/6, -3/2, -11/6, 7/6, 5/6, 7, 0, -7/3, 1, 4/3, 2, -1, -8/3
35/6, 19/6, 7/2, 13/6, -3/2, -11/6, 7/6, 5/6, 7, 0, -7/3, 1, 4/3, 2, -1, -8/3
35/6, 19/6, 7/2, 13/6, -3/2, -11/6, 7/6, 5/6, 7, 0, -7/3, 1, 4/3, 2, -1, -8/3
-17, -3/2, -3, -6, -3, -5/2, 0, 3, -4, -1, -1, 1/2, -1, 0, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 109/12, 103/12, 103/12, 83/12, 73/12, 41/12, -1/12, 177/4, 43/4, 43/4, 85/12, 77/12, 21/4, 25/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 5, 4, 1/3, 2, 5/3, 0, 1/3, 44/3, 11/3, 5/3, 4/3, 1, 1/3, 0, 2/3
12, 5, 4, 1/3, 2, 5/3, 0, 1/3, 44/3, 11/3, 5/3, 4/3, 1, 1/3, 0, 2/3
12, 5, 4, 1/3, 2, 5/3, 0, 1/3, 44/3, 11/3, 5/3, 4/3, 1, 1/3, 0, 2/3
12, 5, 4, 1/3, 2, 5/3, 0, 1/3, 44/3, 11/3, 5/3, 4/3, 1, 1/3, 0, 2/3
27/2, 5/2, 4, 7/2, 7/2, 5/2, 2, -1/2, -1/4, -11/4, 1/4, 9/4, 9/4, 7/4, -3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 103/6, 14, 11, 23/3, 25/6, 5/3, -1/2, 433/12, 43/4, 89/12, 89/12, 23/4, 31/12, 31/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -3, -8/3, 1, 4, 1, 1/3, 8/3, 53/2, 15/2, 43/6, 23/6, 1/2, 7/6, -5/6, -7/6
-26/3, -3, -8/3, 1, 4, 1, 1/3, 8/3, 53/2, 15/2, 43/6, 23/6, 1/2, 7/6, -5/6, -7/6
-26/3, -3, -8/3, 1, 4, 1, 1/3, 8/3, 53/2, 15/2, 43/6, 23/6, 1/2, 7/6, -5/6, -7/6
-26/3, -3, -8/3, 1, 4, 1, 1/3, 8/3, 53/2, 15/2, 43/6, 23/6, 1/2, 7/6, -5/6, -7/6
-25/2, 2, -1, -3/2, -9/2, -5, -3, 1/2, -43/4, -21/4, -19/4, -15/4, -1/4, -1/4, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 131/12, 121/12, 115/12, 25/4, 49/12, 17/12, -13/12, 52, 79/6, 61/6, 29/3, 41/6, 7/2, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -5/6, 5/6, -1/2, 1/6, -7/2, 1/6, 13/6, -31/2, -19/6, -37/6, -25/6, -5/6, -7/2, -5/2, 1/2
-5/2, -5/6, 5/6, -1/2, 1/6, -7/2, 1/6, 13/6, -31/2, -19/6, -37/6, -25/6, -5/6, -7/2, -5/2, 1/2
-5/2, -5/6, 5/6, -1/2, 1/6, -7/2, 1/6, 13/6, -31/2, -19/6, -37/6, -25/6, -5/6, -7/2, -5/2, 1/2
-5/2, -5/6, 5/6, -1/2, 1/6, -7/2, 1/6, 13/6, -31/2, -19/6, -37/6, -25/6, -5/6, -7/2, -5/2, 1/2
-99/4, -31/4, -19/4, -9/4, -11/4, 3/4, -11/4, -3/4, -9/2, 2, 1, -5/2, -3/2, -9/2, -3/2, -3/2
16, 3, 3, 3/2, 3, 1, -3/2, 1, 10, 3, 5, 3, 5/2, -1/2, 0, 0
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 25/2, 61/6, 61/6, 9, 13/2, 17/6, 1/2, 391/12, 39/4, 71/12, 47/12, 23/12, 23/12, 13/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 13/3, 10/3, 3, 20/3, 11/3, 2, 5/3, 145/3, 11, 38/3, 32/3, 23/3, 14/3, 7/3, 4/3
24, 13/3, 10/3, 3, 20/3, 11/3, 2, 5/3, 145/3, 11, 38/3, 32/3, 23/3, 14/3, 7/3, 4/3
24, 13/3, 10/3, 3, 20/3, 11/3, 2, 5/3, 145/3, 11, 38/3, 32/3, 23/3, 14/3, 7/3, 4/3
24, 13/3, 10/3, 3, 20/3, 11/3, 2, 5/3, 145/3, 11, 38/3, 32/3, 23/3, 14/3, 7/3, 4/3
11/4, 3/4, -1/4, -3/4, -5/4, 1/4, -3/4, 9/4, -25/4, 1/4, -9/4, -17/4, -17/4, -9/4, 5/4, 7/4
-19/2, 2, 1, -1, -4, -2, 3/2, 2, -9/2, 3/2, -2, -1, 0, 0, 1, 1
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 32/3, 23/3, 19/3, 16/3, 11/3, 8/3, -1/3, 259/4, 175/12, 161/12, 139/12, 39/4, 73/12, 37/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -11/6, -3/2, -19/6, -1/6, -3/2, 1/2, -3/2, -47/2, -13/2, -7/2, -9/2, -37/6, -17/6, -7/6, -5/2
-19/2, -11/6, -3/2, -19/6, -1/6, -3/2, 1/2, -3/2, -47/2, -13/2, -7/2, -9/2, -37/6, -17/6, -7/6, -5/2
-19/2, -11/6, -3/2, -19/6, -1/6, -3/2, 1/2, -3/2, -47/2, -13/2, -7/2, -9/2, -37/6, -17/6, -7/6, -5/2
-19/2, -11/6, -3/2, -19/6, -1/6, -3/2, 1/2, -3/2, -47/2, -13/2, -7/2, -9/2, -37/6, -17/6, -7/6, -5/2
-17, -6, -4, -6, -4, -1/2, -5/2, -1, 25, 3, 6, 4, 13/2, 3, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/12, 175/12, 133/12, 97/12, 27/4, 19/4, 29/12, 11/12, 587/12, 59/4, 45/4, 33/4, 21/4, 13/4, 37/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -5/6, 13/6, 7/6, -3/2, -1/2, 5/6, 7/6, -221/6, -61/6, -13/2, -29/6, -35/6, -17/6, -1/6, 1/2
-11/6, -5/6, 13/6, 7/6, -3/2, -1/2, 5/6, 7/6, -221/6, -61/6, -13/2, -29/6, -35/6, -17/6, -1/6, 1/2
-11/6, -5/6, 13/6, 7/6, -3/2, -1/2, 5/6, 7/6, -221/6, -61/6, -13/2, -29/6, -35/6, -17/6, -1/6, 1/2
-11/6, -5/6, 13/6, 7/6, -3/2, -1/2, 5/6, 7/6, -221/6, -61/6, -13/2, -29/6, -35/6, -17/6, -1/6, 1/2
-51/4, -21/4, -7/4, -7/4, -15/4, -15/4, -5/4, 5/4, -87/4, -9/4, -11/4, -19/4, -23/4, -27/4, -13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 145/12, 41/4, 107/12, 73/12, 17/4, 23/12, 19/12, 275/6, 37/3, 35/3, 49/6, 13/3, 11/3, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 1, 1, 7/3, 2, -1/3, -2/3, -2/3, 8, 14/3, 4/3, 0, -4/3, -1, 2/3, 3
4/3, 1, 1, 7/3, 2, -1/3, -2/3, -2/3, 8, 14/3, 4/3, 0, -4/3, -1, 2/3, 3
4/3, 1, 1, 7/3, 2, -1/3, -2/3, -2/3, 8, 14/3, 4/3, 0, -4/3, -1, 2/3, 3
4/3, 1, 1, 7/3, 2, -1/3, -2/3, -2/3, 8, 14/3, 4/3, 0, -4/3, -1, 2/3, 3
-11/4, -15/4, -5/4, -11/4, -11/4, 3/4, 1/4, -11/4, 63/4, 17/4, 11/4, 5/4, 13/4, 11/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 21/2, 22/3, 35/6, 17/3, 2, 2, -4/3, 289/12, 23/4, 53/12, 41/12, 37/12, 17/12, 13/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 1/6, 7/2, 1/6, 5/6, -1/2, -11/6, -11/6, 28/3, 5, 4/3, 10/3, 11/3, 2/3, 0, 2/3
41/6, 1/6, 7/2, 1/6, 5/6, -1/2, -11/6, -11/6, 28/3, 5, 4/3, 10/3, 11/3, 2/3, 0, 2/3
41/6, 1/6, 7/2, 1/6, 5/6, -1/2, -11/6, -11/6, 28/3, 5, 4/3, 10/3, 11/3, 2/3, 0, 2/3
41/6, 1/6, 7/2, 1/6, 5/6, -1/2, -11/6, -11/6, 28/3, 5, 4/3, 10/3, 11/3, 2/3, 0, 2/3
17/2, 3, 4, 1/2, 0, 5/2, 3/2, -2, 1/4, 11/4, -1/4, -5/4, 3/4, -11/4, -9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 40/3, 32/3, 19/2, 17/3, 10/3, 2, -5/3, 105/2, 27/2, 71/6, 29/3, 22/3, 14/3, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -13/6, 1/2, -17/6, -23/6, -13/6, 1/6, -1/2, 1/6, -19/6, 1/6, -1/2, 11/6, 1/2, -1/6, 11/6
-59/6, -13/6, 1/2, -17/6, -23/6, -13/6, 1/6, -1/2, 1/6, -19/6, 1/6, -1/2, 11/6, 1/2, -1/6, 11/6
-59/6, -13/6, 1/2, -17/6, -23/6, -13/6, 1/6, -1/2, 1/6, -19/6, 1/6, -1/2, 11/6, 1/2, -1/6, 11/6
-59/6, -13/6, 1/2, -17/6, -23/6, -13/6, 1/6, -1/2, 1/6, -19/6, 1/6, -1/2, 11/6, 1/2, -1/6, 11/6
33, 10, 15/2, 5, 5, 4, 2, 3/2, -7, 1, 7/2, 0, -3, -3, -3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
745/12, 69/4, 163/12, 121/12, 25/4, 41/12, 25/12, -7/4, 623/12, 161/12, 149/12, 133/12, 29/4, 41/12, 31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 7/6, 7/2, 13/2, 23/6, 1/6, 3/2, -3/2, -3/2, -7/6, -1/6, -5/6, 5/2, 5/6, -7/6, -1/2
121/6, 7/6, 7/2, 13/2, 23/6, 1/6, 3/2, -3/2, -3/2, -7/6, -1/6, -5/6, 5/2, 5/6, -7/6, -1/2
121/6, 7/6, 7/2, 13/2, 23/6, 1/6, 3/2, -3/2, -3/2, -7/6, -1/6, -5/6, 5/2, 5/6, -7/6, -1/2
121/6, 7/6, 7/2, 13/2, 23/6, 1/6, 3/2, -3/2, -3/2, -7/6, -1/6, -5/6, 5/2, 5/6, -7/6, -1/2
17/4, 7/4, 21/4, 11/4, 3/4, -11/4, -9/4, 1/4, -25/2, -5, -5, -7/2, -2, -1, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 41/4, 41/4, 97/12, 27/4, 35/12, 35/12, -1/12, 523/12, 49/4, 103/12, 85/12, 71/12, 37/12, 3/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
46/3, 8/3, -1/3, 2, 7/3, 4, 8/3, 2/3, -38, -34/3, -31/3, -26/3, -19/3, -3, 1/3, 2/3
46/3, 8/3, -1/3, 2, 7/3, 4, 8/3, 2/3, -38, -34/3, -31/3, -26/3, -19/3, -3, 1/3, 2/3
46/3, 8/3, -1/3, 2, 7/3, 4, 8/3, 2/3, -38, -34/3, -31/3, -26/3, -19/3, -3, 1/3, 2/3
46/3, 8/3, -1/3, 2, 7/3, 4, 8/3, 2/3, -38, -34/3, -31/3, -26/3, -19/3, -3, 1/3, 2/3
-19/2, -15/2, -9/2, -2, 1/2, 2, 1/2, -3/2, 35/4, -7/4, -13/4, 1/4, 15/4, 13/4, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 37/3, 21/2, 26/3, 11/2, 25/6, 2, -2/3, 629/12, 167/12, 47/4, 119/12, 97/12, 55/12, 13/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/6, 29/6, 7/6, 13/6, 7/2, 5/6, -3/2, -1/6, -59/3, -7, -19/3, -4, -11/3, -5/3, 4/3, 7/3
79/6, 29/6, 7/6, 13/6, 7/2, 5/6, -3/2, -1/6, -59/3, -7, -19/3, -4, -11/3, -5/3, 4/3, 7/3
79/6, 29/6, 7/6, 13/6, 7/2, 5/6, -3/2, -1/6, -59/3, -7, -19/3, -4, -11/3, -5/3, 4/3, 7/3
79/6, 29/6, 7/6, 13/6, 7/2, 5/6, -3/2, -1/6, -59/3, -7, -19/3, -4, -11/3, -5/3, 4/3, 7/3
95/4, 23/4, 23/4, 13/4, 27/4, 19/4, 9/4, -1/4, 1, 2, 5/2, -1, -1/2, 2, 1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 169/12, 149/12, 121/12, 79/12, 37/12, 19/12, 17/12, 69/2, 31/3, 53/6, 20/3, 25/6, 17/6, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
44/3, 14/3, 4/3, 11/3, 6, 10/3, 7/3, 0, -67/6, -25/6, -37/6, -5/2, -29/6, -7/6, 13/6, 1/2
44/3, 14/3, 4/3, 11/3, 6, 10/3, 7/3, 0, -67/6, -25/6, -37/6, -5/2, -29/6, -7/6, 13/6, 1/2
44/3, 14/3, 4/3, 11/3, 6, 10/3, 7/3, 0, -67/6, -25/6, -37/6, -5/2, -29/6, -7/6, 13/6, 1/2
44/3, 14/3, 4/3, 11/3, 6, 10/3, 7/3, 0, -67/6, -25/6, -37/6, -5/2, -29/6, -7/6, 13/6, 1/2
99/4, 25/4, 29/4, 17/4, 3/4, -5/4, 1/4, -1/4, 9, 3, 9/2, 3/2, 1/2, -1/2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37/2, 16/3, 4, 3, 5/2, 4/3, 1/3, 1/3, 337/12, 119/12, 27/4, 17/4, 19/12, 17/12, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 1/2, 23/6, 15/2, 11/2, 31/6, 3/2, 5/6, -27/2, -11/2, -25/6, -11/6, -3/2, 1/2, -3/2, 5/6
45/2, 1/2, 23/6, 15/2, 11/2, 31/6, 3/2, 5/6, -27/2, -11/2, -25/6, -11/6, -3/2, 1/2, -3/2, 5/6
45/2, 1/2, 23/6, 15/2, 11/2, 31/6, 3/2, 5/6, -27/2, -11/2, -25/6, -11/6, -3/2, 1/2, -3/2, 5/6
45/2, 1/2, 23/6, 15/2, 11/2, 31/6, 3/2, 5/6, -27/2, -11/2, -25/6, -11/6, -3/2, 1/2, -3/2, 5/6
-1/2, -5/2, -4, -1, 1/2, 5/2, 0, 1, -25/4, 1/4, -11/4, -13/4, 1/4, 3/4, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/4, 173/12, 143/12, 47/4, 97/12, 61/12, 11/4, 7/12, 115/3, 35/3, 21/2, 22/3, 23/6, 7/3, 2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/6, -37/6, -9/2, -37/6, -11/2, -11/6, 5/6, -11/6, -7/6, -11/6, -5/2, -7/6, -1/6, -7/6, 1/2, 1/6
-97/6, -37/6, -9/2, -37/6, -11/2, -11/6, 5/6, -11/6, -7/6, -11/6, -5/2, -7/6, -1/6, -7/6, 1/2, 1/6
-97/6, -37/6, -9/2, -37/6, -11/2, -11/6, 5/6, -11/6, -7/6, -11/6, -5/2, -7/6, -1/6, -7/6, 1/2, 1/6
-97/6, -37/6, -9/2, -37/6, -11/2, -11/6, 5/6, -11/6, -7/6, -11/6, -5/2, -7/6, -1/6, -7/6, 1/2, 1/6
15/2, 7/2, 1/2, 7/2, 1/2, 1/2, -5/2, 1/2, 3/4, -3/4, 3/4, 3/4, 5/4, 7/4, 1/4, -7/4
31, 17/2, 11/2, 13/2, 13/2, 7/2, 3/2, 0, -51/4, -25/4, -25/4, -15/4, -7/4, 5/4, 3/4, -5/4
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 10, 9, 22/3, 29/6, 5/3, 3/2, -2/3, 403/12, 107/12, 95/12, 59/12, 37/12, 31/12, 3/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, -1/6, 5/2, 11/2, 5/2, 11/6, -1/2, -5/6, -1/2, -5/2, 1/2, 7/6, 11/6, 1/2, -1/6, -3/2
17/2, -1/6, 5/2, 11/2, 5/2, 11/6, -1/2, -5/6, -1/2, -5/2, 1/2, 7/6, 11/6, 1/2, -1/6, -3/2
17/2, -1/6, 5/2, 11/2, 5/2, 11/6, -1/2, -5/6, -1/2, -5/2, 1/2, 7/6, 11/6, 1/2, -1/6, -3/2
17/2, -1/6, 5/2, 11/2, 5/2, 11/6, -1/2, -5/6, -1/2, -5/2, 1/2, 7/6, 11/6, 1/2, -1/6, -3/2
19, 6, 5, 5, 5/2, 3/2, -1/2, 5/2, -14, -9/2, -5/2, -1/2, -7/2, 0, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 45/4, 41/4, 107/12, 79/12, 43/12, 5/4, -1/12, 181/4, 43/4, 125/12, 31/4, 67/12, 49/12, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 11/2, 9/2, 3/2, 5/6, -1/2, -7/6, -7/6, -20/3, -1, -1, 2/3, -4/3, -7/3, 2/3, 5/3
37/2, 11/2, 9/2, 3/2, 5/6, -1/2, -7/6, -7/6, -20/3, -1, -1, 2/3, -4/3, -7/3, 2/3, 5/3
37/2, 11/2, 9/2, 3/2, 5/6, -1/2, -7/6, -7/6, -20/3, -1, -1, 2/3, -4/3, -7/3, 2/3, 5/3
37/2, 11/2, 9/2, 3/2, 5/6, -1/2, -7/6, -7/6, -20/3, -1, -1, 2/3, -4/3, -7/3, 2/3, 5/3
13, 9/2, 1, 5/2, -1/2, 3, -1/2, 3, 35/4, 13/4, 3/4, -3/4, -7/4, 3/4, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 29/2, 67/6, 28/3, 20/3, 10/3, 5/3, 0, 383/12, 29/4, 79/12, 73/12, 19/4, 37/12, 19/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 7/2, -1/6, -23/6, -13/6, -5/6, 1/6, 3/2, 235/6, 35/6, 35/6, 47/6, 15/2, 11/2, 11/6, 7/6
-41/6, 7/2, -1/6, -23/6, -13/6, -5/6, 1/6, 3/2, 235/6, 35/6, 35/6, 47/6, 15/2, 11/2, 11/6, 7/6
-41/6, 7/2, -1/6, -23/6, -13/6, -5/6, 1/6, 3/2, 235/6, 35/6, 35/6, 47/6, 15/2, 11/2, 11/6, 7/6
-41/6, 7/2, -1/6, -23/6, -13/6, -5/6, 1/6, 3/2, 235/6, 35/6, 35/6, 47/6, 15/2, 11/2, 11/6, 7/6
149/4, 37/4, 35/4, 27/4, 17/4, 11/4, 7/4, 1/4, 153/4, 27/4, 37/4, 39/4, 29/4, 19/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 38/3, 29/3, 22/3, 14/3, 10/3, 8/3, -1/3, 335/6, 14, 37/3, 10, 22/3, 17/3, 13/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 26/3, 17/3, 2, 3, 0, 2/3, 2, -24, -3, -8/3, -10/3, -14/3, -19/3, -8/3, -2/3
16, 26/3, 17/3, 2, 3, 0, 2/3, 2, -24, -3, -8/3, -10/3, -14/3, -19/3, -8/3, -2/3
16, 26/3, 17/3, 2, 3, 0, 2/3, 2, -24, -3, -8/3, -10/3, -14/3, -19/3, -8/3, -2/3
16, 26/3, 17/3, 2, 3, 0, 2/3, 2, -24, -3, -8/3, -10/3, -14/3, -19/3, -8/3, -2/3
13, 9/2, 3/2, 5/2, 9/2, 5/2, 1/2, 3, -27/2, -2, -3, -4, -2, 1, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/3, 71/6, 8, 16/3, 16/3, 25/6, 17/6, -1/2, 475/12, 47/4, 101/12, 79/12, 19/4, 35/12, 23/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 19/6, 35/6, 9/2, 3/2, 3/2, 1/6, -13/6, 10/3, 5, 8/3, 1/3, 0, -7/3, 2/3, 1
51/2, 19/6, 35/6, 9/2, 3/2, 3/2, 1/6, -13/6, 10/3, 5, 8/3, 1/3, 0, -7/3, 2/3, 1
51/2, 19/6, 35/6, 9/2, 3/2, 3/2, 1/6, -13/6, 10/3, 5, 8/3, 1/3, 0, -7/3, 2/3, 1
51/2, 19/6, 35/6, 9/2, 3/2, 3/2, 1/6, -13/6, 10/3, 5, 8/3, 1/3, 0, -7/3, 2/3, 1
-27/4, -15/4, -5/4, -1/4, -11/4, -3/4, -5/4, -5/4, 15, 1, 2, 4, 2, 5/2, 1/2, 1
53/4, 21/4, 9/4, 7/4, 3/4, -1/4, -11/4, -1/4, 79/4, 17/4, 29/4, 19/4, 9/4, -1/4, 11/4, -3/4
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 167/12, 151/12, 113/12, 25/4, 49/12, 41/12, 1/12, 190/3, 47/3, 25/2, 34/3, 19/2, 17/3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/6, -3/2, -11/6, -5/6, -3/2, -1/6, -7/6, 7/6, -23/2, -9/2, -11/2, -23/6, -1/2, -5/2, 1/6, 13/6
-29/6, -3/2, -11/6, -5/6, -3/2, -1/6, -7/6, 7/6, -23/2, -9/2, -11/2, -23/6, -1/2, -5/2, 1/6, 13/6
-29/6, -3/2, -11/6, -5/6, -3/2, -1/6, -7/6, 7/6, -23/2, -9/2, -11/2, -23/6, -1/2, -5/2, 1/6, 13/6
-29/6, -3/2, -11/6, -5/6, -3/2, -1/6, -7/6, 7/6, -23/2, -9/2, -11/2, -23/6, -1/2, -5/2, 1/6, 13/6
-3/4, 1/4, -5/4, 3/4, -5/4, -1/4, -3/4, 5/4, 91/4, 25/4, 33/4, 21/4, 9/4, -3/4, 5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 29/2, 12, 34/3, 8, 5, 3, 1/3, 107/2, 40/3, 67/6, 55/6, 6, 14/3, 11/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -11/3, -13/3, -6, -8/3, 1/3, 2, -4/3, 67/3, 3, 2, 5/3, 8/3, 8/3, 10/3, 1/3
-43/3, -11/3, -13/3, -6, -8/3, 1/3, 2, -4/3, 67/3, 3, 2, 5/3, 8/3, 8/3, 10/3, 1/3
-43/3, -11/3, -13/3, -6, -8/3, 1/3, 2, -4/3, 67/3, 3, 2, 5/3, 8/3, 8/3, 10/3, 1/3
-43/3, -11/3, -13/3, -6, -8/3, 1/3, 2, -4/3, 67/3, 3, 2, 5/3, 8/3, 8/3, 10/3, 1/3
-47/4, 3/4, -11/4, -23/4, -21/4, -11/4, 1/4, -3/4, 17/2, -2, 1/2, -1/2, 0, 1, 1/2, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/6, 41/3, 41/3, 59/6, 49/6, 9/2, 11/6, -7/6, 95/2, 29/2, 71/6, 53/6, 6, 4, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/3, 11/3, 11/3, 1/3, -10/3, -1/3, 4/3, 1/3, -47/2, -9/2, -35/6, -29/6, -3/2, -5/2, -13/6, -7/6
13/3, 11/3, 11/3, 1/3, -10/3, -1/3, 4/3, 1/3, -47/2, -9/2, -35/6, -29/6, -3/2, -5/2, -13/6, -7/6
13/3, 11/3, 11/3, 1/3, -10/3, -1/3, 4/3, 1/3, -47/2, -9/2, -35/6, -29/6, -3/2, -5/2, -13/6, -7/6
13/3, 11/3, 11/3, 1/3, -10/3, -1/3, 4/3, 1/3, -47/2, -9/2, -35/6, -29/6, -3/2, -5/2, -13/6, -7/6
-83/4, -21/4, -23/4, -17/4, -11/4, 3/4, 1/4, -1/4, -41/4, -21/4, -13/4, -13/4, -3/4, -7/4, 3/4, -5/4
-23/4, -1/4, 1/4, -1/4, -7/4, -13/4, 1/4, 11/4, 63/4, 7/4, 11/4, 11/4, 7/4, 3/4, 5/4, 9/4
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/6, 27/2, 23/2, 61/6, 49/6, 19/3, 5/2, -1/3, 341/6, 31/2, 71/6, 55/6, 20/3, 20/3, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 1/6, -5/6, -1/2, -1/2, -13/6, 1/6, -5/6, 13/6, 9/2, 13/6, 5/6, 5/6, -13/6, 1/6, -1/2
-41/6, 1/6, -5/6, -1/2, -1/2, -13/6, 1/6, -5/6, 13/6, 9/2, 13/6, 5/6, 5/6, -13/6, 1/6, -1/2
-41/6, 1/6, -5/6, -1/2, -1/2, -13/6, 1/6, -5/6, 13/6, 9/2, 13/6, 5/6, 5/6, -13/6, 1/6, -1/2
-41/6, 1/6, -5/6, -1/2, -1/2, -13/6, 1/6, -5/6, 13/6, 9/2, 13/6, 5/6, 5/6, -13/6, 1/6, -1/2
-39/4, 1/4, -5/4, -11/4, -15/4, -7/4, 5/4, -5/4, 85/4, 35/4, 25/4, 19/4, 19/4, 7/4, 1/4, 9/4
-131/4, -35/4, -47/4, -33/4, -19/4, -9/4, -11/4, 1/4, 3/4, 5/4, -1/4, 9/4, -1/4, -1/4, -3/4, -3/4
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 32/3, 32/3, 31/3, 7, 19/6, 11/6, 7/6, 140/3, 83/6, 31/3, 25/3, 19/3, 13/3, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 5/2, 1/2, -5/2, -17/6, -7/6, 3/2, -11/6, 221/6, 49/6, 49/6, 41/6, 11/2, 9/2, 13/6, -1/6
-7/2, 5/2, 1/2, -5/2, -17/6, -7/6, 3/2, -11/6, 221/6, 49/6, 49/6, 41/6, 11/2, 9/2, 13/6, -1/6
-7/2, 5/2, 1/2, -5/2, -17/6, -7/6, 3/2, -11/6, 221/6, 49/6, 49/6, 41/6, 11/2, 9/2, 13/6, -1/6
-7/2, 5/2, 1/2, -5/2, -17/6, -7/6, 3/2, -11/6, 221/6, 49/6, 49/6, 41/6, 11/2, 9/2, 13/6, -1/6
-31/4, -19/4, -7/4, 1/4, -9/4, -15/4, -3/4, -9/4, -35/4, -7/4, 7/4, -1/4, 3/4, -9/4, -3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 47/4, 133/12, 119/12, 33/4, 55/12, 25/12, -5/12, 353/12, 115/12, 25/4, 17/4, 15/4, 35/12, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, -3, -1/3, 7/3, 1, -5/3, -4/3, -4/3, 83/6, 31/6, 3/2, 7/2, 3/2, 11/6, 5/2, -1/2
1/3, -3, -1/3, 7/3, 1, -5/3, -4/3, -4/3, 83/6, 31/6, 3/2, 7/2, 3/2, 11/6, 5/2, -1/2
1/3, -3, -1/3, 7/3, 1, -5/3, -4/3, -4/3, 83/6, 31/6, 3/2, 7/2, 3/2, 11/6, 5/2, -1/2
1/3, -3, -1/3, 7/3, 1, -5/3, -4/3, -4/3, 83/6, 31/6, 3/2, 7/2, 3/2, 11/6, 5/2, -1/2
63/4, 17/4, 13/4, 15/4, 17/4, 9/4, -5/4, 3/4, -17, -3, -13/2, -7/2, -11/2, -5, -3/2, -1
11/4, 15/4, 9/4, -1/4, 5/4, -1/4, 1/4, -7/4, -15/4, -1/4, -11/4, -11/4, -1/4, -7/4, 3/4, 11/4
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 169/12, 49/4, 115/12, 23/4, 43/12, 3/4, 5/12, 26, 25/3, 8, 25/6, 17/6, 7/3, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 2/3, 8/3, 6, 14/3, 5/3, 8/3, -2/3, -69/2, -73/6, -17/2, -29/6, -31/6, -13/6, 7/6, -11/6
25, 2/3, 8/3, 6, 14/3, 5/3, 8/3, -2/3, -69/2, -73/6, -17/2, -29/6, -31/6, -13/6, 7/6, -11/6
25, 2/3, 8/3, 6, 14/3, 5/3, 8/3, -2/3, -69/2, -73/6, -17/2, -29/6, -31/6, -13/6, 7/6, -11/6
25, 2/3, 8/3, 6, 14/3, 5/3, 8/3, -2/3, -69/2, -73/6, -17/2, -29/6, -31/6, -13/6, 7/6, -11/6
-16, -5, -2, 1/2, -5/2, -3, -3/2, -3/2, -25/2, -9/2, -5/2, -3, 0, 3/2, 1, -2
-7, -1, -3, -5, -3, 0, 0, -1, -22, -5, -5, -5/2, -5/2, -1, -3/2, 3/2
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/12, 109/12, 89/12, 19/4, 29/12, 11/12, 1/12, 1/12, 43, 11, 31/3, 25/3, 17/3, 4, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/6, 5/2, -5/6, -9/2, -23/6, -5/6, -7/6, -7/6, -113/6, -35/6, -11/2, -13/6, 7/6, -5/2, -1/6, 7/6
-41/6, 5/2, -5/6, -9/2, -23/6, -5/6, -7/6, -7/6, -113/6, -35/6, -11/2, -13/6, 7/6, -5/2, -1/6, 7/6
-41/6, 5/2, -5/6, -9/2, -23/6, -5/6, -7/6, -7/6, -113/6, -35/6, -11/2, -13/6, 7/6, -5/2, -1/6, 7/6
-41/6, 5/2, -5/6, -9/2, -23/6, -5/6, -7/6, -7/6, -113/6, -35/6, -11/2, -13/6, 7/6, -5/2, -1/6, 7/6
-1/2, 1/2, 2, 0, -1, 3/2, 3/2, -1, 1/4, -3/4, -1/4, 13/4, 3/4, 9/4, 7/4, 7/4
-153/4, -43/4, -29/4, -23/4, -21/4, -9/4, 1/4, 13/4, 41/4, 5/4, 19/4, 7/4, 1/4, -9/4, -1/4, -7/4
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/12, 125/12, 107/12, 101/12, 83/12, 67/12, 25/12, -1/12, 797/12, 205/12, 197/12, 151/12, 39/4, 77/12, 35/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, -2/3, -8/3, -1/3, 1, 14/3, 7/3, 1/3, -59/6, -29/6, -17/6, -17/6, -7/6, 11/6, -5/6, 7/6
4/3, -2/3, -8/3, -1/3, 1, 14/3, 7/3, 1/3, -59/6, -29/6, -17/6, -17/6, -7/6, 11/6, -5/6, 7/6
4/3, -2/3, -8/3, -1/3, 1, 14/3, 7/3, 1/3, -59/6, -29/6, -17/6, -17/6, -7/6, 11/6, -5/6, 7/6
4/3, -2/3, -8/3, -1/3, 1, 14/3, 7/3, 1/3, -59/6, -29/6, -17/6, -17/6, -7/6, 11/6, -5/6, 7/6
43/4, 19/4, 29/4, 15/4, 3/4, -11/4, -3/4, -3/4, 19, 17/2, 5, 3, 1, -1/2, 3/2, -1/2
51/4, 23/4, 11/4, 3/4, -7/4, 5/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/12, 27/4, 23/4, 65/12, 59/12, 35/12, 13/12, 1/4, 505/12, 121/12, 91/12, 89/12, 27/4, 35/12, 11/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 17/2, 17/2, 13/2, 7/2, 13/6, 11/6, 1/2, -83/2, -37/6, -47/6, -37/6, -43/6, -37/6, -5/2, 1/6
151/6, 17/2, 17/2, 13/2, 7/2, 13/6, 11/6, 1/2, -83/2, -37/6, -47/6, -37/6, -43/6, -37/6, -5/2, 1/6
151/6, 17/2, 17/2, 13/2, 7/2, 13/6, 11/6, 1/2, -83/2, -37/6, -47/6, -37/6, -43/6, -37/6, -5/2, 1/6
151/6, 17/2, 17/2, 13/2, 7/2, 13/6, 11/6, 1/2, -83/2, -37/6, -47/6, -37/6, -43/6, -37/6, -5/2, 1/6
-9/2, -2, -9/2, -3/2, -3, -1/2, 3/2, 1/2, -7/2, -3/2, -1, -1, -1/2, -1/2, -1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
899/12, 223/12, 197/12, 161/12, 115/12, 27/4, 15/4, -1/12, 301/6, 46/3, 35/3, 8, 15/2, 23/6, 7/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -17/6, -3/2, 5/6, 1/2, 7/6, -1/6, -5/6, -179/6, -61/6, -59/6, -13/2, -19/6, -17/6, 1/6, -5/2
-35/6, -17/6, -3/2, 5/6, 1/2, 7/6, -1/6, -5/6, -179/6, -61/6, -59/6, -13/2, -19/6, -17/6, 1/6, -5/2
-35/6, -17/6, -3/2, 5/6, 1/2, 7/6, -1/6, -5/6, -179/6, -61/6, -59/6, -13/2, -19/6, -17/6, 1/6, -5/2
-35/6, -17/6, -3/2, 5/6, 1/2, 7/6, -1/6, -5/6, -179/6, -61/6, -59/6, -13/2, -19/6, -17/6, 1/6, -5/2
-11, 1, -1, -3/2, -3, 0, 1/2, 2, 49/4, -11/4, 3/4, 11/4, 15/4, 19/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 41/4, 37/4, 31/4, 83/12, 17/4, 11/4, -3/4, 83/2, 10, 25/3, 7, 7, 19/3, 5/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -4, -16/3, -17/3, -17/3, -10/3, -8/3, 1, -5/3, 7/3, -4/3, -2, -4, -7/3, -2/3, -5/3
-67/3, -4, -16/3, -17/3, -17/3, -10/3, -8/3, 1, -5/3, 7/3, -4/3, -2, -4, -7/3, -2/3, -5/3
-67/3, -4, -16/3, -17/3, -17/3, -10/3, -8/3, 1, -5/3, 7/3, -4/3, -2, -4, -7/3, -2/3, -5/3
-67/3, -4, -16/3, -17/3, -17/3, -10/3, -8/3, 1, -5/3, 7/3, -4/3, -2, -4, -7/3, -2/3, -5/3
-145/4, -29/4, -17/4, -31/4, -21/4, -11/4, -5/4, 7/4, -37/2, -4, -5, -6, -4, -1, -3/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 11, 31/3, 20/3, 14/3, 23/6, 2, 0, 211/4, 57/4, 45/4, 31/4, 91/12, 61/12, 11/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/6, 17/6, 19/6, 11/2, 11/6, 1/2, 13/6, -7/6, 11/3, -11/3, -2/3, 0, 4/3, 7/3, -1, -8/3
119/6, 17/6, 19/6, 11/2, 11/6, 1/2, 13/6, -7/6, 11/3, -11/3, -2/3, 0, 4/3, 7/3, -1, -8/3
119/6, 17/6, 19/6, 11/2, 11/6, 1/2, 13/6, -7/6, 11/3, -11/3, -2/3, 0, 4/3, 7/3, -1, -8/3
119/6, 17/6, 19/6, 11/2, 11/6, 1/2, 13/6, -7/6, 11/3, -11/3, -2/3, 0, 4/3, 7/3, -1, -8/3
111/4, 39/4, 29/4, 21/4, 7/4, 9/4, 13/4, -1/4, -3/4, 11/4, 11/4, 5/4, -5/4, -13/4, -7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -1/2, 5/6, -5/6, -5/6, 1/6, 3/2, -5/6, -1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 1/6, 5/6
-5/6, -1/2, 5/6, -5/6, -5/6, 1/6, 3/2, -5/6, -1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 1/6, 5/6
-5/6, -1/2, 5/6, -5/6, -5/6, 1/6, 3/2, -5/6, -1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 1/6, 5/6
-5/6, -1/2, 5/6, -5/6, -5/6, 1/6, 3/2, -5/6, -1/6, 7/6, -1/2, -1/2, -1/6, -1/6, 1/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/4, 9/4, 5/4, 9/4, 9/4, -3/4, 3/4, 0, 1, -1, 3/2, -3/2, -1/2, 3/2, 1
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, -1/3, -1/6, 0, 0, 0, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/3, 1/3, 1, 1, -1/3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/3, 1/3, 1, 1, -1/3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/3, 1/3, 1, 1, -1/3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, -1/3, 1/3, 1/3, 1, 1, -1/3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, 0, 0, 0, 3/2, 1/2, 1, 0, -3/2, 1, -1, 1, -1, -1, -3/2
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 1/6, 1/6, 1/3, 1/3, 1/3, -5/12, -5/12, -1/12, -1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/6, 7/6, -1/6, 1/6, -5/6, -1/2, 5/6, 0, 1, 0, 1/3, 2/3, 2/3, 1, -1
3/2, -1/6, 7/6, -1/6, 1/6, -5/6, -1/2, 5/6, 0, 1, 0, 1/3, 2/3, 2/3, 1, -1
3/2, -1/6, 7/6, -1/6, 1/6, -5/6, -1/2, 5/6, 0, 1, 0, 1/3, 2/3, 2/3, 1, -1
3/2, -1/6, 7/6, -1/6, 1/6, -5/6, -1/2, 5/6, 0, 1, 0, 1/3, 2/3, 2/3, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -1/2, -1/2, 0, 2, 3/2, -3/2, 7/4, -1/4, -5/4, 3/4, 5/4, 9/4, 9/4, -3/4
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, -2/3, 0, 0, 1/3, -2/3, 1/3, 1/6, -5/6, -1/2, -1/6, 1/6, 1/6, 1/6, 3/2
-2/3, -2/3, -2/3, 0, 0, 1/3, -2/3, 1/3, 1/6, -5/6, -1/2, -1/6, 1/6, 1/6, 1/6, 3/2
-2/3, -2/3, -2/3, 0, 0, 1/3, -2/3, 1/3, 1/6, -5/6, -1/2, -1/6, 1/6, 1/6, 1/6, 3/2
-2/3, -2/3, -2/3, 0, 0, 1/3, -2/3, 1/3, 1/6, -5/6, -1/2, -1/6, 1/6, 1/6, 1/6, 3/2
-3/2, -1, 0, -1, 3/2, 0, 1/2, 3/2, 9/4, 9/4, -5/4, 9/4, 1/4, 1/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, 0, 0, 0, 0, 1/6, 1/6, 1/2, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, 1/2, 1/2, 1/2, 1/2, 5/6, -1/2, -5/6, -1/6, -1/6, -1/6, 1/2, 1/2, -5/6, -5/6
-5/6, -5/6, 1/2, 1/2, 1/2, 1/2, 5/6, -1/2, -5/6, -1/6, -1/6, -1/6, 1/2, 1/2, -5/6, -5/6
-5/6, -5/6, 1/2, 1/2, 1/2, 1/2, 5/6, -1/2, -5/6, -1/6, -1/6, -1/6, 1/2, 1/2, -5/6, -5/6
-5/6, -5/6, 1/2, 1/2, 1/2, 1/2, 5/6, -1/2, -5/6, -1/6, -1/6, -1/6, 1/2, 1/2, -5/6, -5/6
-1/2, 0, 0, 1, 3/2, -1/2, -3/2, 1, 5/4, -3/4, -1/4, 3/4, -5/4, 9/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 1/6, 1/6, 1/6, 1/6, 1/3, 1/2, 1/2, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, 1, 2/3, -1/3, 1/3, 1/3, 1/3, -1
1, -1, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, 1, 2/3, -1/3, 1/3, 1/3, 1/3, -1
1, -1, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, 1, 2/3, -1/3, 1/3, 1/3, 1/3, -1
1, -1, 1/3, 1/3, 1/3, 1, 1, 1, -2/3, 1, 2/3, -1/3, 1/3, 1/3, 1/3, -1
7/4, -1/4, -3/4, -1/4, 9/4, -1/4, -5/4, -5/4, -3/2, 1/2, 3/2, 1, -1/2, 0, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/6, -1/2, -1/2, -1/2, 1/6, 1/6, 1/2, -1, -2/3, -2/3, -2/3, 1/3, 1/3, -2/3, 1
3/2, -1/6, -1/2, -1/2, -1/2, 1/6, 1/6, 1/2, -1, -2/3, -2/3, -2/3, 1/3, 1/3, -2/3, 1
3/2, -1/6, -1/2, -1/2, -1/2, 1/6, 1/6, 1/2, -1, -2/3, -2/3, -2/3, 1/3, 1/3, -2/3, 1
3/2, -1/6, -1/2, -1/2, -1/2, 1/6, 1/6, 1/2, -1, -2/3, -2/3, -2/3, 1/3, 1/3, -2/3, 1
1/2, 0, -1, 1, 2, 0, 1, -3/2, -1/2, 3/2, 1, 2, 1, 2, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 1/6, 1/6, 1/6, -5/12, -1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -3/2, 0, 1/2, 3/2, -1/2, 1/2, 3/2, 7/4, 5/4, -3/4, -3/4, 5/4, -3/4, -3/4, 7/4
0, -3/2, 1, 1, 1/2, 2, 2, 2, 2, 3/2, 0, 2, 2, -1, 2, 1/2
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 4/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -5/6, -1/2, 1/6, 1/6, 1/6, 1/6, 5/6, 7/6
1, 4/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -5/6, -1/2, 1/6, 1/6, 1/6, 1/6, 5/6, 7/6
1, 4/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -5/6, -1/2, 1/6, 1/6, 1/6, 1/6, 5/6, 7/6
1, 4/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -5/6, -1/2, 1/6, 1/6, 1/6, 1/6, 5/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 9/4, 5/4, -3/4, -1/4, 3/4, -5/4, 3/4, 9/4, -3/4, -5/4, -5/4, 3/4, 7/4, 3/4, 3/4
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 1/6, 1/6, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, -1/6, -1/6, 5/6, 3/2, 5/6, 3/2, -5/6, 1/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2
-5/6, -5/6, -1/6, -1/6, 5/6, 3/2, 5/6, 3/2, -5/6, 1/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2
-5/6, -5/6, -1/6, -1/6, 5/6, 3/2, 5/6, 3/2, -5/6, 1/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2
-5/6, -5/6, -1/6, -1/6, 5/6, 3/2, 5/6, 3/2, -5/6, 1/2, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 3/2, -1/2, 0, 1, 3/2, -3/2, 1, -3/2, 1, 0, 0, 0, 1/2, 3/2, -1/2
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 0, 1/3, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 5/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, -5/6, -1/6, 1/6, 1/6, 1/2, 1/2, -1/6, -1, -2/3, 1/3, 2/3, 2/3, -1/3, -2/3, -1
7/6, -5/6, -1/6, 1/6, 1/6, 1/2, 1/2, -1/6, -1, -2/3, 1/3, 2/3, 2/3, -1/3, -2/3, -1
7/6, -5/6, -1/6, 1/6, 1/6, 1/2, 1/2, -1/6, -1, -2/3, 1/3, 2/3, 2/3, -1/3, -2/3, -1
7/6, -5/6, -1/6, 1/6, 1/6, 1/2, 1/2, -1/6, -1, -2/3, 1/3, 2/3, 2/3, -1/3, -2/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, -1/2, 1, 1, 1/2, 1, 1, 5/4, 3/4, 5/4, -3/4, 7/4, 3/4, 1/4, -5/4
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, -1/3, 0, 0, 0, 0, 1/2, -1/3, -1/3, -1/6, -1/6, 0, 0, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -1/4, -1/4, -5/4, -3/4, -3/4, 9/4, -5/4, -3/2, 0, -3/2, -1, -1/2, -1/2, -3/2, -1/2
7/4, -1/4, 9/4, 9/4, -5/4, 9/4, -5/4, 1/4, 5/4, 9/4, -3/4, -3/4, -1/4, 5/4, 1/4, 7/4
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, 0, 0, 0, 0, 1/6, 1/6, 1/6, -1/2, -1/3, -1/6, 1/6, 1/6, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, -2/3, 1, 1, 2/3, 2/3, 1, 0, -1, 4/3, 1/3, 1/3, 1/3, 4/3, -2/3
0, -1, -2/3, 1, 1, 2/3, 2/3, 1, 0, -1, 4/3, 1/3, 1/3, 1/3, 4/3, -2/3
0, -1, -2/3, 1, 1, 2/3, 2/3, 1, 0, -1, 4/3, 1/3, 1/3, 1/3, 4/3, -2/3
0, -1, -2/3, 1, 1, 2/3, 2/3, 1, 0, -1, 4/3, 1/3, 1/3, 1/3, 4/3, -2/3
3/4, 9/4, -3/4, -1/4, 3/4, 1/4, 1/4, 7/4, 9/4, 1/4, 5/4, -3/4, 1/4, 9/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3, 1/3, -1/2, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, -5/6, -5/6, -5/6, 7/6, -1/2, -1/2, 5/6, 2/3, -2/3, -2/3, 0, 0, 2/3, 4/3, -2/3
1/6, -5/6, -5/6, -5/6, 7/6, -1/2, -1/2, 5/6, 2/3, -2/3, -2/3, 0, 0, 2/3, 4/3, -2/3
1/6, -5/6, -5/6, -5/6, 7/6, -1/2, -1/2, 5/6, 2/3, -2/3, -2/3, 0, 0, 2/3, 4/3, -2/3
1/6, -5/6, -5/6, -5/6, 7/6, -1/2, -1/2, 5/6, 2/3, -2/3, -2/3, 0, 0, 2/3, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -3/4, 3/4, 5/4, 5/4, -5/4, 3/4, -3/4, 5/4, -3/4, -5/4, -1/4, 3/4, -1/4, -5/4, 3/4
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 0, 0, 0, -1/3, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/3, 0, 1/3, 1/3, 2/3, 2/3, 4/3, 4/3, 2/3, -2/3, 1/3, 1/3, 1, 1, 2/3
-1, -1/3, 0, 1/3, 1/3, 2/3, 2/3, 4/3, 4/3, 2/3, -2/3, 1/3, 1/3, 1, 1, 2/3
-1, -1/3, 0, 1/3, 1/3, 2/3, 2/3, 4/3, 4/3, 2/3, -2/3, 1/3, 1/3, 1, 1, 2/3
-1, -1/3, 0, 1/3, 1/3, 2/3, 2/3, 4/3, 4/3, 2/3, -2/3, 1/3, 1/3, 1, 1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, 3/2, -1/2, 3/2, 0, 3/2, 2, -1/4, 5/4, 3/4, 1/4, 7/4, -5/4, -5/4, -1/4
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 1/6, 1/2, 2/3, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, 1/3, 2/3, 4/3, -1/3, -1, -1, -1, -2/3, 0, 0, 0, 1/3, 1/3, 1
-2/3, -2/3, 1/3, 2/3, 4/3, -1/3, -1, -1, -1, -2/3, 0, 0, 0, 1/3, 1/3, 1
-2/3, -2/3, 1/3, 2/3, 4/3, -1/3, -1, -1, -1, -2/3, 0, 0, 0, 1/3, 1/3, 1
-2/3, -2/3, 1/3, 2/3, 4/3, -1/3, -1, -1, -1, -2/3, 0, 0, 0, 1/3, 1/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 2, 1/2, 1/2, 1, 3/2, -1, 3/2, 0, -1/2, 0, 3/2, 3/2, -3/2, 0, 2
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, -1/12, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 5/6, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/2, -1/6, -5/6, 1/6, 1/6, 7/6
-1/2, 5/6, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/2, -1/6, -5/6, 1/6, 1/6, 7/6
-1/2, 5/6, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/2, -1/6, -5/6, 1/6, 1/6, 7/6
-1/2, 5/6, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/2, -1/6, -5/6, 1/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 7/4, -5/4, 9/4, -1/4, -1/4, 9/4, 2, 2, 0, 2, -3/2, -1/2, 0, 0
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, -1/3, 0, 0, 0, 0, 0, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 3/2, -1/6, -1/3, -1/3, 1/3, 1/3, 2/3, 4/3, -1, 1
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 3/2, -1/6, -1/3, -1/3, 1/3, 1/3, 2/3, 4/3, -1, 1
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 3/2, -1/6, -1/3, -1/3, 1/3, 1/3, 2/3, 4/3, -1, 1
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 3/2, -1/6, -1/3, -1/3, 1/3, 1/3, 2/3, 4/3, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -1/4, 3/4, -5/4, 7/4, 9/4, 5/4, -3/4, 9/4, -1/4, -5/4, -5/4, -1/4, 1/4, 3/4, 3/4
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, -1/3, -1/3, 0, 0, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 1/3, 1/3, 2/3, -1/6, -1/6, 5/6, -1/2, -1/2, -1/6, 1/6, -1/6
0, 0, 0, 0, 0, 1/3, 1/3, 2/3, -1/6, -1/6, 5/6, -1/2, -1/2, -1/6, 1/6, -1/6
0, 0, 0, 0, 0, 1/3, 1/3, 2/3, -1/6, -1/6, 5/6, -1/2, -1/2, -1/6, 1/6, -1/6
0, 0, 0, 0, 0, 1/3, 1/3, 2/3, -1/6, -1/6, 5/6, -1/2, -1/2, -1/6, 1/6, -1/6
0, 0, 0, 1/2, 2, 0, 0, -3/2, -3/4, 3/4, 3/4, 5/4, 5/4, 7/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, -1/6, 0, 0, 0, 1/6, 1/6, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -1/6, -1/6, 1/2, 5/6, 3/2, -1/6, 7/6, 1/3, -1, 0, 1/3, 1, 0, 0, -2/3
-5/6, -1/6, -1/6, 1/2, 5/6, 3/2, -1/6, 7/6, 1/3, -1, 0, 1/3, 1, 0, 0, -2/3
-5/6, -1/6, -1/6, 1/2, 5/6, 3/2, -1/6, 7/6, 1/3, -1, 0, 1/3, 1, 0, 0, -2/3
-5/6, -1/6, -1/6, 1/2, 5/6, 3/2, -1/6, 7/6, 1/3, -1, 0, 1/3, 1, 0, 0, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, -1/4, 7/4, 1/4, 3/4, 3/4, 5/4, -1, -3/2, 1, -3/2, -1/2, 2, -1/2, 2
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 0, 0, 0, -1/3, -1/3, -1/3, -1/3, 0, 0, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 1/2, -1/2, -1/6, 1/6, 1/6, 1/6, 7/6, -1, 0, 1/3, 1, -1/3, 4/3, -1, 1
-5/6, 1/2, -1/2, -1/6, 1/6, 1/6, 1/6, 7/6, -1, 0, 1/3, 1, -1/3, 4/3, -1, 1
-5/6, 1/2, -1/2, -1/6, 1/6, 1/6, 1/6, 7/6, -1, 0, 1/3, 1, -1/3, 4/3, -1, 1
-5/6, 1/2, -1/2, -1/6, 1/6, 1/6, 1/6, 7/6, -1, 0, 1/3, 1, -1/3, 4/3, -1, 1
7/4, -1/4, -1/4, 1/4, 5/4, 5/4, 5/4, -5/4, -3/4, 9/4, 7/4, -5/4, -1/4, 5/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4, -5/12, -5/12, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/6, -1/6, 1/6, 1/6, 5/6, -1/2, 1/6, -5/6, -5/6, -1/6, -1/6, -1/2, -1/2, 1/6, 5/6
-1/2, 7/6, -1/6, 1/6, 1/6, 5/6, -1/2, 1/6, -5/6, -5/6, -1/6, -1/6, -1/2, -1/2, 1/6, 5/6
-1/2, 7/6, -1/6, 1/6, 1/6, 5/6, -1/2, 1/6, -5/6, -5/6, -1/6, -1/6, -1/2, -1/2, 1/6, 5/6
-1/2, 7/6, -1/6, 1/6, 1/6, 5/6, -1/2, 1/6, -5/6, -5/6, -1/6, -1/6, -1/2, -1/2, 1/6, 5/6
1/2, 1, -1/2, -3/2, 1/2, -1/2, 0, 1/2, -3/2, 0, -1, 1, 1, 2, 1/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 1/6, 1/6, 1/3, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, 1/2, -5/6, 1/6, 1/6, 1/6, 5/6, 7/6, 0, -2/3, 0, 1, 1, -1, -2/3, 1
-1/6, 1/2, -5/6, 1/6, 1/6, 1/6, 5/6, 7/6, 0, -2/3, 0, 1, 1, -1, -2/3, 1
-1/6, 1/2, -5/6, 1/6, 1/6, 1/6, 5/6, 7/6, 0, -2/3, 0, 1, 1, -1, -2/3, 1
-1/6, 1/2, -5/6, 1/6, 1/6, 1/6, 5/6, 7/6, 0, -2/3, 0, 1, 1, -1, -2/3, 1
1/2, 3/2, 1, -1/2, 0, 3/2, -3/2, 3/2, -1/2, -3/2, 2, -1/2, -1/2, 2, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 0, 0, 0, 0, 0, 1/6, 1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, 0, 0, 0, 0, 1/3, 1/3, 4/3, 1/3, 1/3, 1/3, 2/3, 2/3, -2/3, 2/3, -1/3
-2/3, 0, 0, 0, 0, 1/3, 1/3, 4/3, 1/3, 1/3, 1/3, 2/3, 2/3, -2/3, 2/3, -1/3
-2/3, 0, 0, 0, 0, 1/3, 1/3, 4/3, 1/3, 1/3, 1/3, 2/3, 2/3, -2/3, 2/3, -1/3
-2/3, 0, 0, 0, 0, 1/3, 1/3, 4/3, 1/3, 1/3, 1/3, 2/3, 2/3, -2/3, 2/3, -1/3
2, -3/2, -1, 0, 3/2, -1, 1/2, 1/2, -3/2, -1, 0, -1/2, 0, -1/2, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -1/3, 1/3, 1/3, 1/3, 2/3, 0, 0, 1, 4/3, -2/3, -1/3, 0, 1/3, 1/3, 4/3
-2/3, -1/3, 1/3, 1/3, 1/3, 2/3, 0, 0, 1, 4/3, -2/3, -1/3, 0, 1/3, 1/3, 4/3
-2/3, -1/3, 1/3, 1/3, 1/3, 2/3, 0, 0, 1, 4/3, -2/3, -1/3, 0, 1/3, 1/3, 4/3
-2/3, -1/3, 1/3, 1/3, 1/3, 2/3, 0, 0, 1, 4/3, -2/3, -1/3, 0, 1/3, 1/3, 4/3
-5/4, -5/4, -1/4, 3/4, 3/4, 7/4, -3/4, -3/4, 0, 1, 0, -3/2, -1, 2, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, 2/3, -5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -2/3, -2/3, -2/3, 0, 1, -1, -2/3, 1, -2/3, -2/3, 1/3, 1/3, 1, 4/3
1, -1, -2/3, -2/3, -2/3, 0, 1, -1, -2/3, 1, -2/3, -2/3, 1/3, 1/3, 1, 4/3
1, -1, -2/3, -2/3, -2/3, 0, 1, -1, -2/3, 1, -2/3, -2/3, 1/3, 1/3, 1, 4/3
1, -1, -2/3, -2/3, -2/3, 0, 1, -1, -2/3, 1, -2/3, -2/3, 1/3, 1/3, 1, 4/3
-1, 3/2, -1, 0, 1/2, 2, 0, 2, 3/4, -1/4, -3/4, 9/4, 3/4, 9/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/4, 1/4, -1/3, -1/3, 0, 0, 0, 0, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -5/6, -5/6, -5/6, 1/6, 1/2, 1/2, 5/6, -2/3, -2/3, -2/3, -2/3, 1, 1, 2/3, 4/3
-1/6, -5/6, -5/6, -5/6, 1/6, 1/2, 1/2, 5/6, -2/3, -2/3, -2/3, -2/3, 1, 1, 2/3, 4/3
-1/6, -5/6, -5/6, -5/6, 1/6, 1/2, 1/2, 5/6, -2/3, -2/3, -2/3, -2/3, 1, 1, 2/3, 4/3
-1/6, -5/6, -5/6, -5/6, 1/6, 1/2, 1/2, 5/6, -2/3, -2/3, -2/3, -2/3, 1, 1, 2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -5/4, -5/4, 3/4, -5/4, -3/4, 3/4, -3/4, -1/2, 1, -3/2, -1/2, 1, 1, -1/2, 2
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/4, 5/12, -1/3, 0, 0, 0, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 5/6, -1/2, 5/6, -1/2, 1/6, 1/6, 1/6, 1/2, -1/2, -1/2, 1/2, -5/6, -5/6, 1/6, 3/2
5/6, 5/6, -1/2, 5/6, -1/2, 1/6, 1/6, 1/6, 1/2, -1/2, -1/2, 1/2, -5/6, -5/6, 1/6, 3/2
5/6, 5/6, -1/2, 5/6, -1/2, 1/6, 1/6, 1/6, 1/2, -1/2, -1/2, 1/2, -5/6, -5/6, 1/6, 3/2
5/6, 5/6, -1/2, 5/6, -1/2, 1/6, 1/6, 1/6, 1/2, -1/2, -1/2, 1/2, -5/6, -5/6, 1/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 9/4, 3/4, 3/4, 9/4, 9/4, 3/4, 3/4, 5/4, -1/4, -1/4, 5/4, -3/4, 1/4, 5/4, 1/4
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, -1/12, -1/12, 1/12, 1/12, 5/12, 5/12, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, -1/2, -1/2, -1/2, 1/2, 3/2, -1/6, 5/6, 0, 2/3, -1, 0, 0, 1/3, 1/3, 1
1/6, -1/2, -1/2, -1/2, 1/2, 3/2, -1/6, 5/6, 0, 2/3, -1, 0, 0, 1/3, 1/3, 1
1/6, -1/2, -1/2, -1/2, 1/2, 3/2, -1/6, 5/6, 0, 2/3, -1, 0, 0, 1/3, 1/3, 1
1/6, -1/2, -1/2, -1/2, 1/2, 3/2, -1/6, 5/6, 0, 2/3, -1, 0, 0, 1/3, 1/3, 1
0, 1, 3/2, 2, 3/2, -1, 2, 1, 2, -3/2, 0, -1/2, -1/2, -1/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 1, 1, -2/3, 1/3, 1/3, 1/3, 4/3, 1/2, -5/6, -5/6, 1/6, 1/6, 5/6, -1/2, -1/6
-1/3, 1, 1, -2/3, 1/3, 1/3, 1/3, 4/3, 1/2, -5/6, -5/6, 1/6, 1/6, 5/6, -1/2, -1/6
-1/3, 1, 1, -2/3, 1/3, 1/3, 1/3, 4/3, 1/2, -5/6, -5/6, 1/6, 1/6, 5/6, -1/2, -1/6
-1/3, 1, 1, -2/3, 1/3, 1/3, 1/3, 4/3, 1/2, -5/6, -5/6, 1/6, 1/6, 5/6, -1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 1, -1, 0, 3/2, -1, 0, -5/4, 3/4, 7/4, -3/4, 5/4, -1/4, 5/4, -3/4
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 5/6, -2/3, 0, 1/3, 2/3, 2/3, 4/3, -1, -2/3
3/2, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 5/6, -2/3, 0, 1/3, 2/3, 2/3, 4/3, -1, -2/3
3/2, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 5/6, -2/3, 0, 1/3, 2/3, 2/3, 4/3, -1, -2/3
3/2, 3/2, -5/6, -5/6, 1/6, 1/6, 1/6, 5/6, -2/3, 0, 1/3, 2/3, 2/3, 4/3, -1, -2/3
-1/2, 1, 0, 0, -1, 1, 1, -3/2, 9/4, 5/4, -5/4, -3/4, -5/4, -3/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 0, 0, 0, 1/6, 1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -1/3, 0, 0, 1/3, 1/3, 1, 4/3, -2/3, -2/3, 0, 0, 1, -2/3, 1/3, 0
-2/3, -1/3, 0, 0, 1/3, 1/3, 1, 4/3, -2/3, -2/3, 0, 0, 1, -2/3, 1/3, 0
-2/3, -1/3, 0, 0, 1/3, 1/3, 1, 4/3, -2/3, -2/3, 0, 0, 1, -2/3, 1/3, 0
-2/3, -1/3, 0, 0, 1/3, 1/3, 1, 4/3, -2/3, -2/3, 0, 0, 1, -2/3, 1/3, 0
0, -1, -1/2, 1/2, -1, 1, -3/2, 1/2, 1/4, 5/4, 5/4, 9/4, 1/4, -3/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 5/12, -1/3, 1/6, 1/6, 1/6, 1/6, 1/3, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, 1/6, 1/6, 1/6, 1/2, 3/2, 7/6, 0, -2/3, -2/3, 1/3, 1, 0, 0, 0
-5/6, -5/6, 1/6, 1/6, 1/6, 1/2, 3/2, 7/6, 0, -2/3, -2/3, 1/3, 1, 0, 0, 0
-5/6, -5/6, 1/6, 1/6, 1/6, 1/2, 3/2, 7/6, 0, -2/3, -2/3, 1/3, 1, 0, 0, 0
-5/6, -5/6, 1/6, 1/6, 1/6, 1/2, 3/2, 7/6, 0, -2/3, -2/3, 1/3, 1, 0, 0, 0
-5/4, -1/4, -3/4, 1/4, 9/4, 5/4, 3/4, 7/4, 1, 0, 2, 0, 0, 1, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/3, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -1/6, -1/6, -1/6, -1/6, -1/6, 1/6, 3/2, -5/6, 5/6, 7/6, -1/6, -1/6, -1/6, 5/6, -1/6
-5/6, -1/6, -1/6, -1/6, -1/6, -1/6, 1/6, 3/2, -5/6, 5/6, 7/6, -1/6, -1/6, -1/6, 5/6, -1/6
-5/6, -1/6, -1/6, -1/6, -1/6, -1/6, 1/6, 3/2, -5/6, 5/6, 7/6, -1/6, -1/6, -1/6, 5/6, -1/6
-5/6, -1/6, -1/6, -1/6, -1/6, -1/6, 1/6, 3/2, -5/6, 5/6, 7/6, -1/6, -1/6, -1/6, 5/6, -1/6
1, -1, -1/2, 0, 0, 3/2, 3/2, -1/2, -3/2, -1/2, 1, -3/2, 1, -1, 3/2, 1
0, 1/2, -3/2, 1, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, -1/12, -1/12, 1/12, 5/12, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, -1, 1/3, -2/3, -2/3, 1/3, 1, -2/3, -1, -2/3, 1/3, 1/3, 1/3, 1/3, 2/3, 1
2/3, -1, 1/3, -2/3, -2/3, 1/3, 1, -2/3, -1, -2/3, 1/3, 1/3, 1/3, 1/3, 2/3, 1
2/3, -1, 1/3, -2/3, -2/3, 1/3, 1, -2/3, -1, -2/3, 1/3, 1/3, 1/3, 1/3, 2/3, 1
2/3, -1, 1/3, -2/3, -2/3, 1/3, 1, -2/3, -1, -2/3, 1/3, 1/3, 1/3, 1/3, 2/3, 1
1/2, -1/2, -3/2, 1/2, 1/2, -1/2, 3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, 9/4, -1/4, 9/4, -5/4, 9/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -5/6, -5/6, -1/2, 3/2, -1/6, -5/6
3/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -5/6, -5/6, -1/2, 3/2, -1/6, -5/6
3/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -5/6, -5/6, -1/2, 3/2, -1/6, -5/6
3/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -5/6, -5/6, -1/2, 3/2, -1/6, -5/6
-3/2, -3/2, 0, 0, 1/2, 1/2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, -3/4, 1/4, -3/4, 7/4, -1/4, 3/4, -1/2, 1/2, 1/2, 2, 1/2, 0, 0, -1
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, -1/2, -1/3, 0, 0, 0, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, 1/2, 5/6, 7/6, -5/6, -1/2, 1/2, 1/2, -1/3, -2/3, -1/3, -1/3, 1/3, -2/3, 4/3, 2/3
-5/6, 1/2, 5/6, 7/6, -5/6, -1/2, 1/2, 1/2, -1/3, -2/3, -1/3, -1/3, 1/3, -2/3, 4/3, 2/3
-5/6, 1/2, 5/6, 7/6, -5/6, -1/2, 1/2, 1/2, -1/3, -2/3, -1/3, -1/3, 1/3, -2/3, 4/3, 2/3
-5/6, 1/2, 5/6, 7/6, -5/6, -1/2, 1/2, 1/2, -1/3, -2/3, -1/3, -1/3, 1/3, -2/3, 4/3, 2/3
-1, 2, 1, 2, 1, 0, 1, 2, -1/2, -3/2, 1/2, 1, 2, 0, 0, -3/2
7/4, 5/4, -5/4, -5/4, 7/4, 9/4, 1/4, 1/4, 1/2, -1/2, 1/2, 0, 2, 0, 0, 3/2
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/3, 0, 0, 0, 1/6, 1/6, 1/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 1, 1, -1/2, 5/6, 5/6, 7/6, -5/6, 1/6, 5/6, -1/2
1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 1, 1, -1/2, 5/6, 5/6, 7/6, -5/6, 1/6, 5/6, -1/2
1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 1, 1, -1/2, 5/6, 5/6, 7/6, -5/6, 1/6, 5/6, -1/2
1/3, 1/3, 1/3, 1/3, 1/3, 1/3, 1, 1, -1/2, 5/6, 5/6, 7/6, -5/6, 1/6, 5/6, -1/2
-1/4, -1/4, 1/4, 1/4, 1/4, 5/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, -1/4, 1/4, 3/4, 1/4, 3/4, 9/4, -3/4, 1/4, 3/4, -1/4, -5/4, 5/4, 1/4, -5/4
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, -5/12, -1/12, -1/12, -1/12, -1/12, 1/12, 5/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, -1, 0, 0, 0, 0, 0, 0, 0, 0
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, -1, 0, 0, 0, 0, 0, 0, 0, 0
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, -1, 0, 0, 0, 0, 0, 0, 0, 0
0, -2/3, -2/3, -2/3, 1/3, 1/3, 1/3, -1, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 5/4, 9/4, -3/4, -3/4, 9/4, -1/4, -1/4, -5/4, -3/4, -3/4, 5/4, 5/4, -5/4, 3/4
-3/2, -1, 1/2, 2, -1/2, 0, 2, -1/2, 9/4, 5/4, -5/4, 9/4, -1/4, 3/4, 3/4, 5/4
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, -5/12, -5/12, -1/4, -1/12, -1/12, -1/12, -1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, 2/3, 1/3, 1/3, 1/3, 1/3, 0, -1/3, 4/3, -1/3, -2/3, -1/3, 1/3, 4/3, 2/3
-1/3, -1/3, 2/3, 1/3, 1/3, 1/3, 1/3, 0, -1/3, 4/3, -1/3, -2/3, -1/3, 1/3, 4/3, 2/3
-1/3, -1/3, 2/3, 1/3, 1/3, 1/3, 1/3, 0, -1/3, 4/3, -1/3, -2/3, -1/3, 1/3, 4/3, 2/3
-1/3, -1/3, 2/3, 1/3, 1/3, 1/3, 1/3, 0, -1/3, 4/3, -1/3, -2/3, -1/3, 1/3, 4/3, 2/3
1, 2, -3/2, -1/2, 1/2, 1/2, 3/2, 1/2, -3/2, 1, 3/2, -1/2, -3/2, -3/2, -1, 3/2
3/4, 7/4, 9/4, 1/4, -5/4, -1/4, -3/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, -1/6, 0, 0, 1/6, 1/6, 1/2, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/3, -1/3, -2/3, -2/3, -2/3, 4/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/3, -1/3, -2/3, -2/3, -2/3, 4/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/3, -1/3, -2/3, -2/3, -2/3, 4/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/3, -1/3, -2/3, -2/3, -2/3, 4/3, 0, 0
3/4, 9/4, -1/4, -3/4, 1/4, -3/4, -1/4, 7/4, 5/4, 5/4, -3/4, 5/4, 7/4, -5/4, -1/4, 7/4
-5/4, 1/4, -3/4, 7/4, 9/4, 3/4, -5/4, 1/4, 1/2, 3/2, 1, -1/2, -1/2, -1, -1/2, -1/2
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/4, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -5/6, -5/6, -5/6, -5/6, 1/6, 3/2, 1/6, -2/3, 1/3, 1/3, 1/3, 1/3, 4/3, 1, 1
-1/2, -5/6, -5/6, -5/6, -5/6, 1/6, 3/2, 1/6, -2/3, 1/3, 1/3, 1/3, 1/3, 4/3, 1, 1
-1/2, -5/6, -5/6, -5/6, -5/6, 1/6, 3/2, 1/6, -2/3, 1/3, 1/3, 1/3, 1/3, 4/3, 1, 1
-1/2, -5/6, -5/6, -5/6, -5/6, 1/6, 3/2, 1/6, -2/3, 1/3, 1/3, 1/3, 1/3, 4/3, 1, 1
-1, -1/2, 2, -1/2, 2, -3/2, -3/2, 2, 9/4, -3/4, -3/4, 1/4, 9/4, 7/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, -1/4, 1/4, 7/4, 5/4, 3/4, 5/4, -3/4
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 3/4, 11/12, 11/12, 11/12, 3/4, 3/4, 1/12, -1/2, 5/6, 1, 2/3, 2/3, 2/3, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1/3, -1/3, 1/3, 1, 1, 4/3, 2/3, 7/6, 7/6, 1/2, 1/6, -1/6, 5/6, 5/6, 1/6
-1, 1/3, -1/3, 1/3, 1, 1, 4/3, 2/3, 7/6, 7/6, 1/2, 1/6, -1/6, 5/6, 5/6, 1/6
-1, 1/3, -1/3, 1/3, 1, 1, 4/3, 2/3, 7/6, 7/6, 1/2, 1/6, -1/6, 5/6, 5/6, 1/6
-1, 1/3, -1/3, 1/3, 1, 1, 4/3, 2/3, 7/6, 7/6, 1/2, 1/6, -1/6, 5/6, 5/6, 1/6
9/4, 7/4, 9/4, 7/4, 5/4, 9/4, -3/4, 9/4, 1/2, 1/2, -3/2, -3/2, 1, 1, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 0, 1, 1, 1, 1, 1/2, 1/2, 0, 0, 1, 1, 1, 1/3, 1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -1/2, 7/6, -1/2, 7/6, 5/6, 11/6, 1/6, 7/6, 1/2, 5/6, 1/2, 7/6, 1/6, -1/6, 7/6
-5/6, -1/2, 7/6, -1/2, 7/6, 5/6, 11/6, 1/6, 7/6, 1/2, 5/6, 1/2, 7/6, 1/6, -1/6, 7/6
-5/6, -1/2, 7/6, -1/2, 7/6, 5/6, 11/6, 1/6, 7/6, 1/2, 5/6, 1/2, 7/6, 1/6, -1/6, 7/6
-5/6, -1/2, 7/6, -1/2, 7/6, 5/6, 11/6, 1/6, 7/6, 1/2, 5/6, 1/2, 7/6, 1/6, -1/6, 7/6
9/4, 1/4, 1/4, -1/4, 3/4, 1/4, 1/4, 5/4, 1, -1, 3/2, 1, 1, 3/2, 0, 0
5/4, 1/4, 5/4, 7/4, 3/4, 9/4, -1/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1, 1, 1, 1, 0, 0, 0, 1/2, 1/6, 1, 1, 1, 1, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, 7/6, 7/6, 5/6, 5/6, 3/2, 3/2, 7/6, -1/3, -1, 1/3, 4/3, 1, 1, -1, 0
7/6, 7/6, 7/6, 5/6, 5/6, 3/2, 3/2, 7/6, -1/3, -1, 1/3, 4/3, 1, 1, -1, 0
7/6, 7/6, 7/6, 5/6, 5/6, 3/2, 3/2, 7/6, -1/3, -1, 1/3, 4/3, 1, 1, -1, 0
7/6, 7/6, 7/6, 5/6, 5/6, 3/2, 3/2, 7/6, -1/3, -1, 1/3, 4/3, 1, 1, -1, 0
0, -1, -1, 3/2, 0, 3/2, 1/2, 3/2, 1/2, 3/2, -3/2, -3/2, -3/2, -1/2, 3/2, -1/2
-1/2, -1/2, -1, 1, 2, 0, -1, 2, -1/2, -1/2, -3/2, -1/2, 1/2, 0, -1, 1/2
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 5/6, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 1, 1, 1, 1, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, 5/6, 7/6, 1/6, 5/6, 5/6, 5/6, 5/6, 1/2, -1/6, 7/6, 7/6, 7/6, 11/6, 1/6, 5/6
-1/6, 5/6, 7/6, 1/6, 5/6, 5/6, 5/6, 5/6, 1/2, -1/6, 7/6, 7/6, 7/6, 11/6, 1/6, 5/6
-1/6, 5/6, 7/6, 1/6, 5/6, 5/6, 5/6, 5/6, 1/2, -1/6, 7/6, 7/6, 7/6, 11/6, 1/6, 5/6
-1/6, 5/6, 7/6, 1/6, 5/6, 5/6, 5/6, 5/6, 1/2, -1/6, 7/6, 7/6, 7/6, 11/6, 1/6, 5/6
3/4, 9/4, 5/4, 9/4, -3/4, 7/4, 5/4, -3/4, 3/4, 3/4, 3/4, -1/4, 5/4, 7/4, -3/4, -1/4
1/4, -5/4, 5/4, 3/4, 3/4, 9/4, 5/4, -5/4, 2, 3/2, 3/2, 1/2, -3/2, -1, -1/2, -1/2
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
13/12, 13/12, 11/12, 7/12, 5/12, 1/12, 1/12, 1/12, 0, 1, 1, 1, 1, 1, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
11/6, -1/2, -1/6, 7/6, 1/2, -1/2, 7/6, 7/6, 2/3, 1, 1/3, 1, 1, 1, 2/3, 1/3
1/4, 9/4, -3/4, -5/4, 5/4, -3/4, 7/4, 5/4, -3/2, -1/2, -1/2, -1, 0, 1, 2, -1/2
-1/4, 3/4, 3/4, 5/4, 3/4, 7/4, 1/4, 3/4, 1/2, -1/2, 1, 1/2, 1, -1/2, 0, -1
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z6-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/3, 1/6, 1, 1, 1/2, 1/2, 1/2, 0, 1, 0, 1/2, 1/2, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 1/3, 1/3, 1, 1/3, -1/3, 2/3, 1, 1/6, -1/2, 5/6, -1/6, 11/6, 5/6, 7/6, 1/2
4/3, 1/3, 1/3, 1, 1/3, -1/3, 2/3, 1, 1/6, -1/2, 5/6, -1/6, 11/6, 5/6, 7/6, 1/2
4/3, 1/3, 1/3, 1, 1/3, -1/3, 2/3, 1, 1/6, -1/2, 5/6, -1/6, 11/6, 5/6, 7/6, 1/2
4/3, 1/3, 1/3, 1, 1/3, -1/3, 2/3, 1, 1/6, -1/2, 5/6, -1/6, 11/6, 5/6, 7/6, 1/2
2, 1/2, 2, 1, -3/2, -3/2, 0, 1/2, 3/2, 3/2, 1, -1/2, 2, 1, -1, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 5/4, -5/4, 5/4, 9/4, -1/4, -5/4, 9/4, -5/4
end model 


==> anc/Z6-II_3_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 71/12, 23/4, 65/12, 15/4, 15/4, 11/4, -5/12, 195/4, 127/12, 41/4, 41/4, 27/4, 15/4, 11/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 3, 6, 5/2, 7/2, 1/2, 1, 1/2, 3/4, 19/4, 5/4, -7/4, -13/4, -1/4, -13/4, -1/4
16, 3, 6, 5/2, 7/2, 1/2, 1, 1/2, 3/4, 19/4, 5/4, -7/4, -13/4, -1/4, -13/4, -1/4
16, 3, 6, 5/2, 7/2, 1/2, 1, 1/2, 3/4, 19/4, 5/4, -7/4, -13/4, -1/4, -13/4, -1/4
43/6, 9/2, 13/6, 5/6, 11/6, 11/6, -1/2, 3/2, -29/6, 9/2, 23/6, 5/6, -17/6, -29/6, -11/6, 7/6
43/6, 9/2, 13/6, 5/6, 11/6, 11/6, -1/2, 3/2, -29/6, 9/2, 23/6, 5/6, -17/6, -29/6, -11/6, 7/6
-23/2, -3/2, -9/2, -5/2, 1/2, -5/2, -3/2, 3/2, -2, 2, -1, 0, -3, 0, 0, 2
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 115/12, 37/4, 23/4, 13/4, 23/12, 7/4, -7/12, 493/12, 149/12, 119/12, 83/12, 71/12, 37/12, 9/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 9/4, 23/4, 21/4, 17/4, 13/4, 1/4, 11/4, 37/4, 15/4, 3/4, 7/4, 15/4, 1/4, -11/4, 1/4
89/4, 9/4, 23/4, 21/4, 17/4, 13/4, 1/4, 11/4, 37/4, 15/4, 3/4, 7/4, 15/4, 1/4, -11/4, 1/4
89/4, 9/4, 23/4, 21/4, 17/4, 13/4, 1/4, 11/4, 37/4, 15/4, 3/4, 7/4, 15/4, 1/4, -11/4, 1/4
17/2, 3/2, 31/6, 23/6, 3/2, -5/6, -11/6, 3/2, 25, 16/3, 6, 4, 6, 3, 4/3, 0
17/2, 3/2, 31/6, 23/6, 3/2, -5/6, -11/6, 3/2, 25, 16/3, 6, 4, 6, 3, 4/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 103/12, 85/12, 77/12, 13/4, 5/4, 5/12, -1/4, 323/6, 27/2, 34/3, 55/6, 43/6, 29/6, 8/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -3/4, -9/4, -23/4, -9/4, -3/4, -13/4, 1/4, -5/2, -7/2, -5/2, -1/2, 5/2, -1/2, 3/2, 3/2
-57/4, -3/4, -9/4, -23/4, -9/4, -3/4, -13/4, 1/4, -5/2, -7/2, -5/2, -1/2, 5/2, -1/2, 3/2, 3/2
-57/4, -3/4, -9/4, -23/4, -9/4, -3/4, -13/4, 1/4, -5/2, -7/2, -5/2, -1/2, 5/2, -1/2, 3/2, 3/2
28, 8/3, 14/3, 17/3, 6, 3, 1, -1, -5/3, -7, -6, -7/3, 2/3, 10/3, 4/3, -7/3
28, 8/3, 14/3, 17/3, 6, 3, 1, -1, -5/3, -7, -6, -7/3, 2/3, 10/3, 4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/6, 73/6, 21/2, 9, 23/3, 35/6, 2, 0, 142/3, 65/6, 55/6, 8, 13/2, 9/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 1/2, 3, 5/2, 2, 1, 1/2, -5/2, 6, 5/2, 9/2, 3/2, 0, -3, -2, 1/2
11, 1/2, 3, 5/2, 2, 1, 1/2, -5/2, 6, 5/2, 9/2, 3/2, 0, -3, -2, 1/2
11, 1/2, 3, 5/2, 2, 1, 1/2, -5/2, 6, 5/2, 9/2, 3/2, 0, -3, -2, 1/2
241/6, 37/6, 47/6, 49/6, 43/6, 23/6, 13/6, 7/6, -5/6, -41/6, -25/6, -1/2, 3/2, 3/2, 3/2, -1/6
241/6, 37/6, 47/6, 49/6, 43/6, 23/6, 13/6, 7/6, -5/6, -41/6, -25/6, -1/2, 3/2, 3/2, 3/2, -1/6
2, 9/2, 1, -3/2, 1/2, 1, -3/2, 1, -11, 1, -1, -5/2, -9/2, -3/2, 3/2, 0
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 47/4, 103/12, 73/12, 53/12, 49/12, 13/12, 7/12, 158/3, 79/6, 34/3, 28/3, 20/3, 16/3, 5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 1, 2, -3/2, 2, 1, -5/2, 1/2, 169/4, 29/4, 31/4, 31/4, 37/4, 23/4, 9/4, 3/4
17/2, 1, 2, -3/2, 2, 1, -5/2, 1/2, 169/4, 29/4, 31/4, 31/4, 37/4, 23/4, 9/4, 3/4
17/2, 1, 2, -3/2, 2, 1, -5/2, 1/2, 169/4, 29/4, 31/4, 31/4, 37/4, 23/4, 9/4, 3/4
29/6, -5/2, 1/2, -11/6, 3/2, 19/6, -1/2, 13/6, 31/2, 5/6, -1/2, 5/2, 11/2, 5/2, 1/2, -13/6
29/6, -5/2, 1/2, -11/6, 3/2, 19/6, -1/2, 13/6, 31/2, 5/6, -1/2, 5/2, 11/2, 5/2, 1/2, -13/6
3, -1/2, -1/2, -1, 5/2, 1/2, 0, 3, 65/4, 5/4, 11/4, 7/4, 21/4, 11/4, 5/4, -1/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/3, 23/2, 59/6, 47/6, 35/6, 2, 1/2, 1/2, 311/6, 83/6, 11, 47/6, 6, 5, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -9/2, -3, -4, -1, 5/2, -1/2, -3, -1, 3, 1, -1, -2, -4, -1, 1
-25/2, -9/2, -3, -4, -1, 5/2, -1/2, -3, -1, 3, 1, -1, -2, -4, -1, 1
-25/2, -9/2, -3, -4, -1, 5/2, -1/2, -3, -1, 3, 1, -1, -2, -4, -1, 1
25/6, 19/6, 1/2, 3/2, -5/6, 7/6, 17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
25/6, 19/6, 1/2, 3/2, -5/6, 7/6, 17/6, 5/6, 0, 0, 0, 0, 0, 0, 0, 0
-31, -7, -6, -5, -3, -2, 0, 2, -7, 1, 1, 1, -2, -5, -3, 0
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 155/12, 137/12, 113/12, 73/12, 31/12, 25/12, 7/4, 93/2, 27/2, 10, 28/3, 17/3, 8/3, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/2, 14, 25/2, 9, 6, 5/2, 5/2, 0, 6, 3/2, 1, 5/2, 0, 3/2, 1/2, -1
81/2, 14, 25/2, 9, 6, 5/2, 5/2, 0, 6, 3/2, 1, 5/2, 0, 3/2, 1/2, -1
81/2, 14, 25/2, 9, 6, 5/2, 5/2, 0, 6, 3/2, 1, 5/2, 0, 3/2, 1/2, -1
-1/6, 7/6, -1/6, 1/6, -13/6, 3/2, 17/6, 5/6, 47/2, 23/2, 49/6, 29/6, 25/6, 13/6, -1/6, 5/2
-1/6, 7/6, -1/6, 1/6, -13/6, 3/2, 17/6, 5/6, 47/2, 23/2, 49/6, 29/6, 25/6, 13/6, -1/6, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/12, 59/4, 55/4, 125/12, 97/12, 17/4, 7/4, 17/12, 455/12, 151/12, 35/4, 65/12, 65/12, 53/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -7/4, -19/4, -9/4, -11/4, -11/4, 3/4, -3/4, -1/4, 7/4, 7/4, -7/4, -7/4, -17/4, -5/4, -1/4
-71/4, -7/4, -19/4, -9/4, -11/4, -11/4, 3/4, -3/4, -1/4, 7/4, 7/4, -7/4, -7/4, -17/4, -5/4, -1/4
-71/4, -7/4, -19/4, -9/4, -11/4, -11/4, 3/4, -3/4, -1/4, 7/4, 7/4, -7/4, -7/4, -17/4, -5/4, -1/4
49/3, 10/3, 0, 11/3, 7, 10/3, 4/3, -1/3, 17, 17/3, 11/3, 16/3, 7/3, 7/3, 3, -2/3
49/3, 10/3, 0, 11/3, 7, 10/3, 4/3, -1/3, 17, 17/3, 11/3, 16/3, 7/3, 7/3, 3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 31/3, 55/6, 11/2, 16/3, 16/3, 19/6, 1/6, 93/2, 35/3, 55/6, 43/6, 41/6, 4, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/2, 12, 11, 15/2, 15/2, 4, 1/2, -2, -47/4, -15/4, -5/4, -11/4, -15/4, -3/4, 3/4, -11/4
81/2, 12, 11, 15/2, 15/2, 4, 1/2, -2, -47/4, -15/4, -5/4, -11/4, -15/4, -3/4, 3/4, -11/4
81/2, 12, 11, 15/2, 15/2, 4, 1/2, -2, -47/4, -15/4, -5/4, -11/4, -15/4, -3/4, 3/4, -11/4
-7/2, 13/6, -1/2, -19/6, -19/6, -13/6, -1/2, 3/2, -61/2, -15/2, -37/6, -19/6, -29/6, -7/6, 1/6, 1/2
-7/2, 13/6, -1/2, -19/6, -19/6, -13/6, -1/2, 3/2, -61/2, -15/2, -37/6, -19/6, -29/6, -7/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 29/4, 83/12, 77/12, 21/4, 31/12, 9/4, 5/12, 49, 37/3, 10, 9, 19/3, 17/3, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 2, -1/2, -1/2, -3, 0, -5/2, 1, 69/2, 7, 17/2, 15/2, 6, 5, 3/2, 1
-3/2, 2, -1/2, -1/2, -3, 0, -5/2, 1, 69/2, 7, 17/2, 15/2, 6, 5, 3/2, 1
-3/2, 2, -1/2, -1/2, -3, 0, -5/2, 1, 69/2, 7, 17/2, 15/2, 6, 5, 3/2, 1
-29/3, -1/3, -5/3, -2, -1/3, -4, -5/3, 5/3, 37/2, 5/2, 9/2, 3/2, 7/2, 5/2, -1/2, 3/2
-29/3, -1/3, -5/3, -2, -1/3, -4, -5/3, 5/3, 37/2, 5/2, 9/2, 3/2, 7/2, 5/2, -1/2, 3/2
35/2, 3, 11/2, 13/2, 4, 2, -3/2, -2, 115/2, 13, 29/2, 23/2, 8, 7, 7/2, 0
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 155/12, 151/12, 137/12, 91/12, 23/4, 23/12, 13/12, 43, 32/3, 21/2, 23/3, 41/6, 25/6, 3/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -13/4, -17/4, -7/4, -7/4, -3/4, -7/4, 5/4, 13/2, 7/2, 1, 9/2, 1, 0, -1, -5/2
-39/4, -13/4, -17/4, -7/4, -7/4, -3/4, -7/4, 5/4, 13/2, 7/2, 1, 9/2, 1, 0, -1, -5/2
-39/4, -13/4, -17/4, -7/4, -7/4, -3/4, -7/4, 5/4, 13/2, 7/2, 1, 9/2, 1, 0, -1, -5/2
-87/2, -17/2, -55/6, -77/6, -19/2, -13/2, -17/6, 5/6, 21, 17/3, 4, 8/3, 13/3, 5/3, -2, 4/3
-87/2, -17/2, -55/6, -77/6, -19/2, -13/2, -17/6, 5/6, 21, 17/3, 4, 8/3, 13/3, 5/3, -2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
141/4, 29/4, 29/4, 77/12, 49/12, 25/12, 19/12, -5/4, 547/12, 149/12, 107/12, 95/12, 59/12, 41/12, 5/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -4, -11/2, -9/2, -4, -2, -1, 0, -39/4, -23/4, -15/4, -5/4, 1/4, -7/4, -5/4, 9/4
-25, -4, -11/2, -9/2, -4, -2, -1, 0, -39/4, -23/4, -15/4, -5/4, 1/4, -7/4, -5/4, 9/4
-25, -4, -11/2, -9/2, -4, -2, -1, 0, -39/4, -23/4, -15/4, -5/4, 1/4, -7/4, -5/4, 9/4
30, 14/3, 8, 6, 8/3, 5, 7/3, 0, 23/6, 1/2, 19/6, -1/2, -23/6, -1/6, 17/6, 1/6
30, 14/3, 8, 6, 8/3, 5, 7/3, 0, 23/6, 1/2, 19/6, -1/2, -23/6, -1/6, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/12, 51/4, 143/12, 37/4, 31/4, 21/4, 17/12, -5/12, 195/4, 145/12, 139/12, 97/12, 23/4, 11/4, 31/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -17/2, -11/2, -3, 0, 1/2, -3/2, 1, 21, 0, 3/2, 3, 6, 9/2, 5/2, 1/2
-24, -17/2, -11/2, -3, 0, 1/2, -3/2, 1, 21, 0, 3/2, 3, 6, 9/2, 5/2, 1/2
-24, -17/2, -11/2, -3, 0, 1/2, -3/2, 1, 21, 0, 3/2, 3, 6, 9/2, 5/2, 1/2
7/2, 5/6, 5/6, 3/2, 1/2, -5/2, 1/6, -5/6, -17/6, -25/6, -7/6, -13/6, -5/6, 11/6, -1/6, -7/6
7/2, 5/6, 5/6, 3/2, 1/2, -5/2, 1/6, -5/6, -17/6, -25/6, -7/6, -13/6, -5/6, 11/6, -1/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/6, 29/2, 77/6, 9, 43/6, 11/2, 2, 7/6, 227/6, 55/6, 43/6, 29/6, 23/6, 7/2, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -4, -2, 1/2, -1, 5/2, 1/2, -5/2, -25/4, -3/4, 1/4, -5/4, 3/4, -5/4, -5/4, 7/4
-4, -4, -2, 1/2, -1, 5/2, 1/2, -5/2, -25/4, -3/4, 1/4, -5/4, 3/4, -5/4, -5/4, 7/4
-4, -4, -2, 1/2, -1, 5/2, 1/2, -5/2, -25/4, -3/4, 1/4, -5/4, 3/4, -5/4, -5/4, 7/4
-16, -10/3, -3, -13/3, -5/3, -16/3, -5/3, -4/3, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -3, -13/3, -5/3, -16/3, -5/3, -4/3, 0, 0, 0, 0, 0, 0, 0, 0
20, 7, 4, 1, 4, 1, 1, 2, 4, 0, -1, 1, 3, 0, -3, 0
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 107/12, 35/4, 95/12, 89/12, 21/4, 25/12, 1/12, 223/6, 10, 55/6, 7, 31/6, 5/2, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 1/4, 15/4, 13/4, 17/4, 17/4, 7/4, 1/4, -71/4, -11/4, -15/4, -3/4, -7/4, -3/4, -3/4, 5/4
89/4, 1/4, 15/4, 13/4, 17/4, 17/4, 7/4, 1/4, -71/4, -11/4, -15/4, -3/4, -7/4, -3/4, -3/4, 5/4
89/4, 1/4, 15/4, 13/4, 17/4, 17/4, 7/4, 1/4, -71/4, -11/4, -15/4, -3/4, -7/4, -3/4, -3/4, 5/4
-2, 4, 1, -2/3, -8/3, -6, -10/3, -1/3, 52/3, 8, 19/3, 3, 13/3, 2, 1/3, 4/3
-2, 4, 1, -2/3, -8/3, -6, -10/3, -1/3, 52/3, 8, 19/3, 3, 13/3, 2, 1/3, 4/3
13, 5, 3/2, 1, 9/2, 2, 2, -1, -7, -19/2, -6, -7/2, 0, 3, 0, -2
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 51/4, 139/12, 39/4, 77/12, 13/4, 1/12, -1/12, 551/12, 125/12, 107/12, 95/12, 89/12, 49/12, 25/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 13/2, 7/2, 5/2, 3/2, 5/2, -1/2, 5/2, 16, 4, 3, 1, 3, 2, -1, -2
19/2, 13/2, 7/2, 5/2, 3/2, 5/2, -1/2, 5/2, 16, 4, 3, 1, 3, 2, -1, -2
19/2, 13/2, 7/2, 5/2, 3/2, 5/2, -1/2, 5/2, 16, 4, 3, 1, 3, 2, -1, -2
-59/3, -1, -3, -8/3, -11/3, -5, -7/3, 4/3, -127/6, -43/6, -31/6, -25/6, -1/2, -17/6, 1/6, -19/6
-59/3, -1, -3, -8/3, -11/3, -5, -7/3, 4/3, -127/6, -43/6, -31/6, -25/6, -1/2, -17/6, 1/6, -19/6
-127/4, -23/4, -27/4, -27/4, -15/4, -5/4, 1/4, 11/4, -35/4, -21/4, -15/4, -11/4, 3/4, -9/4, 3/4, -11/4
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 115/12, 33/4, 55/12, 53/12, 29/12, 13/12, -13/12, 103/2, 79/6, 79/6, 19/2, 25/3, 6, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41, 19/2, 19/2, 17/2, 15/2, 6, 3, 0, 21/2, 1, -2, 1/2, 5/2, 3, 3/2, -2
41, 19/2, 19/2, 17/2, 15/2, 6, 3, 0, 21/2, 1, -2, 1/2, 5/2, 3, 3/2, -2
41, 19/2, 19/2, 17/2, 15/2, 6, 3, 0, 21/2, 1, -2, 1/2, 5/2, 3, 3/2, -2
7, 6, 11/3, 2, -5/3, -8/3, -4/3, 1/3, -38, -34/3, -25/3, -5, -17/3, -2, -2/3, 3
7, 6, 11/3, 2, -5/3, -8/3, -4/3, 1/3, -38, -34/3, -25/3, -5, -17/3, -2, -2/3, 3
-15/2, 1/2, -3/2, -9/2, -7/2, -3/2, 3/2, -3/2, -29/2, -9/2, -9/2, -5/2, -4, -1, 0, 0
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/6, 11, 15/2, 35/6, 9/2, 23/6, 13/6, 1, 95/2, 23/2, 21/2, 17/2, 47/6, 25/6, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -1, -2, 0, -3, -7/2, -1/2, 0, 3/2, -1, 2, -1, -1, 2, 1/2, 1
-9, -1, -2, 0, -3, -7/2, -1/2, 0, 3/2, -1, 2, -1, -1, 2, 1/2, 1
-9, -1, -2, 0, -3, -7/2, -1/2, 0, 3/2, -1, 2, -1, -1, 2, 1/2, 1
118/3, 20/3, 8, 31/3, 8, 14/3, 10/3, 1/3, 175/6, 11/6, 19/6, 41/6, 35/6, 11/2, 19/6, 1/2
118/3, 20/3, 8, 31/3, 8, 14/3, 10/3, 1/3, 175/6, 11/6, 19/6, 41/6, 35/6, 11/2, 19/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 173/12, 51/4, 41/4, 83/12, 47/12, 1/4, -1/4, 157/4, 33/4, 97/12, 91/12, 79/12, 61/12, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -13/2, -7/2, -5, -3, 1/2, -1/2, 5/2, 17/4, 1/4, -7/4, 7/4, 3/4, 9/4, 1/4, -11/4
-45/2, -13/2, -7/2, -5, -3, 1/2, -1/2, 5/2, 17/4, 1/4, -7/4, 7/4, 3/4, 9/4, 1/4, -11/4
-45/2, -13/2, -7/2, -5, -3, 1/2, -1/2, 5/2, 17/4, 1/4, -7/4, 7/4, 3/4, 9/4, 1/4, -11/4
-43/3, -14/3, -8/3, -10/3, -5/3, -14/3, -7/3, 1, -5/3, -7/3, 1/3, -5/3, -4/3, 2, -1, -1
-43/3, -14/3, -8/3, -10/3, -5/3, -14/3, -7/3, 1, -5/3, -7/3, 1/3, -5/3, -4/3, 2, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 131/12, 31/4, 29/4, 67/12, 17/4, 35/12, 1/12, 42, 10, 28/3, 23/3, 14/3, 11/3, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 6, 5, 3, 1/2, 1, 0, -3, -77/4, -15/4, -19/4, -13/4, -21/4, -17/4, -3/4, 5/4
27/2, 6, 5, 3, 1/2, 1, 0, -3, -77/4, -15/4, -19/4, -13/4, -21/4, -17/4, -3/4, 5/4
27/2, 6, 5, 3, 1/2, 1, 0, -3, -77/4, -15/4, -19/4, -13/4, -21/4, -17/4, -3/4, 5/4
-53/6, 1/6, -1/2, 13/6, -5/6, -1/6, -5/6, 17/6, -77/6, -1/6, -11/6, -1/6, -13/6, -7/6, -5/6, 7/6
-53/6, 1/6, -1/2, 13/6, -5/6, -1/6, -5/6, 17/6, -77/6, -1/6, -11/6, -1/6, -13/6, -7/6, -5/6, 7/6
-1/2, 3, 1/2, 0, 1, -2, 0, 3, -45/4, 1/4, -9/4, -23/4, -11/4, -11/4, -1/4, -5/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 61/6, 26/3, 26/3, 31/6, 8/3, 11/6, 11/6, 26, 15/2, 41/6, 19/6, 5/2, 3/2, 1/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 11, 8, 11/2, 4, 1/2, 3, 1/2, 97/4, 19/4, 33/4, 29/4, 15/4, 13/4, 1/4, 9/4
59/2, 11, 8, 11/2, 4, 1/2, 3, 1/2, 97/4, 19/4, 33/4, 29/4, 15/4, 13/4, 1/4, 9/4
59/2, 11, 8, 11/2, 4, 1/2, 3, 1/2, 97/4, 19/4, 33/4, 29/4, 15/4, 13/4, 1/4, 9/4
49/3, 4, 5/3, 5/3, 13/3, 8/3, 0, -10/3, 35/2, 5/6, 11/6, 9/2, 35/6, 13/6, 7/6, -7/6
49/3, 4, 5/3, 5/3, 13/3, 8/3, 0, -10/3, 35/2, 5/6, 11/6, 9/2, 35/6, 13/6, 7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 51/4, 137/12, 101/12, 25/4, 47/12, 23/12, 7/12, 21, 41/6, 6, 17/6, 13/6, 11/6, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 15/4, 17/4, 25/4, 11/4, 13/4, 3/4, 9/4, -8, -7/2, -3/2, -1, 2, 0, 0, 0
67/4, 15/4, 17/4, 25/4, 11/4, 13/4, 3/4, 9/4, -8, -7/2, -3/2, -1, 2, 0, 0, 0
67/4, 15/4, 17/4, 25/4, 11/4, 13/4, 3/4, 9/4, -8, -7/2, -3/2, -1, 2, 0, 0, 0
77/6, 5/6, 25/6, 7/6, -5/6, 1/2, -1/6, -7/6, 47/6, 13/6, 1/6, -1/2, 1/6, -5/2, 5/6, -3/2
77/6, 5/6, 25/6, 7/6, -5/6, 1/2, -1/6, -7/6, 47/6, 13/6, 1/6, -1/2, 1/6, -5/2, 5/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 35/3, 35/3, 65/6, 7, 19/6, 17/6, 1/6, 44, 25/2, 10, 49/6, 20/3, 3, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, 1/2, -1/2, -4, -3, -6, -5/2, 0, -61/4, -17/4, -25/4, -19/4, -9/4, -5/4, 1/4, 7/4
-43/2, 1/2, -1/2, -4, -3, -6, -5/2, 0, -61/4, -17/4, -25/4, -19/4, -9/4, -5/4, 1/4, 7/4
-43/2, 1/2, -1/2, -4, -3, -6, -5/2, 0, -61/4, -17/4, -25/4, -19/4, -9/4, -5/4, 1/4, 7/4
131/6, 11/2, 49/6, 37/6, 25/6, 5/2, 7/6, 11/6, -17/6, -13/6, 7/6, 17/6, 17/6, 3/2, -11/6, 1/2
131/6, 11/2, 49/6, 37/6, 25/6, 5/2, 7/6, 11/6, -17/6, -13/6, 7/6, 17/6, 17/6, 3/2, -11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 77/6, 21/2, 26/3, 11/2, 11/3, 11/6, -1, 259/6, 73/6, 31/3, 43/6, 25/6, 7/6, 7/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -15/4, -15/4, -7/4, -13/4, -7/4, -1/4, 1/4, 25/2, 1/2, 7/2, 3/2, 1, 5/2, 3/2, 0
-59/4, -15/4, -15/4, -7/4, -13/4, -7/4, -1/4, 1/4, 25/2, 1/2, 7/2, 3/2, 1, 5/2, 3/2, 0
-59/4, -15/4, -15/4, -7/4, -13/4, -7/4, -1/4, 1/4, 25/2, 1/2, 7/2, 3/2, 1, 5/2, 3/2, 0
16, 7, 6, 7/3, -1/3, 4/3, -5/3, -2, 88/3, 7/3, 6, 28/3, 6, 7/3, 7/3, 1
16, 7, 6, 7/3, -1/3, 4/3, -5/3, -2, 88/3, 7/3, 6, 28/3, 6, 7/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/6, 20/3, 37/6, 37/6, 17/3, 9/2, 2/3, 1/3, 79/2, 31/3, 25/3, 25/3, 17/3, 25/6, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 33/4, 25/4, 13/4, 7/4, -1/4, 3/4, -11/4, -61/2, -7, -7, -8, -9/2, -5/2, 1/2, 3
103/4, 33/4, 25/4, 13/4, 7/4, -1/4, 3/4, -11/4, -61/2, -7, -7, -8, -9/2, -5/2, 1/2, 3
103/4, 33/4, 25/4, 13/4, 7/4, -1/4, 3/4, -11/4, -61/2, -7, -7, -8, -9/2, -5/2, 1/2, 3
7/2, 11/2, 7/2, 7/6, -5/2, -7/6, -1/2, 5/2, -17/2, -23/6, -11/6, -5/6, -7/6, 5/6, 11/6, -7/6
7/2, 11/2, 7/2, 7/6, -5/2, -7/6, -1/2, 5/2, -17/2, -23/6, -11/6, -5/6, -7/6, 5/6, 11/6, -7/6
3/2, -4, -1/2, 1, 7/2, 2, -1/2, -3, -1/4, 3/4, -1/4, 7/4, -5/4, -3/4, -5/4, -3/4
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 167/12, 125/12, 101/12, 55/12, 17/4, 17/12, -13/12, 251/6, 19/2, 13/2, 13/2, 13/2, 25/6, 5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-121/4, -31/4, -33/4, -21/4, -17/4, -9/4, -1/4, -7/4, -16, -2, -1, -2, -4, -2, 1, -1
-121/4, -31/4, -33/4, -21/4, -17/4, -9/4, -1/4, -7/4, -16, -2, -1, -2, -4, -2, 1, -1
-121/4, -31/4, -33/4, -21/4, -17/4, -9/4, -1/4, -7/4, -16, -2, -1, -2, -4, -2, 1, -1
19, 1, 14/3, 11/3, 11/3, 19/3, 8/3, -1/3, -13/2, 7/2, 3/2, -1/2, -3/2, -13/6, 7/6, 11/6
19, 1, 14/3, 11/3, 11/3, 19/3, 8/3, -1/3, -13/2, 7/2, 3/2, -1/2, -3/2, -13/6, 7/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 41/3, 61/6, 15/2, 19/3, 37/6, 17/6, 1/3, 221/4, 155/12, 51/4, 121/12, 109/12, 71/12, 13/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 17/2, 13/2, 7/2, 3, 3, -1/2, 2, 71/2, 11, 17/2, 7, 4, 5/2, -1, -5/2
24, 17/2, 13/2, 7/2, 3, 3, -1/2, 2, 71/2, 11, 17/2, 7, 4, 5/2, -1, -5/2
24, 17/2, 13/2, 7/2, 3, 3, -1/2, 2, 71/2, 11, 17/2, 7, 4, 5/2, -1, -5/2
1, 4/3, -7/3, -5/3, 2/3, -2, -5/3, -4/3, 2/3, 2/3, 10/3, 5/3, -1/3, 4/3, 1, 1
1, 4/3, -7/3, -5/3, 2/3, -2, -5/3, -4/3, 2/3, 2/3, 10/3, 5/3, -1/3, 4/3, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 127/12, 125/12, 29/4, 49/12, 19/12, 19/12, 3/4, 299/12, 79/12, 23/4, 41/12, 11/4, 25/12, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 11/4, 9/4, 23/4, 15/4, 21/4, 7/4, -7/4, 89/4, 9/4, 15/4, 15/4, 15/4, 23/4, 13/4, 1/4
85/4, 11/4, 9/4, 23/4, 15/4, 21/4, 7/4, -7/4, 89/4, 9/4, 15/4, 15/4, 15/4, 23/4, 13/4, 1/4
85/4, 11/4, 9/4, 23/4, 15/4, 21/4, 7/4, -7/4, 89/4, 9/4, 15/4, 15/4, 15/4, 23/4, 13/4, 1/4
74/3, 17/3, 5, 3, 6, 8/3, -1/3, 0, 67/3, 2/3, 2, 13/3, 6, 8/3, 7/3, 1
74/3, 17/3, 5, 3, 6, 8/3, -1/3, 0, 67/3, 2/3, 2, 13/3, 6, 8/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 161/12, 143/12, 115/12, 85/12, 13/4, 25/12, 7/4, 173/4, 49/4, 127/12, 109/12, 67/12, 31/12, 29/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/4, 31/4, 21/4, 9/4, 9/4, 3/4, 7/4, 1/4, 8, -3, 0, 3/2, 1, 4, 1, -1/2
95/4, 31/4, 21/4, 9/4, 9/4, 3/4, 7/4, 1/4, 8, -3, 0, 3/2, 1, 4, 1, -1/2
95/4, 31/4, 21/4, 9/4, 9/4, 3/4, 7/4, 1/4, 8, -3, 0, 3/2, 1, 4, 1, -1/2
-41/6, -25/6, -23/6, -31/6, -13/6, -1/2, -1/6, -5/2, -12, 0, 1, -1, -2, -3, -1, 2
-41/6, -25/6, -23/6, -31/6, -13/6, -1/2, -1/6, -5/2, -12, 0, 1, -1, -2, -3, -1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 77/6, 31/3, 28/3, 6, 25/6, 17/6, 0, 173/4, 139/12, 41/4, 29/4, 25/4, 15/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 7/4, 3/4, 11/4, -3/4, -7/4, -7/4, 3/4, 11, 2, 4, 1, 3, 4, 1, 2
13/4, 7/4, 3/4, 11/4, -3/4, -7/4, -7/4, 3/4, 11, 2, 4, 1, 3, 4, 1, 2
13/4, 7/4, 3/4, 11/4, -3/4, -7/4, -7/4, 3/4, 11, 2, 4, 1, 3, 4, 1, 2
-5/6, -1/6, -1/6, 13/6, -1/6, 1/6, 5/6, 1/6, 100/3, 17/3, 16/3, 13/3, 10/3, 17/3, 7/3, 0
-5/6, -1/6, -1/6, 13/6, -1/6, 1/6, 5/6, 1/6, 100/3, 17/3, 16/3, 13/3, 10/3, 17/3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 127/12, 85/12, 61/12, 59/12, 41/12, 7/4, 13/12, 177/4, 63/4, 145/12, 33/4, 55/12, 3/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 0, 3/2, -3/2, 3/2, 4, 3/2, -1/2, -3/4, 11/4, -1/4, 1/4, 13/4, 7/4, -1/4, 13/4
29/2, 0, 3/2, -3/2, 3/2, 4, 3/2, -1/2, -3/4, 11/4, -1/4, 1/4, 13/4, 7/4, -1/4, 13/4
29/2, 0, 3/2, -3/2, 3/2, 4, 3/2, -1/2, -3/4, 11/4, -1/4, 1/4, 13/4, 7/4, -1/4, 13/4
50/3, 2, 8/3, 4, 8/3, 8/3, -2/3, -2, 109/3, 32/3, 7, 22/3, 11/3, 5/3, 5/3, 1/3
50/3, 2, 8/3, 4, 8/3, 8/3, -2/3, -2, 109/3, 32/3, 7, 22/3, 11/3, 5/3, 5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/6, 77/6, 61/6, 20/3, 3, 4/3, 4/3, -7/6, 241/4, 167/12, 51/4, 131/12, 119/12, 85/12, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/4, 1/4, 13/4, 21/4, 11/4, 7/4, 7/4, -3/4, 1/2, -1, 1/2, 2, 1, 3, -1/2, 3/2
75/4, 1/4, 13/4, 21/4, 11/4, 7/4, 7/4, -3/4, 1/2, -1, 1/2, 2, 1, 3, -1/2, 3/2
75/4, 1/4, 13/4, 21/4, 11/4, 7/4, 7/4, -3/4, 1/2, -1, 1/2, 2, 1, 3, -1/2, 3/2
56/3, 6, 4, 16/3, 7/3, 2, 5/3, 0, 22/3, 8/3, 2/3, -1/3, 5/3, 10/3, 1/3, 1/3
56/3, 6, 4, 16/3, 7/3, 2, 5/3, 0, 22/3, 8/3, 2/3, -1/3, 5/3, 10/3, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/12, 71/12, 61/12, 43/12, 41/12, 41/12, 5/4, -5/12, 201/4, 155/12, 139/12, 101/12, 71/12, 47/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/4, -25/4, -27/4, -15/4, -15/4, -25/4, -11/4, -1/4, 51/4, -7/4, 5/4, 15/4, 11/4, 9/4, 9/4, -5/4
-145/4, -25/4, -27/4, -15/4, -15/4, -25/4, -11/4, -1/4, 51/4, -7/4, 5/4, 15/4, 11/4, 9/4, 9/4, -5/4
-145/4, -25/4, -27/4, -15/4, -15/4, -25/4, -11/4, -1/4, 51/4, -7/4, 5/4, 15/4, 11/4, 9/4, 9/4, -5/4
-185/6, -23/6, -43/6, -47/6, -43/6, -25/6, -13/6, -3/2, -64/3, -19/3, -20/3, -13/3, -14/3, -10/3, -1/3, 5/3
-185/6, -23/6, -43/6, -47/6, -43/6, -25/6, -13/6, -3/2, -64/3, -19/3, -20/3, -13/3, -14/3, -10/3, -1/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 167/12, 53/4, 39/4, 95/12, 59/12, 25/12, -5/12, 517/12, 131/12, 127/12, 95/12, 53/12, 43/12, 25/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 5/4, 17/4, 3/4, -3/4, -5/4, -11/4, 3/4, -2, 6, 5/2, -1, -9/2, -7/2, -1, -5/2
19/4, 5/4, 17/4, 3/4, -3/4, -5/4, -11/4, 3/4, -2, 6, 5/2, -1, -9/2, -7/2, -1, -5/2
19/4, 5/4, 17/4, 3/4, -3/4, -5/4, -11/4, 3/4, -2, 6, 5/2, -1, -9/2, -7/2, -1, -5/2
14, 17/3, 3, 1, -2, -1, 1/3, -3, -55/6, 13/6, 1/2, -17/6, -13/2, -7/2, -13/6, 3/2
14, 17/3, 3, 1, -2, -1, 1/3, -3, -55/6, 13/6, 1/2, -17/6, -13/2, -7/2, -13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 23/2, 19/2, 7, 11/2, 16/3, 5/3, -1/6, 175/3, 27/2, 40/3, 31/3, 41/6, 5, 8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 25/4, 23/4, 19/4, 11/4, -1/4, -3/4, -11/4, 40, 23/2, 19/2, 6, 3, 7/2, 0, -3/2
93/4, 25/4, 23/4, 19/4, 11/4, -1/4, -3/4, -11/4, 40, 23/2, 19/2, 6, 3, 7/2, 0, -3/2
93/4, 25/4, 23/4, 19/4, 11/4, -1/4, -3/4, -11/4, 40, 23/2, 19/2, 6, 3, 7/2, 0, -3/2
51/2, 37/6, 29/6, 25/6, 41/6, 37/6, 5/2, -5/6, 70/3, 4, 14/3, 10/3, 4, 7/3, 2/3, 1/3
51/2, 37/6, 29/6, 25/6, 41/6, 37/6, 5/2, -5/6, 70/3, 4, 14/3, 10/3, 4, 7/3, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 37/3, 65/6, 61/6, 41/6, 3, 5/2, 4/3, 92/3, 9, 20/3, 17/6, 11/6, 5/3, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -3, -3, 1/2, -1, 1/2, 1, -1, -61/2, -11/2, -17/2, -6, -13/2, -9/2, -3/2, 2
0, -3, -3, 1/2, -1, 1/2, 1, -1, -61/2, -11/2, -17/2, -6, -13/2, -9/2, -3/2, 2
0, -3, -3, 1/2, -1, 1/2, 1, -1, -61/2, -11/2, -17/2, -6, -13/2, -9/2, -3/2, 2
14/3, 13/3, 2/3, -1/3, 5/3, 2/3, 2, -5/3, -46/3, -7, -10/3, -5/3, -5, -4/3, -3, 2/3
14/3, 13/3, 2/3, -1/3, 5/3, 2/3, 2, -5/3, -46/3, -7, -10/3, -5/3, -5, -4/3, -3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
721/12, 203/12, 157/12, 127/12, 115/12, 79/12, 11/4, 13/12, 158/3, 41/3, 65/6, 22/3, 17/3, 25/6, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -25/4, -27/4, -15/4, -7/4, -13/4, -13/4, 1/4, -21/2, -9/2, -1, 5/2, -1, -3, -1, 3/2
-105/4, -25/4, -27/4, -15/4, -7/4, -13/4, -13/4, 1/4, -21/2, -9/2, -1, 5/2, -1, -3, -1, 3/2
-105/4, -25/4, -27/4, -15/4, -7/4, -13/4, -13/4, 1/4, -21/2, -9/2, -1, 5/2, -1, -3, -1, 3/2
-11/3, 2/3, -1/3, 5/3, -4/3, 5/3, -2/3, 0, 10/3, -5/3, 0, 5/3, -5/3, 2, 0, -7/3
-11/3, 2/3, -1/3, 5/3, -4/3, 5/3, -2/3, 0, 10/3, -5/3, 0, 5/3, -5/3, 2, 0, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 10, 19/2, 19/3, 17/3, 9/2, 11/6, -11/6, 253/6, 65/6, 10, 49/6, 16/3, 23/6, 13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/4, 45/4, 31/4, 23/4, 11/4, 7/4, 9/4, 5/4, -27/2, -9/2, -3, -5/2, -3, -1/2, 2, 1
121/4, 45/4, 31/4, 23/4, 11/4, 7/4, 9/4, 5/4, -27/2, -9/2, -3, -5/2, -3, -1/2, 2, 1
121/4, 45/4, 31/4, 23/4, 11/4, 7/4, 9/4, 5/4, -27/2, -9/2, -3, -5/2, -3, -1/2, 2, 1
2/3, 7/3, -2/3, -2, -10/3, -5/3, 2, -4/3, -13/6, 7/6, -5/2, -13/6, 1/6, -11/6, 5/6, -3/2
2/3, 7/3, -2/3, -2, -10/3, -5/3, 2, -4/3, -13/6, 7/6, -5/2, -13/6, 1/6, -11/6, 5/6, -3/2
43/4, 11/4, 9/4, 9/4, -3/4, 5/4, -1/4, 11/4, 123/4, 29/4, 21/4, 31/4, 19/4, 17/4, 3/4, -7/4
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 31/3, 15/2, 11/2, 29/6, 5/3, 1/2, -1/3, 509/12, 49/4, 137/12, 91/12, 55/12, 7/4, 17/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/4, -37/4, -35/4, -35/4, -39/4, -27/4, -13/4, 1/4, 21/2, 5, 3/2, 5/2, 1/2, -1, 1/2, -3/2
-203/4, -37/4, -35/4, -35/4, -39/4, -27/4, -13/4, 1/4, 21/2, 5, 3/2, 5/2, 1/2, -1, 1/2, -3/2
-203/4, -37/4, -35/4, -35/4, -39/4, -27/4, -13/4, 1/4, 21/2, 5, 3/2, 5/2, 1/2, -1, 1/2, -3/2
-23/2, -15/2, -29/6, -17/6, -1/2, -3/2, -7/6, 1/2, 12, 4, 3, 3, 3, 0, 1, -2
-23/2, -15/2, -29/6, -17/6, -1/2, -3/2, -7/6, 1/2, 12, 4, 3, 3, 3, 0, 1, -2
3/2, -3/2, -3/2, 1/2, -3/2, 3/2, 1/2, -3/2, -19, -3, -4, -1, -1, -3, -3, 0
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 45/4, 133/12, 39/4, 101/12, 19/4, 31/12, 5/12, 271/6, 27/2, 35/3, 47/6, 6, 10/3, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 17/4, 11/4, 25/4, 13/4, 9/4, 11/4, -3/4, 1/2, 2, 3/2, -1/2, 2, -1/2, 1, -2
93/4, 17/4, 11/4, 25/4, 13/4, 9/4, 11/4, -3/4, 1/2, 2, 3/2, -1/2, 2, -1/2, 1, -2
93/4, 17/4, 11/4, 25/4, 13/4, 9/4, 11/4, -3/4, 1/2, 2, 3/2, -1/2, 2, -1/2, 1, -2
23/6, 9/2, 13/6, 5/6, -7/6, 5/6, -5/6, -3/2, -14/3, -5/3, -1/3, -1/3, 3, -2/3, -8/3, 0
23/6, 9/2, 13/6, 5/6, -7/6, 5/6, -5/6, -3/2, -14/3, -5/3, -1/3, -1/3, 3, -2/3, -8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/6, 43/3, 25/2, 34/3, 47/6, 25/6, 11/6, -3/2, 129/2, 18, 44/3, 65/6, 47/6, 14/3, 13/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 13/2, 6, 5, 17/2, 11/2, 5/2, -1/2, -1/2, 5, 2, 3, 1, -5/2, -1, 2
57/2, 13/2, 6, 5, 17/2, 11/2, 5/2, -1/2, -1/2, 5, 2, 3, 1, -5/2, -1, 2
57/2, 13/2, 6, 5, 17/2, 11/2, 5/2, -1/2, -1/2, 5, 2, 3, 1, -5/2, -1, 2
14, 4/3, -2/3, 7/3, 4/3, -2/3, 1, -2, 69/2, 37/6, 41/6, 41/6, 41/6, 23/6, 7/6, -13/6
14, 4/3, -2/3, 7/3, 4/3, -2/3, 1, -2, 69/2, 37/6, 41/6, 41/6, 41/6, 23/6, 7/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/12, 97/12, 91/12, 23/4, 67/12, 31/12, 23/12, -11/12, 341/12, 77/12, 55/12, 43/12, 41/12, 41/12, 17/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/2, -17/2, -9, -13/2, -5, -3, -3, 1/2, 11, 5, 2, 1, 0, -2, 0, -3
-75/2, -17/2, -9, -13/2, -5, -3, -3, 1/2, 11, 5, 2, 1, 0, -2, 0, -3
-75/2, -17/2, -9, -13/2, -5, -3, -3, 1/2, 11, 5, 2, 1, 0, -2, 0, -3
71/6, 23/6, 1/6, -13/6, 1/2, 11/6, 13/6, -3/2, 25, 6, 5, 3, 2, 0, 0, -3
71/6, 23/6, 1/6, -13/6, 1/2, 11/6, 13/6, -3/2, 25, 6, 5, 3, 2, 0, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/6, 101/6, 44/3, 35/3, 53/6, 16/3, 7/3, 5/6, 619/12, 149/12, 113/12, 95/12, 29/4, 27/4, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 2, -1, 3/2, -1/2, 3/2, 0, 2, -34, -7, -11/2, -7/2, -5, -3, -3/2, 3/2
3/2, 2, -1, 3/2, -1/2, 3/2, 0, 2, -34, -7, -11/2, -7/2, -5, -3, -3/2, 3/2
3/2, 2, -1, 3/2, -1/2, 3/2, 0, 2, -34, -7, -11/2, -7/2, -5, -3, -3/2, 3/2
-61/3, -10/3, -13/3, -4/3, -5, -2, 2/3, 5/3, 43/6, 5/6, 11/6, 3/2, 17/6, 7/6, 1/2, -19/6
-61/3, -10/3, -13/3, -4/3, -5, -2, 2/3, 5/3, 43/6, 5/6, 11/6, 3/2, 17/6, 7/6, 1/2, -19/6
8, 5/2, 1/2, 4, 2, 0, -5/2, 1/2, -9/2, 7/2, 1, 1, 1/2, -3/2, 0, 2
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 77/6, 35/3, 31/3, 22/3, 11/3, 7/3, 1, 229/6, 10, 37/6, 35/6, 17/3, 29/6, 5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -1/2, -7/2, -7, -6, -11/2, -2, 0, 57/4, 13/4, 21/4, 11/4, 13/4, 7/4, 5/4, -7/4
-37/2, -1/2, -7/2, -7, -6, -11/2, -2, 0, 57/4, 13/4, 21/4, 11/4, 13/4, 7/4, 5/4, -7/4
-37/2, -1/2, -7/2, -7, -6, -11/2, -2, 0, 57/4, 13/4, 21/4, 11/4, 13/4, 7/4, 5/4, -7/4
-21, -11/3, -4/3, -2, -5/3, -2, 1/3, 10/3, -67/6, -11/2, -31/6, -17/6, -13/6, -5/6, 11/6, 11/6
-21, -11/3, -4/3, -2, -5/3, -2, 1/3, 10/3, -67/6, -11/2, -31/6, -17/6, -13/6, -5/6, 11/6, 11/6
9, 5, 2, 5/2, 1/2, 2, -1/2, 5/2, 1/2, 3, -1/2, 5/2, 0, -1/2, 2, -1
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 28/3, 8, 15/2, 35/6, 23/6, 17/6, 1, 140/3, 21/2, 9, 9, 6, 17/3, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 15/4, 5/4, 11/4, 15/4, 7/4, -3/4, 3/4, -6, -2, -3/2, -5/2, -9/2, -3/2, -3/2, -1/2
47/4, 15/4, 5/4, 11/4, 15/4, 7/4, -3/4, 3/4, -6, -2, -3/2, -5/2, -9/2, -3/2, -3/2, -1/2
47/4, 15/4, 5/4, 11/4, 15/4, 7/4, -3/4, 3/4, -6, -2, -3/2, -5/2, -9/2, -3/2, -3/2, -1/2
25/6, -5/6, -7/6, -5/6, -7/6, 11/6, -1/2, -5/6, -41/6, -29/6, -3/2, 1/2, -1/2, 7/6, -7/6, 7/6
25/6, -5/6, -7/6, -5/6, -7/6, 11/6, -1/2, -5/6, -41/6, -29/6, -3/2, 1/2, -1/2, 7/6, -7/6, 7/6
53/4, 13/4, 23/4, 29/4, 17/4, 9/4, -1/4, 13/4, 49/2, 13/2, 3, 1, 3, 3, 0, -3
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 25/2, 10, 26/3, 43/6, 10/3, 17/6, 1/6, 67/2, 29/3, 13/2, 14/3, 14/3, 13/3, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 23/4, 11/4, 7/4, -3/4, -1/4, 5/4, -3/4, 13/2, 5/2, 7/2, 1/2, -1/2, 3/2, 5/2, -1/2
45/4, 23/4, 11/4, 7/4, -3/4, -1/4, 5/4, -3/4, 13/2, 5/2, 7/2, 1/2, -1/2, 3/2, 5/2, -1/2
45/4, 23/4, 11/4, 7/4, -3/4, -1/4, 5/4, -3/4, 13/2, 5/2, 7/2, 1/2, -1/2, 3/2, 5/2, -1/2
-8, -13/3, -5, -5/3, -1/3, 10/3, 1/3, -7/3, 0, 0, 0, 0, 0, 0, 0, 0
-8, -13/3, -5, -5/3, -1/3, 10/3, 1/3, -7/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 131/12, 131/12, 109/12, 21/4, 49/12, 25/12, 1/12, 193/6, 41/6, 20/3, 14/3, 25/6, 7/2, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/4, 13/4, 7/4, -5/4, -19/4, -19/4, -9/4, -3/4, 169/4, 57/4, 47/4, 35/4, 23/4, 11/4, 5/4, 5/4
-37/4, 13/4, 7/4, -5/4, -19/4, -19/4, -9/4, -3/4, 169/4, 57/4, 47/4, 35/4, 23/4, 11/4, 5/4, 5/4
-37/4, 13/4, 7/4, -5/4, -19/4, -19/4, -9/4, -3/4, 169/4, 57/4, 47/4, 35/4, 23/4, 11/4, 5/4, 5/4
-133/6, -35/6, -5/2, -17/6, -35/6, -31/6, -5/2, -7/6, 113/6, 9/2, 7/6, 25/6, 5/2, 11/6, 11/6, 11/6
-133/6, -35/6, -5/2, -17/6, -35/6, -31/6, -5/2, -7/6, 113/6, 9/2, 7/6, 25/6, 5/2, 11/6, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 127/12, 39/4, 35/4, 25/4, 19/4, 7/4, 7/4, 565/12, 139/12, 127/12, 39/4, 73/12, 43/12, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 2, 9/2, 1, 4, 1/2, 1/2, -3, -29/2, 0, -1, -7/2, -1/2, 0, -5/2, 1
35/2, 2, 9/2, 1, 4, 1/2, 1/2, -3, -29/2, 0, -1, -7/2, -1/2, 0, -5/2, 1
35/2, 2, 9/2, 1, 4, 1/2, 1/2, -3, -29/2, 0, -1, -7/2, -1/2, 0, -5/2, 1
31/2, 11/2, 19/6, 29/6, 25/6, 11/6, 1/6, -19/6, 1, -2, -3, -3, 0, 2, -1, -2
31/2, 11/2, 19/6, 29/6, 25/6, 11/6, 1/6, -19/6, 1, -2, -3, -3, 0, 2, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 65/6, 65/6, 47/6, 29/6, 13/6, 13/6, -5/3, 163/3, 27/2, 12, 19/2, 55/6, 17/3, 2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 35/4, 35/4, 25/4, 17/4, 5/4, -7/4, 1/4, 13/2, 7/2, 0, 7/2, 1/2, 5/2, 1, 3/2
85/4, 35/4, 35/4, 25/4, 17/4, 5/4, -7/4, 1/4, 13/2, 7/2, 0, 7/2, 1/2, 5/2, 1, 3/2
85/4, 35/4, 35/4, 25/4, 17/4, 5/4, -7/4, 1/4, 13/2, 7/2, 0, 7/2, 1/2, 5/2, 1, 3/2
167/6, 55/6, 11/2, 37/6, 5/2, 25/6, 17/6, -5/6, 127/3, 28/3, 8, 17/3, 19/3, 11/3, 2, -2/3
167/6, 55/6, 11/2, 37/6, 5/2, 25/6, 17/6, -5/6, 127/3, 28/3, 8, 17/3, 19/3, 11/3, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 113/12, 37/4, 91/12, 23/4, 9/4, 25/12, -3/4, 515/12, 115/12, 95/12, 85/12, 59/12, 35/12, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 7/2, 5/2, -1/2, 0, -3, -3/2, 1/2, 37/4, 5/4, 13/4, 11/4, 21/4, 9/4, -1/4, 13/4
15/2, 7/2, 5/2, -1/2, 0, -3, -3/2, 1/2, 37/4, 5/4, 13/4, 11/4, 21/4, 9/4, -1/4, 13/4
15/2, 7/2, 5/2, -1/2, 0, -3, -3/2, 1/2, 37/4, 5/4, 13/4, 11/4, 21/4, 9/4, -1/4, 13/4
-13, -5/3, 1, -4/3, -1, -4/3, -5/3, 1, -61/6, -11/6, -7/6, -29/6, -25/6, -7/6, 5/6, -5/6
-13, -5/3, 1, -4/3, -1, -4/3, -5/3, 1, -61/6, -11/6, -7/6, -29/6, -25/6, -7/6, 5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/4, 97/12, 91/12, 49/12, 35/12, 13/12, 11/12, -5/12, 601/12, 161/12, 45/4, 35/4, 79/12, 77/12, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -3/4, -13/4, -23/4, -11/4, -5/4, -7/4, -7/4, 21, 5/2, 0, 5/2, 4, 3, 1/2, -3/2
-43/4, -3/4, -13/4, -23/4, -11/4, -5/4, -7/4, -7/4, 21, 5/2, 0, 5/2, 4, 3, 1/2, -3/2
-43/4, -3/4, -13/4, -23/4, -11/4, -5/4, -7/4, -7/4, 21, 5/2, 0, 5/2, 4, 3, 1/2, -3/2
53/2, 15/2, 49/6, 13/2, 17/6, -1/2, -17/6, -5/6, 7/6, -3/2, 7/6, 5/6, 7/2, 5/2, 1/6, -11/6
53/2, 15/2, 49/6, 13/2, 17/6, -1/2, -17/6, -5/6, 7/6, -3/2, 7/6, 5/6, 7/2, 5/2, 1/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 49/3, 25/2, 32/3, 7, 5, 11/6, 5/6, 220/3, 53/3, 17, 83/6, 31/3, 7, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 2, -1, 1/2, 1/2, -3, 1/2, -37, -12, -17/2, -11/2, -7, -9/2, -1, 1/2
1, -3/2, 2, -1, 1/2, 1/2, -3, 1/2, -37, -12, -17/2, -11/2, -7, -9/2, -1, 1/2
1, -3/2, 2, -1, 1/2, 1/2, -3, 1/2, -37, -12, -17/2, -11/2, -7, -9/2, -1, 1/2
109/6, 11/2, 13/6, 11/2, 29/6, 17/6, -5/6, 11/6, 0, 0, 0, 0, 0, 0, 0, 0
109/6, 11/2, 13/6, 11/2, 29/6, 17/6, -5/6, 11/6, 0, 0, 0, 0, 0, 0, 0, 0
-6, 1/2, -3, -1, 3/2, -1/2, 3, 1/2, -1/2, -9/2, -1, -1, -1/2, 0, 3/2, 1
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 137/12, 109/12, 85/12, 83/12, 49/12, 23/12, -7/12, 503/12, 143/12, 97/12, 91/12, 59/12, 59/12, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -1, -1, -3, -3, -11/2, -2, -1/2, 25/4, 9/4, -1/4, 1/4, 9/4, -3/4, -3/4, -9/4
-20, -1, -1, -3, -3, -11/2, -2, -1/2, 25/4, 9/4, -1/4, 1/4, 9/4, -3/4, -3/4, -9/4
-20, -1, -1, -3, -3, -11/2, -2, -1/2, 25/4, 9/4, -1/4, 1/4, 9/4, -3/4, -3/4, -9/4
23/6, 31/6, 25/6, 7/6, -3/2, -7/2, -11/6, 7/6, -181/6, -7/6, -23/6, -13/2, -37/6, -25/6, -5/2, 7/6
23/6, 31/6, 25/6, 7/6, -3/2, -7/2, -11/6, 7/6, -181/6, -7/6, -23/6, -13/2, -37/6, -25/6, -5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/12, 95/12, 95/12, 79/12, 73/12, 9/4, 25/12, 17/12, 535/12, 139/12, 107/12, 83/12, 27/4, 43/12, 35/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 5/4, 1/4, 13/4, 15/4, 3/4, -11/4, -1/4, -67/4, -7/4, -21/4, -9/4, -1/4, 1/4, -5/4, 9/4
19/4, 5/4, 1/4, 13/4, 15/4, 3/4, -11/4, -1/4, -67/4, -7/4, -21/4, -9/4, -1/4, 1/4, -5/4, 9/4
19/4, 5/4, 1/4, 13/4, 15/4, 3/4, -11/4, -1/4, -67/4, -7/4, -21/4, -9/4, -1/4, 1/4, -5/4, 9/4
61/2, 41/6, 43/6, 29/6, 37/6, 5/2, -5/6, -11/6, -12, -4/3, -13/3, -16/3, -10/3, -3, -1/3, 1/3
61/2, 41/6, 43/6, 29/6, 37/6, 5/2, -5/6, -11/6, -12, -4/3, -13/3, -16/3, -10/3, -3, -1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/12, 155/12, 127/12, 107/12, 65/12, 13/4, 25/12, 17/12, 91/3, 9, 43/6, 41/6, 19/6, 7/3, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -3, -9/2, -2, -5/2, -2, 0, 5/2, -9/2, -5/2, -1, -1, -2, -5/2, -3/2, 0
-39/2, -3, -9/2, -2, -5/2, -2, 0, 5/2, -9/2, -5/2, -1, -1, -2, -5/2, -3/2, 0
-39/2, -3, -9/2, -2, -5/2, -2, 0, 5/2, -9/2, -5/2, -1, -1, -2, -5/2, -3/2, 0
65/2, 11/2, 49/6, 35/6, 47/6, 35/6, 5/2, -1/6, -277/6, -13/2, -53/6, -61/6, -47/6, -37/6, -17/6, -1/6
65/2, 11/2, 49/6, 35/6, 47/6, 35/6, 5/2, -1/6, -277/6, -13/2, -53/6, -61/6, -47/6, -37/6, -17/6, -1/6
-43/2, -15/2, -13/2, -7/2, -3/2, 1/2, 1/2, -1/2, 25, 8, 15/2, 13/2, 9/2, 3, 1, -1/2
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/12, 169/12, 41/4, 79/12, 77/12, 43/12, 7/12, 5/12, 109/3, 43/6, 19/3, 29/6, 23/6, 23/6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 4, 2, 7/2, 1, 5/2, 2, -1, 19/4, 1/4, -1/4, 13/4, 19/4, 9/4, 5/4, -1/4
15, 4, 2, 7/2, 1, 5/2, 2, -1, 19/4, 1/4, -1/4, 13/4, 19/4, 9/4, 5/4, -1/4
15, 4, 2, 7/2, 1, 5/2, 2, -1, 19/4, 1/4, -1/4, 13/4, 19/4, 9/4, 5/4, -1/4
-101/6, -25/6, -41/6, -25/6, -5/6, -13/6, 5/6, -1/2, -69/2, -29/6, -7/2, -37/6, -25/6, -43/6, -7/2, -1/6
-101/6, -25/6, -41/6, -25/6, -5/6, -13/6, 5/6, -1/2, -69/2, -29/6, -7/2, -37/6, -25/6, -43/6, -7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/6, 34/3, 61/6, 59/6, 49/6, 31/6, 5/3, 5/6, 127/3, 71/6, 32/3, 22/3, 9/2, 13/3, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 3, 1/2, 4, 6, 3, -1/2, 3, -93/4, -15/4, -11/4, -5/4, -15/4, -9/4, -5/4, 9/4
16, 3, 1/2, 4, 6, 3, -1/2, 3, -93/4, -15/4, -11/4, -5/4, -15/4, -9/4, -5/4, 9/4
16, 3, 1/2, 4, 6, 3, -1/2, 3, -93/4, -15/4, -11/4, -5/4, -15/4, -9/4, -5/4, 9/4
-29, -17/3, -17/3, -7, -17/3, -14/3, -7/3, 2/3, 199/6, 19/2, 53/6, 31/6, 23/6, 1/6, -11/6, -3/2
-29, -17/3, -17/3, -7, -17/3, -14/3, -7/3, 2/3, 199/6, 19/2, 53/6, 31/6, 23/6, 1/6, -11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 139/12, 31/4, 77/12, 17/4, 17/12, 1/4, 1/4, 505/12, 127/12, 103/12, 67/12, 53/12, 31/12, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
207/4, 55/4, 47/4, 35/4, 27/4, 15/4, 5/4, 5/4, -65/4, -23/4, -27/4, -19/4, -5/4, -7/4, 3/4, 7/4
207/4, 55/4, 47/4, 35/4, 27/4, 15/4, 5/4, 5/4, -65/4, -23/4, -27/4, -19/4, -5/4, -7/4, 3/4, 7/4
207/4, 55/4, 47/4, 35/4, 27/4, 15/4, 5/4, 5/4, -65/4, -23/4, -27/4, -19/4, -5/4, -7/4, 3/4, 7/4
13/3, 7/3, -1/3, -11/3, -5/3, 5/3, 5/3, 5/3, -6, -10/3, -7/3, -7/3, 1/3, -4/3, -4/3, 7/3
13/3, 7/3, -1/3, -11/3, -5/3, 5/3, 5/3, 5/3, -6, -10/3, -7/3, -7/3, 1/3, -4/3, -4/3, 7/3
17/4, 13/4, 1/4, -3/4, -15/4, -3/4, 3/4, -9/4, 123/4, 29/4, 41/4, 29/4, 15/4, 17/4, 7/4, -5/4
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
249/4, 73/4, 59/4, 47/4, 109/12, 65/12, 31/12, 7/12, 485/12, 137/12, 113/12, 95/12, 67/12, 59/12, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/4, -39/4, -25/4, -21/4, -17/4, -7/4, -1/4, -3/4, 27/2, 11/2, 5/2, 1, 5/2, -1, -3, 0
-123/4, -39/4, -25/4, -21/4, -17/4, -7/4, -1/4, -3/4, 27/2, 11/2, 5/2, 1, 5/2, -1, -3, 0
-123/4, -39/4, -25/4, -21/4, -17/4, -7/4, -1/4, -3/4, 27/2, 11/2, 5/2, 1, 5/2, -1, -3, 0
41/6, -23/6, -1/6, 1/2, 3/2, 1/6, 17/6, 5/6, -265/6, -73/6, -55/6, -21/2, -41/6, -9/2, -7/6, -1/6
41/6, -23/6, -1/6, 1/2, 3/2, 1/6, 17/6, 5/6, -265/6, -73/6, -55/6, -21/2, -41/6, -9/2, -7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 47/6, 6, 23/6, 5/2, 5/2, 3/2, 1/6, 655/12, 53/4, 49/4, 109/12, 89/12, 15/4, 19/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, -7/2, -3/2, 1, -2, 1/2, 3/2, -11/2, -1/2, 1, 2, -3/2, -3, 1/2, -3
-2, -1, -7/2, -3/2, 1, -2, 1/2, 3/2, -11/2, -1/2, 1, 2, -3/2, -3, 1/2, -3
-2, -1, -7/2, -3/2, 1, -2, 1/2, 3/2, -11/2, -1/2, 1, 2, -3/2, -3, 1/2, -3
23/3, 4/3, 14/3, 5/3, 8/3, 1, -4/3, -5/3, 5/3, 1/3, 2/3, -1/3, 1/3, 1/3, -7/3, -2/3
23/3, 4/3, 14/3, 5/3, 8/3, 1, -4/3, -5/3, 5/3, 1/3, 2/3, -1/3, 1/3, 1/3, -7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 35/4, 101/12, 85/12, 85/12, 43/12, 29/12, 7/12, 225/4, 185/12, 139/12, 43/4, 31/4, 67/12, 43/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 2, 5/2, 3/2, 0, 1, 0, -3, -1/4, -13/4, -7/4, -7/4, 1/4, 13/4, 7/4, -1/4
10, 2, 5/2, 3/2, 0, 1, 0, -3, -1/4, -13/4, -7/4, -7/4, 1/4, 13/4, 7/4, -1/4
10, 2, 5/2, 3/2, 0, 1, 0, -3, -1/4, -13/4, -7/4, -7/4, 1/4, 13/4, 7/4, -1/4
43/2, 5/2, 35/6, 23/6, 9/2, 23/6, 3/2, 11/6, -15, -11/3, -4/3, -5, -6, -10/3, -2/3, -1/3
43/2, 5/2, 35/6, 23/6, 9/2, 23/6, 3/2, 11/6, -15, -11/3, -4/3, -5, -6, -10/3, -2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/12, 169/12, 161/12, 145/12, 37/4, 67/12, 25/12, -19/12, 152/3, 79/6, 12, 31/3, 43/6, 13/3, 7/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, -3/4, 11/4, 5/4, 13/4, 15/4, 1/4, -5/4, -25/2, -7/2, -5/2, -3, 1/2, 0, -1, 0
55/4, -3/4, 11/4, 5/4, 13/4, 15/4, 1/4, -5/4, -25/2, -7/2, -5/2, -3, 1/2, 0, -1, 0
55/4, -3/4, 11/4, 5/4, 13/4, 15/4, 1/4, -5/4, -25/2, -7/2, -5/2, -3, 1/2, 0, -1, 0
-23, -20/3, -4, -16/3, -23/3, -13/3, -2/3, 1, 10, 7/3, 7/3, -4/3, 1/3, -4/3, 5/3, 2/3
-23, -20/3, -4, -16/3, -23/3, -13/3, -2/3, 1, 10, 7/3, 7/3, -4/3, 1/3, -4/3, 5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 25/2, 28/3, 22/3, 4, 4, 17/6, -1/6, 361/12, 109/12, 67/12, 61/12, 17/4, 35/12, 19/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-151/4, -37/4, -27/4, -19/4, -9/4, -21/4, -7/4, 3/4, 4, -3/2, -1, 5/2, 6, 5/2, -1, 3/2
-151/4, -37/4, -27/4, -19/4, -9/4, -21/4, -7/4, 3/4, 4, -3/2, -1, 5/2, 6, 5/2, -1, 3/2
-151/4, -37/4, -27/4, -19/4, -9/4, -21/4, -7/4, 3/4, 4, -3/2, -1, 5/2, 6, 5/2, -1, 3/2
-47/3, -16/3, -20/3, -10/3, -10/3, -2/3, -1/3, -2/3, 27, 25/3, 31/3, 22/3, 14/3, 11/3, 4/3, 4/3
-47/3, -16/3, -20/3, -10/3, -10/3, -2/3, -1/3, -2/3, 27, 25/3, 31/3, 22/3, 14/3, 11/3, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/12, 139/12, 109/12, 21/4, 53/12, 37/12, 35/12, -11/12, 44, 73/6, 61/6, 43/6, 23/6, 3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 23/4, 17/4, 9/4, 5/4, -1/4, 9/4, 3/4, 95/4, 31/4, 23/4, 11/4, 17/4, 9/4, 13/4, 1/4
55/4, 23/4, 17/4, 9/4, 5/4, -1/4, 9/4, 3/4, 95/4, 31/4, 23/4, 11/4, 17/4, 9/4, 13/4, 1/4
55/4, 23/4, 17/4, 9/4, 5/4, -1/4, 9/4, 3/4, 95/4, 31/4, 23/4, 11/4, 17/4, 9/4, 13/4, 1/4
-119/3, -23/3, -28/3, -31/3, -8, -17/3, -7/3, 1/3, 253/6, 67/6, 49/6, 49/6, 29/6, 11/6, 11/6, -1/6
-119/3, -23/3, -28/3, -31/3, -8, -17/3, -7/3, 1/3, 253/6, 67/6, 49/6, 49/6, 29/6, 11/6, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 32/3, 21/2, 15/2, 9/2, 5/6, 1/6, -1/6, 455/12, 127/12, 101/12, 97/12, 23/4, 31/12, 11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -3, -1, -1, 3/2, 0, 3/2, 0, -27, -3, -2, -4, -11/2, -6, -7/2, 0
3, -3, -1, -1, 3/2, 0, 3/2, 0, -27, -3, -2, -4, -11/2, -6, -7/2, 0
3, -3, -1, -1, 3/2, 0, 3/2, 0, -27, -3, -2, -4, -11/2, -6, -7/2, 0
-16/3, -3, -6, -8/3, 1/3, -5/3, -4/3, -5/3, -215/6, -23/2, -17/2, -43/6, -7/2, -5/2, 7/6, -3/2
-16/3, -3, -6, -8/3, 1/3, -5/3, -4/3, -5/3, -215/6, -23/2, -17/2, -43/6, -7/2, -5/2, 7/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/12, 49/4, 47/4, 35/4, 29/4, 21/4, 11/4, 1/12, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -7/4, -5/4, 9/4, 3/4, -11/4, -11/4, 3/4, 197/4, 61/4, 51/4, 39/4, 27/4, 15/4, 7/4, 7/4
-21/4, -7/4, -5/4, 9/4, 3/4, -11/4, -11/4, 3/4, 197/4, 61/4, 51/4, 39/4, 27/4, 15/4, 7/4, 7/4
-21/4, -7/4, -5/4, 9/4, 3/4, -11/4, -11/4, 3/4, 197/4, 61/4, 51/4, 39/4, 27/4, 15/4, 7/4, 7/4
-5, -3, -2, 4/3, -4/3, 2, 1, -1, 49/2, 37/6, 7/2, 7/2, 31/6, 19/6, -1/6, -1/2
-5, -3, -2, 4/3, -4/3, 2, 1, -1, 49/2, 37/6, 7/2, 7/2, 31/6, 19/6, -1/6, -1/2
25/4, -7/4, 5/4, 3/4, 9/4, -1/4, -1/4, -5/4, -5/2, -7/2, -1/2, -1, 1, 0, 1/2, 2
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 53/4, 39/4, 107/12, 73/12, 37/12, 11/12, 3/4, 299/12, 85/12, 15/4, 35/12, 9/4, 9/4, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-143/4, -19/4, -29/4, -33/4, -19/4, -7/4, 3/4, 11/4, -11/4, 5/4, 1/4, -5/4, 9/4, 3/4, -1/4, 3/4
-143/4, -19/4, -29/4, -33/4, -19/4, -7/4, 3/4, 11/4, -11/4, 5/4, 1/4, -5/4, 9/4, 3/4, -1/4, 3/4
-143/4, -19/4, -29/4, -33/4, -19/4, -7/4, 3/4, 11/4, -11/4, 5/4, 1/4, -5/4, 9/4, 3/4, -1/4, 3/4
-57/2, -11/2, -53/6, -53/6, -13/2, -17/6, 1/2, -3/2, 211/6, 11/6, 9/2, 49/6, 29/6, 29/6, 7/2, -1/6
-57/2, -11/2, -53/6, -53/6, -13/2, -17/6, 1/2, -3/2, 211/6, 11/6, 9/2, 49/6, 29/6, 29/6, 7/2, -1/6
-139/4, -11/4, -25/4, -31/4, -23/4, -21/4, -9/4, -1/4, -13, -11/2, -2, -5/2, 1/2, 3, 3/2, 1
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 41/3, 37/3, 29/3, 35/6, 8/3, 3/2, -1/6, 389/12, 137/12, 103/12, 23/4, 23/12, 7/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -23/4, -37/4, -25/4, -15/4, -7/4, -11/4, 3/4, 19/4, -5/4, -15/4, -3/4, 5/4, 9/4, 7/4, 3/4
-97/4, -23/4, -37/4, -25/4, -15/4, -7/4, -11/4, 3/4, 19/4, -5/4, -15/4, -3/4, 5/4, 9/4, 7/4, 3/4
-97/4, -23/4, -37/4, -25/4, -15/4, -7/4, -11/4, 3/4, 19/4, -5/4, -15/4, -3/4, 5/4, 9/4, 7/4, 3/4
-31/3, 0, 4/3, -7/3, 4/3, -2, -1/3, 5/3, -7, -1, 0, -1, -2, -2, -1, -2
-31/3, 0, 4/3, -7/3, 4/3, -2, -1/3, 5/3, -7, -1, 0, -1, -2, -2, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/12, 167/12, 41/4, 37/4, 31/4, 67/12, 7/4, -19/12, 58, 25/2, 11, 11, 8, 31/6, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -11/2, -17/2, -13/2, -3, 0, -1, 1/2, -11/2, -1, -1/2, -3/2, -5/2, -4, -1, -2
-21, -11/2, -17/2, -13/2, -3, 0, -1, 1/2, -11/2, -1, -1/2, -3/2, -5/2, -4, -1, -2
-21, -11/2, -17/2, -13/2, -3, 0, -1, 1/2, -11/2, -1, -1/2, -3/2, -5/2, -4, -1, -2
-28, -26/3, -25/3, -19/3, -16/3, -5/3, 5/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -26/3, -25/3, -19/3, -16/3, -5/3, 5/3, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -3, -6, -7, -7/2, -5/2, 1/2, 0, 5, -5/2, 0, 3, 3, -1/2, 1/2, -5/2
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
141/4, 29/4, 85/12, 83/12, 49/12, 41/12, 31/12, 13/12, 247/6, 35/3, 61/6, 49/6, 5, 5/2, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
195/4, 61/4, 49/4, 35/4, 23/4, 21/4, 9/4, 3/4, 65/4, 25/4, 21/4, 9/4, 7/4, 9/4, 7/4, 1/4
195/4, 61/4, 49/4, 35/4, 23/4, 21/4, 9/4, 3/4, 65/4, 25/4, 21/4, 9/4, 7/4, 9/4, 7/4, 1/4
195/4, 61/4, 49/4, 35/4, 23/4, 21/4, 9/4, 3/4, 65/4, 25/4, 21/4, 9/4, 7/4, 9/4, 7/4, 1/4
19/6, -11/6, -1/2, 17/6, 7/6, 1/6, -1/6, -17/6, -29/6, 1/2, 1/6, -11/6, -19/6, 1/2, -3/2, -11/6
19/6, -11/6, -1/2, 17/6, 7/6, 1/6, -1/6, -17/6, -29/6, 1/2, 1/6, -11/6, -19/6, 1/2, -3/2, -11/6
77/4, 27/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, -81/4, -41/4, -29/4, -17/4, -3/4, -13/4, 1/4, 7/4
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 38/3, 34/3, 61/6, 43/6, 14/3, 7/3, 7/6, 331/6, 38/3, 25/2, 61/6, 43/6, 31/6, 11/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 15/4, 27/4, 21/4, 13/4, -1/4, 9/4, -1/4, 7, 2, 1/2, 1/2, 5/2, 3/2, 1, -2
97/4, 15/4, 27/4, 21/4, 13/4, -1/4, 9/4, -1/4, 7, 2, 1/2, 1/2, 5/2, 3/2, 1, -2
97/4, 15/4, 27/4, 21/4, 13/4, -1/4, 9/4, -1/4, 7, 2, 1/2, 1/2, 5/2, 3/2, 1, -2
83/3, 14/3, 25/3, 22/3, 17/3, 2, 4/3, 1/3, 71/6, 7/2, 11/2, 11/6, 5/6, 17/6, 7/6, 1/2
83/3, 14/3, 25/3, 22/3, 17/3, 2, 4/3, 1/3, 71/6, 7/2, 11/2, 11/6, 5/6, 17/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 149/12, 115/12, 101/12, 67/12, 53/12, 23/12, 7/4, 275/6, 9, 9, 43/6, 17/3, 14/3, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 13/2, 11/2, 5/2, 1/2, 2, 0, -1, 115/4, 25/4, 23/4, 33/4, 23/4, 15/4, 5/4, -3/4
18, 13/2, 11/2, 5/2, 1/2, 2, 0, -1, 115/4, 25/4, 23/4, 33/4, 23/4, 15/4, 5/4, -3/4
18, 13/2, 11/2, 5/2, 1/2, 2, 0, -1, 115/4, 25/4, 23/4, 33/4, 23/4, 15/4, 5/4, -3/4
7/3, -2/3, 8/3, 1, 5/3, -4/3, 7/3, 4/3, 101/6, 31/6, 35/6, 25/6, 7/6, 19/6, 1/6, -11/6
7/3, -2/3, 8/3, 1, 5/3, -4/3, 7/3, 4/3, 101/6, 31/6, 35/6, 25/6, 7/6, 19/6, 1/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
491/12, 41/4, 103/12, 31/4, 79/12, 21/4, 25/12, 1/4, 63, 49/3, 29/2, 11, 19/2, 37/6, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -5, -7, -9/2, -3/2, -1/2, -3/2, 1, -1/2, 0, 1, 3/2, -2, -3/2, 1/2, 2
-17, -5, -7, -9/2, -3/2, -1/2, -3/2, 1, -1/2, 0, 1, 3/2, -2, -3/2, 1/2, 2
-17, -5, -7, -9/2, -3/2, -1/2, -3/2, 1, -1/2, 0, 1, 3/2, -2, -3/2, 1/2, 2
68/3, 17/3, 14/3, 16/3, 11/3, 8/3, 5/3, -5/3, 21/2, 1/6, 5/2, 5/2, 3/2, 23/6, 17/6, 5/6
68/3, 17/3, 14/3, 16/3, 11/3, 8/3, 5/3, -5/3, 21/2, 1/6, 5/2, 5/2, 3/2, 23/6, 17/6, 5/6
-25/2, -9/2, -3/2, -2, -1, -2, -3, 1/2, -22, -5/2, -5, -3, -6, -5/2, -1/2, -3/2
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 35/4, 101/12, 73/12, 61/12, 53/12, 17/12, 5/4, 141/4, 35/4, 27/4, 71/12, 23/4, 17/4, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 5, 2, -1, -1, 3/2, 1, -5/2, -35/4, -5/4, -17/4, -11/4, 3/4, -11/4, -1/4, 5/4
4, 5, 2, -1, -1, 3/2, 1, -5/2, -35/4, -5/4, -17/4, -11/4, 3/4, -11/4, -1/4, 5/4
4, 5, 2, -1, -1, 3/2, 1, -5/2, -35/4, -5/4, -17/4, -11/4, 3/4, -11/4, -1/4, 5/4
41/3, 8/3, -1/3, 2/3, 1/3, 2/3, 2/3, -5/3, 70/3, 23/3, 20/3, 4, 2/3, 10/3, 10/3, 1/3
41/3, 8/3, -1/3, 2/3, 1/3, 2/3, 2/3, -5/3, 70/3, 23/3, 20/3, 4, 2/3, 10/3, 10/3, 1/3
-18, -6, -5, -3, -6, -5/2, 1, 1/2, 13/4, 3/4, 15/4, 5/4, -1/4, -7/4, 3/4, 1/4
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 45/4, 31/4, 65/12, 53/12, 17/12, 5/4, -11/12, 547/12, 167/12, 125/12, 79/12, 77/12, 23/4, 25/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61, 29/2, 11, 17/2, 21/2, 7, 7/2, 0, 113/4, 33/4, 27/4, 13/4, 15/4, 3/4, 7/4, -7/4
61, 29/2, 11, 17/2, 21/2, 7, 7/2, 0, 113/4, 33/4, 27/4, 13/4, 15/4, 3/4, 7/4, -7/4
61, 29/2, 11, 17/2, 21/2, 7, 7/2, 0, 113/4, 33/4, 27/4, 13/4, 15/4, 3/4, 7/4, -7/4
-67/3, -10/3, -6, -16/3, -7/3, -7/3, -1, -2/3, 55/3, 2/3, 8/3, 4/3, 8/3, 5, 4/3, 2
-67/3, -10/3, -6, -16/3, -7/3, -7/3, -1, -2/3, 55/3, 2/3, 8/3, 4/3, 8/3, 5, 4/3, 2
21/2, 9/2, 5/2, 3/2, -1/2, 1/2, 1/2, 1/2, -57/4, -13/4, -11/4, -5/4, -19/4, -7/4, -7/4, -5/4
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/6, 47/6, 11/2, 7/3, 5/3, 7/6, 2/3, 2/3, 389/12, 115/12, 77/12, 77/12, 77/12, 35/12, 5/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 11/2, 7/2, 1, 1, 5/2, 1, -2, -15/2, -5/2, 1/2, 1/2, -3/2, -7/2, -3/2, -1/2
35/2, 11/2, 7/2, 1, 1, 5/2, 1, -2, -15/2, -5/2, 1/2, 1/2, -3/2, -7/2, -3/2, -1/2
35/2, 11/2, 7/2, 1, 1, 5/2, 1, -2, -15/2, -5/2, 1/2, 1/2, -3/2, -7/2, -3/2, -1/2
-50/3, -2/3, -8/3, -2/3, -7/3, -14/3, -7/3, 4/3, 53/6, 7/6, 17/6, 11/6, -7/6, 1/2, 5/6, -5/6
-50/3, -2/3, -8/3, -2/3, -7/3, -14/3, -7/3, 4/3, 53/6, 7/6, 17/6, 11/6, -7/6, 1/2, 5/6, -5/6
-2, 0, -3, -1, 2, -1, 1, -2, -1/2, 3/2, -1/2, 1/2, 1/2, -3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 43/4, 31/4, 31/4, 55/12, 13/4, 31/12, -5/12, 151/4, 43/4, 31/4, 55/12, 47/12, 41/12, 25/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -5/2, 0, -2, 1/2, 2, 0, 5/2, 51/2, 13/2, 15/2, 9/2, 3/2, -3/2, 3/2, -3/2
-9/2, -5/2, 0, -2, 1/2, 2, 0, 5/2, 51/2, 13/2, 15/2, 9/2, 3/2, -3/2, 3/2, -3/2
-9/2, -5/2, 0, -2, 1/2, 2, 0, 5/2, 51/2, 13/2, 15/2, 9/2, 3/2, -3/2, 3/2, -3/2
13/2, 19/6, 11/6, -7/6, 1/2, 7/6, 1/6, -3/2, 13/2, 5/2, 9/2, 11/6, -5/6, -17/6, 5/6, -5/2
13/2, 19/6, 11/6, -7/6, 1/2, 7/6, 1/6, -3/2, 13/2, 5/2, 9/2, 11/6, -5/6, -17/6, 5/6, -5/2
2, 0, -2, -1, 1/2, 4, 1, 3/2, -27/4, -7/4, -15/4, -13/4, -1/4, 1/4, -3/4, -11/4
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/4, 69/4, 169/12, 149/12, 37/4, 67/12, 11/4, 13/12, 116/3, 55/6, 25/3, 43/6, 11/2, 25/6, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, -3/4, 11/4, 19/4, 9/4, 11/4, 5/4, 3/4, 3, -4, -1, 0, 5/2, 1, -1, -3/2
57/4, -3/4, 11/4, 19/4, 9/4, 11/4, 5/4, 3/4, 3, -4, -1, 0, 5/2, 1, -1, -3/2
57/4, -3/4, 11/4, 19/4, 9/4, 11/4, 5/4, 3/4, 3, -4, -1, 0, 5/2, 1, -1, -3/2
175/6, 23/6, 43/6, 35/6, 5/2, 1/2, 1/6, -11/6, -35/6, 1/2, -19/6, -7/2, -5/2, -3/2, -11/6, -3/2
175/6, 23/6, 43/6, 35/6, 5/2, 1/2, 1/6, -11/6, -35/6, 1/2, -19/6, -7/2, -5/2, -3/2, -11/6, -3/2
-15/4, -7/4, -17/4, -5/4, 1/4, 11/4, 5/4, -5/4, -1/2, 1/2, -1/2, -7/2, -3, -3/2, 1/2, -1
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/6, 13/2, 5, 11/3, 7/2, 13/6, 13/6, 3/2, 129/4, 103/12, 103/12, 61/12, 49/12, 25/12, 11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 7/4, 5/4, 19/4, 19/4, 13/4, 5/4, -5/4, 7/4, 1/4, 1/4, 5/4, 11/4, -3/4, 5/4, 5/4
61/4, 7/4, 5/4, 19/4, 19/4, 13/4, 5/4, -5/4, 7/4, 1/4, 1/4, 5/4, 11/4, -3/4, 5/4, 5/4
61/4, 7/4, 5/4, 19/4, 19/4, 13/4, 5/4, -5/4, 7/4, 1/4, 1/4, 5/4, 11/4, -3/4, 5/4, 5/4
1, 14/3, 1, 7/3, 2/3, -2/3, -5/3, 4/3, 19/6, 19/6, 7/6, -1/2, 13/6, 11/6, -1/6, 1/2
1, 14/3, 1, 7/3, 2/3, -2/3, -5/3, 4/3, 19/6, 19/6, 7/6, -1/2, 13/6, 11/6, -1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
683/12, 175/12, 155/12, 49/4, 103/12, 61/12, 17/12, 5/4, 259/6, 11, 53/6, 49/6, 7, 29/6, 4/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, 1/4, 9/4, 9/4, -5/4, -3/4, 9/4, -15/2, -13/2, -7, -7/2, -3/2, 1/2, 1, -5/2
5/4, -5/4, 1/4, 9/4, 9/4, -5/4, -3/4, 9/4, -15/2, -13/2, -7, -7/2, -3/2, 1/2, 1, -5/2
5/4, -5/4, 1/4, 9/4, 9/4, -5/4, -3/4, 9/4, -15/2, -13/2, -7, -7/2, -3/2, 1/2, 1, -5/2
-22/3, -7/3, -2/3, 4/3, -2, -17/3, -2, 4/3, -57/2, -23/6, -15/2, -15/2, -31/6, -9/2, -5/2, 5/6
-22/3, -7/3, -2/3, 4/3, -2, -17/3, -2, 4/3, -57/2, -23/6, -15/2, -15/2, -31/6, -9/2, -5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 125/12, 41/4, 89/12, 59/12, 19/4, 13/12, 11/12, 43, 37/3, 28/3, 19/3, 3, 7/3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -19/2, -6, -3, -3, -1/2, -3/2, -1, 37/2, 1, 4, 4, 9/2, 1, 1/2, -1/2
-57/2, -19/2, -6, -3, -3, -1/2, -3/2, -1, 37/2, 1, 4, 4, 9/2, 1, 1/2, -1/2
-57/2, -19/2, -6, -3, -3, -1/2, -3/2, -1, 37/2, 1, 4, 4, 9/2, 1, 1/2, -1/2
-82/3, -25/3, -16/3, -6, -4, -14/3, -2, 1, 57/2, 55/6, 37/6, 37/6, 9/2, 19/6, 7/6, 1/2
-82/3, -25/3, -16/3, -6, -4, -14/3, -2, 1, 57/2, 55/6, 37/6, 37/6, 9/2, 19/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 155/12, 47/4, 103/12, 19/4, 25/12, 19/12, -17/12, 87/2, 25/3, 47/6, 7, 41/6, 14/3, 5/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 2, 2, 2, -1/2, 1/2, -2, -1/2, 87/4, 29/4, 25/4, 13/4, 7/4, -3/4, -1/4, -9/4
-1/2, 2, 2, 2, -1/2, 1/2, -2, -1/2, 87/4, 29/4, 25/4, 13/4, 7/4, -3/4, -1/4, -9/4
-1/2, 2, 2, 2, -1/2, 1/2, -2, -1/2, 87/4, 29/4, 25/4, 13/4, 7/4, -3/4, -1/4, -9/4
323/6, 29/2, 77/6, 67/6, 53/6, 11/2, 13/6, 7/6, -67/6, -43/6, -23/6, -5/2, -1/2, -11/6, 11/6, 7/6
323/6, 29/2, 77/6, 67/6, 53/6, 11/2, 13/6, 7/6, -67/6, -43/6, -23/6, -5/2, -1/2, -11/6, 11/6, 7/6
11, 7/2, 9/2, 5/2, 1, 4, 1/2, 2, -89/4, -23/4, -15/4, -19/4, -25/4, -23/4, -9/4, -1/4
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 44/3, 14, 31/3, 20/3, 11/3, 7/3, 2/3, 67/2, 55/6, 17/2, 29/6, 19/6, 5/2, 2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 3/4, -11/4, -13/4, -1/4, -11/4, -1/4, -3/4, -4, -1, 2, 1/2, -1, 2, -1/2, 0
-11/4, 3/4, -11/4, -13/4, -1/4, -11/4, -1/4, -3/4, -4, -1, 2, 1/2, -1, 2, -1/2, 0
-11/4, 3/4, -11/4, -13/4, -1/4, -11/4, -1/4, -3/4, -4, -1, 2, 1/2, -1, 2, -1/2, 0
5/2, 3/2, 17/6, 7/6, -1/6, 5/6, 1/2, 17/6, 81/2, 61/6, 19/2, 55/6, 49/6, 9/2, 5/6, -3/2
5/2, 3/2, 17/6, 7/6, -1/6, 5/6, 1/2, 17/6, 81/2, 61/6, 19/2, 55/6, 49/6, 9/2, 5/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 155/12, 45/4, 101/12, 21/4, 15/4, 23/12, -23/12, 503/12, 119/12, 113/12, 91/12, 17/4, 17/4, 17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 15/4, 21/4, 25/4, 13/4, 11/4, 11/4, 1/4, 42, 19/2, 21/2, 8, 11/2, 3, 1, 5/2
83/4, 15/4, 21/4, 25/4, 13/4, 11/4, 11/4, 1/4, 42, 19/2, 21/2, 8, 11/2, 3, 1, 5/2
83/4, 15/4, 21/4, 25/4, 13/4, 11/4, 11/4, 1/4, 42, 19/2, 21/2, 8, 11/2, 3, 1, 5/2
32/3, 4/3, -4/3, 0, 11/3, 8/3, 2, -1/3, -71/6, -11/6, -11/6, -19/6, -9/2, -3/2, -5/6, 17/6
32/3, 4/3, -4/3, 0, 11/3, 8/3, 2, -1/3, -71/6, -11/6, -11/6, -19/6, -9/2, -3/2, -5/6, 17/6
55/2, 3, 3, 11/2, 3, 11/2, 5/2, 0, -5, 5/2, -1, -3/2, -3, -7/2, -3/2, 1
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/6, 29/3, 23/3, 22/3, 23/6, 2, 5/6, -1/6, 211/4, 151/12, 119/12, 37/4, 25/4, 71/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/4, 5/4, 3/4, 7/4, -7/4, 7/4, 7/4, 5/4, 55/4, -1/4, 1/4, 9/4, 13/4, 11/4, 11/4, 1/4
41/4, 5/4, 3/4, 7/4, -7/4, 7/4, 7/4, 5/4, 55/4, -1/4, 1/4, 9/4, 13/4, 11/4, 11/4, 1/4
41/4, 5/4, 3/4, 7/4, -7/4, 7/4, 7/4, 5/4, 55/4, -1/4, 1/4, 9/4, 13/4, 11/4, 11/4, 1/4
25/6, -13/6, -1/2, 5/2, -1/6, 3/2, 3/2, -5/6, -17, 0, -7/3, -5, -3, -6, -7/3, -1
25/6, -13/6, -1/2, 5/2, -1/6, 3/2, 3/2, -5/6, -17, 0, -7/3, -5, -3, -6, -7/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 51/4, 39/4, 73/12, 43/12, 13/4, 7/4, -7/12, 104/3, 10, 47/6, 11/2, 11/3, 7/2, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 2, 11/2, 7, 9/2, 1, 1/2, 1/2, 19/4, 21/4, 11/4, 7/4, 7/4, -7/4, 1/4, 9/4
20, 2, 11/2, 7, 9/2, 1, 1/2, 1/2, 19/4, 21/4, 11/4, 7/4, 7/4, -7/4, 1/4, 9/4
20, 2, 11/2, 7, 9/2, 1, 1/2, 1/2, 19/4, 21/4, 11/4, 7/4, 7/4, -7/4, 1/4, 9/4
-217/6, -65/6, -49/6, -49/6, -15/2, -11/2, -17/6, -5/6, 49/2, 35/6, 7/2, 5/6, 9/2, 25/6, 1/2, 3/2
-217/6, -65/6, -49/6, -49/6, -15/2, -11/2, -17/6, -5/6, 49/2, 35/6, 7/2, 5/6, 9/2, 25/6, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/12, 25/4, 73/12, 55/12, 37/12, 7/4, 1/4, -1/4, 191/4, 55/4, 143/12, 33/4, 53/12, 43/12, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 13/2, 7/2, 2, 1/2, 3, 0, 5/2, -69/4, -25/4, -11/4, -3/4, -9/4, -7/4, -1/4, 9/4
17, 13/2, 7/2, 2, 1/2, 3, 0, 5/2, -69/4, -25/4, -11/4, -3/4, -9/4, -7/4, -1/4, 9/4
17, 13/2, 7/2, 2, 1/2, 3, 0, 5/2, -69/4, -25/4, -11/4, -3/4, -9/4, -7/4, -1/4, 9/4
125/6, 5/2, 11/2, 35/6, 25/6, 13/6, 5/2, 1/2, -50/3, -20/3, -10/3, -1/3, 0, -3, -1, -7/3
125/6, 5/2, 11/2, 35/6, 25/6, 13/6, 5/2, 1/2, -50/3, -20/3, -10/3, -1/3, 0, -3, -1, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 13, 11, 21/2, 53/6, 11/2, 3, -1/3, 619/12, 155/12, 131/12, 131/12, 97/12, 17/4, 13/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 3/4, 9/4, 13/4, 7/4, -7/4, 3/4, -1/4, -15/4, -17/4, -5/4, -13/4, -11/4, -1/4, 13/4, 1/4
53/4, 3/4, 9/4, 13/4, 7/4, -7/4, 3/4, -1/4, -15/4, -17/4, -5/4, -13/4, -11/4, -1/4, 13/4, 1/4
53/4, 3/4, 9/4, 13/4, 7/4, -7/4, 3/4, -1/4, -15/4, -17/4, -5/4, -13/4, -11/4, -1/4, 13/4, 1/4
89/6, 5/6, 7/2, 23/6, 23/6, 7/6, -1/2, -5/6, 76/3, 6, 7, 6, 3, 5/3, 0, -7/3
89/6, 5/6, 7/2, 23/6, 23/6, 7/6, -1/2, -5/6, 76/3, 6, 7, 6, 3, 5/3, 0, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 23/2, 47/6, 23/3, 20/3, 17/3, 7/3, -1/2, 155/4, 125/12, 97/12, 21/4, 55/12, 31/12, 9/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -5/2, -3/2, 2, 7/2, 2, 3/2, 2, -31/2, -3/2, -5/2, -3/2, -9/2, -5/2, -5/2, 1/2
2, -5/2, -3/2, 2, 7/2, 2, 3/2, 2, -31/2, -3/2, -5/2, -3/2, -9/2, -5/2, -5/2, 1/2
2, -5/2, -3/2, 2, 7/2, 2, 3/2, 2, -31/2, -3/2, -5/2, -3/2, -9/2, -5/2, -5/2, 1/2
41/3, 2/3, 2/3, 4/3, 1/3, 10/3, -1/3, -1, -49/2, -19/6, -41/6, -13/2, -23/6, -5/6, -7/2, -1/6
41/3, 2/3, 2/3, 4/3, 1/3, 10/3, -1/3, -1, -49/2, -19/6, -41/6, -13/2, -23/6, -5/6, -7/2, -1/6
-25/2, -7/2, -11/2, -5/2, -4, -7/2, 0, -5/2, 9/4, -3/4, -7/4, -9/4, -1/4, -1/4, 3/4, -7/4
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 10, 10, 9, 41/6, 10/3, 5/3, -7/6, 331/6, 44/3, 23/2, 11, 17/2, 16/3, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 1, 0, 5/2, 3, 7/2, 1/2, 1, 137/4, 13/4, 27/4, 37/4, 27/4, 15/4, 3/4, 1/4
23/2, 1, 0, 5/2, 3, 7/2, 1/2, 1, 137/4, 13/4, 27/4, 37/4, 27/4, 15/4, 3/4, 1/4
23/2, 1, 0, 5/2, 3, 7/2, 1/2, 1, 137/4, 13/4, 27/4, 37/4, 27/4, 15/4, 3/4, 1/4
185/6, 19/2, 19/2, 35/6, 25/6, 19/6, 7/6, -1/6, 18, 7/3, 5/3, 8/3, 8/3, 8/3, -1, 1/3
185/6, 19/2, 19/2, 35/6, 25/6, 19/6, 7/6, -1/6, 18, 7/3, 5/3, 8/3, 8/3, 8/3, -1, 1/3
11/2, 1, -1, -1/2, 3, 5/2, -1/2, 3, 23/4, -9/4, -7/4, 7/4, 17/4, 9/4, 13/4, -1/4
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 101/12, 29/4, 27/4, 25/4, 73/12, 15/4, 1/12, 137/3, 67/6, 21/2, 17/2, 35/6, 5/2, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -1, -1, -2, -7/2, -2, -1, -1/2, -16, -6, -7/2, -9/2, -5/2, 1/2, 3/2, 3/2
-15, -1, -1, -2, -7/2, -2, -1, -1/2, -16, -6, -7/2, -9/2, -5/2, 1/2, 3/2, 3/2
-15, -1, -1, -2, -7/2, -2, -1, -1/2, -16, -6, -7/2, -9/2, -5/2, 1/2, 3/2, 3/2
-37/2, -25/6, -29/6, -35/6, -17/6, 1/2, -7/6, 1/6, -16, -29/3, -8, -5, -4/3, 2, 1, -5/3
-37/2, -25/6, -29/6, -35/6, -17/6, 1/2, -7/6, 1/6, -16, -29/3, -8, -5, -4/3, 2, 1, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 25/3, 7, 7, 17/3, 29/6, 3/2, -3/2, 89/2, 19/2, 19/2, 26/3, 7, 23/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 3/2, 5, 7/2, 9/2, 3, 3/2, 0, 21, 7, 6, 6, 5/2, 1/2, -3/2, 3/2
13, 3/2, 5, 7/2, 9/2, 3, 3/2, 0, 21, 7, 6, 6, 5/2, 1/2, -3/2, 3/2
13, 3/2, 5, 7/2, 9/2, 3, 3/2, 0, 21, 7, 6, 6, 5/2, 1/2, -3/2, 3/2
39/2, 5/2, 25/6, 3/2, 7/2, -1/6, -5/6, -17/6, 41/6, -1/6, 13/6, 3/2, 11/6, -1/2, -11/6, -1/2
39/2, 5/2, 25/6, 3/2, 7/2, -1/6, -5/6, -17/6, 41/6, -1/6, 13/6, 3/2, 11/6, -1/2, -11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/4, 51/4, 43/4, 115/12, 91/12, 15/4, 13/4, -1/4, 463/12, 127/12, 85/12, 23/4, 19/4, 37/12, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-129/4, -31/4, -33/4, -29/4, -15/4, -13/4, -1/4, 3/4, 137/4, 45/4, 37/4, 33/4, 19/4, 7/4, -3/4, 5/4
-129/4, -31/4, -33/4, -29/4, -15/4, -13/4, -1/4, 3/4, 137/4, 45/4, 37/4, 33/4, 19/4, 7/4, -3/4, 5/4
-129/4, -31/4, -33/4, -29/4, -15/4, -13/4, -1/4, 3/4, 137/4, 45/4, 37/4, 33/4, 19/4, 7/4, -3/4, 5/4
-17/6, -25/6, -7/2, -7/6, 3/2, 7/6, 1/6, -7/6, -17/2, -9/2, -11/6, -13/6, 5/6, 7/6, 5/6, -7/6
-17/6, -25/6, -7/2, -7/6, 3/2, 7/6, 1/6, -7/6, -17/2, -9/2, -11/6, -13/6, 5/6, 7/6, 5/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/12, 91/12, 85/12, 65/12, 13/4, 23/12, 7/4, -5/12, 353/6, 29/2, 34/3, 34/3, 17/2, 13/2, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 15/4, 23/4, 19/4, 13/4, 11/4, -3/4, -9/4, -3/2, 1/2, 3, 1, 3/2, 1, -5/2, 0
107/4, 15/4, 23/4, 19/4, 13/4, 11/4, -3/4, -9/4, -3/2, 1/2, 3, 1, 3/2, 1, -5/2, 0
107/4, 15/4, 23/4, 19/4, 13/4, 11/4, -3/4, -9/4, -3/2, 1/2, 3, 1, 3/2, 1, -5/2, 0
-17/3, 13/3, 2/3, -8/3, -2, 5/3, -5/3, 2, -23/6, -7/6, -5/6, -5/6, 5/6, -1/2, 1/2, 7/6
-17/3, 13/3, 2/3, -8/3, -2, 5/3, -5/3, 2, -23/6, -7/6, -5/6, -5/6, 5/6, -1/2, 1/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 41/4, 77/12, 77/12, 73/12, 59/12, 25/12, 17/12, 175/6, 15/2, 13/2, 35/6, 3, 11/6, 3/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
153/4, 39/4, 31/4, 27/4, 23/4, 15/4, 3/4, 9/4, 9/2, -5/2, -1/2, 5/2, 5, 3, -1/2, 1/2
153/4, 39/4, 31/4, 27/4, 23/4, 15/4, 3/4, 9/4, 9/2, -5/2, -1/2, 5/2, 5, 3, -1/2, 1/2
153/4, 39/4, 31/4, 27/4, 23/4, 15/4, 3/4, 9/4, 9/2, -5/2, -1/2, 5/2, 5, 3, -1/2, 1/2
28/3, -4, -4/3, 0, 11/3, 7/3, -1/3, -3, -53/6, -7/2, -1/2, 11/6, -1/6, 1/6, -1/2, -1/2
28/3, -4, -4/3, 0, 11/3, 7/3, -1/3, -3, -53/6, -7/2, -1/2, 11/6, -1/6, 1/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 67/6, 29/3, 6, 9/2, 17/6, 5/3, -1/3, 761/12, 173/12, 55/4, 125/12, 101/12, 25/4, 31/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -1/4, -3/4, -13/4, -13/4, -13/4, 1/4, -7/4, -1, 1, 4, 3, 0, -7/2, -1, -1/2
-31/4, -1/4, -3/4, -13/4, -13/4, -13/4, 1/4, -7/4, -1, 1, 4, 3, 0, -7/2, -1, -1/2
-31/4, -1/4, -3/4, -13/4, -13/4, -13/4, 1/4, -7/4, -1, 1, 4, 3, 0, -7/2, -1, -1/2
-17/3, 0, 2, -2/3, -3, -4/3, -2/3, -2, 15/2, 1/2, -1/2, -3/2, -3/2, 11/6, 1/2, -5/6
-17/3, 0, 2, -2/3, -3, -4/3, -2/3, -2, 15/2, 1/2, -1/2, -3/2, -3/2, 11/6, 1/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
86/3, 59/6, 41/6, 31/6, 5/3, 1/2, 1/6, 1/6, 715/12, 179/12, 163/12, 51/4, 37/4, 23/4, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 19/4, 5/4, 9/4, -1/4, -9/4, 3/4, -11/4, 15, 7, 7/2, 0, 1/2, -1/2, 3/2, -2
61/4, 19/4, 5/4, 9/4, -1/4, -9/4, 3/4, -11/4, 15, 7, 7/2, 0, 1/2, -1/2, 3/2, -2
61/4, 19/4, 5/4, 9/4, -1/4, -9/4, 3/4, -11/4, 15, 7, 7/2, 0, 1/2, -1/2, 3/2, -2
-95/3, -14/3, -23/3, -23/3, -14/3, -2, -1/3, -2, 71/3, 6, 19/3, 16/3, 5/3, 16/3, 2, -1/3
-95/3, -14/3, -23/3, -23/3, -14/3, -2, -1/3, -2, 71/3, 6, 19/3, 16/3, 5/3, 16/3, 2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 33/2, 77/6, 65/6, 26/3, 6, 17/6, 2/3, 87/2, 12, 21/2, 49/6, 13/2, 19/6, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -3/2, -3/2, -9/2, -3/2, 3/2, -3/2, -1/2, 9, 7/2, 5, 9/2, 2, 1/2, -1, 3/2
-17/2, -3/2, -3/2, -9/2, -3/2, 3/2, -3/2, -1/2, 9, 7/2, 5, 9/2, 2, 1/2, -1, 3/2
-17/2, -3/2, -3/2, -9/2, -3/2, 3/2, -3/2, -1/2, 9, 7/2, 5, 9/2, 2, 1/2, -1, 3/2
47/6, 5/6, 13/6, 7/2, -1/6, 11/6, -11/6, 1/2, -3, 2, -1, -13/3, -1, -10/3, -1, 5/3
47/6, 5/6, 13/6, 7/2, -1/6, 11/6, -11/6, 1/2, -3, 2, -1, -13/3, -1, -10/3, -1, 5/3
75/4, 13/4, 19/4, 13/4, -1/4, -9/4, 5/4, -7/4, 5/2, 1, -1/2, 0, 5/2, 3, -1/2, -3
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/3, 25/3, 29/6, 19/6, 7/3, 7/6, 7/6, 1/3, 571/12, 51/4, 149/12, 37/4, 31/4, 17/4, 17/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 2, 1, -1, 2, 3, 1/2, 3, -5/2, -2, 1, 3/2, 5/2, 3/2, -1/2, 3/2
17/2, 2, 1, -1, 2, 3, 1/2, 3, -5/2, -2, 1, 3/2, 5/2, 3/2, -1/2, 3/2
17/2, 2, 1, -1, 2, 3, 1/2, 3, -5/2, -2, 1, 3/2, 5/2, 3/2, -1/2, 3/2
-71/6, -7/2, -17/6, -5/6, 7/6, -5/2, -7/6, -11/6, -65/2, -41/6, -37/6, -29/6, -31/6, -23/6, -3/2, -11/6
-71/6, -7/2, -17/6, -5/6, 7/6, -5/2, -7/6, -11/6, -65/2, -41/6, -37/6, -29/6, -31/6, -23/6, -3/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 59/6, 29/3, 55/6, 15/2, 14/3, 10/3, 1/3, 233/6, 34/3, 29/3, 7, 6, 3, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, -1/4, 13/4, 1/4, 9/4, 13/4, 11/4, 1/4, 14, 3, -1/2, 3, 5/2, -1, 1, -2
37/4, -1/4, 13/4, 1/4, 9/4, 13/4, 11/4, 1/4, 14, 3, -1/2, 3, 5/2, -1, 1, -2
37/4, -1/4, 13/4, 1/4, 9/4, 13/4, 11/4, 1/4, 14, 3, -1/2, 3, 5/2, -1, 1, -2
-14, 1/3, -1, -4, -16/3, -11/3, 0, 1/3, 67/3, 26/3, 17/3, 2, 5/3, 0, -1, -4/3
-14, 1/3, -1, -4, -16/3, -11/3, 0, 1/3, 67/3, 26/3, 17/3, 2, 5/3, 0, -1, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
797/12, 71/4, 57/4, 125/12, 103/12, 59/12, 25/12, -13/12, 119/3, 12, 55/6, 16/3, 9/2, 19/6, 11/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, -3/2, -1, -1, 1, -1, 1, -1, 7/2, -3/2, 1/2, 0, -1/2, 5/2, 0, -7/2
9/2, -3/2, -1, -1, 1, -1, 1, -1, 7/2, -3/2, 1/2, 0, -1/2, 5/2, 0, -7/2
9/2, -3/2, -1, -1, 1, -1, 1, -1, 7/2, -3/2, 1/2, 0, -1/2, 5/2, 0, -7/2
-67/6, -13/6, 3/2, -5/6, -13/6, -23/6, -11/6, 11/6, 311/6, 25/2, 73/6, 59/6, 49/6, 11/2, 13/6, -3/2
-67/6, -13/6, 3/2, -5/6, -13/6, -23/6, -11/6, 11/6, 311/6, 25/2, 73/6, 59/6, 49/6, 11/2, 13/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/12, 121/12, 101/12, 67/12, 53/12, 17/12, 13/12, -13/12, 173/4, 133/12, 131/12, 29/4, 61/12, 43/12, 25/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 1, 4, 3/2, 2, -3/2, -1, 3/2, -59/4, 13/4, -1/4, -11/4, -9/4, -13/4, -1/4, 13/4
-5/2, 1, 4, 3/2, 2, -3/2, -1, 3/2, -59/4, 13/4, -1/4, -11/4, -9/4, -13/4, -1/4, 13/4
-5/2, 1, 4, 3/2, 2, -3/2, -1, 3/2, -59/4, 13/4, -1/4, -11/4, -9/4, -13/4, -1/4, 13/4
-11/3, -10/3, 0, -5/3, -1/3, 0, 5/3, -2/3, 223/6, 9/2, 15/2, 21/2, 15/2, 23/6, 3/2, -11/6
-11/3, -10/3, 0, -5/3, -1/3, 0, 5/3, -2/3, 223/6, 9/2, 15/2, 21/2, 15/2, 23/6, 3/2, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 47/4, 39/4, 115/12, 73/12, 35/12, 11/12, -1/12, 173/3, 15, 13, 10, 41/6, 29/6, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
183/4, 45/4, 45/4, 33/4, 23/4, 23/4, 13/4, -1/4, 19/4, 7/4, 9/4, 5/4, -3/4, 1/4, 3/4, 11/4
183/4, 45/4, 45/4, 33/4, 23/4, 23/4, 13/4, -1/4, 19/4, 7/4, 9/4, 5/4, -3/4, 1/4, 3/4, 11/4
183/4, 45/4, 45/4, 33/4, 23/4, 23/4, 13/4, -1/4, 19/4, 7/4, 9/4, 5/4, -3/4, 1/4, 3/4, 11/4
43/3, 4, 2, 10/3, -1/3, 7/3, 7/3, 4/3, 9/2, -1/2, -1/2, -3/2, 3/2, 3/2, 1/2, 1/2
43/3, 4, 2, 10/3, -1/3, 7/3, 7/3, 4/3, 9/2, -1/2, -1/2, -3/2, 3/2, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 12, 9, 17/2, 35/6, 35/6, 11/3, 0, 239/6, 11, 43/6, 7, 20/3, 13/3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 19/4, 9/4, -5/4, 7/4, -1/4, -3/4, 9/4, 33/4, 21/4, 15/4, 5/4, 5/4, 7/4, -3/4, 9/4
13/4, 19/4, 9/4, -5/4, 7/4, -1/4, -3/4, 9/4, 33/4, 21/4, 15/4, 5/4, 5/4, 7/4, -3/4, 9/4
13/4, 19/4, 9/4, -5/4, 7/4, -1/4, -3/4, 9/4, 33/4, 21/4, 15/4, 5/4, 5/4, 7/4, -3/4, 9/4
29/6, 11/2, 7/2, -1/6, 1/6, -7/2, -5/6, 5/2, 12, 0, 2, 4, 8/3, 1/3, -2, -1
29/6, 11/2, 7/2, -1/6, 1/6, -7/2, -5/6, 5/2, 12, 0, 2, 4, 8/3, 1/3, -2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/4, 211/12, 167/12, 43/4, 115/12, 23/4, 23/12, 7/12, 481/12, 119/12, 25/4, 23/4, 65/12, 49/12, 29/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/4, 19/4, 33/4, 23/4, 15/4, 7/4, 1/4, 13/4, 7/4, 1/4, 1/4, -1/4, 11/4, 3/4, -5/4, -1/4
101/4, 19/4, 33/4, 23/4, 15/4, 7/4, 1/4, 13/4, 7/4, 1/4, 1/4, -1/4, 11/4, 3/4, -5/4, -1/4
101/4, 19/4, 33/4, 23/4, 15/4, 7/4, 1/4, 13/4, 7/4, 1/4, 1/4, -1/4, 11/4, 3/4, -5/4, -1/4
28/3, -10/3, -2, 1/3, 4, 16/3, 10/3, -1/3, 88/3, 14/3, 6, 3, 5/3, 10/3, 5/3, -5/3
28/3, -10/3, -2, 1/3, 4, 16/3, 10/3, -1/3, 88/3, 14/3, 6, 3, 5/3, 10/3, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, -23/4, -9/4, -13/4, -7/4, -7/4, 1/4, 1/4, 1/4
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 131/12, 97/12, 31/4, 83/12, 59/12, 9/4, -7/12, 149/4, 33/4, 73/12, 23/4, 59/12, 49/12, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -7/2, -5, -2, -2, 3/2, 3/2, 0, -43/2, -3/2, -1, -5/2, -5, -3, -2, -1/2
-33/2, -7/2, -5, -2, -2, 3/2, 3/2, 0, -43/2, -3/2, -1, -5/2, -5, -3, -2, -1/2
-33/2, -7/2, -5, -2, -2, 3/2, 3/2, 0, -43/2, -3/2, -1, -5/2, -5, -3, -2, -1/2
59/6, -13/6, 1/6, 5/2, 23/6, 11/6, 3/2, -5/6, -29/2, -13/2, -17/6, -13/2, -25/6, -11/6, 3/2, 3/2
59/6, -13/6, 1/6, 5/2, 23/6, 11/6, 3/2, -5/6, -29/2, -13/2, -17/6, -13/2, -25/6, -11/6, 3/2, 3/2
107/4, 23/4, 25/4, 29/4, 19/4, 23/4, 13/4, 1/4, -27/4, -3/4, -5/4, -5/4, 9/4, 7/4, -3/4, 11/4
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 47/6, 47/6, 41/6, 23/6, 13/6, 11/6, -2/3, 131/4, 89/12, 85/12, 55/12, 35/12, 29/12, 25/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 5/2, -1/2, 3, -1/2, 2, 0, 1, 25/2, -2, -3/2, 1/2, 4, 1, 7/2, 0
5/2, 5/2, -1/2, 3, -1/2, 2, 0, 1, 25/2, -2, -3/2, 1/2, 4, 1, 7/2, 0
5/2, 5/2, -1/2, 3, -1/2, 2, 0, 1, 25/2, -2, -3/2, 1/2, 4, 1, 7/2, 0
-26/3, -5, -5/3, 4/3, 10/3, 5/3, -4/3, 1, -7/6, 7/6, -5/6, 17/6, 1/2, 7/6, 1/2, 7/6
-26/3, -5, -5/3, 4/3, 10/3, 5/3, -4/3, 1, -7/6, 7/6, -5/6, 17/6, 1/2, 7/6, 1/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 139/12, 39/4, 73/12, 53/12, 49/12, 35/12, -1/12, 223/4, 181/12, 51/4, 119/12, 83/12, 23/4, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 11/4, 3/4, 9/4, 7/4, 1/4, -9/4, 5/4, 81/4, 25/4, 17/4, 29/4, 15/4, 1/4, 5/4, -5/4
33/4, 11/4, 3/4, 9/4, 7/4, 1/4, -9/4, 5/4, 81/4, 25/4, 17/4, 29/4, 15/4, 1/4, 5/4, -5/4
33/4, 11/4, 3/4, 9/4, 7/4, 1/4, -9/4, 5/4, 81/4, 25/4, 17/4, 29/4, 15/4, 1/4, 5/4, -5/4
-50/3, -7/3, -10/3, -5/3, -16/3, -5/3, -2/3, 1, 31, 26/3, 7, 4, 7/3, 0, 2, -1
-50/3, -7/3, -10/3, -5/3, -16/3, -5/3, -2/3, 1, 31, 26/3, 7, 4, 7/3, 0, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 49/4, 107/12, 91/12, 55/12, 49/12, 17/12, -3/4, 443/12, 41/4, 107/12, 27/4, 13/4, 17/12, 7/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -1, -1/2, -7/2, -3/2, -3, -3, 0, 33/2, 0, 1/2, 1, 3, 7/2, 3/2, 0
-17/2, -1, -1/2, -7/2, -3/2, -3, -3, 0, 33/2, 0, 1/2, 1, 3, 7/2, 3/2, 0
-17/2, -1, -1/2, -7/2, -3/2, -3, -3, 0, 33/2, 0, 1/2, 1, 3, 7/2, 3/2, 0
-85/3, -7, -13/3, -16/3, -7/3, -3, -4/3, -5/3, -16/3, 7/3, 1/3, -4/3, -8/3, -1, 1, -4/3
-85/3, -7, -13/3, -16/3, -7/3, -3, -4/3, -5/3, -16/3, 7/3, 1/3, -4/3, -8/3, -1, 1, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
194/3, 17, 14, 13, 19/2, 37/6, 5/2, 1/6, 75/2, 28/3, 47/6, 13/2, 29/6, 3/2, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -35/4, -35/4, -35/4, -21/4, -13/4, -1/4, 1/4, 93/2, 10, 17/2, 17/2, 17/2, 13/2, 3, -1/2
-133/4, -35/4, -35/4, -35/4, -21/4, -13/4, -1/4, 1/4, 93/2, 10, 17/2, 17/2, 17/2, 13/2, 3, -1/2
-133/4, -35/4, -35/4, -35/4, -21/4, -13/4, -1/4, 1/4, 93/2, 10, 17/2, 17/2, 17/2, 13/2, 3, -1/2
-100/3, -17/3, -20/3, -17/3, -20/3, -5, -5/3, 2/3, -5/2, -11/6, 1/6, -7/2, -5/6, 1/2, -1/6, -19/6
-100/3, -17/3, -20/3, -17/3, -20/3, -5, -5/3, 2/3, -5/2, -11/6, 1/6, -7/2, -5/6, 1/2, -1/6, -19/6
15, 6, 3, 2, 2, 1, 2, 1, 37/2, 9/2, 7/2, 7/2, 5/2, 5/2, -1/2, 3/2
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 167/12, 41/4, 85/12, 77/12, 43/12, 19/12, 17/12, 167/3, 49/3, 79/6, 61/6, 13/2, 11/3, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -3/2, -5, -13/2, -5, -3/2, 1/2, 2, -23/4, -13/4, -1/4, -5/4, 1/4, 5/4, -9/4, 1/4
-15, -3/2, -5, -13/2, -5, -3/2, 1/2, 2, -23/4, -13/4, -1/4, -5/4, 1/4, 5/4, -9/4, 1/4
-15, -3/2, -5, -13/2, -5, -3/2, 1/2, 2, -23/4, -13/4, -1/4, -5/4, 1/4, 5/4, -9/4, 1/4
-181/6, -43/6, -11/2, -11/2, -11/2, -11/6, 1/6, 3/2, -19, -4, -4, -6, -10/3, 0, -11/3, 0
-181/6, -43/6, -11/2, -11/2, -11/2, -11/6, 1/6, 3/2, -19, -4, -4, -6, -10/3, 0, -11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 151/12, 131/12, 125/12, 113/12, 25/4, 35/12, 1/12, 95/2, 13, 67/6, 8, 25/6, 7/2, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -25/4, -21/4, -7/4, 1/4, 15/4, 7/4, 7/4, -4, -2, 0, -1, -3/2, -1/2, -1/2, -3/2
-41/4, -25/4, -21/4, -7/4, 1/4, 15/4, 7/4, 7/4, -4, -2, 0, -1, -3/2, -1/2, -1/2, -3/2
-41/4, -25/4, -21/4, -7/4, 1/4, 15/4, 7/4, 7/4, -4, -2, 0, -1, -3/2, -1/2, -1/2, -3/2
7/3, 11/3, 1/3, 8/3, -2/3, -10/3, -2, -1, -59/6, -3/2, -7/6, -3/2, -1/6, 13/6, 1/6, 7/6
7/3, 11/3, 1/3, 8/3, -2/3, -10/3, -2, -1, -59/6, -3/2, -7/6, -3/2, -1/6, 13/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/6, 23/2, 23/3, 41/6, 23/6, 7/2, 11/6, 2/3, 413/12, 113/12, 107/12, 23/4, 13/4, 37/12, 9/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -13/4, -17/4, -17/4, -17/4, -27/4, -13/4, 1/4, -35/4, -23/4, -15/4, -9/4, -9/4, -7/4, 7/4, -5/4
-133/4, -13/4, -17/4, -17/4, -17/4, -27/4, -13/4, 1/4, -35/4, -23/4, -15/4, -9/4, -9/4, -7/4, 7/4, -5/4
-133/4, -13/4, -17/4, -17/4, -17/4, -27/4, -13/4, 1/4, -35/4, -23/4, -15/4, -9/4, -9/4, -7/4, 7/4, -5/4
-37, -16/3, -7, -25/3, -6, -8/3, 1/3, 4/3, -65/3, -14/3, -8, -8, -17/3, -2, 4/3, 2
-37, -16/3, -7, -25/3, -6, -8/3, 1/3, 4/3, -65/3, -14/3, -8, -8, -17/3, -2, 4/3, 2
-47/4, -11/4, -11/4, -11/4, -7/4, -1/4, 5/4, -9/4, 45/4, 17/4, 21/4, 7/4, -1/4, -11/4, -9/4, -5/4
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
59, 37/3, 23/2, 34/3, 23/3, 5, 23/6, 0, 123/2, 15, 77/6, 31/3, 26/3, 31/6, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 11/4, 5/4, 19/4, 5/4, -7/4, -1/4, 7/4, 99/4, 37/4, 37/4, 23/4, 9/4, 3/4, -1/4, -11/4
21/4, 11/4, 5/4, 19/4, 5/4, -7/4, -1/4, 7/4, 99/4, 37/4, 37/4, 23/4, 9/4, 3/4, -1/4, -11/4
21/4, 11/4, 5/4, 19/4, 5/4, -7/4, -1/4, 7/4, 99/4, 37/4, 37/4, 23/4, 9/4, 3/4, -1/4, -11/4
97/6, 11/2, 17/6, 9/2, 5/6, 5/2, 5/2, -1/6, -41/3, -2/3, -8/3, -8/3, -7/3, 2/3, 2/3, 8/3
97/6, 11/2, 17/6, 9/2, 5/6, 5/2, 5/2, -1/6, -41/3, -2/3, -8/3, -8/3, -7/3, 2/3, 2/3, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/2, 17, 47/3, 73/6, 26/3, 16/3, 10/3, 1/3, 69/2, 26/3, 47/6, 6, 29/6, 10/3, 5/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -1, -3/2, -2, -3/2, 1, 1, 1, 23/4, 13/4, 7/4, -7/4, -1/4, 3/4, 1/4, -7/4
-10, -1, -3/2, -2, -3/2, 1, 1, 1, 23/4, 13/4, 7/4, -7/4, -1/4, 3/4, 1/4, -7/4
-10, -1, -3/2, -2, -3/2, 1, 1, 1, 23/4, 13/4, 7/4, -7/4, -1/4, 3/4, 1/4, -7/4
11/2, 5/6, 23/6, 5/6, 5/2, 7/6, 3/2, -3/2, 45/2, 7/6, 13/6, 35/6, 25/6, 11/6, 1/2, -3/2
11/2, 5/6, 23/6, 5/6, 5/2, 7/6, 3/2, -3/2, 45/2, 7/6, 13/6, 35/6, 25/6, 11/6, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/6, 91/6, 79/6, 35/3, 53/6, 11/2, 8/3, -5/6, 259/6, 25/2, 71/6, 26/3, 41/6, 10/3, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35, 19/2, 9, 11/2, 4, 5/2, 3, 1/2, -51/2, -11, -19/2, -7, -9/2, -1, 2, -3/2
35, 19/2, 9, 11/2, 4, 5/2, 3, 1/2, -51/2, -11, -19/2, -7, -9/2, -1, 2, -3/2
35, 19/2, 9, 11/2, 4, 5/2, 3, 1/2, -51/2, -11, -19/2, -7, -9/2, -1, 2, -3/2
-1/3, 1, -7/3, -1/3, -1/3, 7/3, -1, 1, 22/3, -7/3, -1/3, 4/3, 8/3, 2/3, 7/3, 1
-1/3, 1, -7/3, -1/3, -1/3, 7/3, -1, 1, 22/3, -7/3, -1/3, 4/3, 8/3, 2/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/12, 45/4, 95/12, 49/12, 41/12, 29/12, 19/12, -1/4, 499/12, 157/12, 39/4, 85/12, 25/4, 47/12, 9/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, -3/4, 3/4, 13/4, 13/4, 11/4, -1/4, -9/4, 21/2, 4, 1/2, -2, 1/2, 7/2, 0, -3
57/4, -3/4, 3/4, 13/4, 13/4, 11/4, -1/4, -9/4, 21/2, 4, 1/2, -2, 1/2, 7/2, 0, -3
57/4, -3/4, 3/4, 13/4, 13/4, 11/4, -1/4, -9/4, 21/2, 4, 1/2, -2, 1/2, 7/2, 0, -3
33, 20/3, 22/3, 11/3, 13/3, 4, 8/3, -1/3, -131/6, -47/6, -29/6, -23/6, -7/2, -3/2, 13/6, -1/6
33, 20/3, 22/3, 11/3, 13/3, 4, 8/3, -1/3, -131/6, -47/6, -29/6, -23/6, -7/2, -3/2, 13/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 77/6, 34/3, 11, 22/3, 11/2, 3, 5/6, 71/3, 25/3, 29/6, 11/3, 7/2, 8/3, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -23/4, -13/4, -9/4, 5/4, -9/4, -5/4, 9/4, -83/4, -9/4, -15/4, -27/4, -23/4, -19/4, -9/4, 5/4
-35/4, -23/4, -13/4, -9/4, 5/4, -9/4, -5/4, 9/4, -83/4, -9/4, -15/4, -27/4, -23/4, -19/4, -9/4, 5/4
-35/4, -23/4, -13/4, -9/4, 5/4, -9/4, -5/4, 9/4, -83/4, -9/4, -15/4, -27/4, -23/4, -19/4, -9/4, 5/4
-26/3, 1, -7/3, 4/3, -1/3, -1/3, 0, 8/3, 45/2, 7/2, 5/2, 5/2, 5/2, 9/2, 5/2, -1/2
-26/3, 1, -7/3, 4/3, -1/3, -1/3, 0, 8/3, 45/2, 7/2, 5/2, 5/2, 5/2, 9/2, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
158/3, 73/6, 65/6, 9, 35/6, 31/6, 3, 1/3, 26, 23/3, 19/3, 9/2, 5/3, 3/2, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -3, -11/2, -5, -15/2, -6, -7/2, 0, -13, -7/2, -13/2, -5, -5/2, 1, -1, 3/2
-47/2, -3, -11/2, -5, -15/2, -6, -7/2, 0, -13, -7/2, -13/2, -5, -5/2, 1, -1, 3/2
-47/2, -3, -11/2, -5, -15/2, -6, -7/2, 0, -13, -7/2, -13/2, -5, -5/2, 1, -1, 3/2
-15, -2, -16/3, -2, -8/3, 1, -2/3, 4/3, -13/6, 29/6, 7/6, -5/2, -19/6, -7/2, -1/2, -5/6
-15, -2, -16/3, -2, -8/3, 1, -2/3, 4/3, -13/6, 29/6, 7/6, -5/2, -19/6, -7/2, -1/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 22/3, 22/3, 11/2, 11/3, 19/6, 11/6, -1/6, 45, 49/6, 7, 7, 7, 5, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 21/4, 11/4, 25/4, 13/4, 17/4, 5/4, -7/4, 22, 13/2, 5, 4, 4, 1, 1, -3/2
87/4, 21/4, 11/4, 25/4, 13/4, 17/4, 5/4, -7/4, 22, 13/2, 5, 4, 4, 1, 1, -3/2
87/4, 21/4, 11/4, 25/4, 13/4, 17/4, 5/4, -7/4, 22, 13/2, 5, 4, 4, 1, 1, -3/2
155/6, 41/6, 15/2, 25/6, 31/6, 13/6, -1/6, -13/6, -51/2, -37/6, -13/2, -9/2, -13/2, -7/2, -7/6, -3/2
155/6, 41/6, 15/2, 25/6, 31/6, 13/6, -1/6, -13/6, -51/2, -37/6, -13/2, -9/2, -13/2, -7/2, -7/6, -3/2
27/4, -3/4, -7/4, 1/4, 11/4, 13/4, -1/4, -1/4, 6, -1/2, 1, -1, 1, 2, 2, -1/2
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/6, 31/3, 26/3, 16/3, 31/6, 8/3, 3/2, -5/6, 185/6, 59/6, 20/3, 16/3, 8/3, 8/3, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/4, -17/4, -7/4, -11/4, -21/4, -15/4, -5/4, -3/4, 111/4, 15/4, 17/4, 27/4, 23/4, 13/4, 7/4, 3/4
-85/4, -17/4, -7/4, -11/4, -21/4, -15/4, -5/4, -3/4, 111/4, 15/4, 17/4, 27/4, 23/4, 13/4, 7/4, 3/4
-85/4, -17/4, -7/4, -11/4, -21/4, -15/4, -5/4, -3/4, 111/4, 15/4, 17/4, 27/4, 23/4, 13/4, 7/4, 3/4
-21, -11/3, -19/3, -19/3, -16/3, -11/3, 0, 1/3, 13, 5, 4/3, -1/3, 2/3, 7/3, -2/3, -4/3
-21, -11/3, -19/3, -19/3, -16/3, -11/3, 0, 1/3, 13, 5, 4/3, -1/3, 2/3, 7/3, -2/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 37/3, 65/6, 61/6, 7, 29/6, 8/3, -1/3, 130/3, 34/3, 34/3, 23/3, 9/2, 23/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 9/4, 1/4, 5/4, -1/4, -1/4, 3/4, 9/4, 11/4, -1/4, -1/4, 1/4, -5/4, 9/4, -5/4, -9/4
35/4, 9/4, 1/4, 5/4, -1/4, -1/4, 3/4, 9/4, 11/4, -1/4, -1/4, 1/4, -5/4, 9/4, -5/4, -9/4
35/4, 9/4, 1/4, 5/4, -1/4, -1/4, 3/4, 9/4, 11/4, -1/4, -1/4, 1/4, -5/4, 9/4, -5/4, -9/4
7/2, 5/2, 1/6, -1/2, 19/6, 5/2, -1/2, -13/6, 97/3, 6, 13/3, 20/3, 17/3, 3, 4/3, 4/3
7/2, 5/2, 1/6, -1/2, 19/6, 5/2, -1/2, -13/6, 97/3, 6, 13/3, 20/3, 17/3, 3, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 143/12, 113/12, 23/4, 17/4, 49/12, 31/12, -1/4, 409/12, 43/4, 31/4, 67/12, 7/4, 5/4, 7/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -1/2, 1, 1/2, 2, 1, -3/2, 2, 81/4, 19/4, 23/4, 15/4, 11/4, 5/4, 3/4, -5/4
7/2, -1/2, 1, 1/2, 2, 1, -3/2, 2, 81/4, 19/4, 23/4, 15/4, 11/4, 5/4, 3/4, -5/4
7/2, -1/2, 1, 1/2, 2, 1, -3/2, 2, 81/4, 19/4, 23/4, 15/4, 11/4, 5/4, 3/4, -5/4
-7/6, -31/6, -19/6, 1/2, 19/6, -1/6, 3/2, -1/6, 173/6, 19/2, 17/2, 11/2, 17/6, 11/6, -1/2, -1/2
-7/6, -31/6, -19/6, 1/2, 19/6, -1/6, 3/2, -1/6, 173/6, 19/2, 17/2, 11/2, 17/6, 11/6, -1/2, -1/2
61/2, 9/2, 15/2, 17/2, 13/2, 9/2, 3/2, -3/2, 35/2, 7/2, 9/2, 11/2, 11/2, 5/2, 3/2, -1/2
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 35/3, 59/6, 28/3, 6, 10/3, 8/3, 5/6, 647/12, 163/12, 151/12, 133/12, 89/12, 55/12, 3/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -29/4, -21/4, -7/4, -9/4, -5/4, -5/4, 7/4, -1, -3/2, -1/2, 2, 1/2, 3/2, -1/2, -1/2
-87/4, -29/4, -21/4, -7/4, -9/4, -5/4, -5/4, 7/4, -1, -3/2, -1/2, 2, 1/2, 3/2, -1/2, -1/2
-87/4, -29/4, -21/4, -7/4, -9/4, -5/4, -5/4, 7/4, -1, -3/2, -1/2, 2, 1/2, 3/2, -1/2, -1/2
137/6, 31/6, 23/6, 19/6, 29/6, 11/6, 1/6, -1/2, 95/6, 5/2, 7/2, 31/6, 5/2, 1/2, 1/2, 3/2
137/6, 31/6, 23/6, 19/6, 29/6, 11/6, 1/6, -1/2, 95/6, 5/2, 7/2, 31/6, 5/2, 1/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/2, 49/3, 83/6, 12, 49/6, 17/3, 7/2, 0, 57, 15, 12, 32/3, 25/3, 41/6, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -1/2, -3/2, -5/2, 1, 2, -1/2, 41/4, 3/4, 11/4, 7/4, 5/4, -5/4, 3/4, 3/4
1/2, -3/2, -1/2, -3/2, -5/2, 1, 2, -1/2, 41/4, 3/4, 11/4, 7/4, 5/4, -5/4, 3/4, 3/4
1/2, -3/2, -1/2, -3/2, -5/2, 1, 2, -1/2, 41/4, 3/4, 11/4, 7/4, 5/4, -5/4, 3/4, 3/4
35/6, 11/6, 5/6, -1/2, -25/6, -7/6, 1/2, -5/2, -73/3, -20/3, -14/3, -4, -1, -2, 1/3, 1
35/6, 11/6, 5/6, -1/2, -25/6, -7/6, 1/2, -5/2, -73/3, -20/3, -14/3, -4, -1, -2, 1/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 15, 43/3, 32/3, 7, 11/2, 19/6, 1/6, 76/3, 19/3, 35/6, 17/3, 14/3, 7/3, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 4, 1, -3/2, -3, -9/2, -1, -1, 45/2, 1, 9/2, 9/2, 5/2, 5/2, 1, -1/2
-4, 4, 1, -3/2, -3, -9/2, -1, -1, 45/2, 1, 9/2, 9/2, 5/2, 5/2, 1, -1/2
-4, 4, 1, -3/2, -3, -9/2, -1, -1, 45/2, 1, 9/2, 9/2, 5/2, 5/2, 1, -1/2
-77/6, -13/6, -19/6, -11/6, -23/6, -7/6, -7/2, -1/6, -10/3, 7/3, 0, -8/3, 1/3, -1/3, 1, -2
-77/6, -13/6, -19/6, -11/6, -23/6, -7/6, -7/2, -1/6, -10/3, 7/3, 0, -8/3, 1/3, -1/3, 1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
767/12, 193/12, 173/12, 143/12, 115/12, 73/12, 41/12, -5/12, 79/2, 31/3, 9, 17/2, 11/2, 31/6, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -31/4, -35/4, -21/4, -7/4, -13/4, -1/4, 3/4, 25/4, 3/4, 17/4, 5/4, 9/4, 5/4, 1/4, -9/4
-107/4, -31/4, -35/4, -21/4, -7/4, -13/4, -1/4, 3/4, 25/4, 3/4, 17/4, 5/4, 9/4, 5/4, 1/4, -9/4
-107/4, -31/4, -35/4, -21/4, -7/4, -13/4, -1/4, 3/4, 25/4, 3/4, 17/4, 5/4, 9/4, 5/4, 1/4, -9/4
-8/3, 5/3, -1, -7/3, 4/3, 2/3, -2, 1/3, -17/3, -4/3, 0, -2/3, 4/3, 1, 1/3, 1/3
-8/3, 5/3, -1, -7/3, 4/3, 2/3, -2, 1/3, -17/3, -4/3, 0, -2/3, 4/3, 1, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/12, 37/4, 97/12, 95/12, 59/12, 55/12, 31/12, -13/12, 229/6, 17/2, 47/6, 47/6, 37/6, 25/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 23/4, 17/4, 21/4, 23/4, 11/4, 11/4, -1/4, 27, 6, 5, 3, 2, 5, 3/2, 1/2
107/4, 23/4, 17/4, 21/4, 23/4, 11/4, 11/4, -1/4, 27, 6, 5, 3, 2, 5, 3/2, 1/2
107/4, 23/4, 17/4, 21/4, 23/4, 11/4, 11/4, -1/4, 27, 6, 5, 3, 2, 5, 3/2, 1/2
1, 0, -1, 1, -2, 1/3, 0, -8/3, -85/6, -43/6, -47/6, -35/6, -19/6, -7/6, 13/6, -3/2
1, 0, -1, 1, -2, 1/3, 0, -8/3, -85/6, -43/6, -47/6, -35/6, -19/6, -7/6, 13/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 15, 12, 28/3, 28/3, 35/6, 19/6, 0, 425/12, 139/12, 107/12, 65/12, 7/4, 7/4, 11/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1/2, -5/2, -2, -2, -1/2, 0, -5/2, 73/4, 13/4, 21/4, 15/4, 11/4, 3/4, -3/4, -1/4
-1, 1/2, -5/2, -2, -2, -1/2, 0, -5/2, 73/4, 13/4, 21/4, 15/4, 11/4, 3/4, -3/4, -1/4
-1, 1/2, -5/2, -2, -2, -1/2, 0, -5/2, 73/4, 13/4, 21/4, 15/4, 11/4, 3/4, -3/4, -1/4
5/6, -1/6, 3/2, -11/6, -31/6, -17/6, -1/6, -7/2, 2, 4/3, -1/3, 8/3, 14/3, 2, 2/3, 5/3
5/6, -1/6, 3/2, -11/6, -31/6, -17/6, -1/6, -7/2, 2, 4/3, -1/3, 8/3, 14/3, 2, 2/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 61/4, 151/12, 115/12, 25/4, 41/12, 25/12, 5/4, 155/3, 89/6, 35/3, 47/6, 16/3, 29/6, 5/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 6, 5, 5/2, 5, 3/2, 1, 1/2, -14, -7/2, -7, -7/2, 0, 3/2, 1/2, 3
55/2, 6, 5, 5/2, 5, 3/2, 1, 1/2, -14, -7/2, -7, -7/2, 0, 3/2, 1/2, 3
55/2, 6, 5, 5/2, 5, 3/2, 1, 1/2, -14, -7/2, -7, -7/2, 0, 3/2, 1/2, 3
65/6, -5/6, 1/2, 5/2, 11/6, 7/2, 1/6, 13/6, 61/6, 23/6, 13/6, 5/6, 17/6, -1/6, -3/2, -5/6
65/6, -5/6, 1/2, 5/2, 11/6, 7/2, 1/6, 13/6, 61/6, 23/6, 13/6, 5/6, 17/6, -1/6, -3/2, -5/6
-7/2, -1/2, -5/2, -5/2, -7/2, -1/2, -1/2, -5/2, -12, 1/2, -3, -11/2, -5, -3/2, 3/2, 0
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 83/6, 10, 29/3, 22/3, 14/3, 7/3, -7/6, 139/4, 39/4, 103/12, 67/12, 59/12, 9/4, 19/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, 3/4, 7/4, 3/4, 5/4, -1/4, -7/4, 41/2, 8, 9/2, 5/2, 0, 1, 1, -1/2
-3/4, -3/4, 3/4, 7/4, 3/4, 5/4, -1/4, -7/4, 41/2, 8, 9/2, 5/2, 0, 1, 1, -1/2
-3/4, -3/4, 3/4, 7/4, 3/4, 5/4, -1/4, -7/4, 41/2, 8, 9/2, 5/2, 0, 1, 1, -1/2
-69/2, -41/6, -17/2, -43/6, -31/6, -23/6, -7/6, -5/6, -79/6, -29/6, -5/2, -1/2, 13/6, -1/6, -11/6, 1/6
-69/2, -41/6, -17/2, -43/6, -31/6, -23/6, -7/6, -5/6, -79/6, -29/6, -5/2, -1/2, 13/6, -1/6, -11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 31/3, 26/3, 35/6, 5, 17/6, 3/2, -7/6, 167/6, 31/3, 20/3, 16/3, 13/6, 1, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 9/4, -1/4, 9/4, 3/4, 15/4, 7/4, 3/4, 7/2, -1, 1, -1, -1/2, 1, 2, -1
23/4, 9/4, -1/4, 9/4, 3/4, 15/4, 7/4, 3/4, 7/2, -1, 1, -1, -1/2, 1, 2, -1
23/4, 9/4, -1/4, 9/4, 3/4, 15/4, 7/4, 3/4, 7/2, -1, 1, -1, -1/2, 1, 2, -1
-25/6, 11/6, 1/6, -1/2, -1/6, 11/6, -11/6, 1/6, -115/6, -31/6, -17/6, 5/6, -11/6, -1/2, -1/2, 5/2
-25/6, 11/6, 1/6, -1/2, -1/6, 11/6, -11/6, 1/6, -115/6, -31/6, -17/6, 5/6, -11/6, -1/2, -1/2, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
116/3, 34/3, 53/6, 17/2, 29/6, 8/3, 1/2, 1/3, 143/3, 83/6, 61/6, 49/6, 35/6, 19/6, 13/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 3, -1/2, -1, 5/2, 1, -2, 1/2, 51/4, 19/4, 21/4, 9/4, -5/4, -11/4, 1/4, -9/4
-3/2, 3, -1/2, -1, 5/2, 1, -2, 1/2, 51/4, 19/4, 21/4, 9/4, -5/4, -11/4, 1/4, -9/4
-3/2, 3, -1/2, -1, 5/2, 1, -2, 1/2, 51/4, 19/4, 21/4, 9/4, -5/4, -11/4, 1/4, -9/4
185/6, 25/6, 19/6, 29/6, 43/6, 31/6, 17/6, 1/2, 46/3, 3, 3, 3, 2, 1, 3, -1/3
185/6, 25/6, 19/6, 29/6, 43/6, 31/6, 17/6, 1/2, 46/3, 3, 3, 3, 2, 1, 3, -1/3
-34, -19/2, -8, -21/2, -7, -7/2, -1/2, 1, -1/4, -1/4, 13/4, 9/4, 7/4, -7/4, -3/4, 3/4
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 29/4, 77/12, 77/12, 23/4, 21/4, 17/12, -11/12, 487/12, 127/12, 119/12, 31/4, 67/12, 15/4, 13/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 1/2, -1/2, -1, -3/2, 1/2, 0, -7/2, 18, 7, 11/2, 3, 1, 3, 1/2, 1
-9/2, 1/2, -1/2, -1, -3/2, 1/2, 0, -7/2, 18, 7, 11/2, 3, 1, 3, 1/2, 1
-9/2, 1/2, -1/2, -1, -3/2, 1/2, 0, -7/2, 18, 7, 11/2, 3, 1, 3, 1/2, 1
9, -2/3, 4/3, 5/3, 2/3, 3, 1, 0, 13/3, 13/3, 2/3, 8/3, 4/3, -1/3, 4/3, -1/3
9, -2/3, 4/3, 5/3, 2/3, 3, 1, 0, 13/3, 13/3, 2/3, 8/3, 4/3, -1/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 45/4, 109/12, 71/12, 21/4, 41/12, 5/4, 13/12, 461/12, 161/12, 115/12, 23/4, 29/12, 25/12, 17/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 5/4, 5/4, 9/4, 11/4, -1/4, 1/4, 9/4, 23, 9/2, 5/2, 2, 9/2, 9/2, 3/2, 3/2
29/4, 5/4, 5/4, 9/4, 11/4, -1/4, 1/4, 9/4, 23, 9/2, 5/2, 2, 9/2, 9/2, 3/2, 3/2
29/4, 5/4, 5/4, 9/4, 11/4, -1/4, 1/4, 9/4, 23, 9/2, 5/2, 2, 9/2, 9/2, 3/2, 3/2
17/6, -23/6, -11/6, -1/6, -5/6, 1/2, 1/6, -7/2, 2/3, 14/3, 4/3, -1, -7/3, 1/3, 5/3, 0
17/6, -23/6, -11/6, -1/6, -5/6, 1/2, 1/6, -7/2, 2/3, 14/3, 4/3, -1, -7/3, 1/3, 5/3, 0
45/4, 9/4, 13/4, 17/4, 3/4, 15/4, 5/4, 9/4, -3/4, 15/4, 1/4, -3/4, -1/4, -9/4, -5/4, 5/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/6, 11/2, 16/3, 13/3, 3, 7/3, 2, 1, 299/6, 43/3, 32/3, 8, 43/6, 29/6, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -7/2, -9/2, -7/2, -9/2, -4, -2, 0, 97/4, 13/4, 17/4, 23/4, 15/4, 1/4, 11/4, 3/4
-28, -7/2, -9/2, -7/2, -9/2, -4, -2, 0, 97/4, 13/4, 17/4, 23/4, 15/4, 1/4, 11/4, 3/4
-28, -7/2, -9/2, -7/2, -9/2, -4, -2, 0, 97/4, 13/4, 17/4, 23/4, 15/4, 1/4, 11/4, 3/4
87/2, 43/6, 49/6, 21/2, 17/2, 29/6, 3/2, 1/2, -17/3, -3, -5/3, -7/3, -1/3, -8/3, -1, -2/3
87/2, 43/6, 49/6, 21/2, 17/2, 29/6, 3/2, 1/2, -17/3, -3, -5/3, -7/3, -1/3, -8/3, -1, -2/3
61/2, 13/2, 19/2, 15/2, 9/2, 5/2, -1/2, -5/2, -31/2, -9/2, -11/2, -9/2, -3/2, 3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 91/6, 77/6, 9, 6, 19/6, 5/3, -7/6, 311/6, 27/2, 65/6, 25/3, 31/6, 29/6, 13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/4, -43/4, -35/4, -33/4, -21/4, -15/4, -3/4, -11/4, 73/4, 15/4, 17/4, 11/4, 19/4, 9/4, 7/4, -7/4
-123/4, -43/4, -35/4, -33/4, -21/4, -15/4, -3/4, -11/4, 73/4, 15/4, 17/4, 11/4, 19/4, 9/4, 7/4, -7/4
-123/4, -43/4, -35/4, -33/4, -21/4, -15/4, -3/4, -11/4, 73/4, 15/4, 17/4, 11/4, 19/4, 9/4, 7/4, -7/4
-94/3, -32/3, -23/3, -16/3, -10/3, -7/3, -1/3, -1/3, 109/6, 7/6, 13/6, -1/6, 17/6, 25/6, 17/6, -1/2
-94/3, -32/3, -23/3, -16/3, -10/3, -7/3, -1/3, -1/3, 109/6, 7/6, 13/6, -1/6, 17/6, 25/6, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 23/2, 25/3, 41/6, 5, 7/6, 7/6, -7/6, 101/2, 40/3, 32/3, 17/2, 22/3, 5, 17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 5/4, 19/4, 9/4, 15/4, 9/4, 7/4, 5/4, -17/2, 1, 1/2, -1/2, -4, -5/2, -1/2, -1/2
59/4, 5/4, 19/4, 9/4, 15/4, 9/4, 7/4, 5/4, -17/2, 1, 1/2, -1/2, -4, -5/2, -1/2, -1/2
59/4, 5/4, 19/4, 9/4, 15/4, 9/4, 7/4, 5/4, -17/2, 1, 1/2, -1/2, -4, -5/2, -1/2, -1/2
-11/3, -11/3, -16/3, -4, -2, 1/3, 3, -2/3, -197/6, -59/6, -55/6, -35/6, -17/6, 1/2, -19/6, -1/6
-11/3, -11/3, -16/3, -4, -2, 1/3, 3, -2/3, -197/6, -59/6, -55/6, -35/6, -17/6, 1/2, -19/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/3, 11/2, 16/3, 19/6, 5/2, 13/6, 5/6, -1/6, 148/3, 79/6, 59/6, 53/6, 26/3, 17/3, 8/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -7/2, -1/2, -3/2, -3/2, 1/2, 1, -1, 111/4, 11/4, 17/4, 21/4, 25/4, 13/4, 5/4, 1/4
-1/2, -7/2, -1/2, -3/2, -3/2, 1/2, 1, -1, 111/4, 11/4, 17/4, 21/4, 25/4, 13/4, 5/4, 1/4
-1/2, -7/2, -1/2, -3/2, -3/2, 1/2, 1, -1, 111/4, 11/4, 17/4, 21/4, 25/4, 13/4, 5/4, 1/4
6, -1, -1/3, 7/3, 0, -1/3, 7/3, 1, 2/3, 2/3, 7/3, 1/3, 7/3, 1/3, -5/3, 1/3
6, -1, -1/3, 7/3, 0, -1/3, 7/3, 1, 2/3, 2/3, 7/3, 1/3, 7/3, 1/3, -5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/12, 79/12, 67/12, 67/12, 47/12, 9/4, 23/12, -7/12, 595/12, 143/12, 137/12, 101/12, 25/4, 47/12, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -3, -3, -5, -9/2, -3, -1/2, -1, 91/4, 25/4, 25/4, 17/4, 5/4, 11/4, -1/4, -5/4
-14, -3, -3, -5, -9/2, -3, -1/2, -1, 91/4, 25/4, 25/4, 17/4, 5/4, 11/4, -1/4, -5/4
-14, -3, -3, -5, -9/2, -3, -1/2, -1, 91/4, 25/4, 25/4, 17/4, 5/4, 11/4, -1/4, -5/4
23/2, -7/6, 11/6, 13/6, 29/6, 3/2, 5/6, 1/2, 241/6, 15/2, 53/6, 47/6, 13/2, 31/6, 3/2, -3/2
23/2, -7/6, 11/6, 13/6, 29/6, 3/2, 5/6, 1/2, 241/6, 15/2, 53/6, 47/6, 13/2, 31/6, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 51/4, 37/4, 97/12, 59/12, 53/12, 25/12, -7/4, 148/3, 40/3, 35/3, 49/6, 5, 29/6, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, 5/4, -3/4, -17/4, -5/4, -19/4, -5/4, -7/4, -9/2, 5/2, 11/2, 5/2, -1, -4, -1, 2
-65/4, 5/4, -3/4, -17/4, -5/4, -19/4, -5/4, -7/4, -9/2, 5/2, 11/2, 5/2, -1, -4, -1, 2
-65/4, 5/4, -3/4, -17/4, -5/4, -19/4, -5/4, -7/4, -9/2, 5/2, 11/2, 5/2, -1, -4, -1, 2
-28/3, -2, -1, -4, -11/3, -10/3, -2, 0, -43/3, -6, -4, -4/3, -13/3, -14/3, -5/3, -1/3
-28/3, -2, -1, -4, -11/3, -10/3, -2, 0, -43/3, -6, -4, -4/3, -13/3, -14/3, -5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 79/6, 28/3, 22/3, 11/2, 5, 8/3, 1/2, 403/12, 97/12, 95/12, 73/12, 67/12, 37/12, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 0, -3/2, -1/2, 1/2, 0, 0, 1, 8, 5/2, 5/2, -1/2, -4, -1/2, 2, -1
-5/2, 0, -3/2, -1/2, 1/2, 0, 0, 1, 8, 5/2, 5/2, -1/2, -4, -1/2, 2, -1
-5/2, 0, -3/2, -1/2, 1/2, 0, 0, 1, 8, 5/2, 5/2, -1/2, -4, -1/2, 2, -1
19, 1/3, 2, 4, 2, 17/3, 2, 1, 31, 11, 22/3, 14/3, 3, 2, 1/3, 2/3
19, 1/3, 2, 4, 2, 17/3, 2, 1, 31, 11, 22/3, 14/3, 3, 2, 1/3, 2/3
35/2, 5/2, 3/2, 9/2, 7/2, 3/2, 5/2, 1/2, -7, -1/2, -3, -2, 0, 3/2, 3/2, -3/2
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 79/6, 29/3, 13/2, 5, 4, 1/2, 1/3, 275/4, 193/12, 55/4, 151/12, 113/12, 83/12, 37/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, 1/4, 7/4, 7/4, -3/4, -5/4, -1/4, 3/4, -19/2, -1/2, -4, -1, -1/2, -2, -1/2, 3
-17/4, 1/4, 7/4, 7/4, -3/4, -5/4, -1/4, 3/4, -19/2, -1/2, -4, -1, -1/2, -2, -1/2, 3
-17/4, 1/4, 7/4, 7/4, -3/4, -5/4, -1/4, 3/4, -19/2, -1/2, -4, -1, -1/2, -2, -1/2, 3
25/6, 13/2, 17/6, 19/6, 5/2, -1/2, -19/6, 1/2, -58/3, -9, -16/3, -10/3, -8/3, 1, -1, 5/3
25/6, 13/2, 17/6, 19/6, 5/2, -1/2, -19/6, 1/2, -58/3, -9, -16/3, -10/3, -8/3, 1, -1, 5/3
-1/4, 13/4, 3/4, -5/4, -7/4, -5/4, 3/4, -1/4, -75/2, -21/2, -12, -10, -13/2, -4, -3/2, -1
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 13, 19/2, 23/3, 14/3, 14/3, 1, -1/6, 247/6, 10, 28/3, 19/3, 29/6, 13/3, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -7/2, -3/2, 2, 7/2, 2, 1/2, 0, 31, 7, 15/2, 15/2, 8, 11/2, 2, -1/2
-3, -7/2, -3/2, 2, 7/2, 2, 1/2, 0, 31, 7, 15/2, 15/2, 8, 11/2, 2, -1/2
-3, -7/2, -3/2, 2, 7/2, 2, 1/2, 0, 31, 7, 15/2, 15/2, 8, 11/2, 2, -1/2
16/3, 5/3, 13/3, 8/3, 1, 5/3, -1/3, -1/3, 5/3, -1/3, 4/3, -5/3, -5/3, -8/3, -5/3, -5/3
16/3, 5/3, 13/3, 8/3, 1, 5/3, -1/3, -1/3, 5/3, -1/3, 4/3, -5/3, -5/3, -8/3, -5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/12, 115/12, 37/4, 79/12, 17/4, 7/4, 3/4, -1/12, 197/4, 53/4, 119/12, 79/12, 21/4, 21/4, 25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 13/2, 4, 3, 4, 9/2, 3/2, -2, 37/4, -3/4, 7/4, 19/4, 17/4, 5/4, -3/4, -7/4
49/2, 13/2, 4, 3, 4, 9/2, 3/2, -2, 37/4, -3/4, 7/4, 19/4, 17/4, 5/4, -3/4, -7/4
49/2, 13/2, 4, 3, 4, 9/2, 3/2, -2, 37/4, -3/4, 7/4, 19/4, 17/4, 5/4, -3/4, -7/4
2, -8/3, -1, -3, 2/3, 4, 1, -5/3, -43/3, -7/3, 0, -4/3, -13/3, -4/3, 0, 5/3
2, -8/3, -1, -3, 2/3, 4, 1, -5/3, -43/3, -7/3, 0, -4/3, -13/3, -4/3, 0, 5/3
4, 1, 3/2, 3/2, 1/2, 0, -3, 1/2, 19/4, -5/4, -7/4, 1/4, 11/4, -1/4, 3/4, 3/4
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/12, 47/4, 41/4, 85/12, 53/12, 47/12, 5/4, -3/4, 311/6, 38/3, 34/3, 26/3, 17/3, 11/2, 10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-129/4, -13/4, -23/4, -35/4, -33/4, -19/4, -9/4, 5/4, -23/2, 0, -3, -4, -1, 3/2, -1, -1
-129/4, -13/4, -23/4, -35/4, -33/4, -19/4, -9/4, 5/4, -23/2, 0, -3, -4, -1, 3/2, -1, -1
-129/4, -13/4, -23/4, -35/4, -33/4, -19/4, -9/4, 5/4, -23/2, 0, -3, -4, -1, 3/2, -1, -1
-21/2, -1/2, -5/2, -3/2, -5/6, 5/6, -1/2, -1/2, 1/2, -13/6, 7/6, -7/6, 5/6, 25/6, 7/6, 5/6
-21/2, -1/2, -5/2, -3/2, -5/6, 5/6, -1/2, -1/2, 1/2, -13/6, 7/6, -7/6, 5/6, 25/6, 7/6, 5/6
-93/4, -1/4, -11/4, -15/4, -21/4, -15/4, -5/4, 1/4, 13/2, 1, 2, 1, 0, -5/2, -2, 0
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 143/12, 45/4, 33/4, 19/4, 11/4, 11/12, 1/12, 77/2, 19/2, 19/2, 37/6, 10/3, 10/3, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -11/2, -3, -5, -9/2, -2, 0, 3, 51, 13, 11, 17/2, 8, 5, 2, 3/2
-28, -11/2, -3, -5, -9/2, -2, 0, 3, 51, 13, 11, 17/2, 8, 5, 2, 3/2
-28, -11/2, -3, -5, -9/2, -2, 0, 3, 51, 13, 11, 17/2, 8, 5, 2, 3/2
109/3, 5, 25/3, 9, 17/3, 7/3, 1, 1, 20, 7, 4, 5/3, 5, 2, -4/3, 1
109/3, 5, 25/3, 9, 17/3, 7/3, 1, 1, 20, 7, 4, 5/3, 5, 2, -4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 53/4, 43/4, 119/12, 85/12, 67/12, 37/12, -1/4, 517/12, 121/12, 37/4, 79/12, 21/4, 49/12, 35/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 9/4, -3/4, 5/4, 11/4, 11/4, -3/4, -5/4, 33/2, 3/2, 1/2, 1/2, 7/2, 5/2, 3/2, -1/2
19/4, 9/4, -3/4, 5/4, 11/4, 11/4, -3/4, -5/4, 33/2, 3/2, 1/2, 1/2, 7/2, 5/2, 3/2, -1/2
19/4, 9/4, -3/4, 5/4, 11/4, 11/4, -3/4, -5/4, 33/2, 3/2, 1/2, 1/2, 7/2, 5/2, 3/2, -1/2
21/2, -11/6, 11/6, -1/2, 5/2, -1/2, -1/2, -13/6, -265/6, -55/6, -19/2, -67/6, -15/2, -25/6, -5/6, -5/6
21/2, -11/6, 11/6, -1/2, 5/2, -1/2, -1/2, -13/6, -265/6, -55/6, -19/2, -67/6, -15/2, -25/6, -5/6, -5/6
-15/4, 13/4, 7/4, -5/4, -11/4, -15/4, -13/4, -1/4, -81/4, -41/4, -31/4, -19/4, -7/4, -9/4, 5/4, -9/4
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 40/3, 61/6, 61/6, 23/3, 41/6, 19/6, 1/3, 211/6, 29/3, 13/2, 13/2, 8/3, 13/6, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, 1, -2, -7/2, -3/2, -1/2, -3, 1/2, -23/4, 11/4, -1/4, -11/4, -17/4, -11/4, 1/4, 7/4
-10, 1, -2, -7/2, -3/2, -1/2, -3, 1/2, -23/4, 11/4, -1/4, -11/4, -17/4, -11/4, 1/4, 7/4
-10, 1, -2, -7/2, -3/2, -1/2, -3, 1/2, -23/4, 11/4, -1/4, -11/4, -17/4, -11/4, 1/4, 7/4
-14, 0, -3, -3, -19/3, -10/3, -1, 0, -13/2, -1/2, -1/6, 7/6, -3/2, -9/2, -5/6, -7/6
-14, 0, -3, -3, -19/3, -10/3, -1, 0, -13/2, -1/2, -1/6, 7/6, -3/2, -9/2, -5/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 167/12, 125/12, 89/12, 77/12, 25/4, 41/12, -1/4, 455/12, 121/12, 35/4, 71/12, 67/12, 41/12, 23/12, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, 1/4, -5/4, 3/4, 1/4, -9/4, 5/4, -9/4, 21/2, 1, -2, -1, 3/2, 9/2, 3/2, 1
-23/4, 1/4, -5/4, 3/4, 1/4, -9/4, 5/4, -9/4, 21/2, 1, -2, -1, 3/2, 9/2, 3/2, 1
-23/4, 1/4, -5/4, 3/4, 1/4, -9/4, 5/4, -9/4, 21/2, 1, -2, -1, 3/2, 9/2, 3/2, 1
-47/2, -13/2, -7/2, -11/2, -5/2, -3/2, 1/6, -7/6, 20, 4, 13/3, 1, 10/3, 5/3, -1, -2/3
-47/2, -13/2, -7/2, -11/2, -5/2, -3/2, 1/6, -7/6, 20, 4, 13/3, 1, 10/3, 5/3, -1, -2/3
-47/2, -5/2, -3/2, -9/2, -9/2, -7/2, -1/2, 5/2, 15/2, 0, 3, 1, 1/2, -1/2, 3/2, 2
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 101/12, 25/4, 25/4, 17/4, 41/12, 7/4, 5/4, 139/4, 101/12, 21/4, 53/12, 43/12, 43/12, 23/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 7/4, 13/4, 7/4, 9/4, 7/4, -7/4, 7/4, 9, 13/2, 6, 5/2, 1/2, 1/2, -2, -1
57/4, 7/4, 13/4, 7/4, 9/4, 7/4, -7/4, 7/4, 9, 13/2, 6, 5/2, 1/2, 1/2, -2, -1
57/4, 7/4, 13/4, 7/4, 9/4, 7/4, -7/4, 7/4, 9, 13/2, 6, 5/2, 1/2, 1/2, -2, -1
-53/3, -4, -22/3, -13/3, -13/3, -2, -5/3, -2/3, 17/2, -5/6, 13/6, 19/6, 5/6, 5/6, -13/6, -1/2
-53/3, -4, -22/3, -13/3, -13/3, -2, -5/3, -2/3, 17/2, -5/6, 13/6, 19/6, 5/6, 5/6, -13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/12, 67/4, 167/12, 41/4, 77/12, 61/12, 25/12, 1/4, 117/2, 27/2, 13, 12, 26/3, 19/3, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -19/4, -11/4, -3/4, -7/4, 3/4, 5/4, -1/4, -33/2, -11/2, -4, -2, -7/2, 0, 1/2, -2
-47/4, -19/4, -11/4, -3/4, -7/4, 3/4, 5/4, -1/4, -33/2, -11/2, -4, -2, -7/2, 0, 1/2, -2
-47/4, -19/4, -11/4, -3/4, -7/4, 3/4, 5/4, -1/4, -33/2, -11/2, -4, -2, -7/2, 0, 1/2, -2
49/3, 17/3, 14/3, 3, 1, -2/3, -4/3, -4/3, 77/2, 13/2, 49/6, 53/6, 15/2, 9/2, 3/2, 11/6
49/3, 17/3, 14/3, 3, 1, -2/3, -4/3, -4/3, 77/2, 13/2, 49/6, 53/6, 15/2, 9/2, 3/2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 23/2, 59/6, 20/3, 25/6, 7/3, 13/6, -1/2, 176/3, 44/3, 35/3, 55/6, 49/6, 16/3, 13/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 1/2, 5/2, 6, 5/2, 1, 1, 2, 17/2, 7/2, 3/2, 1, 0, 3/2, -1, 2
11/2, 1/2, 5/2, 6, 5/2, 1, 1, 2, 17/2, 7/2, 3/2, 1, 0, 3/2, -1, 2
11/2, 1/2, 5/2, 6, 5/2, 1, 1, 2, 17/2, 7/2, 3/2, 1, 0, 3/2, -1, 2
34, 7, 10/3, 17/3, 14/3, 16/3, 2, 4/3, 23/6, -19/6, -1/6, 1/2, 1/2, 1/6, -1/2, -1/2
34, 7, 10/3, 17/3, 14/3, 16/3, 2, 4/3, 23/6, -19/6, -1/6, 1/2, 1/2, 1/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 193/12, 51/4, 113/12, 83/12, 47/12, 19/12, 3/4, 20, 43/6, 17/3, 23/6, 1/2, 1/2, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -17/4, -27/4, -27/4, -15/4, -25/4, -11/4, 1/4, 63/4, 11/4, 7/4, 1/4, 9/4, -5/4, 9/4, -3/4
-119/4, -17/4, -27/4, -27/4, -15/4, -25/4, -11/4, 1/4, 63/4, 11/4, 7/4, 1/4, 9/4, -5/4, 9/4, -3/4
-119/4, -17/4, -27/4, -27/4, -15/4, -25/4, -11/4, 1/4, 63/4, 11/4, 7/4, 1/4, 9/4, -5/4, 9/4, -3/4
13, 3, 8/3, 0, 3, 2/3, -8/3, -1/3, -71/2, -43/6, -49/6, -29/6, -13/2, -11/2, -11/6, 1/6
13, 3, 8/3, 0, 3, 2/3, -8/3, -1/3, -71/2, -43/6, -49/6, -29/6, -13/2, -11/2, -11/6, 1/6
-13/4, -3/4, 1/4, 5/4, -5/4, -19/4, -11/4, 1/4, -57/4, -7/4, -21/4, -13/4, -5/4, 5/4, -7/4, 1/4
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 137/12, 131/12, 103/12, 59/12, 35/12, 7/12, -1/12, 253/4, 209/12, 187/12, 49/4, 101/12, 19/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 4, 2, 7/2, 0, -7/2, -1, -5/2, -87/4, 3/4, -11/4, -23/4, -29/4, -21/4, -11/4, -1/4
13/2, 4, 2, 7/2, 0, -7/2, -1, -5/2, -87/4, 3/4, -11/4, -23/4, -29/4, -21/4, -11/4, -1/4
13/2, 4, 2, 7/2, 0, -7/2, -1, -5/2, -87/4, 3/4, -11/4, -23/4, -29/4, -21/4, -11/4, -1/4
137/3, 22/3, 32/3, 26/3, 28/3, 19/3, 8/3, -2/3, 1/2, 17/6, 1/6, 5/2, -1/6, 5/2, -1/2, 13/6
137/3, 22/3, 32/3, 26/3, 28/3, 19/3, 8/3, -2/3, 1/2, 17/6, 1/6, 5/2, -1/6, 5/2, -1/2, 13/6
19/2, 2, 2, 9/2, 5/2, 1, 1, -1/2, 13/2, 5, 5, 3/2, 0, 3/2, -1/2, 3
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 39/4, 83/12, 19/4, 55/12, 43/12, 11/4, 5/12, 599/12, 121/12, 115/12, 33/4, 97/12, 17/4, 31/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -19/4, -13/4, -3/4, 11/4, 7/4, -3/4, 11/4, -51/2, -6, -8, -9/2, -1, -1/2, -2, 3/2
-27/4, -19/4, -13/4, -3/4, 11/4, 7/4, -3/4, 11/4, -51/2, -6, -8, -9/2, -1, -1/2, -2, 3/2
-27/4, -19/4, -13/4, -3/4, 11/4, 7/4, -3/4, 11/4, -51/2, -6, -8, -9/2, -1, -1/2, -2, 3/2
223/6, 59/6, 47/6, 9/2, 23/6, 11/6, 1/2, -17/6, 101/3, 19/3, 25/3, 5, 25/3, 5, 4/3, -4/3
223/6, 59/6, 47/6, 9/2, 23/6, 11/6, 1/2, -17/6, 101/3, 19/3, 25/3, 5, 25/3, 5, 4/3, -4/3
-73/4, -17/4, -23/4, -13/4, -3/4, -7/4, -9/4, -3/4, 107/4, 27/4, 21/4, 31/4, 19/4, 7/4, 5/4, -9/4
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 73/6, 31/3, 7, 37/6, 7/3, 0, 0, 60, 14, 77/6, 65/6, 59/6, 13/2, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38, 9, 6, 9/2, 5, 4, 2, -3/2, 29/2, 5/2, 4, 1, 3, 3, 1, 1
38, 9, 6, 9/2, 5, 4, 2, -3/2, 29/2, 5/2, 4, 1, 3, 3, 1, 1
38, 9, 6, 9/2, 5, 4, 2, -3/2, 29/2, 5/2, 4, 1, 3, 3, 1, 1
7/2, 5/2, 13/6, -7/6, -29/6, -13/6, 3/2, 7/6, 25/6, 13/6, 11/6, -1/6, 11/6, 19/6, -1/6, -3/2
7/2, 5/2, 13/6, -7/6, -29/6, -13/6, 3/2, 7/6, 25/6, 13/6, 11/6, -1/6, 11/6, 19/6, -1/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 38/3, 53/6, 35/6, 10/3, 8/3, 11/6, -3/2, 233/4, 59/4, 55/4, 41/4, 95/12, 77/12, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 4, 2, 5/2, 3, 2, -1, -1/2, -183/4, -57/4, -49/4, -39/4, -25/4, -11/4, -9/4, -3/4
7, 4, 2, 5/2, 3, 2, -1, -1/2, -183/4, -57/4, -49/4, -39/4, -25/4, -11/4, -9/4, -3/4
7, 4, 2, 5/2, 3, 2, -1, -1/2, -183/4, -57/4, -49/4, -39/4, -25/4, -11/4, -9/4, -3/4
1, 17/3, 14/3, 1, 0, -10/3, -3, 2/3, 23/3, 3, 2, -1, -13/3, -4/3, 4/3, -4/3
1, 17/3, 14/3, 1, 0, -10/3, -3, 2/3, 23/3, 3, 2, -1, -13/3, -4/3, 4/3, -4/3
23/2, 7/2, 3/2, 3, 3/2, 7/2, 1/2, 2, 231/4, 49/4, 45/4, 43/4, 41/4, 27/4, 13/4, -1/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/6, 55/6, 16/3, 29/6, 25/6, 7/2, 13/6, -4/3, 307/6, 91/6, 34/3, 47/6, 7, 13/3, 13/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -8, -11/2, -5/2, 1, 5/2, -1/2, 3/2, 27/4, 3/4, 3/4, 9/4, 5/4, 9/4, 3/4, 5/4
-39/2, -8, -11/2, -5/2, 1, 5/2, -1/2, 3/2, 27/4, 3/4, 3/4, 9/4, 5/4, 9/4, 3/4, 5/4
-39/2, -8, -11/2, -5/2, 1, 5/2, -1/2, 3/2, 27/4, 3/4, 3/4, 9/4, 5/4, 9/4, 3/4, 5/4
-15/2, 9/2, 17/6, 1/2, -3/2, -17/6, -7/6, 5/2, 179/6, 53/6, 15/2, 31/6, 47/6, 9/2, 5/6, 5/6
-15/2, 9/2, 17/6, 1/2, -3/2, -17/6, -7/6, 5/2, 179/6, 53/6, 15/2, 31/6, 47/6, 9/2, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67/2, 28/3, 25/3, 20/3, 4, 7/6, 1/2, 1/6, 241/4, 65/4, 151/12, 39/4, 109/12, 23/4, 25/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/4, -29/4, -17/4, -11/4, -13/4, 1/4, -5/4, -5/4, -143/4, -23/4, -35/4, -25/4, -11/4, -21/4, -7/4, -7/4
-81/4, -29/4, -17/4, -11/4, -13/4, 1/4, -5/4, -5/4, -143/4, -23/4, -35/4, -25/4, -11/4, -21/4, -7/4, -7/4
-81/4, -29/4, -17/4, -11/4, -13/4, 1/4, -5/4, -5/4, -143/4, -23/4, -35/4, -25/4, -11/4, -21/4, -7/4, -7/4
-40, -34/3, -37/3, -26/3, -6, -7/3, -4/3, 4/3, -24, -3, -13/3, -5, -13/3, -5, -4/3, -1
-40, -34/3, -37/3, -26/3, -6, -7/3, -4/3, 4/3, -24, -3, -13/3, -5, -13/3, -5, -4/3, -1
3/2, 1/2, -5/2, 1/2, 1/2, -1, -5/2, 0, -25/2, -9/2, -7/2, -1/2, 3, 5/2, -1, 5/2
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 127/12, 29/4, 83/12, 83/12, 25/4, 31/12, -1/12, 461/12, 107/12, 103/12, 65/12, 43/12, 37/12, 31/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, 1/4, 7/4, -3/4, -9/4, -7/4, 7/4, 5/4, -95/4, -23/4, -13/4, -3/4, -9/4, -13/4, -5/4, 1/4
-17/4, 1/4, 7/4, -3/4, -9/4, -7/4, 7/4, 5/4, -95/4, -23/4, -13/4, -3/4, -9/4, -13/4, -5/4, 1/4
-17/4, 1/4, 7/4, -3/4, -9/4, -7/4, 7/4, 5/4, -95/4, -23/4, -13/4, -3/4, -9/4, -13/4, -5/4, 1/4
19/2, -1/2, -1/2, 19/6, 17/6, 9/2, 5/6, 1/6, -41/3, -29/3, -19/3, -11/3, -1/3, 8/3, -1/3, 4/3
19/2, -1/2, -1/2, 19/6, 17/6, 9/2, 5/6, 1/6, -41/3, -29/3, -19/3, -11/3, -1/3, 8/3, -1/3, 4/3
49/4, 15/4, 7/4, 15/4, 1/4, 11/4, -1/4, -5/4, -51/4, -13/4, -25/4, -15/4, -13/4, -3/4, -1/4, -7/4
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 65/6, 8, 37/6, 31/6, 19/6, 5/3, 1/6, 81/2, 13, 19/2, 37/6, 6, 25/6, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, -1/4, 9/4, 13/4, 13/4, 19/4, 7/4, -3/4, -11, 0, -1, -4, -2, 0, 1, -1
35/4, -1/4, 9/4, 13/4, 13/4, 19/4, 7/4, -3/4, -11, 0, -1, -4, -2, 0, 1, -1
35/4, -1/4, 9/4, 13/4, 13/4, 19/4, 7/4, -3/4, -11, 0, -1, -4, -2, 0, 1, -1
-1/6, -5/6, -1/6, -1/6, -5/6, 1/2, -7/6, -5/2, 11/3, 5, 17/3, 7/3, -1, -5/3, -7/3, -1/3
-1/6, -5/6, -1/6, -1/6, -5/6, 1/2, -7/6, -5/2, 11/3, 5, 17/3, 7/3, -1, -5/3, -7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 83/6, 10, 53/6, 49/6, 5, 3, -2/3, 209/4, 53/4, 139/12, 119/12, 25/4, 41/12, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 5/2, 3/2, 0, -2, -3/2, -1, 0, 29/2, 3/2, 4, 6, 5/2, -1, 3/2, 1
1/2, 5/2, 3/2, 0, -2, -3/2, -1, 0, 29/2, 3/2, 4, 6, 5/2, -1, 3/2, 1
1/2, 5/2, 3/2, 0, -2, -3/2, -1, 0, 29/2, 3/2, 4, 6, 5/2, -1, 3/2, 1
-11, 8/3, -1, 1, -8/3, -1, -1, 7/3, 203/6, 17/6, 25/6, 15/2, 35/6, 17/6, -1/6, -7/2
-11, 8/3, -1, 1, -8/3, -1, -1, 7/3, 203/6, 17/6, 25/6, 15/2, 35/6, 17/6, -1/6, -7/2
-24, -9, -8, -9/2, -7/2, -4, -1/2, -1/2, -35, -8, -9/2, -11/2, -4, -9/2, -3, 1/2
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 155/12, 47/4, 95/12, 73/12, 35/12, 9/4, -19/12, 331/6, 83/6, 32/3, 28/3, 28/3, 37/6, 7/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, -3/2, -1/2, 0, 7/2, 1/2, 3/2, -1/2, -22, -4, -5, -5/2, -5, -6, -7/2, 0
10, -3/2, -1/2, 0, 7/2, 1/2, 3/2, -1/2, -22, -4, -5, -5/2, -5, -6, -7/2, 0
10, -3/2, -1/2, 0, 7/2, 1/2, 3/2, -1/2, -22, -4, -5, -5/2, -5, -6, -7/2, 0
10, 4/3, 5, 2, 5/3, 7/3, -1/3, 4/3, 17/6, 1/6, -13/6, 5/6, -11/6, -7/6, 3/2, -1/6
10, 4/3, 5, 2, 5/3, 7/3, -1/3, 4/3, 17/6, 1/6, -13/6, 5/6, -11/6, -7/6, 3/2, -1/6
-143/4, -49/4, -45/4, -33/4, -19/4, -13/4, -3/4, 5/4, 15, -1, 1/2, 7/2, 3/2, 1, 5/2, -1
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 145/12, 145/12, 133/12, 31/4, 65/12, 43/12, 1/12, 58, 101/6, 13, 12, 53/6, 31/6, 13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -9/4, -17/4, -19/4, -15/4, -7/4, 7/4, 5/4, 59/2, 17/2, 11/2, 13/2, 7/2, 3/2, 1/2, 1/2
-77/4, -9/4, -17/4, -19/4, -15/4, -7/4, 7/4, 5/4, 59/2, 17/2, 11/2, 13/2, 7/2, 3/2, 1/2, 1/2
-77/4, -9/4, -17/4, -19/4, -15/4, -7/4, 7/4, 5/4, 59/2, 17/2, 11/2, 13/2, 7/2, 3/2, 1/2, 1/2
13, 4/3, 5/3, 11/3, 7/3, 10/3, -1/3, -1/3, -3, 0, -3, -1, -13/3, -2/3, 2, 0
13, 4/3, 5/3, 11/3, 7/3, 10/3, -1/3, -1/3, -3, 0, -3, -1, -13/3, -2/3, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 43/4, 83/12, 73/12, 29/12, 5/4, 5/12, -1/4, 113/2, 23/2, 67/6, 19/2, 49/6, 13/2, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -2, 1/2, 1/2, -2, -1/2, 0, -5/2, 15/2, 3/2, 3, 3, 5/2, 0, -1/2, 0
1, -2, 1/2, 1/2, -2, -1/2, 0, -5/2, 15/2, 3/2, 3, 3, 5/2, 0, -1/2, 0
1, -2, 1/2, 1/2, -2, -1/2, 0, -5/2, 15/2, 3/2, 3, 3, 5/2, 0, -1/2, 0
-1/6, -13/6, 5/6, -3/2, -7/6, -1/6, -1/2, 1/6, 61/6, 35/6, 13/6, -1/2, -7/6, -3/2, -13/6, -5/6
-1/6, -13/6, 5/6, -3/2, -7/6, -1/6, -1/2, 1/6, 61/6, 35/6, 13/6, -1/2, -7/6, -3/2, -13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/6, 19/3, 37/6, 5, 10/3, 7/6, 1, 1/2, 122/3, 49/6, 47/6, 23/3, 31/6, 7/2, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -7/4, -19/4, -25/4, -19/4, -5/4, -3/4, -7/4, 41/4, 11/4, 17/4, 13/4, 15/4, 1/4, -3/4, 9/4
-67/4, -7/4, -19/4, -25/4, -19/4, -5/4, -3/4, -7/4, 41/4, 11/4, 17/4, 13/4, 15/4, 1/4, -3/4, 9/4
-67/4, -7/4, -19/4, -25/4, -19/4, -5/4, -3/4, -7/4, 41/4, 11/4, 17/4, 13/4, 15/4, 1/4, -3/4, 9/4
32/3, 1, 10/3, 5/3, 5, 10/3, 1/3, 8/3, -33/2, -11/2, -13/2, -9/2, -5/2, -3/2, 3/2, -1/2
32/3, 1, 10/3, 5/3, 5, 10/3, 1/3, 8/3, -33/2, -11/2, -13/2, -9/2, -5/2, -3/2, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 145/12, 143/12, 101/12, 67/12, 7/4, 5/4, 1/4, 715/12, 145/12, 143/12, 125/12, 101/12, 21/4, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -1/2, -7/2, -4, -7/2, -1, 1/2, 5/2, 1, -3/2, 2, 1/2, 1/2, -5/2, -1/2, -1/2
-43/2, -1/2, -7/2, -4, -7/2, -1, 1/2, 5/2, 1, -3/2, 2, 1/2, 1/2, -5/2, -1/2, -1/2
-43/2, -1/2, -7/2, -4, -7/2, -1, 1/2, 5/2, 1, -3/2, 2, 1/2, 1/2, -5/2, -1/2, -1/2
143/6, 7/2, 7/2, -1/6, 19/6, 25/6, 5/2, 1/6, 17/3, -1, 1/3, 8/3, 2/3, -1/3, 2/3, 4/3
143/6, 7/2, 7/2, -1/6, 19/6, 25/6, 5/2, 1/6, 17/3, -1, 1/3, 8/3, 2/3, -1/3, 2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 23/2, 23/3, 7, 35/6, 9/2, 5/2, -1, 183/4, 137/12, 45/4, 109/12, 67/12, 47/12, 3/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 11/2, 2, 5/2, 5/2, -1, -1/2, -7/2, 1, 3/2, 3/2, -1, 0, -5/2, 0
13, 6, 11/2, 2, 5/2, 5/2, -1, -1/2, -7/2, 1, 3/2, 3/2, -1, 0, -5/2, 0
13, 6, 11/2, 2, 5/2, 5/2, -1, -1/2, -7/2, 1, 3/2, 3/2, -1, 0, -5/2, 0
211/6, 15/2, 43/6, 59/6, 43/6, 11/2, 5/2, 1/2, -33/2, -23/6, -5/2, -7/6, -1/6, -23/6, -1/2, 11/6
211/6, 15/2, 43/6, 59/6, 43/6, 11/2, 5/2, 1/2, -33/2, -23/6, -5/2, -7/6, -1/6, -23/6, -1/2, 11/6
-27/2, -5/2, -6, -9/2, -3/2, -3/2, -1/2, 2, 25/4, 21/4, 23/4, 9/4, -5/4, -13/4, -3/4, 7/4
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/6, 22/3, 14/3, 7/3, 7/3, 1, 2/3, -1/2, 283/6, 23/2, 17/2, 17/2, 41/6, 25/6, 17/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 6, 5, 4, 3, 4, 1, 1, -45/2, -9/2, -5/2, -5/2, -9/2, -7/2, -1/2, 1/2
21, 6, 5, 4, 3, 4, 1, 1, -45/2, -9/2, -5/2, -5/2, -9/2, -7/2, -1/2, 1/2
21, 6, 5, 4, 3, 4, 1, 1, -45/2, -9/2, -5/2, -5/2, -9/2, -7/2, -1/2, 1/2
-1, -3, -2/3, 2/3, 3, 13/3, 1, 5/3, 20/3, 5, 2, 0, 10/3, -1/3, -2/3, -2/3
-1, -3, -2/3, 2/3, 3, 13/3, 1, 5/3, 20/3, 5, 2, 0, 10/3, -1/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
112/3, 23/2, 47/6, 20/3, 11/2, 4, 17/6, 1, 71/3, 16/3, 7/2, 10/3, 8/3, 7/3, 7/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, -1/4, 3/4, 9/4, 3/4, 11/4, 5/4, 9/4, 5/4, 7/4, 7/4, 11/4, 5/4, -5/4, -5/4, -9/4
45/4, -1/4, 3/4, 9/4, 3/4, 11/4, 5/4, 9/4, 5/4, 7/4, 7/4, 11/4, 5/4, -5/4, -5/4, -9/4
45/4, -1/4, 3/4, 9/4, 3/4, 11/4, 5/4, 9/4, 5/4, 7/4, 7/4, 11/4, 5/4, -5/4, -5/4, -9/4
-56/3, -11/3, -3, -16/3, -11/3, -16/3, -11/3, 0, 211/6, 49/6, 59/6, 41/6, 11/2, 5/2, 11/6, 1/6
-56/3, -11/3, -3, -16/3, -11/3, -16/3, -11/3, 0, 211/6, 49/6, 59/6, 41/6, 11/2, 5/2, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 35/3, 11, 43/6, 4, 17/6, 5/6, 1/2, 211/4, 55/4, 51/4, 131/12, 89/12, 59/12, 11/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -6, -5/2, -2, -7/2, -1/2, -3/2, -2, 17/2, 3/2, 3/2, 1, 0, -1, 1/2, 0
-19, -6, -5/2, -2, -7/2, -1/2, -3/2, -2, 17/2, 3/2, 3/2, 1, 0, -1, 1/2, 0
-19, -6, -5/2, -2, -7/2, -1/2, -3/2, -2, 17/2, 3/2, 3/2, 1, 0, -1, 1/2, 0
-19/3, -8/3, -4, -2/3, -7/3, -10/3, -4/3, -2, 41/6, 11/6, -7/6, 1/2, 17/6, 7/2, 5/6, 5/6
-19/3, -8/3, -4, -2/3, -7/3, -10/3, -4/3, -2, 41/6, 11/6, -7/6, 1/2, 17/6, 7/2, 5/6, 5/6
9, 1, 3, 0, 2, 0, -3, 0, 1/2, -7/2, -1/2, -1/2, 3/2, -1/2, 3/2, 3/2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 43/4, 33/4, 97/12, 27/4, 53/12, 3/4, 7/12, 277/6, 85/6, 32/3, 41/6, 13/2, 19/6, 7/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 9/4, 7/4, 15/4, 1/4, 9/4, -3/4, 9/4, 93/4, 13/4, 23/4, 23/4, 13/4, 5/4, -7/4, 5/4
57/4, 9/4, 7/4, 15/4, 1/4, 9/4, -3/4, 9/4, 93/4, 13/4, 23/4, 23/4, 13/4, 5/4, -7/4, 5/4
57/4, 9/4, 7/4, 15/4, 1/4, 9/4, -3/4, 9/4, 93/4, 13/4, 23/4, 23/4, 13/4, 5/4, -7/4, 5/4
-41/3, -1, -4, -1, -2/3, -1, -1, 5/3, -11/2, 11/2, 11/6, -3/2, -13/6, -3/2, -1/2, -1/6
-41/3, -1, -4, -1, -2/3, -1, -1, 5/3, -11/2, 11/2, 11/6, -3/2, -13/6, -3/2, -1/2, -1/6
3/4, 7/4, -3/4, 5/4, -5/4, -1/4, 3/4, 7/4, -11/4, -3/4, -9/4, -1/4, 5/4, 5/4, 13/4, 1/4
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/12, 95/12, 91/12, 67/12, 59/12, 13/4, 25/12, -7/12, 265/6, 35/3, 11, 55/6, 6, 4, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -7/2, -1, -4, -4, -3, 0, 3, -11/2, -5/2, -1/2, 1, -5/2, -3/2, -1/2, -1
-35/2, -7/2, -1, -4, -4, -3, 0, 3, -11/2, -5/2, -1/2, 1, -5/2, -3/2, -1/2, -1
-35/2, -7/2, -1, -4, -4, -3, 0, 3, -11/2, -5/2, -1/2, 1, -5/2, -3/2, -1/2, -1
67/6, 1/2, 7/6, 13/6, 9/2, 13/2, 17/6, 1/2, -137/6, -13/6, -11/2, -23/6, -11/2, -7/2, 1/6, -13/6
67/6, 1/2, 7/6, 13/6, 9/2, 13/2, 17/6, 1/2, -137/6, -13/6, -11/2, -23/6, -11/2, -7/2, 1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/4, 199/12, 53/4, 41/4, 85/12, 49/12, 7/4, -17/12, 613/12, 161/12, 125/12, 95/12, 95/12, 67/12, 23/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 1/2, 3, 5/2, 11/2, 3, -1/2, 0, 25, 21/2, 17/2, 6, 3, 1/2, -1, 1/2
8, 1/2, 3, 5/2, 11/2, 3, -1/2, 0, 25, 21/2, 17/2, 6, 3, 1/2, -1, 1/2
8, 1/2, 3, 5/2, 11/2, 3, -1/2, 0, 25, 21/2, 17/2, 6, 3, 1/2, -1, 1/2
110/3, 19/3, 8, 9, 6, 14/3, 1, 1, -31/6, 11/6, -3/2, -5/6, 1/6, -3/2, -17/6, -5/6
110/3, 19/3, 8, 9, 6, 14/3, 1, 1, -31/6, 11/6, -3/2, -5/6, 1/6, -3/2, -17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 143/12, 45/4, 33/4, 29/4, 21/4, 29/12, -11/12, 219/4, 155/12, 155/12, 41/4, 103/12, 71/12, 11/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 15/2, 4, 1/2, -3/2, 2, -3/2, 1, -29/2, -11/2, -15/2, -9/2, -5/2, -5/2, -1/2, -5/2
13, 15/2, 4, 1/2, -3/2, 2, -3/2, 1, -29/2, -11/2, -15/2, -9/2, -5/2, -5/2, -1/2, -5/2
13, 15/2, 4, 1/2, -3/2, 2, -3/2, 1, -29/2, -11/2, -15/2, -9/2, -5/2, -5/2, -1/2, -5/2
55/6, 7/6, 25/6, 5/2, 7/6, 13/6, -7/6, -7/6, -34/3, -6, -4, -8/3, -8/3, 0, 2/3, -4/3
55/6, 7/6, 25/6, 5/2, 7/6, 13/6, -7/6, -7/6, -34/3, -6, -4, -8/3, -8/3, 0, 2/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/3, 49/3, 25/2, 71/6, 19/2, 17/3, 5/2, -1, 419/12, 149/12, 37/4, 77/12, 15/4, 11/12, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 9/2, 3, 1, 1/2, -3/2, -3/2, 1, -21/4, 11/4, -3/4, -1/4, -1/4, -11/4, 1/4, 5/4
5, 9/2, 3, 1, 1/2, -3/2, -3/2, 1, -21/4, 11/4, -3/4, -1/4, -1/4, -11/4, 1/4, 5/4
5, 9/2, 3, 1, 1/2, -3/2, -3/2, 1, -21/4, 11/4, -3/4, -1/4, -1/4, -11/4, 1/4, 5/4
59/3, 2, 14/3, 1, 8/3, 0, 1, -5/3, -97/6, -41/6, -7/2, -11/6, -3/2, -11/6, 7/6, 1/2
59/3, 2, 14/3, 1, 8/3, 0, 1, -5/3, -97/6, -41/6, -7/2, -11/6, -3/2, -11/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 139/12, 43/4, 103/12, 77/12, 15/4, 31/12, 3/4, 129/2, 18, 85/6, 11, 25/3, 11/2, 19/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -11/4, -7/4, -3/4, -15/4, -5/4, 5/4, 7/4, 27/4, 11/4, 5/4, 5/4, 7/4, -7/4, -1/4, -3/4
-67/4, -11/4, -7/4, -3/4, -15/4, -5/4, 5/4, 7/4, 27/4, 11/4, 5/4, 5/4, 7/4, -7/4, -1/4, -3/4
-67/4, -11/4, -7/4, -3/4, -15/4, -5/4, 5/4, 7/4, 27/4, 11/4, 5/4, 5/4, 7/4, -7/4, -1/4, -3/4
-119/6, -7/2, -23/6, -35/6, -25/6, -5/2, -5/6, -5/6, 10/3, 1, -8/3, 1, 1/3, -5/3, 1/3, -1/3
-119/6, -7/2, -23/6, -35/6, -25/6, -5/2, -5/6, -5/6, 10/3, 1, -8/3, 1, 1/3, -5/3, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 145/12, 145/12, 33/4, 33/4, 21/4, 41/12, -1/4, 235/6, 26/3, 15/2, 6, 35/6, 5/2, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, 3, 1, -5/2, -6, -3, -1/2, 1/2, 9/2, -1/2, 1, -5/2, 1/2, 3, 0, 0
-13/2, 3, 1, -5/2, -6, -3, -1/2, 1/2, 9/2, -1/2, 1, -5/2, 1/2, 3, 0, 0
-13/2, 3, 1, -5/2, -6, -3, -1/2, 1/2, 9/2, -1/2, 1, -5/2, 1/2, 3, 0, 0
-19, -4, -3, -14/3, -17/3, -7/3, 2/3, 0, -29/6, -13/6, -3/2, -13/6, -19/6, 1/2, -3/2, 1/6
-19, -4, -3, -14/3, -17/3, -7/3, 2/3, 0, -29/6, -13/6, -3/2, -13/6, -19/6, 1/2, -3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/6, 37/6, 35/6, 7/2, 11/6, 5/3, 5/3, 1/6, 235/12, 79/12, 35/12, 5/4, 13/12, 7/12, 7/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 4, 6, 3, 9/2, 7/2, 1/2, 1, -8, -4, -9/2, -3, -1, 3/2, -3/2, 3/2
29/2, 4, 6, 3, 9/2, 7/2, 1/2, 1, -8, -4, -9/2, -3, -1, 3/2, -3/2, 3/2
29/2, 4, 6, 3, 9/2, 7/2, 1/2, 1, -8, -4, -9/2, -3, -1, 3/2, -3/2, 3/2
19/6, 5/2, 5/6, 9/2, 13/6, 1/6, -5/6, 17/6, 1/6, 1/2, 3/2, 5/6, -1/6, 5/6, 11/6, -5/6
19/6, 5/2, 5/6, 9/2, 13/6, 1/6, -5/6, 17/6, 1/6, 1/2, 3/2, 5/6, -1/6, 5/6, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 13, 31/3, 19/2, 41/6, 10/3, 7/6, 1, 101/2, 25/2, 61/6, 17/2, 19/3, 11/2, 17/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 19/4, 7/4, 19/4, 7/4, 9/4, 1/4, 9/4, -51/2, -11/2, -7/2, -11/2, -5, -5/2, 1/2, -3
49/4, 19/4, 7/4, 19/4, 7/4, 9/4, 1/4, 9/4, -51/2, -11/2, -7/2, -11/2, -5, -5/2, 1/2, -3
49/4, 19/4, 7/4, 19/4, 7/4, 9/4, 1/4, 9/4, -51/2, -11/2, -7/2, -11/2, -5, -5/2, 1/2, -3
-43/6, -13/6, -5/6, 1/2, 5/6, -3/2, 1/2, -17/6, -23, -5, -10/3, -2, -8/3, -4, -4/3, -4/3
-43/6, -13/6, -5/6, 1/2, 5/6, -3/2, 1/2, -17/6, -23, -5, -10/3, -2, -8/3, -4, -4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 67/6, 47/6, 13/2, 17/3, 19/6, 1/2, -1/6, 269/6, 19/2, 26/3, 7, 20/3, 23/6, 19/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 7/2, 9/2, 9/2, 3/2, 3/2, 5/2, 1/2, 8, 1, 9/2, 4, 1/2, -5/2, 1/2, 3
39/2, 7/2, 9/2, 9/2, 3/2, 3/2, 5/2, 1/2, 8, 1, 9/2, 4, 1/2, -5/2, 1/2, 3
39/2, 7/2, 9/2, 9/2, 3/2, 3/2, 5/2, 1/2, 8, 1, 9/2, 4, 1/2, -5/2, 1/2, 3
65/3, 7/3, 11/3, 22/3, 5, 13/3, 7/3, 0, 40/3, 7, 11/3, 1, 8/3, -2/3, 5/3, -4/3
65/3, 7/3, 11/3, 22/3, 5, 13/3, 7/3, 0, 40/3, 7, 11/3, 1, 8/3, -2/3, 5/3, -4/3
-9, 1, -1/2, -7/2, -3, -3, 1/2, 3/2, -17/2, -3/2, -7/2, -1, -3/2, -2, 0, -1
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 83/6, 65/6, 29/3, 8, 25/6, 7/6, -1, 511/12, 39/4, 39/4, 83/12, 79/12, 43/12, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -15/4, -21/4, -11/4, 1/4, 1/4, 1/4, -5/4, 15/4, 23/4, 15/4, 5/4, 1/4, -7/4, -7/4, -5/4
-59/4, -15/4, -21/4, -11/4, 1/4, 1/4, 1/4, -5/4, 15/4, 23/4, 15/4, 5/4, 1/4, -7/4, -7/4, -5/4
-59/4, -15/4, -21/4, -11/4, 1/4, 1/4, 1/4, -5/4, 15/4, 23/4, 15/4, 5/4, 1/4, -7/4, -7/4, -5/4
79/6, 13/2, 41/6, 23/6, 7/2, 13/6, -3/2, 5/6, -1/2, -11/6, 1/6, -5/6, -3/2, -5/2, -5/2, -7/6
79/6, 13/2, 41/6, 23/6, 7/2, 13/6, -3/2, 5/6, -1/2, -11/6, 1/6, -5/6, -3/2, -5/2, -5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 21/2, 55/6, 26/3, 41/6, 19/3, 5/2, -1, 125/6, 13/2, 8/3, 7/3, 7/3, 5/3, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-135/4, -7/4, -21/4, -33/4, -23/4, -13/4, -13/4, 1/4, 43/2, 13/2, 7/2, 7/2, 3/2, 3/2, -1/2, -3/2
-135/4, -7/4, -21/4, -33/4, -23/4, -13/4, -13/4, 1/4, 43/2, 13/2, 7/2, 7/2, 3/2, 3/2, -1/2, -3/2
-135/4, -7/4, -21/4, -33/4, -23/4, -13/4, -13/4, 1/4, 43/2, 13/2, 7/2, 7/2, 3/2, 3/2, -1/2, -3/2
95/6, 1/6, 13/6, 31/6, 7/2, 13/6, -1/6, -1/6, -16/3, -5/3, 5/3, 1/3, 10/3, 2/3, -5/3, 2/3
95/6, 1/6, 13/6, 31/6, 7/2, 13/6, -1/6, -1/6, -16/3, -5/3, 5/3, 1/3, 10/3, 2/3, -5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 45/4, 107/12, 91/12, 71/12, 11/4, 11/4, -13/12, 335/12, 29/4, 61/12, 59/12, 49/12, 15/4, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -5/2, 1, 1, -1/2, 1/2, 1/2, -3/2, -91/4, -43/4, -29/4, -15/4, -5/4, 7/4, 1/4, -9/4
-1/2, -5/2, 1, 1, -1/2, 1/2, 1/2, -3/2, -91/4, -43/4, -29/4, -15/4, -5/4, 7/4, 1/4, -9/4
-1/2, -5/2, 1, 1, -1/2, 1/2, 1/2, -3/2, -91/4, -43/4, -29/4, -15/4, -5/4, 7/4, 1/4, -9/4
47/6, -3/2, -19/6, -1/6, 5/6, 9/2, 11/6, -1/6, 27/2, 11/2, 5/2, 1/2, 1/2, -5/2, 1/2, -5/2
47/6, -3/2, -19/6, -1/6, 5/6, 9/2, 11/6, -1/6, 27/2, 11/2, 5/2, 1/2, 1/2, -5/2, 1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/12, 71/4, 61/4, 55/4, 121/12, 79/12, 13/4, -1/12, 575/12, 155/12, 121/12, 33/4, 95/12, 67/12, 35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -11/4, -15/4, -5/4, -5/4, -17/4, -9/4, 3/4, 55/2, 4, 7, 13/2, 11/2, 2, -1/2, 1
-77/4, -11/4, -15/4, -5/4, -5/4, -17/4, -9/4, 3/4, 55/2, 4, 7, 13/2, 11/2, 2, -1/2, 1
-77/4, -11/4, -15/4, -5/4, -5/4, -17/4, -9/4, 3/4, 55/2, 4, 7, 13/2, 11/2, 2, -1/2, 1
13/6, 5/2, -1/2, 3/2, 13/6, -7/6, -1/6, -5/2, 53/6, 11/6, 1/6, 1/2, -7/6, 1/2, 11/6, 3/2
13/6, 5/2, -1/2, 3/2, 13/6, -7/6, -1/6, -5/2, 53/6, 11/6, 1/6, 1/2, -7/6, 1/2, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/6, 43/3, 32/3, 31/3, 25/3, 29/6, 8/3, 1, 188/3, 27/2, 79/6, 29/3, 29/3, 35/6, 17/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -5/2, -1/2, -4, -4, -5/2, -1/2, 2, 16, 7, 9/2, 3, -1/2, -1/2, -3/2, -1
-9, -5/2, -1/2, -4, -4, -5/2, -1/2, 2, 16, 7, 9/2, 3, -1/2, -1/2, -3/2, -1
-9, -5/2, -1/2, -4, -4, -5/2, -1/2, 2, 16, 7, 9/2, 3, -1/2, -1/2, -3/2, -1
-71/3, -19/3, -14/3, -8/3, -16/3, -2, 1/3, -5/3, -185/6, -23/6, -11/2, -35/6, -17/6, -5/2, -7/2, 1/6
-71/3, -19/3, -14/3, -8/3, -16/3, -2, 1/3, -5/3, -185/6, -23/6, -11/2, -35/6, -17/6, -5/2, -7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 45/4, 89/12, 27/4, 49/12, 11/12, 3/4, -5/12, 557/12, 121/12, 109/12, 25/4, 61/12, 55/12, 31/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 13/4, 11/4, 15/4, 1/4, -3/4, -3/4, -11/4, 89/4, 21/4, 17/4, 23/4, 13/4, -1/4, 3/4, -9/4
73/4, 13/4, 11/4, 15/4, 1/4, -3/4, -3/4, -11/4, 89/4, 21/4, 17/4, 23/4, 13/4, -1/4, 3/4, -9/4
73/4, 13/4, 11/4, 15/4, 1/4, -3/4, -3/4, -11/4, 89/4, 21/4, 17/4, 23/4, 13/4, -1/4, 3/4, -9/4
19/6, -3/2, -13/6, 1/2, 5/2, 29/6, 11/6, 1/6, -64/3, -5/3, -5/3, -2/3, -11/3, -4, -5/3, 2/3
19/6, -3/2, -13/6, 1/2, 5/2, 29/6, 11/6, 1/6, -64/3, -5/3, -5/3, -2/3, -11/3, -4, -5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 137/12, 103/12, 95/12, 29/4, 53/12, 41/12, -1/4, 44, 11, 61/6, 55/6, 20/3, 5, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 3/2, 1, 7/2, 1, -2, -3/2, -3/2, 19/2, 11/2, 2, 2, -1/2, -5/2, -2, 0
5, 3/2, 1, 7/2, 1, -2, -3/2, -3/2, 19/2, 11/2, 2, 2, -1/2, -5/2, -2, 0
5, 3/2, 1, 7/2, 1, -2, -3/2, -3/2, 19/2, 11/2, 2, 2, -1/2, -5/2, -2, 0
40/3, 2/3, 4, 1, 1/3, 0, 2, -2/3, -3, -1, -5/3, 4/3, -2/3, -3, 1/3, -1/3
40/3, 2/3, 4, 1, 1/3, 0, 2, -2/3, -3, -1, -5/3, 4/3, -2/3, -3, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 49/6, 23/3, 23/3, 13/3, 25/6, 7/6, 7/6, 136/3, 21/2, 17/2, 47/6, 19/3, 23/6, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 3, 4, 3, 4, 2, 0, -1, 41/2, 3/2, 9/2, 15/2, 11/2, 7/2, 1/2, 5/2
12, 3, 4, 3, 4, 2, 0, -1, 41/2, 3/2, 9/2, 15/2, 11/2, 7/2, 1/2, 5/2
12, 3, 4, 3, 4, 2, 0, -1, 41/2, 3/2, 9/2, 15/2, 11/2, 7/2, 1/2, 5/2
2, -5, -5/3, 2/3, -2/3, 3, 5/3, 2, 0, -4, -1, 2/3, 1, -1/3, 1, -2
2, -5, -5/3, 2/3, -2/3, 3, 5/3, 2, 0, -4, -1, 2/3, 1, -1/3, 1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 149/12, 107/12, 23/4, 67/12, 9/4, 9/4, -1/12, 709/12, 157/12, 51/4, 127/12, 85/12, 83/12, 43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 9/2, 7/2, 9/2, 13/2, 7/2, 1, 2, 17/4, 5/4, 5/4, 3/4, -3/4, 3/4, -1/4, -5/4
49/2, 9/2, 7/2, 9/2, 13/2, 7/2, 1, 2, 17/4, 5/4, 5/4, 3/4, -3/4, 3/4, -1/4, -5/4
49/2, 9/2, 7/2, 9/2, 13/2, 7/2, 1, 2, 17/4, 5/4, 5/4, 3/4, -3/4, 3/4, -1/4, -5/4
-3, -5/3, -4/3, 4/3, 3, 2/3, 1, 0, 7/2, -5/2, -1/6, 7/2, 5/2, 5/2, 3/2, -5/6
-3, -5/3, -4/3, 4/3, 3, 2/3, 1, 0, 7/2, -5/2, -1/6, 7/2, 5/2, 5/2, 3/2, -5/6
109/4, 29/4, 37/4, 25/4, 13/4, 11/4, 3/4, 1/4, -31, -8, -7, -9/2, -6, -3, -5/2, -1
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/12, 101/12, 79/12, 77/12, 67/12, 37/12, 3/4, -5/12, 253/4, 67/4, 155/12, 43/4, 103/12, 67/12, 31/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 27/4, 19/4, 7/4, 11/4, 9/4, -1/4, -5/4, -27, -5, -4, -2, -11/2, -7/2, -1/2, -1/2
61/4, 27/4, 19/4, 7/4, 11/4, 9/4, -1/4, -5/4, -27, -5, -4, -2, -11/2, -7/2, -1/2, -1/2
61/4, 27/4, 19/4, 7/4, 11/4, 9/4, -1/4, -5/4, -27, -5, -4, -2, -11/2, -7/2, -1/2, -1/2
92/3, 32/3, 8, 5, 7, 11/3, 5/3, -2, 61/3, 2/3, 11/3, 14/3, 4, 1, 0, 1/3
92/3, 32/3, 8, 5, 7, 11/3, 5/3, -2, 61/3, 2/3, 11/3, 14/3, 4, 1, 0, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/12, 23/4, 61/12, 19/12, 7/12, 7/12, 5/12, -1/12, 44, 34/3, 61/6, 26/3, 13/2, 17/6, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
111/4, 37/4, 29/4, 17/4, 7/4, -5/4, 7/4, 5/4, 63/4, 9/4, 5/4, 17/4, 3/4, 13/4, 9/4, -3/4
111/4, 37/4, 29/4, 17/4, 7/4, -5/4, 7/4, 5/4, 63/4, 9/4, 5/4, 17/4, 3/4, 13/4, 9/4, -3/4
111/4, 37/4, 29/4, 17/4, 7/4, -5/4, 7/4, 5/4, 63/4, 9/4, 5/4, 17/4, 3/4, 13/4, 9/4, -3/4
241/6, 65/6, 59/6, 37/6, 47/6, 35/6, 13/6, 7/6, 15, 25/3, 14/3, 8/3, 3, 1/3, -1, -1
241/6, 65/6, 59/6, 37/6, 47/6, 35/6, 13/6, 7/6, 15, 25/3, 14/3, 8/3, 3, 1/3, -1, -1
45/2, 21/2, 8, 9/2, 3/2, -1, 3/2, -1/2, -89/4, -5/4, -15/4, -25/4, -23/4, -11/4, -1/4, 1/4
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 85/6, 65/6, 15/2, 37/6, 11/2, 2, 1/3, 281/6, 13, 31/3, 19/2, 37/6, 25/6, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 7/4, 7/4, -5/4, -15/4, -5/4, -3/4, -11/4, 1/4, -1/4, -7/4, -3/4, -5/4, 9/4, 1/4, -3/4
5/4, 7/4, 7/4, -5/4, -15/4, -5/4, -3/4, -11/4, 1/4, -1/4, -7/4, -3/4, -5/4, 9/4, 1/4, -3/4
5/4, 7/4, 7/4, -5/4, -15/4, -5/4, -3/4, -11/4, 1/4, -1/4, -7/4, -3/4, -5/4, 9/4, 1/4, -3/4
41/3, -10/3, 0, 8/3, 5, 14/3, 7/3, -1/3, -47/2, -19/2, -55/6, -35/6, -13/6, 1/2, -1/2, 3/2
41/3, -10/3, 0, 8/3, 5, 14/3, 7/3, -1/3, -47/2, -19/2, -55/6, -35/6, -13/6, 1/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 17/2, 17/2, 41/6, 35/6, 17/6, 2/3, -1/2, 233/4, 191/12, 145/12, 109/12, 79/12, 67/12, 41/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -15/4, -23/4, -17/4, -19/4, -9/4, -1/4, 7/4, 13/2, -1/2, -1/2, 1/2, 5/2, 5/2, -1/2, -5/2
-79/4, -15/4, -23/4, -17/4, -19/4, -9/4, -1/4, 7/4, 13/2, -1/2, -1/2, 1/2, 5/2, 5/2, -1/2, -5/2
-79/4, -15/4, -23/4, -17/4, -19/4, -9/4, -1/4, 7/4, 13/2, -1/2, -1/2, 1/2, 5/2, 5/2, -1/2, -5/2
-79/6, -19/6, -37/6, -7/2, -19/6, -9/2, -7/6, -7/6, -95/6, -19/6, -17/6, -29/6, -13/6, 1/2, 1/2, -17/6
-79/6, -19/6, -37/6, -7/2, -19/6, -9/2, -7/6, -7/6, -95/6, -19/6, -17/6, -29/6, -13/6, 1/2, 1/2, -17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 39/4, 39/4, 79/12, 13/4, 11/4, 9/4, -5/12, 235/6, 65/6, 47/6, 41/6, 9/2, 23/6, 1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 19/4, 15/4, 19/4, 9/4, 15/4, 13/4, 1/4, -7, -1, -2, 0, -3, -2, 3/2, -1/2
93/4, 19/4, 15/4, 19/4, 9/4, 15/4, 13/4, 1/4, -7, -1, -2, 0, -3, -2, 3/2, -1/2
93/4, 19/4, 15/4, 19/4, 9/4, 15/4, 13/4, 1/4, -7, -1, -2, 0, -3, -2, 3/2, -1/2
28, 23/3, 25/3, 6, 8/3, 10/3, 4/3, -4/3, 1/3, 8/3, 11/3, 11/3, 1, -4/3, 1/3, 3
28, 23/3, 25/3, 6, 8/3, 10/3, 4/3, -4/3, 1/3, 8/3, 11/3, 11/3, 1, -4/3, 1/3, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 179/12, 49/4, 35/4, 65/12, 43/12, 7/4, -5/4, 725/12, 63/4, 151/12, 37/4, 35/4, 65/12, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 3, 7/2, 2, 5/2, 0, 3/2, -3/2, -73/4, -29/4, -31/4, -25/4, -13/4, -3/4, 3/4, -5/4
16, 3, 7/2, 2, 5/2, 0, 3/2, -3/2, -73/4, -29/4, -31/4, -25/4, -13/4, -3/4, 3/4, -5/4
16, 3, 7/2, 2, 5/2, 0, 3/2, -3/2, -73/4, -29/4, -31/4, -25/4, -13/4, -3/4, 3/4, -5/4
-20/3, 13/3, 4/3, -2/3, -8/3, -11/3, -1, 1/3, -41/6, 1/2, -1/6, 1/6, 1/2, -7/6, 1/2, 19/6
-20/3, 13/3, 4/3, -2/3, -8/3, -11/3, -1, 1/3, -41/6, 1/2, -1/6, 1/6, 1/2, -7/6, 1/2, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 101/12, 95/12, 89/12, 43/12, 17/12, 5/4, -13/12, 185/4, 43/4, 95/12, 91/12, 79/12, 13/4, 17/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 0, -5/2, -1, 5/2, -1/2, -2, -3/2, 5/4, 1/4, -9/4, -3/4, -7/4, -11/4, -1/4, -7/4
1, 0, -5/2, -1, 5/2, -1/2, -2, -3/2, 5/4, 1/4, -9/4, -3/4, -7/4, -11/4, -1/4, -7/4
1, 0, -5/2, -1, 5/2, -1/2, -2, -3/2, 5/4, 1/4, -9/4, -3/4, -7/4, -11/4, -1/4, -7/4
17/2, 7/2, 5/2, 7/2, 1/6, -1/6, 1/6, 1/2, 3, 1/3, 2/3, -7/3, 1/3, 1, 1/3, -2/3
17/2, 7/2, 5/2, 7/2, 1/6, -1/6, 1/6, 1/2, 3, 1/3, 2/3, -7/3, 1/3, 1, 1/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 97/12, 29/4, 71/12, 21/4, 55/12, 9/4, -17/12, 100/3, 7, 17/3, 16/3, 16/3, 16/3, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 7, 7/2, 2, 3/2, 3/2, -3/2, 3/2, 93/4, -1/4, 13/4, 23/4, 23/4, 15/4, 7/4, -1/4
21/2, 7, 7/2, 2, 3/2, 3/2, -3/2, 3/2, 93/4, -1/4, 13/4, 23/4, 23/4, 15/4, 7/4, -1/4
21/2, 7, 7/2, 2, 3/2, 3/2, -3/2, 3/2, 93/4, -1/4, 13/4, 23/4, 23/4, 15/4, 7/4, -1/4
-25/3, -4/3, -11/3, -1/3, -4, -8/3, -2, 1/3, 215/6, 53/6, 13/2, 11/2, 7/2, 9/2, 7/6, -1/2
-25/3, -4/3, -11/3, -1/3, -4, -8/3, -2, 1/3, 215/6, 53/6, 13/2, 11/2, 7/2, 9/2, 7/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/6, 37/3, 17/2, 11/2, 11/2, 7/3, 2, -2/3, 175/4, 53/4, 115/12, 91/12, 29/4, 61/12, 5/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 15/2, 9/2, 3, 2, 3/2, 5/2, 1/2, 31/2, 5, 9/2, 3/2, 5/2, 3/2, -1, 1/2
49/2, 15/2, 9/2, 3, 2, 3/2, 5/2, 1/2, 31/2, 5, 9/2, 3/2, 5/2, 3/2, -1, 1/2
49/2, 15/2, 9/2, 3, 2, 3/2, 5/2, 1/2, 31/2, 5, 9/2, 3/2, 5/2, 3/2, -1, 1/2
20/3, 4, 4, 4/3, 13/3, 3, -2/3, 8/3, 11/3, -8/3, 0, -2, 1/3, 8/3, -1, -1
20/3, 4, 4, 4/3, 13/3, 3, -2/3, 8/3, 11/3, -8/3, 0, -2, 1/3, 8/3, -1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 55/4, 163/12, 127/12, 89/12, 21/4, 19/12, -19/12, 113/2, 34/3, 11, 59/6, 9, 35/6, 7/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 19/4, 31/4, 17/4, 3/4, 3/4, -3/4, 11/4, -13/2, -1, -3, -5/2, -9/2, -3, -3/2, -2
55/4, 19/4, 31/4, 17/4, 3/4, 3/4, -3/4, 11/4, -13/2, -1, -3, -5/2, -9/2, -3, -3/2, -2
55/4, 19/4, 31/4, 17/4, 3/4, 3/4, -3/4, 11/4, -13/2, -1, -3, -5/2, -9/2, -3, -3/2, -2
97/6, 43/6, 11/2, 19/6, 23/6, 1/6, -5/2, -5/6, 41/6, 7/2, 31/6, 19/6, -1/6, -11/6, 3/2, -1/6
97/6, 43/6, 11/2, 19/6, 23/6, 1/6, -5/2, -5/6, 41/6, 7/2, 31/6, 19/6, -1/6, -11/6, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 83/6, 61/6, 13/2, 17/3, 17/6, 4/3, 1/3, 557/12, 49/4, 35/4, 89/12, 59/12, 17/4, 19/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -17/2, -5, -3/2, -2, -1, -1, -1, -75/4, -31/4, -23/4, -11/4, -7/4, -9/4, 5/4, -5/4
-13, -17/2, -5, -3/2, -2, -1, -1, -1, -75/4, -31/4, -23/4, -11/4, -7/4, -9/4, 5/4, -5/4
-13, -17/2, -5, -3/2, -2, -1, -1, -1, -75/4, -31/4, -23/4, -11/4, -7/4, -9/4, 5/4, -5/4
95/6, 5/2, 5/2, 29/6, 13/6, -1/2, 1/2, -19/6, -133/6, -9/2, -13/2, -31/6, -19/6, -9/2, -5/6, 13/6
95/6, 5/2, 5/2, 29/6, 13/6, -1/2, 1/2, -19/6, -133/6, -9/2, -13/2, -31/6, -19/6, -9/2, -5/6, 13/6
-17/2, 1, -2, -2, -3, -1, 3/2, 2, -23/4, -1/4, -15/4, -11/4, -1/4, 11/4, -1/4, 1/4
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/6, 31/3, 17/2, 22/3, 16/3, 23/6, 1, -5/6, 113/3, 28/3, 8, 15/2, 20/3, 13/3, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -2, -9/2, -1, 0, 7/2, 1, 0, 3, -2, 1, 7/2, 1, 0, -1/2, -1
-6, -2, -9/2, -1, 0, 7/2, 1, 0, 3, -2, 1, 7/2, 1, 0, -1/2, -1
-6, -2, -9/2, -1, 0, 7/2, 1, 0, 3, -2, 1, 7/2, 1, 0, -1/2, -1
17/3, 14/3, 5/3, 2/3, -1/3, -10/3, -2, 5/3, 22/3, 11/3, 1, 3, 7/3, 2/3, 0, -8/3
17/3, 14/3, 5/3, 2/3, -1/3, -10/3, -2, 5/3, 22/3, 11/3, 1, 3, 7/3, 2/3, 0, -8/3
20, 1, 4, 5, 3, 0, -1, -2, -17, -6, -3, -1, -1, 0, -1, 1
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 59/6, 22/3, 19/3, 6, 9/2, 8/3, 5/6, 547/12, 133/12, 121/12, 89/12, 71/12, 71/12, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 4, 6, 7, 7/2, 7/2, 3/2, -3/2, -17/2, -2, -7/2, -1, 3/2, 1, -1/2, 3
20, 4, 6, 7, 7/2, 7/2, 3/2, -3/2, -17/2, -2, -7/2, -1, 3/2, 1, -1/2, 3
20, 4, 6, 7, 7/2, 7/2, 3/2, -3/2, -17/2, -2, -7/2, -1, 3/2, 1, -1/2, 3
39/2, 29/6, 13/6, 25/6, 13/6, -3/2, 5/6, -5/6, -65/6, -23/6, -5/6, -1/6, -13/6, -19/6, 1/2, 1/2
39/2, 29/6, 13/6, 25/6, 13/6, -3/2, 5/6, -5/6, -65/6, -23/6, -5/6, -1/6, -13/6, -19/6, 1/2, 1/2
-9, -1, -4, -5, -2, -2, -1, -2, 15, -1/2, 5/2, 3, 7/2, 5/2, 0, -2
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 91/12, 91/12, 83/12, 71/12, 11/4, 23/12, -5/12, 325/6, 25/2, 67/6, 59/6, 6, 17/3, 3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 7, 11/2, 7/2, 5/2, 2, 1/2, 3/2, -91/4, -17/4, -23/4, -17/4, -25/4, -11/4, -1/4, 9/4
29/2, 7, 11/2, 7/2, 5/2, 2, 1/2, 3/2, -91/4, -17/4, -23/4, -17/4, -25/4, -11/4, -1/4, 9/4
29/2, 7, 11/2, 7/2, 5/2, 2, 1/2, 3/2, -91/4, -17/4, -23/4, -17/4, -25/4, -11/4, -1/4, 9/4
211/6, 89/6, 23/2, 47/6, 29/6, 13/6, 11/6, 1/2, -112/3, -5, -25/3, -26/3, -20/3, -17/3, -11/3, 0
211/6, 89/6, 23/2, 47/6, 29/6, 13/6, 11/6, 1/2, -112/3, -5, -25/3, -26/3, -20/3, -17/3, -11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/4, 59/12, 41/12, 29/12, 25/12, 5/4, 11/12, -1/4, 487/12, 127/12, 89/12, 89/12, 67/12, 55/12, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -3, 1/2, -5/2, -5/2, 1/2, 3/2, -3/2, -11/4, -15/4, -5/4, -9/4, -3/4, -1/4, 9/4, 3/4
2, -3, 1/2, -5/2, -5/2, 1/2, 3/2, -3/2, -11/4, -15/4, -5/4, -9/4, -3/4, -1/4, 9/4, 3/4
2, -3, 1/2, -5/2, -5/2, 1/2, 3/2, -3/2, -11/4, -15/4, -5/4, -9/4, -3/4, -1/4, 9/4, 3/4
-87/2, -21/2, -53/6, -41/6, -13/2, -9/2, -3/2, 3/2, -16, -5, -3, -14/3, -2, -10/3, -2/3, -2/3
-87/2, -21/2, -53/6, -41/6, -13/2, -9/2, -3/2, 3/2, -16, -5, -3, -14/3, -2, -10/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 37/4, 95/12, 67/12, 49/12, 35/12, 3/4, -3/4, 271/6, 35/3, 65/6, 26/3, 31/6, 3, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 1/4, 7/4, 15/4, 5/4, 13/4, 7/4, -7/4, 5/4, 3/4, 7/4, -1/4, -15/4, -3/4, 3/4, 1/4
31/4, 1/4, 7/4, 15/4, 5/4, 13/4, 7/4, -7/4, 5/4, 3/4, 7/4, -1/4, -15/4, -3/4, 3/4, 1/4
31/4, 1/4, 7/4, 15/4, 5/4, 13/4, 7/4, -7/4, 5/4, 3/4, 7/4, -1/4, -15/4, -3/4, 3/4, 1/4
-26/3, -2, 1/3, 5/3, -2/3, 4/3, 1/3, 3, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -2, 1/3, 5/3, -2/3, 4/3, 1/3, 3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
73/2, 8, 47/6, 13/2, 5, 10/3, 7/3, 5/6, 571/12, 137/12, 35/4, 103/12, 83/12, 77/12, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/4, -31/4, -19/4, -19/4, -15/4, -13/4, -7/4, 5/4, -7, -4, -3, -1, 2, 2, 0, -3
-109/4, -31/4, -19/4, -19/4, -15/4, -13/4, -7/4, 5/4, -7, -4, -3, -1, 2, 2, 0, -3
-109/4, -31/4, -19/4, -19/4, -15/4, -13/4, -7/4, 5/4, -7, -4, -3, -1, 2, 2, 0, -3
-35/2, -13/2, -23/6, -1/2, -5/2, -17/6, -5/2, -7/6, -19/2, -5/2, -7/6, -1/2, -7/6, -3/2, 13/6, 3/2
-35/2, -13/2, -23/6, -1/2, -5/2, -17/6, -5/2, -7/6, -19/2, -5/2, -7/6, -1/2, -7/6, -3/2, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 139/12, 33/4, 27/4, 47/12, 7/4, 7/4, -1/12, 383/12, 97/12, 61/12, 47/12, 13/4, 11/4, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 5/2, 1, 7/2, 4, 3, 0, -5/2, 45/2, 0, 1, 3, 11/2, 4, 3/2, -3/2
31/2, 5/2, 1, 7/2, 4, 3, 0, -5/2, 45/2, 0, 1, 3, 11/2, 4, 3/2, -3/2
31/2, 5/2, 1, 7/2, 4, 3, 0, -5/2, 45/2, 0, 1, 3, 11/2, 4, 3/2, -3/2
-39/2, -53/6, -37/6, -17/6, -17/6, -29/6, -7/6, -7/6, 31/6, 23/6, 17/6, -5/6, 5/6, -11/6, -11/6, -1/6
-39/2, -53/6, -37/6, -17/6, -17/6, -29/6, -7/6, -7/6, 31/6, 23/6, 17/6, -5/6, 5/6, -11/6, -11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 181/12, 149/12, 109/12, 101/12, 19/4, 25/12, -7/12, 133/3, 32/3, 15/2, 7, 31/6, 25/6, 2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -5/2, -4, -2, -1/2, 5/2, -1/2, 5/2, 0, 1, -1/2, -4, -1, 5/2, -1, 1
-7/2, -5/2, -4, -2, -1/2, 5/2, -1/2, 5/2, 0, 1, -1/2, -4, -1, 5/2, -1, 1
-7/2, -5/2, -4, -2, -1/2, 5/2, -1/2, 5/2, 0, 1, -1/2, -4, -1, 5/2, -1, 1
-67/3, -22/3, -26/3, -19/3, -8/3, -2, 2/3, -4/3, -95/6, -31/6, -7/2, -1/2, -13/6, 5/6, 1/2, 7/6
-67/3, -22/3, -26/3, -19/3, -8/3, -2, 2/3, -4/3, -95/6, -31/6, -7/2, -1/2, -13/6, 5/6, 1/2, 7/6
175/4, 43/4, 47/4, 35/4, 27/4, 13/4, -1/4, -11/4, -36, -11, -19/2, -7, -7/2, -9/2, -2, 3/2
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 51/4, 49/4, 37/4, 85/12, 47/12, 11/4, 13/12, 553/12, 49/4, 113/12, 95/12, 23/4, 13/4, 7/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/4, -31/4, -17/4, -13/4, -1/4, 9/4, -5/4, -9/4, -45/4, -15/4, -3/4, -5/4, -13/4, 1/4, 7/4, -7/4
-49/4, -31/4, -17/4, -13/4, -1/4, 9/4, -5/4, -9/4, -45/4, -15/4, -3/4, -5/4, -13/4, 1/4, 7/4, -7/4
-49/4, -31/4, -17/4, -13/4, -1/4, 9/4, -5/4, -9/4, -45/4, -15/4, -3/4, -5/4, -13/4, 1/4, 7/4, -7/4
233/6, 37/6, 59/6, 37/6, 43/6, 29/6, 3/2, 3/2, -23, -19/3, -25/3, -17/3, -8/3, -4/3, -8/3, 0
233/6, 37/6, 59/6, 37/6, 43/6, 29/6, 3/2, 3/2, -23, -19/3, -25/3, -17/3, -8/3, -4/3, -8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/12, 45/4, 119/12, 107/12, 21/4, 15/4, 11/12, -3/4, 517/12, 35/4, 33/4, 33/4, 95/12, 17/4, 13/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -6, -7, -4, -1/2, 1, 1/2, -1, 23/2, 7, 5, 2, 3/2, 0, 2, -1
-22, -6, -7, -4, -1/2, 1, 1/2, -1, 23/2, 7, 5, 2, 3/2, 0, 2, -1
-22, -6, -7, -4, -1/2, 1, 1/2, -1, 23/2, 7, 5, 2, 3/2, 0, 2, -1
157/6, 41/6, 17/2, 35/6, 29/6, 19/6, 1/2, 3/2, -73/2, -41/6, -43/6, -61/6, -13/2, -19/6, -5/2, -1/2
157/6, 41/6, 17/2, 35/6, 29/6, 19/6, 1/2, 3/2, -73/2, -41/6, -43/6, -61/6, -13/2, -19/6, -5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/12, 41/4, 27/4, 23/4, 21/4, 35/12, 19/12, 17/12, 401/12, 85/12, 85/12, 73/12, 61/12, 37/12, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/4, -11/4, -21/4, -17/4, -27/4, -27/4, -13/4, 1/4, -13, 1/2, -5/2, -9/2, -3/2, -7/2, -1, -5/2
-93/4, -11/4, -21/4, -17/4, -27/4, -27/4, -13/4, 1/4, -13, 1/2, -5/2, -9/2, -3/2, -7/2, -1, -5/2
-93/4, -11/4, -21/4, -17/4, -27/4, -27/4, -13/4, 1/4, -13, 1/2, -5/2, -9/2, -3/2, -7/2, -1, -5/2
137/6, 43/6, 23/6, 13/2, 13/2, 7/2, 7/6, 11/6, -77/2, -37/6, -55/6, -37/6, -25/6, -19/6, -5/6, 17/6
137/6, 43/6, 23/6, 13/2, 13/2, 7/2, 7/6, 11/6, -77/2, -37/6, -55/6, -37/6, -25/6, -19/6, -5/6, 17/6
17, 8, 5, 4, 3, 3, 0, 0, 41/2, 7/2, 9/2, 15/2, 13/2, 7/2, 1/2, 3/2
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 31/3, 22/3, 43/6, 20/3, 14/3, 17/6, -1/3, 152/3, 12, 32/3, 26/3, 22/3, 4, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 1/4, -1/4, -5/4, -5/4, 7/4, 3/4, 3/4, -18, -5/2, -5/2, -5, -7/2, 0, 1, 3/2
-11/4, 1/4, -1/4, -5/4, -5/4, 7/4, 3/4, 3/4, -18, -5/2, -5/2, -5, -7/2, 0, 1, 3/2
-11/4, 1/4, -1/4, -5/4, -5/4, 7/4, 3/4, 3/4, -18, -5/2, -5/2, -5, -7/2, 0, 1, 3/2
26, 26/3, 31/3, 22/3, 16/3, 3, -2/3, 4/3, -62/3, -7, -13/3, -13/3, -10/3, -1, 4/3, -2/3
26, 26/3, 31/3, 22/3, 16/3, 3, -2/3, 4/3, -62/3, -7, -13/3, -13/3, -10/3, -1, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/12, 157/12, 137/12, 131/12, 85/12, 65/12, 19/12, 1/4, 128/3, 71/6, 53/6, 41/6, 11/3, 7/2, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 13/4, 19/4, 27/4, 21/4, 13/4, 11/4, 1/4, -51/4, 7/4, -7/4, -17/4, -5/4, -17/4, -13/4, -1/4
123/4, 13/4, 19/4, 27/4, 21/4, 13/4, 11/4, 1/4, -51/4, 7/4, -7/4, -17/4, -5/4, -17/4, -13/4, -1/4
123/4, 13/4, 19/4, 27/4, 21/4, 13/4, 11/4, 1/4, -51/4, 7/4, -7/4, -17/4, -5/4, -17/4, -13/4, -1/4
40/3, 7/3, 13/3, 1, 11/3, 11/3, 8/3, -1, 13/6, 25/6, 5/6, 1/2, 1/2, -1/6, 13/6, 7/6
40/3, 7/3, 13/3, 1, 11/3, 11/3, 8/3, -1, 13/6, 25/6, 5/6, 1/2, 1/2, -1/6, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 14, 12, 26/3, 35/6, 5/2, 11/6, 5/3, 511/12, 103/12, 33/4, 77/12, 59/12, 19/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -1/2, -7/2, -5/2, -1, -2, -1/2, 0, 57/4, 9/4, 11/4, 15/4, 7/4, -3/4, -1/4, 5/4
-9, -1/2, -7/2, -5/2, -1, -2, -1/2, 0, 57/4, 9/4, 11/4, 15/4, 7/4, -3/4, -1/4, 5/4
-9, -1/2, -7/2, -5/2, -1, -2, -1/2, 0, 57/4, 9/4, 11/4, 15/4, 7/4, -3/4, -1/4, 5/4
18, 6, 11/3, 16/3, 5, 4, 2, 2/3, 13/6, 1/6, 13/6, 5/6, -5/2, 5/6, -3/2, 7/6
18, 6, 11/3, 16/3, 5, 4, 2, 2/3, 13/6, 1/6, 13/6, 5/6, -5/2, 5/6, -3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 145/12, 33/4, 97/12, 55/12, 13/4, 11/4, 11/12, 40, 21/2, 55/6, 17/3, 8/3, 5/2, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/4, -27/4, -29/4, -19/4, -23/4, -17/4, -3/4, 1/4, -8, -5/2, -2, 3/2, -1/2, 2, -1/2, 0
-139/4, -27/4, -29/4, -19/4, -23/4, -17/4, -3/4, 1/4, -8, -5/2, -2, 3/2, -1/2, 2, -1/2, 0
-139/4, -27/4, -29/4, -19/4, -23/4, -17/4, -3/4, 1/4, -8, -5/2, -2, 3/2, -1/2, 2, -1/2, 0
53/6, 5/6, 17/6, 11/6, 3/2, 1/6, -5/2, -5/6, -68/3, -22/3, -17/3, -17/3, -8/3, -3, 2/3, 3
53/6, 5/6, 17/6, 11/6, 3/2, 1/6, -5/2, -5/6, -68/3, -22/3, -17/3, -17/3, -8/3, -3, 2/3, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 55/6, 22/3, 43/6, 20/3, 11/3, 8/3, -5/6, 38, 34/3, 53/6, 20/3, 5, 7/3, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 11/4, 21/4, 11/4, 15/4, 9/4, 5/4, -7/4, 12, 3/2, -1, 5/2, 7/2, 5, 5/2, 1
83/4, 11/4, 21/4, 11/4, 15/4, 9/4, 5/4, -7/4, 12, 3/2, -1, 5/2, 7/2, 5, 5/2, 1
83/4, 11/4, 21/4, 11/4, 15/4, 9/4, 5/4, -7/4, 12, 3/2, -1, 5/2, 7/2, 5, 5/2, 1
50/3, 29/3, 6, 11/3, 7/3, -2/3, 2, 5/3, 40/3, 19/3, 3, 2/3, 1/3, 4/3, 11/3, 0
50/3, 29/3, 6, 11/3, 7/3, -2/3, 2, 5/3, 40/3, 19/3, 3, 2/3, 1/3, 4/3, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 9, 25/3, 47/6, 13/3, 5/2, 7/3, 3/2, 503/12, 133/12, 97/12, 85/12, 17/4, 35/12, 35/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 15/4, 7/4, 7/4, 5/4, -5/4, -3/4, -11/4, 39/2, 6, 5, 11/2, 2, 5/2, 1/2, 2
37/4, 15/4, 7/4, 7/4, 5/4, -5/4, -3/4, -11/4, 39/2, 6, 5, 11/2, 2, 5/2, 1/2, 2
37/4, 15/4, 7/4, 7/4, 5/4, -5/4, -3/4, -11/4, 39/2, 6, 5, 11/2, 2, 5/2, 1/2, 2
65/2, 13/2, 35/6, 43/6, 23/6, 19/6, 17/6, 1/6, -71/6, -5/2, -1/2, -5/2, 7/6, 1/2, -5/2, -7/6
65/2, 13/2, 35/6, 43/6, 23/6, 19/6, 17/6, 1/6, -71/6, -5/2, -1/2, -5/2, 7/6, 1/2, -5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 43/4, 113/12, 25/4, 65/12, 55/12, 25/12, -5/12, 547/12, 179/12, 45/4, 97/12, 23/4, 23/12, 23/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
183/4, 39/4, 47/4, 41/4, 29/4, 17/4, 9/4, -1/4, 53/2, 3, 11/2, 7, 9/2, 1, 0, -5/2
183/4, 39/4, 47/4, 41/4, 29/4, 17/4, 9/4, -1/4, 53/2, 3, 11/2, 7, 9/2, 1, 0, -5/2
183/4, 39/4, 47/4, 41/4, 29/4, 17/4, 9/4, -1/4, 53/2, 3, 11/2, 7, 9/2, 1, 0, -5/2
16/3, -7/3, -2/3, 4/3, 13/3, 2/3, 2/3, 2/3, -101/6, -13/6, -3/2, 1/6, -11/6, -19/6, -7/6, -1/6
16/3, -7/3, -2/3, 4/3, 13/3, 2/3, 2/3, 2/3, -101/6, -13/6, -3/2, 1/6, -11/6, -19/6, -7/6, -1/6
37/2, 7/2, 9/2, 5/2, 5/2, 1/2, 5/2, -1/2, -24, -13/2, -4, -7/2, -4, -3/2, -5/2, -1
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 175/12, 149/12, 115/12, 89/12, 47/12, 1/12, -1/12, 38, 67/6, 17/2, 11/2, 8/3, 13/6, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -3/4, 5/4, 9/4, 3/4, -7/4, -1/4, 3/4, 9, -3, -3/2, 3/2, 7/2, 5, 3, 1/2
3/4, -3/4, 5/4, 9/4, 3/4, -7/4, -1/4, 3/4, 9, -3, -3/2, 3/2, 7/2, 5, 3, 1/2
3/4, -3/4, 5/4, 9/4, 3/4, -7/4, -1/4, 3/4, 9, -3, -3/2, 3/2, 7/2, 5, 3, 1/2
-25/6, -7/6, -1/6, -19/6, -1/2, 3/2, -3/2, -3/2, -8, -1/3, -2, -3, -4/3, 0, 1, -1
-25/6, -7/6, -1/6, -19/6, -1/2, 3/2, -3/2, -3/2, -8, -1/3, -2, -3, -4/3, 0, 1, -1
-18, -7/2, -5, -7/2, 0, -1, 0, -2, -21/2, 0, -7/2, -7/2, -3, 1/2, -1/2, -1/2
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 107/12, 31/4, 25/4, 67/12, 15/4, 19/12, -13/12, 257/6, 12, 17/2, 23/3, 20/3, 5, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -29/4, -17/4, -19/4, -13/4, 1/4, 3/4, -11/4, 101/4, 31/4, 29/4, 15/4, 1/4, 7/4, 1/4, 7/4
-91/4, -29/4, -17/4, -19/4, -13/4, 1/4, 3/4, -11/4, 101/4, 31/4, 29/4, 15/4, 1/4, 7/4, 1/4, 7/4
-91/4, -29/4, -17/4, -19/4, -13/4, 1/4, 3/4, -11/4, 101/4, 31/4, 29/4, 15/4, 1/4, 7/4, 1/4, 7/4
-13/6, 3/2, -5/6, 7/6, -3/2, 1/2, 11/6, 3/2, 26, 17/3, 11/3, 16/3, 5, 8/3, 0, 11/3
-13/6, 3/2, -5/6, 7/6, -3/2, 1/2, 11/6, 3/2, 26, 17/3, 11/3, 16/3, 5, 8/3, 0, 11/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 83/6, 32/3, 23/3, 16/3, 13/6, 11/6, -3/2, 121/3, 21/2, 22/3, 7, 16/3, 5/3, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -2, 1/2, 7/2, 4, 3, 0, 5/2, 21/2, -3/2, 1, 4, 9/2, 6, 5/2, 0
7/2, -2, 1/2, 7/2, 4, 3, 0, 5/2, 21/2, -3/2, 1, 4, 9/2, 6, 5/2, 0
7/2, -2, 1/2, 7/2, 4, 3, 0, 5/2, 21/2, -3/2, 1, 4, 9/2, 6, 5/2, 0
-16, -16/3, -2, 1/3, -10/3, -2/3, -2/3, -5/3, -55/3, -3, -14/3, -1, -7/3, -7/3, -5/3, -4/3
-16, -16/3, -2, 1/3, -10/3, -2/3, -2/3, -5/3, -55/3, -3, -14/3, -1, -7/3, -7/3, -5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/3, 15/2, 16/3, 5, 14/3, 7/6, 2/3, -2/3, 75/2, 17/2, 41/6, 20/3, 16/3, 8/3, 2/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/4, 17/4, 9/4, 17/4, 25/4, 15/4, 1/4, -1/4, 5/2, 1/2, 1/2, 0, -2, 0, -1/2, 2
109/4, 17/4, 9/4, 17/4, 25/4, 15/4, 1/4, -1/4, 5/2, 1/2, 1/2, 0, -2, 0, -1/2, 2
109/4, 17/4, 9/4, 17/4, 25/4, 15/4, 1/4, -1/4, 5/2, 1/2, 1/2, 0, -2, 0, -1/2, 2
-1/2, 19/6, -1/6, -1/6, -7/2, -1/2, 19/6, 1/2, -32, -10, -22/3, -14/3, -13/3, -8/3, -2/3, -3
-1/2, 19/6, -1/6, -1/6, -7/2, -1/2, 19/6, 1/2, -32, -10, -22/3, -14/3, -13/3, -8/3, -2/3, -3
-15, -9/2, -3/2, -2, -4, -3/2, -7/2, 0, 65/2, 13/2, 9/2, 3, 5, 4, 1, -5/2
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/12, 157/12, 157/12, 127/12, 35/4, 59/12, 13/4, -5/12, 44, 25/2, 32/3, 43/6, 41/6, 13/3, 5/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 11/2, 2, 4, 3/2, -3/2, 1/2, -5/2, -33/4, -5/4, -3/4, -5/4, -5/4, -11/4, -9/4, -5/4
23/2, 11/2, 2, 4, 3/2, -3/2, 1/2, -5/2, -33/4, -5/4, -3/4, -5/4, -5/4, -11/4, -9/4, -5/4
23/2, 11/2, 2, 4, 3/2, -3/2, 1/2, -5/2, -33/4, -5/4, -3/4, -5/4, -5/4, -11/4, -9/4, -5/4
16/3, 3, 4/3, 11/3, 0, 2/3, -4/3, -4/3, 28, 29/3, 25/3, 17/3, 2, 5/3, 4/3, -4/3
16/3, 3, 4/3, 11/3, 0, 2/3, -4/3, -4/3, 28, 29/3, 25/3, 17/3, 2, 5/3, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 41/4, 119/12, 85/12, 65/12, 37/12, 11/12, -7/12, 125/3, 38/3, 9, 35/6, 17/3, 11/6, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 5/2, 4, 1, 2, 0, 0, -3/2, 12, 5/2, 4, 2, 7/2, 1, -2, 0
5, 5/2, 4, 1, 2, 0, 0, -3/2, 12, 5/2, 4, 2, 7/2, 1, -2, 0
5, 5/2, 4, 1, 2, 0, 0, -3/2, 12, 5/2, 4, 2, 7/2, 1, -2, 0
101/3, 19/3, 7, 10/3, 8/3, 17/3, 2, 2/3, 73/6, 5/6, -3/2, 1/6, 5/6, 9/2, 11/6, -5/6
101/3, 19/3, 7, 10/3, 8/3, 17/3, 2, 2/3, 73/6, 5/6, -3/2, 1/6, 5/6, 9/2, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/12, 181/12, 139/12, 133/12, 29/4, 23/4, 15/4, 1/12, 271/6, 37/3, 26/3, 20/3, 11/2, 8/3, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -13/4, -15/4, -7/4, -19/4, -11/4, -1/4, -3/4, 1/4, -7/4, 7/4, 11/4, 17/4, 3/4, -5/4, 9/4
-83/4, -13/4, -15/4, -7/4, -19/4, -11/4, -1/4, -3/4, 1/4, -7/4, 7/4, 11/4, 17/4, 3/4, -5/4, 9/4
-83/4, -13/4, -15/4, -7/4, -19/4, -11/4, -1/4, -3/4, 1/4, -7/4, 7/4, 11/4, 17/4, 3/4, -5/4, 9/4
13/6, 13/6, -7/6, 5/6, -1/2, 1/6, -3/2, 11/6, 65/3, 4, 13/3, 10/3, 17/3, 4, 2/3, -7/3
13/6, 13/6, -7/6, 5/6, -1/2, 1/6, -3/2, 11/6, 65/3, 4, 13/3, 10/3, 17/3, 4, 2/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/12, 101/12, 73/12, 73/12, 31/12, 9/4, 17/12, 7/12, 293/6, 14, 61/6, 7, 9/2, 7/2, 7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -3, -5/2, -5/2, -3/2, -3/2, 0, -1, -23/2, -5, -2, -1, 1, -5/2, -5/2, -1/2
-8, -3, -5/2, -5/2, -3/2, -3/2, 0, -1, -23/2, -5, -2, -1, 1, -5/2, -5/2, -1/2
-8, -3, -5/2, -5/2, -3/2, -3/2, 0, -1, -23/2, -5, -2, -1, 1, -5/2, -5/2, -1/2
1/3, -1, 1, -1/3, 2, 1/3, -2, -1, 59/6, 1/2, 17/6, 9/2, 11/6, -1/2, -1/2, 3/2
1/3, -1, 1, -1/3, 2, 1/3, -2, -1, 59/6, 1/2, 17/6, 9/2, 11/6, -1/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 40/3, 10, 43/6, 13/3, 8/3, 5/6, 5/6, 146/3, 31/3, 53/6, 23/3, 20/3, 16/3, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 29/4, 23/4, 9/4, 5/4, -1/4, 7/4, -1/4, -13/4, -15/4, -5/4, -5/4, 3/4, 9/4, 7/4, 7/4
89/4, 29/4, 23/4, 9/4, 5/4, -1/4, 7/4, -1/4, -13/4, -15/4, -5/4, -5/4, 3/4, 9/4, 7/4, 7/4
89/4, 29/4, 23/4, 9/4, 5/4, -1/4, 7/4, -1/4, -13/4, -15/4, -5/4, -5/4, 3/4, 9/4, 7/4, 7/4
27/2, 7/2, 3/2, 13/6, 31/6, 23/6, 1/6, -5/2, -41/6, 17/6, 5/6, -17/6, -29/6, -7/6, -13/6, 1/6
27/2, 7/2, 3/2, 13/6, 31/6, 23/6, 1/6, -5/2, -41/6, 17/6, 5/6, -17/6, -29/6, -7/6, -13/6, 1/6
25/4, 17/4, 3/4, -11/4, -11/4, 3/4, -1/4, -9/4, -39/4, -1/4, -11/4, -7/4, -11/4, -13/4, 1/4, 5/4
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 47/6, 19/3, 23/6, 11/6, 11/6, 4/3, 0, 319/12, 67/12, 67/12, 61/12, 61/12, 25/12, 7/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 15/4, 19/4, 7/4, -7/4, -17/4, -13/4, 1/4, -37/4, 19/4, 7/4, -7/4, -19/4, -15/4, -5/4, -7/4
23/4, 15/4, 19/4, 7/4, -7/4, -17/4, -13/4, 1/4, -37/4, 19/4, 7/4, -7/4, -19/4, -15/4, -5/4, -7/4
23/4, 15/4, 19/4, 7/4, -7/4, -17/4, -13/4, 1/4, -37/4, 19/4, 7/4, -7/4, -19/4, -15/4, -5/4, -7/4
-19/6, -3/2, -5/6, -1/6, 3/2, 5/2, 7/6, 11/6, -68/3, -17/3, -17/3, -3, -3, -5, -8/3, 1
-19/6, -3/2, -5/6, -1/6, 3/2, 5/2, 7/6, 11/6, -68/3, -17/3, -17/3, -3, -3, -5, -8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 145/12, 127/12, 27/4, 21/4, 15/4, 11/4, -11/12, 51, 85/6, 21/2, 25/3, 37/6, 11/2, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -7, -7, -5, -4, -1/2, -1/2, -1/2, -7, -3/2, -7/2, -2, -7/2, -7/2, 0, -3
-55/2, -7, -7, -5, -4, -1/2, -1/2, -1/2, -7, -3/2, -7/2, -2, -7/2, -7/2, 0, -3
-55/2, -7, -7, -5, -4, -1/2, -1/2, -1/2, -7, -3/2, -7/2, -2, -7/2, -7/2, 0, -3
-86/3, -23/3, -5, -7/3, -5, -11/3, -1/3, 10/3, 55/2, 59/6, 43/6, 41/6, 29/6, 13/6, 13/6, 3/2
-86/3, -23/3, -5, -7/3, -5, -11/3, -1/3, 10/3, 55/2, 59/6, 43/6, 41/6, 29/6, 13/6, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 37/3, 28/3, 13/2, 3, 3/2, 1, -1/6, 161/4, 149/12, 37/4, 77/12, 59/12, 41/12, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -5/4, -5/4, 7/4, -1/4, -3/4, -7/4, 5/4, 5/4, -1/4, 3/4, -3/4, -9/4, 5/4, 1/4, 7/4
9/4, -5/4, -5/4, 7/4, -1/4, -3/4, -7/4, 5/4, 5/4, -1/4, 3/4, -3/4, -9/4, 5/4, 1/4, 7/4
9/4, -5/4, -5/4, 7/4, -1/4, -3/4, -7/4, 5/4, 5/4, -1/4, 3/4, -3/4, -9/4, 5/4, 1/4, 7/4
-53/3, -9, -19/3, -3, -7/3, -4/3, -1, -8/3, 8/3, -7/3, -7/3, -7/3, 4/3, -1/3, 0, -8/3
-53/3, -9, -19/3, -3, -7/3, -4/3, -1, -8/3, 8/3, -7/3, -7/3, -7/3, 4/3, -1/3, 0, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/3, 43/3, 11, 25/3, 8, 16/3, 5/3, -1, 253/6, 25/3, 23/3, 6, 31/6, 14/3, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -5/2, -3, -1/2, 3, 2, 3/2, 2, -109/4, -37/4, -31/4, -19/4, -25/4, -19/4, -5/4, 1/4
-15/2, -5/2, -3, -1/2, 3, 2, 3/2, 2, -109/4, -37/4, -31/4, -19/4, -25/4, -19/4, -5/4, 1/4
-15/2, -5/2, -3, -1/2, 3, 2, 3/2, 2, -109/4, -37/4, -31/4, -19/4, -25/4, -19/4, -5/4, 1/4
-199/6, -41/6, -43/6, -9/2, -47/6, -9/2, -3/2, 3/2, 2/3, 5/3, -2/3, 1, 0, 1/3, -7/3, 0
-199/6, -41/6, -43/6, -9/2, -47/6, -9/2, -3/2, 3/2, 2/3, 5/3, -2/3, 1, 0, 1/3, -7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 53/6, 53/6, 53/6, 20/3, 35/6, 7/2, -1/6, 551/12, 45/4, 115/12, 115/12, 23/4, 47/12, 7/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -2, -2, -2, 1, 9/2, 3/2, 0, 51/2, 13/2, 8, 5, 5, 2, 1, 1
-2, -2, -2, -2, 1, 9/2, 3/2, 0, 51/2, 13/2, 8, 5, 5, 2, 1, 1
-2, -2, -2, -2, 1, 9/2, 3/2, 0, 51/2, 13/2, 8, 5, 5, 2, 1, 1
-137/6, -3/2, -9/2, -37/6, -5/2, -3/2, 1/6, 17/6, -76/3, -2, -7/3, -14/3, -20/3, -3, 1/3, 1
-137/6, -3/2, -9/2, -37/6, -5/2, -3/2, 1/6, 17/6, -76/3, -2, -7/3, -14/3, -20/3, -3, 1/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 49/6, 43/6, 43/6, 41/6, 14/3, 7/3, 4/3, 139/4, 101/12, 101/12, 83/12, 67/12, 35/12, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 8, 5, 7/2, 9/2, 3, 1/2, 3/2, 17/4, 19/4, 15/4, 5/4, 9/4, -3/4, 3/4, 11/4
19, 8, 5, 7/2, 9/2, 3, 1/2, 3/2, 17/4, 19/4, 15/4, 5/4, 9/4, -3/4, 3/4, 11/4
19, 8, 5, 7/2, 9/2, 3, 1/2, 3/2, 17/4, 19/4, 15/4, 5/4, 9/4, -3/4, 3/4, 11/4
29/2, 31/6, 25/6, 3/2, 5/2, 1/2, -5/2, 5/6, -38, -41/3, -32/3, -23/3, -19/3, -8/3, -1, 8/3
29/2, 31/6, 25/6, 3/2, 5/2, 1/2, -5/2, 5/6, -38, -41/3, -32/3, -23/3, -19/3, -8/3, -1, 8/3
5/2, 11/2, 5/2, 0, -1, -5/2, 1, -1, 41/2, 11/2, 9/2, 3/2, 3/2, 7/2, 3/2, 3/2
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 133/12, 113/12, 103/12, 97/12, 17/4, 19/12, 1/12, 445/6, 61/3, 101/6, 85/6, 31/3, 41/6, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 7/2, 1, 1, -1, 2, -1, 2, 6, 5/2, 3, -1/2, 1, -1, 0, 3
-7/2, 7/2, 1, 1, -1, 2, -1, 2, 6, 5/2, 3, -1/2, 1, -1, 0, 3
-7/2, 7/2, 1, 1, -1, 2, -1, 2, 6, 5/2, 3, -1/2, 1, -1, 0, 3
16, 8/3, 8/3, 11/3, 3, 8/3, 1/3, -3, 20, 2/3, 1, 4, 20/3, 3, -2/3, -8/3
16, 8/3, 8/3, 11/3, 3, 8/3, 1/3, -3, 20, 2/3, 1, 4, 20/3, 3, -2/3, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 149/12, 49/4, 119/12, 27/4, 43/12, 25/12, 13/12, 391/12, 107/12, 27/4, 59/12, 47/12, 15/4, 31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 11/4, 3/4, -1/4, -13/4, -5/4, -3/4, -5/4, -27/4, 7/4, -3/4, -13/4, -1/4, -13/4, -5/4, 7/4
-3/4, 11/4, 3/4, -1/4, -13/4, -5/4, -3/4, -5/4, -27/4, 7/4, -3/4, -13/4, -1/4, -13/4, -5/4, 7/4
-3/4, 11/4, 3/4, -1/4, -13/4, -5/4, -3/4, -5/4, -27/4, 7/4, -3/4, -13/4, -1/4, -13/4, -5/4, 7/4
103/6, 23/6, 25/6, 13/2, 23/6, 1/6, 5/2, -1/6, -31/3, -4, -4/3, -10/3, -1, -1/3, 8/3, 1/3
103/6, 23/6, 25/6, 13/2, 23/6, 1/6, 5/2, -1/6, -31/3, -4, -4/3, -10/3, -1, -1/3, 8/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 28/3, 28/3, 17/2, 41/6, 29/6, 5/2, -1/2, 197/4, 61/4, 149/12, 37/4, 67/12, 25/12, 3/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 23/4, 9/4, 21/4, 17/4, 5/4, -7/4, -1/4, -11/2, 1, -1, -3/2, 0, -3, 0, 1
49/4, 23/4, 9/4, 21/4, 17/4, 5/4, -7/4, -1/4, -11/2, 1, -1, -3/2, 0, -3, 0, 1
49/4, 23/4, 9/4, 21/4, 17/4, 5/4, -7/4, -1/4, -11/2, 1, -1, -3/2, 0, -3, 0, 1
51/2, 9/2, 31/6, 29/6, 13/6, 1/6, 17/6, 1/6, -25/3, -3, -2/3, -7/3, 2/3, -2, -7/3, 4/3
51/2, 9/2, 31/6, 29/6, 13/6, 1/6, 17/6, 1/6, -25/3, -3, -2/3, -7/3, 2/3, -2, -7/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 32/3, 22/3, 17/3, 9/2, 2, 2/3, -1/2, 187/3, 95/6, 37/3, 71/6, 26/3, 22/3, 7/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -9/4, 1/4, -11/4, -7/4, -11/4, 3/4, -3/4, 81/4, 9/4, 23/4, 29/4, 15/4, 13/4, 5/4, -7/4
-35/4, -9/4, 1/4, -11/4, -7/4, -11/4, 3/4, -3/4, 81/4, 9/4, 23/4, 29/4, 15/4, 13/4, 5/4, -7/4
-35/4, -9/4, 1/4, -11/4, -7/4, -11/4, 3/4, -3/4, 81/4, 9/4, 23/4, 29/4, 15/4, 13/4, 5/4, -7/4
-5/6, 5/2, -7/6, 11/6, -1/2, -1/2, -3/2, -1/2, 41/6, 11/2, 13/6, 5/2, 1/6, 5/6, -1/6, 1/6
-5/6, 5/2, -7/6, 11/6, -1/2, -1/2, -3/2, -1/2, 41/6, 11/2, 13/6, 5/2, 1/6, 5/6, -1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/4, 197/12, 151/12, 109/12, 107/12, 67/12, 37/12, 7/12, 104/3, 20/3, 37/6, 5, 5, 3, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -5/4, 3/4, 1/4, -1/4, 1/4, -5/4, 3/4, 11/2, 5, 3/2, -1/2, -7/2, -1/2, -3/2, 0
15/4, -5/4, 3/4, 1/4, -1/4, 1/4, -5/4, 3/4, 11/2, 5, 3/2, -1/2, -7/2, -1/2, -3/2, 0
15/4, -5/4, 3/4, 1/4, -1/4, 1/4, -5/4, 3/4, 11/2, 5, 3/2, -1/2, -7/2, -1/2, -3/2, 0
-145/6, -29/6, -43/6, -31/6, -29/6, -11/6, 1/6, -13/6, 121/6, 23/6, 17/6, 3/2, 3/2, 9/2, 5/2, -1/6
-145/6, -29/6, -43/6, -31/6, -29/6, -11/6, 1/6, -13/6, 121/6, 23/6, 17/6, 3/2, 3/2, 9/2, 5/2, -1/6
-41/2, -13/2, -11/2, -9/2, -7/2, -3/2, -3/2, -1/2, -9, -2, -2, -1, -3, -2, -1, -2
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 157/12, 115/12, 37/4, 97/12, 27/4, 43/12, -1/12, 617/12, 187/12, 143/12, 103/12, 103/12, 65/12, 23/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -5/2, -4, -1/2, -4, -3/2, 1/2, 1, 155/4, 25/4, 29/4, 33/4, 25/4, 13/4, 9/4, -1/4
-12, -5/2, -4, -1/2, -4, -3/2, 1/2, 1, 155/4, 25/4, 29/4, 33/4, 25/4, 13/4, 9/4, -1/4
-12, -5/2, -4, -1/2, -4, -3/2, 1/2, 1, 155/4, 25/4, 29/4, 33/4, 25/4, 13/4, 9/4, -1/4
49/6, 5/6, 7/6, 11/6, 23/6, 7/2, -1/6, 13/6, -7/3, -8/3, -4/3, -5/3, -2/3, -1/3, 8/3, 1/3
49/6, 5/6, 7/6, 11/6, 23/6, 7/2, -1/6, 13/6, -7/3, -8/3, -4/3, -5/3, -2/3, -1/3, 8/3, 1/3
-1/4, 9/4, -3/4, 9/4, -5/4, -1/4, 11/4, -3/4, -15/2, 3/2, -3/2, -7/2, -11/2, -3, -1/2, 0
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/12, 45/4, 35/4, 35/4, 77/12, 53/12, 9/4, -19/12, 221/6, 61/6, 17/2, 23/3, 19/3, 17/6, 5/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 4, 9/2, 1, -3/2, 1, 1/2, -5/2, -77/4, -15/4, -29/4, -21/4, -11/4, 1/4, -5/4, 1/4
9, 4, 9/2, 1, -3/2, 1, 1/2, -5/2, -77/4, -15/4, -29/4, -21/4, -11/4, 1/4, -5/4, 1/4
9, 4, 9/2, 1, -3/2, 1, 1/2, -5/2, -77/4, -15/4, -29/4, -21/4, -11/4, 1/4, -5/4, 1/4
-125/6, -53/6, -41/6, -25/6, -7/6, -19/6, 1/2, 19/6, -9/2, -1/2, 19/6, 1/2, 1/2, 7/6, -5/2, -1/2
-125/6, -53/6, -41/6, -25/6, -7/6, -19/6, 1/2, 19/6, -9/2, -1/2, 19/6, 1/2, 1/2, 7/6, -5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 67/6, 65/6, 55/6, 35/6, 19/6, 11/6, 1/2, 209/6, 7, 41/6, 19/3, 11/2, 31/6, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -19/2, -13/2, -15/2, -4, -7/2, -2, 0, -28, -2, -5, -8, -11/2, -5/2, -1/2, -3/2
-28, -19/2, -13/2, -15/2, -4, -7/2, -2, 0, -28, -2, -5, -8, -11/2, -5/2, -1/2, -3/2
-28, -19/2, -13/2, -15/2, -4, -7/2, -2, 0, -28, -2, -5, -8, -11/2, -5/2, -1/2, -3/2
23/3, 7/3, 5/3, 4/3, 4/3, 1, 5/3, -5/3, -89/6, -13/6, -17/6, -37/6, -7/2, -1/6, -1/2, -1/2
23/3, 7/3, 5/3, 4/3, 4/3, 1, 5/3, -5/3, -89/6, -13/6, -17/6, -37/6, -7/2, -1/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/3, 83/6, 31/3, 15/2, 13/3, 5/3, 0, 0, 145/3, 19/2, 53/6, 49/6, 23/3, 17/3, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -8, -9/2, -5, -7/2, 0, 3/2, 1, -23, -7/2, -7/2, -7/2, -5, -2, -1, 5/2
-29/2, -8, -9/2, -5, -7/2, 0, 3/2, 1, -23, -7/2, -7/2, -7/2, -5, -2, -1, 5/2
-29/2, -8, -9/2, -5, -7/2, 0, 3/2, 1, -23, -7/2, -7/2, -7/2, -5, -2, -1, 5/2
-16/3, -8/3, -5/3, -10/3, -1, -1, -10/3, -1/3, 107/3, 6, 23/3, 22/3, 16/3, 16/3, 7/3, 1
-16/3, -8/3, -5/3, -10/3, -1, -1, -10/3, -1/3, 107/3, 6, 23/3, 22/3, 16/3, 16/3, 7/3, 1
29/2, 1/2, 5/2, 5/2, -1/2, 1/2, 5/2, -1/2, 14, 5/2, 1/2, 5/2, 1, 1, -1, -3/2
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/12, 23/4, 55/12, 15/4, 19/12, 17/12, 5/4, 1/4, 743/12, 211/12, 179/12, 139/12, 37/4, 67/12, 31/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 5/2, 0, -2, -2, -2, 0, -2, -59/4, -23/4, -23/4, -19/4, -7/4, 1/4, -3/4, 5/4
-1/2, 5/2, 0, -2, -2, -2, 0, -2, -59/4, -23/4, -23/4, -19/4, -7/4, 1/4, -3/4, 5/4
-1/2, 5/2, 0, -2, -2, -2, 0, -2, -59/4, -23/4, -23/4, -19/4, -7/4, 1/4, -3/4, 5/4
-4, -5/3, 2, -4/3, -7/3, 4/3, 2/3, 4/3, -149/6, -43/6, -35/6, -11/2, -29/6, -5/2, 5/6, -1/6
-4, -5/3, 2, -4/3, -7/3, 4/3, 2/3, 4/3, -149/6, -43/6, -35/6, -11/2, -29/6, -5/2, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 19/2, 20/3, 35/6, 23/6, 7/2, 8/3, 1/3, 38, 9, 15/2, 11/2, 23/6, 23/6, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 21/4, 13/4, 9/4, 9/4, -3/4, -11/4, -3/4, 13, 11/2, 5/2, 9/2, 3/2, 1/2, -1, 1/2
21/4, 21/4, 13/4, 9/4, 9/4, -3/4, -11/4, -3/4, 13, 11/2, 5/2, 9/2, 3/2, 1/2, -1, 1/2
21/4, 21/4, 13/4, 9/4, 9/4, -3/4, -11/4, -3/4, 13, 11/2, 5/2, 9/2, 3/2, 1/2, -1, 1/2
-35/2, -37/6, -5/2, -7/6, -7/6, -5/6, 1/2, -1/2, -88/3, -17/3, -9, -6, -13/3, -4/3, -8/3, 1
-35/2, -37/6, -5/2, -7/6, -7/6, -5/6, 1/2, -1/2, -88/3, -17/3, -9, -6, -13/3, -4/3, -8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 167/12, 45/4, 31/4, 19/4, 11/12, 5/12, 1/12, 359/12, 79/12, 73/12, 61/12, 41/12, 31/12, 29/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -17/2, -5, -2, -3/2, 1/2, 0, -1, -115/4, -25/4, -13/4, -11/4, -19/4, -17/4, -3/4, 7/4
-27/2, -17/2, -5, -2, -3/2, 1/2, 0, -1, -115/4, -25/4, -13/4, -11/4, -19/4, -17/4, -3/4, 7/4
-27/2, -17/2, -5, -2, -3/2, 1/2, 0, -1, -115/4, -25/4, -13/4, -11/4, -19/4, -17/4, -3/4, 7/4
19/3, 2/3, -8/3, -1, -1/3, 10/3, 2/3, 1/3, -23, -5/3, -3, -2, -13/3, -11/3, -7/3, 2/3
19/3, 2/3, -8/3, -1, -1/3, 10/3, 2/3, 1/3, -23, -5/3, -3, -2, -13/3, -11/3, -7/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 133/12, 43/4, 31/4, 61/12, 61/12, 5/4, -3/4, 76/3, 47/6, 16/3, 14/3, 4, 7/6, 1/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -9/4, 5/4, 7/4, 11/4, 1/4, -3/4, 11/4, -15, -10, -15/2, -4, -1/2, 3, 0, 1
1/4, -9/4, 5/4, 7/4, 11/4, 1/4, -3/4, 11/4, -15, -10, -15/2, -4, -1/2, 3, 0, 1
1/4, -9/4, 5/4, 7/4, 11/4, 1/4, -3/4, 11/4, -15, -10, -15/2, -4, -1/2, 3, 0, 1
-118/3, -22/3, -9, -7, -11/3, -5/3, -7/3, 1, 95/6, 41/6, 23/6, 37/6, 5/2, 1/6, -17/6, 5/6
-118/3, -22/3, -9, -7, -11/3, -5/3, -7/3, 1, 95/6, 41/6, 23/6, 37/6, 5/2, 1/6, -17/6, 5/6
-29/4, 1/4, 11/4, -3/4, 1/4, -13/4, -5/4, -3/4, -9/2, 1, 4, 1/2, -2, -2, -2, -1
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 21/2, 21/2, 17/2, 16/3, 5/2, 7/3, 4/3, 443/12, 43/4, 109/12, 83/12, 53/12, 19/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -9/4, -23/4, -9/4, 5/4, 7/4, -3/4, -7/4, -15/4, 11/4, -3/4, 5/4, 3/4, -7/4, -5/4, 3/4
-41/4, -9/4, -23/4, -9/4, 5/4, 7/4, -3/4, -7/4, -15/4, 11/4, -3/4, 5/4, 3/4, -7/4, -5/4, 3/4
-41/4, -9/4, -23/4, -9/4, 5/4, 7/4, -3/4, -7/4, -15/4, 11/4, -3/4, 5/4, 3/4, -7/4, -5/4, 3/4
73/6, 7/2, 41/6, 9/2, 25/6, 5/6, -13/6, 1/6, 83/6, -7/6, -1/6, 5/6, 25/6, 9/2, 7/6, -5/2
73/6, 7/2, 41/6, 9/2, 25/6, 5/6, -13/6, 1/6, 83/6, -7/6, -1/6, 5/6, 25/6, 9/2, 7/6, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/3, 26/3, 43/6, 17/3, 25/6, 8/3, 5/3, -1, 437/12, 133/12, 29/4, 79/12, 37/12, 25/12, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -11/2, -2, -3, -3/2, 1, 1/2, 3, -31/4, 5/4, 5/4, -3/4, -3/4, 1/4, -13/4, -1/4
-13/2, -11/2, -2, -3, -3/2, 1, 1/2, 3, -31/4, 5/4, 5/4, -3/4, -3/4, 1/4, -13/4, -1/4
-13/2, -11/2, -2, -3, -3/2, 1, 1/2, 3, -31/4, 5/4, 5/4, -3/4, -3/4, 1/4, -13/4, -1/4
-55/2, -17/2, -13/2, -11/2, -9/2, -31/6, -3/2, -1/6, 26/3, -5/3, 0, 10/3, 16/3, 7/3, -2/3, 4/3
-55/2, -17/2, -13/2, -11/2, -9/2, -31/6, -3/2, -1/6, 26/3, -5/3, 0, 10/3, 16/3, 7/3, -2/3, 4/3
115/4, 33/4, 21/4, 27/4, 19/4, 13/4, 7/4, -3/4, -28, -10, -15/2, -11/2, -2, -3, -2, 1
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/3, 41/6, 13/3, 7/2, 10/3, 3/2, 7/6, 1/3, 131/4, 119/12, 31/4, 29/4, 43/12, 13/12, 13/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -3, -9/2, -5/2, -7/2, -7/2, -2, -3/2, 37/4, 11/4, 3/4, 17/4, 11/4, 7/4, 1/4, -7/4
-33/2, -3, -9/2, -5/2, -7/2, -7/2, -2, -3/2, 37/4, 11/4, 3/4, 17/4, 11/4, 7/4, 1/4, -7/4
-33/2, -3, -9/2, -5/2, -7/2, -7/2, -2, -3/2, 37/4, 11/4, 3/4, 17/4, 11/4, 7/4, 1/4, -7/4
11, 10/3, -1/3, 5/3, 2/3, 4/3, 2/3, 3, -35/3, -20/3, -5, -3, -7/3, 4/3, -1/3, 7/3
11, 10/3, -1/3, 5/3, 2/3, 4/3, 2/3, 3, -35/3, -20/3, -5, -3, -7/3, 4/3, -1/3, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/12, 109/12, 95/12, 23/4, 21/4, 15/4, 19/12, 7/12, 341/6, 95/6, 73/6, 29/3, 41/6, 9/2, 11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -11/2, -5/2, 0, 1/2, 3, 1/2, -5/2, -36, -7, -8, -8, -13/2, -4, -1, 3/2
-17/2, -11/2, -5/2, 0, 1/2, 3, 1/2, -5/2, -36, -7, -8, -8, -13/2, -4, -1, 3/2
-17/2, -11/2, -5/2, 0, 1/2, 3, 1/2, -5/2, -36, -7, -8, -8, -13/2, -4, -1, 3/2
13/6, 13/6, 19/6, 3/2, -11/6, -5/2, 1/6, -17/6, 25/6, -17/6, -1/6, 11/6, 19/6, 11/2, 19/6, 1/2
13/6, 13/6, 19/6, 3/2, -11/6, -5/2, 1/6, -17/6, 25/6, -17/6, -1/6, 11/6, 19/6, 11/2, 19/6, 1/2
-37/4, -5/4, -19/4, -5/4, -13/4, -1/4, -9/4, 1/4, 3/4, -9/4, 5/4, -1/4, 13/4, 21/4, 7/4, 5/4
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 119/12, 109/12, 71/12, 65/12, 43/12, 11/4, 11/12, 52, 15, 12, 53/6, 47/6, 17/3, 5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/4, -29/4, -33/4, -39/4, -25/4, -11/4, -5/4, 7/4, -16, -1, -4, -5, -4, -3/2, -1/2, 1
-157/4, -29/4, -33/4, -39/4, -25/4, -11/4, -5/4, 7/4, -16, -1, -4, -5, -4, -3/2, -1/2, 1
-157/4, -29/4, -33/4, -39/4, -25/4, -11/4, -5/4, 7/4, -16, -1, -4, -5, -4, -3/2, -1/2, 1
85/6, 13/6, 7/2, 7/6, 17/6, 13/6, -1/2, -17/6, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 13/6, 7/2, 7/6, 17/6, 13/6, -1/2, -17/6, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 77/6, 55/6, 55/6, 11/2, 4, 17/6, -1/2, 341/12, 97/12, 29/4, 15/4, 15/4, 37/12, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -11/2, -5/2, -5/2, 1, -1/2, 2, -1, 25/4, -7/4, -5/4, 7/4, -7/4, 5/4, 5/4, 1/4
0, -11/2, -5/2, -5/2, 1, -1/2, 2, -1, 25/4, -7/4, -5/4, 7/4, -7/4, 5/4, 5/4, 1/4
0, -11/2, -5/2, -5/2, 1, -1/2, 2, -1, 25/4, -7/4, -5/4, 7/4, -7/4, 5/4, 5/4, 1/4
37/6, 7/2, 17/6, -1/2, 1/6, -1/6, -5/6, 13/6, 14/3, 13/3, 2/3, -2, 1/3, 10/3, 1, 7/3
37/6, 7/2, 17/6, -1/2, 1/6, -1/6, -5/6, 13/6, 14/3, 13/3, 2/3, -2, 1/3, 10/3, 1, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/3, 46/3, 79/6, 59/6, 19/3, 29/6, 13/6, -1/3, 175/4, 113/12, 107/12, 101/12, 29/4, 43/12, 25/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -21/4, -7/4, -9/4, -1/4, 9/4, 1/4, -5/4, 153/4, 33/4, 35/4, 29/4, 39/4, 27/4, 13/4, -1/4
-39/4, -21/4, -7/4, -9/4, -1/4, 9/4, 1/4, -5/4, 153/4, 33/4, 35/4, 29/4, 39/4, 27/4, 13/4, -1/4
-39/4, -21/4, -7/4, -9/4, -1/4, 9/4, 1/4, -5/4, 153/4, 33/4, 35/4, 29/4, 39/4, 27/4, 13/4, -1/4
-68/3, -14/3, -10/3, -5, -10/3, -2/3, -2, -5/3, 61/6, 19/6, 9/2, 11/6, -1/6, -7/6, 1/2, -17/6
-68/3, -14/3, -10/3, -5, -10/3, -2/3, -2, -5/3, 61/6, 19/6, 9/2, 11/6, -1/6, -7/6, 1/2, -17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/4, 113/12, 107/12, 89/12, 65/12, 49/12, 37/12, 1/4, 127/3, 35/3, 10, 20/3, 17/3, 17/6, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, 3/4, -1/4, -15/4, -7/4, -17/4, -9/4, -3/4, -15, -5/2, -3/2, -9/2, -7/2, 0, 1/2, -1/2
-23/4, 3/4, -1/4, -15/4, -7/4, -17/4, -9/4, -3/4, -15, -5/2, -3/2, -9/2, -7/2, 0, 1/2, -1/2
-23/4, 3/4, -1/4, -15/4, -7/4, -17/4, -9/4, -3/4, -15, -5/2, -3/2, -9/2, -7/2, 0, 1/2, -1/2
-25/2, 7/6, -1/6, -1/6, -13/6, -13/6, -5/2, 7/6, -137/6, -23/6, -15/2, -37/6, -23/6, -13/6, -1/2, 17/6
-25/2, 7/6, -1/6, -1/6, -13/6, -13/6, -5/2, 7/6, -137/6, -23/6, -15/2, -37/6, -23/6, -13/6, -1/2, 17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 131/12, 43/4, 33/4, 67/12, 15/4, 41/12, -1/4, 107/2, 23/2, 23/2, 28/3, 13/2, 17/3, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/4, 21/4, 23/4, 27/4, 21/4, 11/4, 1/4, -5/4, -33/4, -7/4, -13/4, 1/4, 3/4, 9/4, -1/4, 1/4
125/4, 21/4, 23/4, 27/4, 21/4, 11/4, 1/4, -5/4, -33/4, -7/4, -13/4, 1/4, 3/4, 9/4, -1/4, 1/4
125/4, 21/4, 23/4, 27/4, 21/4, 11/4, 1/4, -5/4, -33/4, -7/4, -13/4, 1/4, 3/4, 9/4, -1/4, 1/4
86/3, 5, 6, 7, 5, 3, -1/3, -3, 20, 2, 3, 4/3, 3, 8/3, 2/3, -2/3
86/3, 5, 6, 7, 5, 3, -1/3, -3, 20, 2, 3, 4/3, 3, 8/3, 2/3, -2/3
15/4, 9/4, 5/4, 11/4, 3/4, 5/4, -3/4, 11/4, -115/4, -17/4, -11/4, -25/4, -31/4, -17/4, -7/4, 7/4
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 175/12, 53/4, 47/4, 107/12, 65/12, 25/12, -7/12, 95/2, 65/6, 31/3, 13/2, 37/6, 17/3, 3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, -3/2, -1, 3/2, 3/2, 3/2, -3/2, -1, 15/4, 5/4, 9/4, 13/4, 9/4, 3/4, -9/4, 3/4
15/2, -3/2, -1, 3/2, 3/2, 3/2, -3/2, -1, 15/4, 5/4, 9/4, 13/4, 9/4, 3/4, -9/4, 3/4
15/2, -3/2, -1, 3/2, 3/2, 3/2, -3/2, -1, 15/4, 5/4, 9/4, 13/4, 9/4, 3/4, -9/4, 3/4
49/6, -17/6, 5/6, 17/6, 11/2, 11/6, -1/6, -17/6, 40, 5, 17/3, 9, 19/3, 13/3, 2/3, -5/3
49/6, -17/6, 5/6, 17/6, 11/2, 11/6, -1/6, -17/6, 40, 5, 17/3, 9, 19/3, 13/3, 2/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
847/12, 185/12, 179/12, 133/12, 127/12, 89/12, 43/12, -1/4, 485/12, 151/12, 115/12, 79/12, 77/12, 31/12, 5/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -13/2, -4, -9/2, -3/2, -5/2, -3/2, 0, 71/2, 15/2, 11/2, 15/2, 4, 7/2, 1/2, -2
-45/2, -13/2, -4, -9/2, -3/2, -5/2, -3/2, 0, 71/2, 15/2, 11/2, 15/2, 4, 7/2, 1/2, -2
-45/2, -13/2, -4, -9/2, -3/2, -5/2, -3/2, 0, 71/2, 15/2, 11/2, 15/2, 4, 7/2, 1/2, -2
-94/3, -29/3, -23/3, -19/3, -8/3, -2/3, -1/3, -10/3, 41/6, 7/6, 19/6, 19/6, 17/6, 13/6, 5/6, 1/2
-94/3, -29/3, -23/3, -19/3, -8/3, -2/3, -1/3, -10/3, 41/6, 7/6, 19/6, 19/6, 17/6, 13/6, 5/6, 1/2
17/4, -5/4, 1/4, 3/4, 7/4, 9/4, 1/4, 11/4, -17/4, 21/4, 9/4, -3/4, -17/4, -3/4, 3/4, 3/4
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 33/4, 33/4, 95/12, 85/12, 41/12, 1/4, -1/4, 473/12, 127/12, 103/12, 31/4, 83/12, 43/12, 7/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -1/4, -13/4, -21/4, -7/4, -7/4, 1/4, -1/4, -31/2, -6, -3, 0, -1/2, -7/2, -3, -1/2
-27/4, -1/4, -13/4, -21/4, -7/4, -7/4, 1/4, -1/4, -31/2, -6, -3, 0, -1/2, -7/2, -3, -1/2
-27/4, -1/4, -13/4, -21/4, -7/4, -7/4, 1/4, -1/4, -31/2, -6, -3, 0, -1/2, -7/2, -3, -1/2
-26, -23/3, -23/3, -6, -5, -3, 0, 2, -62/3, -22/3, -13/3, -7/3, 0, -7/3, -4/3, -7/3
-26, -23/3, -23/3, -6, -5, -3, 0, 2, -62/3, -22/3, -13/3, -7/3, 0, -7/3, -4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53/2, 37/6, 6, 5, 10/3, 11/6, 5/6, 2/3, 43, 12, 55/6, 37/6, 37/6, 23/6, 13/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 29/4, 17/4, 13/4, -1/4, -3/4, -1/4, 7/4, 23, 13/2, 7/2, 7/2, 2, 3, -1/2, 0
63/4, 29/4, 17/4, 13/4, -1/4, -3/4, -1/4, 7/4, 23, 13/2, 7/2, 7/2, 2, 3, -1/2, 0
63/4, 29/4, 17/4, 13/4, -1/4, -3/4, -1/4, 7/4, 23, 13/2, 7/2, 7/2, 2, 3, -1/2, 0
-21/2, -17/6, -37/6, -17/6, -9/2, -13/6, -1/6, -13/6, -25/2, -7/6, -13/6, -17/6, -23/6, -3/2, 11/6, -11/6
-21/2, -17/6, -37/6, -17/6, -9/2, -13/6, -1/6, -13/6, -25/2, -7/6, -13/6, -17/6, -23/6, -3/2, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/6, 23/2, 59/6, 20/3, 16/3, 4, 19/6, 1/3, 26, 21/2, 41/6, 7/2, 13/6, 11/6, 11/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 9/2, 1, 3, -1/2, -1/2, 1, 1, -23/2, -3, -9/2, -4, -1, 0, -1/2, 1/2
11/2, 9/2, 1, 3, -1/2, -1/2, 1, 1, -23/2, -3, -9/2, -4, -1, 0, -1/2, 1/2
11/2, 9/2, 1, 3, -1/2, -1/2, 1, 1, -23/2, -3, -9/2, -4, -1, 0, -1/2, 1/2
-47/6, -7/2, -17/6, -23/6, -7/2, -1/6, 11/6, 11/6, 14, 23/3, 17/3, 13/3, 4/3, -4/3, -1, 8/3
-47/6, -7/2, -17/6, -23/6, -7/2, -1/6, 11/6, 11/6, 14, 23/3, 17/3, 13/3, 4/3, -4/3, -1, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/12, 139/12, 101/12, 67/12, 43/12, 11/4, 17/12, -17/12, 139/3, 28/3, 28/3, 17/2, 43/6, 23/6, 11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32, -9/2, -13/2, -13/2, -3, -4, -1/2, 2, -23/4, 1/4, -3/4, -7/4, -13/4, -3/4, 3/4, -3/4
-32, -9/2, -13/2, -13/2, -3, -4, -1/2, 2, -23/4, 1/4, -3/4, -7/4, -13/4, -3/4, 3/4, -3/4
-32, -9/2, -13/2, -13/2, -3, -4, -1/2, 2, -23/4, 1/4, -3/4, -7/4, -13/4, -3/4, 3/4, -3/4
-1/2, -1/2, 13/6, 1/2, 1/2, -13/6, 3/2, -5/6, -68/3, -20/3, -29/3, -6, -8/3, -4/3, 1, 2/3
-1/2, -1/2, 13/6, 1/2, 1/2, -13/6, 3/2, -5/6, -68/3, -20/3, -29/3, -6, -8/3, -4/3, 1, 2/3
11/2, 0, 0, 1, -1/2, -5/2, 0, -1/2, 13/4, -3/4, -3/4, 9/4, 3/4, -3/4, -1/4, -7/4
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/12, 181/12, 45/4, 43/4, 95/12, 61/12, 11/4, 11/12, 164/3, 37/3, 23/2, 61/6, 26/3, 22/3, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -15/4, -1/4, 3/4, 5/4, 9/4, 5/4, 5/4, -27/4, 3/4, -3/4, -7/4, -15/4, -21/4, -11/4, -3/4
-23/4, -15/4, -1/4, 3/4, 5/4, 9/4, 5/4, 5/4, -27/4, 3/4, -3/4, -7/4, -15/4, -21/4, -11/4, -3/4
-23/4, -15/4, -1/4, 3/4, 5/4, 9/4, 5/4, 5/4, -27/4, 3/4, -3/4, -7/4, -15/4, -21/4, -11/4, -3/4
-131/6, -5/2, -31/6, -29/6, -19/6, 1/2, 1/6, 5/6, 55/6, 17/6, 3/2, 1/6, 7/6, 17/6, 1/6, -5/2
-131/6, -5/2, -31/6, -29/6, -19/6, 1/2, 1/6, 5/6, 55/6, 17/6, 3/2, 1/6, 7/6, 17/6, 1/6, -5/2
31/2, 3/2, 3/2, 9/2, 9/2, 3/2, 1/2, -3/2, 105/4, 3/4, 5/4, 19/4, 29/4, 19/4, 9/4, -1/4
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 157/12, 113/12, 27/4, 25/4, 59/12, 11/4, 11/12, 188/3, 17, 79/6, 32/3, 25/3, 5, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 3/2, 1/2, -3/2, 1, -3/2, 2, 1/2, -7/2, 13/2, 3, -1/2, -5/2, -1/2, -1, 3/2
17/2, 3/2, 1/2, -3/2, 1, -3/2, 2, 1/2, -7/2, 13/2, 3, -1/2, -5/2, -1/2, -1, 3/2
17/2, 3/2, 1/2, -3/2, 1, -3/2, 2, 1/2, -7/2, 13/2, 3, -1/2, -5/2, -1/2, -1, 3/2
29/6, -13/6, 5/6, -1/6, 5/2, -1/6, -3/2, 11/6, 61/3, 2, 10/3, 10/3, 14/3, 5, 5/3, 1/3
29/6, -13/6, 5/6, -1/6, 5/2, -1/6, -3/2, 11/6, 61/3, 2, 10/3, 10/3, 14/3, 5, 5/3, 1/3
63/2, 8, 10, 13/2, 7/2, 9/2, 3/2, -3/2, -103/2, -27/2, -10, -19/2, -13/2, -9/2, -3, -1/2
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 23/2, 9, 26/3, 43/6, 29/6, 5/3, 5/3, 425/12, 47/4, 37/4, 79/12, 59/12, 9/4, 23/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, -5/2, 1, 9/2, 2, 3, 2, 1, 6, 7/2, 1, 1, 0, -1/2, 0, 1
6, -5/2, 1, 9/2, 2, 3, 2, 1, 6, 7/2, 1, 1, 0, -1/2, 0, 1
6, -5/2, 1, 9/2, 2, 3, 2, 1, 6, 7/2, 1, 1, 0, -1/2, 0, 1
-19, -17/3, -17/3, -13/3, -4/3, -8/3, 1/3, 7/3, -29/2, -1/6, -7/6, -3/2, -17/6, -5/6, 7/6, 5/2
-19, -17/3, -17/3, -13/3, -4/3, -8/3, 1/3, 7/3, -29/2, -1/6, -7/6, -3/2, -17/6, -5/6, 7/6, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 157/12, 137/12, 101/12, 89/12, 59/12, 37/12, 1/12, 196/3, 49/3, 43/3, 71/6, 25/3, 9/2, 4/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -19/4, -25/4, -13/4, -27/4, -13/4, 1/4, -5/4, -57/4, -9/4, -5/4, -7/4, -21/4, -19/4, -9/4, 3/4
-91/4, -19/4, -25/4, -13/4, -27/4, -13/4, 1/4, -5/4, -57/4, -9/4, -5/4, -7/4, -21/4, -19/4, -9/4, 3/4
-91/4, -19/4, -25/4, -13/4, -27/4, -13/4, 1/4, -5/4, -57/4, -9/4, -5/4, -7/4, -21/4, -19/4, -9/4, 3/4
205/6, 19/2, 35/6, 43/6, 29/6, 3/2, -5/6, -5/6, -28/3, -7/3, -13/3, -5, -4/3, 1/3, -1/3, 3
205/6, 19/2, 35/6, 43/6, 29/6, 3/2, -5/6, -5/6, -28/3, -7/3, -13/3, -5, -4/3, 1/3, -1/3, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/12, 173/12, 143/12, 133/12, 89/12, 47/12, 1/4, 1/12, 353/12, 83/12, 79/12, 71/12, 17/4, 7/4, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -2, 0, 0, 2, 1/2, -5/2, 1/2, -13/2, -15/2, -9/2, -3/2, 3/2, -1/2, 1/2, -3/2
-19/2, -2, 0, 0, 2, 1/2, -5/2, 1/2, -13/2, -15/2, -9/2, -3/2, 3/2, -1/2, 1/2, -3/2
-19/2, -2, 0, 0, 2, 1/2, -5/2, 1/2, -13/2, -15/2, -9/2, -3/2, 3/2, -1/2, 1/2, -3/2
71/2, 13/2, 61/6, 49/6, 11/2, 9/2, 5/6, 3/2, 17/2, 41/6, 7/2, 13/6, -1/6, 13/6, -1/6, 11/6
71/2, 13/2, 61/6, 49/6, 11/2, 9/2, 5/6, 3/2, 17/2, 41/6, 7/2, 13/6, -1/6, 13/6, -1/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 127/12, 115/12, 23/4, 11/4, 7/4, 5/4, -7/12, 253/6, 11, 23/3, 41/6, 25/6, 3, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -5/4, 3/4, -1/4, -11/4, -13/4, -3/4, 9/4, 75/4, 13/4, 9/4, 17/4, 17/4, 7/4, 1/4, 9/4
-19/4, -5/4, 3/4, -1/4, -11/4, -13/4, -3/4, 9/4, 75/4, 13/4, 9/4, 17/4, 17/4, 7/4, 1/4, 9/4
-19/4, -5/4, 3/4, -1/4, -11/4, -13/4, -3/4, 9/4, 75/4, 13/4, 9/4, 17/4, 17/4, 7/4, 1/4, 9/4
7/3, -4/3, 2, 1/3, 11/3, 4/3, -4/3, 7/3, 217/6, 9/2, 49/6, 41/6, 25/6, 3/2, 19/6, -1/2
7/3, -4/3, 2, 1/3, 11/3, 4/3, -4/3, 7/3, 217/6, 9/2, 49/6, 41/6, 25/6, 3/2, 19/6, -1/2
-39, -8, -10, -9, -11/2, -4, -3, 1/2, 107/4, 11/4, 19/4, 9/4, 21/4, 17/4, 7/4, 1/4
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
170/3, 29/2, 34/3, 28/3, 23/3, 5, 2, -1/6, 617/12, 169/12, 127/12, 95/12, 21/4, 59/12, 29/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -5/4, -7/4, -9/4, -15/4, -7/4, -1/4, 3/4, -29/4, -1/4, -11/4, -5/4, -7/4, -19/4, -7/4, -5/4
-43/4, -5/4, -7/4, -9/4, -15/4, -7/4, -1/4, 3/4, -29/4, -1/4, -11/4, -5/4, -7/4, -19/4, -7/4, -5/4
-43/4, -5/4, -7/4, -9/4, -15/4, -7/4, -1/4, 3/4, -29/4, -1/4, -11/4, -5/4, -7/4, -19/4, -7/4, -5/4
-39, -40/3, -31/3, -22/3, -4, -7/3, 4/3, 5/3, -41/6, 23/6, 11/6, -5/6, -9/2, -23/6, -5/6, 1/2
-39, -40/3, -31/3, -22/3, -4, -7/3, 4/3, 5/3, -41/6, 23/6, 11/6, -5/6, -9/2, -23/6, -5/6, 1/2
23/2, 2, 7/2, 2, 2, 9/2, 5/2, 0, -21/4, -5/4, -11/4, -3/4, 5/4, 1/4, -1/4, 7/4
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 40/3, 65/6, 17/2, 37/6, 5/2, 1/2, 0, 85/3, 31/6, 5, 29/6, 25/6, 11/3, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 7/4, 3/4, 9/4, 3/4, 1/4, -3/4, -7/4, -16, -5/2, -6, -9/2, -5/2, -3, -1/2, 3
15/4, 7/4, 3/4, 9/4, 3/4, 1/4, -3/4, -7/4, -16, -5/2, -6, -9/2, -5/2, -3, -1/2, 3
15/4, 7/4, 3/4, 9/4, 3/4, 1/4, -3/4, -7/4, -16, -5/2, -6, -9/2, -5/2, -3, -1/2, 3
-17/6, -7/6, -3/2, 1/6, 5/2, -1/6, 1/6, -19/6, 52/3, 13/3, 2/3, 2/3, 4/3, 0, 2/3, -3
-17/6, -7/6, -3/2, 1/6, 5/2, -1/6, 1/6, -19/6, 52/3, 13/3, 2/3, 2/3, 4/3, 0, 2/3, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 14, 12, 28/3, 53/6, 11/2, 2, 1/2, 791/12, 209/12, 179/12, 145/12, 101/12, 19/4, 5/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1, 5/2, 3, -1/2, -3, -2, -3/2, 57/4, 29/4, 21/4, 7/4, 9/4, 5/4, -1/4, 9/4
-1/2, 1, 5/2, 3, -1/2, -3, -2, -3/2, 57/4, 29/4, 21/4, 7/4, 9/4, 5/4, -1/4, 9/4
-1/2, 1, 5/2, 3, -1/2, -3, -2, -3/2, 57/4, 29/4, 21/4, 7/4, 9/4, 5/4, -1/4, 9/4
-76/3, -10, -26/3, -16/3, -2, -5/3, -7/3, 4/3, -34/3, -3, -4/3, -5/3, 0, 5/3, -5/3, -4/3
-76/3, -10, -26/3, -16/3, -2, -5/3, -7/3, 4/3, -34/3, -3, -4/3, -5/3, 0, 5/3, -5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 161/12, 133/12, 107/12, 29/4, 67/12, 25/12, 7/12, 157/3, 40/3, 40/3, 59/6, 23/3, 13/3, 8/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 0, 1/2, 4, 7/2, 5/2, 0, -3/2, 9, 0, -3/2, -1/2, -1, 5/2, 7/2, 0
5, 0, 1/2, 4, 7/2, 5/2, 0, -3/2, 9, 0, -3/2, -1/2, -1, 5/2, 7/2, 0
5, 0, 1/2, 4, 7/2, 5/2, 0, -3/2, 9, 0, -3/2, -1/2, -1, 5/2, 7/2, 0
-19/2, 1/2, -19/6, -11/6, 1/2, -1/6, -7/6, -5/2, -17/3, -14/3, -5/3, 1/3, 11/3, 4/3, 2/3, 4/3
-19/2, 1/2, -19/6, -11/6, 1/2, -1/6, -7/6, -5/2, -17/3, -14/3, -5/3, 1/3, 11/3, 4/3, 2/3, 4/3
-23, -13/2, -3, -9/2, -2, -9/2, -3/2, -2, -11/2, -1/2, -3, -7/2, -7/2, -1, -2, -1
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 34/3, 47/6, 13/3, 19/6, 19/6, 11/6, -11/6, 127/3, 59/6, 29/3, 20/3, 9/2, 10/3, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 4, 13/2, 11/2, 2, -1, 3/2, 3/2, -15/2, -6, -5/2, -3/2, 0, 2, -3/2, 0
22, 4, 13/2, 11/2, 2, -1, 3/2, 3/2, -15/2, -6, -5/2, -3/2, 0, 2, -3/2, 0
22, 4, 13/2, 11/2, 2, -1, 3/2, 3/2, -15/2, -6, -5/2, -3/2, 0, 2, -3/2, 0
-4, 1/3, -3, -2/3, -1/3, -11/3, -8/3, 2/3, -11/6, -11/6, 11/6, -1/6, -7/2, -7/6, 3/2, -13/6
-4, 1/3, -3, -2/3, -1/3, -11/3, -8/3, 2/3, -11/6, -11/6, 11/6, -1/6, -7/2, -7/6, 3/2, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
249/4, 175/12, 53/4, 39/4, 35/4, 67/12, 43/12, -1/12, 101/3, 26/3, 22/3, 22/3, 5, 8/3, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -5/2, -1, -1/2, 0, 7/2, 3, -1/2, 21/2, 7/2, 5/2, 3/2, 3/2, 3/2, 3/2, -1/2
5, -5/2, -1, -1/2, 0, 7/2, 3, -1/2, 21/2, 7/2, 5/2, 3/2, 3/2, 3/2, 3/2, -1/2
5, -5/2, -1, -1/2, 0, 7/2, 3, -1/2, 21/2, 7/2, 5/2, 3/2, 3/2, 3/2, 3/2, -1/2
91/3, 6, 19/3, 20/3, 3, 5/3, 1, -7/3, -163/6, -13/6, -35/6, -41/6, -19/6, -7/6, 3/2, 13/6
91/3, 6, 19/3, 20/3, 3, 5/3, 1, -7/3, -163/6, -13/6, -35/6, -41/6, -19/6, -7/6, 3/2, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 37/4, 35/4, 35/4, 25/4, 43/12, 9/4, 11/12, 203/4, 41/4, 113/12, 101/12, 71/12, 67/12, 31/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, -1/2, 2, 3/2, 1/2, 7/2, 3/2, 1, 15/4, -13/4, -1/4, 7/4, 9/4, -1/4, 7/4, -3/4
25/2, -1/2, 2, 3/2, 1/2, 7/2, 3/2, 1, 15/4, -13/4, -1/4, 7/4, 9/4, -1/4, 7/4, -3/4
25/2, -1/2, 2, 3/2, 1/2, 7/2, 3/2, 1, 15/4, -13/4, -1/4, 7/4, 9/4, -1/4, 7/4, -3/4
28/3, -4/3, -5/3, -4/3, 5/3, 4, 4/3, 2/3, -9/2, 5/2, 17/6, 11/6, 5/6, -11/6, -5/6, 5/2
28/3, -4/3, -5/3, -4/3, 5/3, 4, 4/3, 2/3, -9/2, 5/2, 17/6, 11/6, 5/6, -11/6, -5/6, 5/2
-45/4, -7/4, -9/4, -9/4, -19/4, -21/4, -7/4, -7/4, 19/4, 1/4, -1/4, -1/4, -11/4, -7/4, 5/4, -9/4
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 73/6, 10, 29/3, 26/3, 31/6, 3/2, 2/3, 39, 35/3, 25/3, 15/2, 11/3, 19/6, 4/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 3/4, 1/4, 1/4, 3/4, 7/4, 3/4, 11/4, -19/4, -11/4, -13/4, -9/4, 1/4, -5/4, 9/4, -1/4
23/4, 3/4, 1/4, 1/4, 3/4, 7/4, 3/4, 11/4, -19/4, -11/4, -13/4, -9/4, 1/4, -5/4, 9/4, -1/4
23/4, 3/4, 1/4, 1/4, 3/4, 7/4, 3/4, 11/4, -19/4, -11/4, -13/4, -9/4, 1/4, -5/4, 9/4, -1/4
-65/6, -25/6, -17/6, -11/6, -5/6, -7/2, 1/6, -5/6, -15, -11/3, -10/3, -1/3, 7/3, -1, -7/3, 0
-65/6, -25/6, -17/6, -11/6, -5/6, -7/2, 1/6, -5/6, -15, -11/3, -10/3, -1/3, 7/3, -1, -7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 41/4, 41/4, 37/4, 79/12, 67/12, 35/12, -3/4, 166/3, 47/3, 77/6, 10, 8, 37/6, 8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/4, -21/4, -23/4, -13/4, 1/4, 3/4, -7/4, -3/4, -7/2, 0, 3/2, 1, -1, 0, 0, -2
-49/4, -21/4, -23/4, -13/4, 1/4, 3/4, -7/4, -3/4, -7/2, 0, 3/2, 1, -1, 0, 0, -2
-49/4, -21/4, -23/4, -13/4, 1/4, 3/4, -7/4, -3/4, -7/2, 0, 3/2, 1, -1, 0, 0, -2
-209/6, -37/6, -15/2, -31/6, -31/6, -17/6, -5/6, 1/2, -112/3, -12, -26/3, -22/3, -19/3, -8/3, 1, 8/3
-209/6, -37/6, -15/2, -31/6, -31/6, -17/6, -5/6, 1/2, -112/3, -12, -26/3, -22/3, -19/3, -8/3, 1, 8/3
25/2, -3/2, 3/2, 5/2, 9/2, 7/2, 3/2, 3/2, -41/2, -3/2, -9/2, -7/2, -9/2, -11/2, -5/2, 1/2
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/12, 155/12, 119/12, 101/12, 97/12, 23/4, 31/12, -5/12, 147/4, 35/4, 85/12, 27/4, 59/12, 53/12, 9/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -23/4, -15/4, -5/4, 9/4, 3/4, -9/4, -5/4, 53/4, 3/4, 1/4, -3/4, 11/4, 19/4, 7/4, 5/4
-43/4, -23/4, -15/4, -5/4, 9/4, 3/4, -9/4, -5/4, 53/4, 3/4, 1/4, -3/4, 11/4, 19/4, 7/4, 5/4
-43/4, -23/4, -15/4, -5/4, 9/4, 3/4, -9/4, -5/4, 53/4, 3/4, 1/4, -3/4, 11/4, 19/4, 7/4, 5/4
17/2, 7/2, 23/6, 3/2, 17/6, 7/6, 1/2, -7/6, 49/3, 13/3, 2, 16/3, 4, 1/3, 8/3, -1
17/2, 7/2, 23/6, 3/2, 17/6, 7/6, 1/2, -7/6, 49/3, 13/3, 2, 16/3, 4, 1/3, 8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 11, 47/6, 47/6, 14/3, 5/2, 7/6, 0, 54, 83/6, 71/6, 61/6, 41/6, 31/6, 17/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 11/4, 3/4, -7/4, -7/4, -1/4, -7/4, -1/4, -17/2, -3, -7/2, -1/2, -7/2, -3/2, -1/2, 3
17/4, 11/4, 3/4, -7/4, -7/4, -1/4, -7/4, -1/4, -17/2, -3, -7/2, -1/2, -7/2, -3/2, -1/2, 3
17/4, 11/4, 3/4, -7/4, -7/4, -1/4, -7/4, -1/4, -17/2, -3, -7/2, -1/2, -7/2, -3/2, -1/2, 3
-38/3, -17/3, -2, -7/3, -1/3, 0, 2, -1/3, 163/6, 25/6, 19/6, 35/6, 25/6, 29/6, 19/6, -1/2
-38/3, -17/3, -2, -7/3, -1/3, 0, 2, -1/3, 163/6, 25/6, 19/6, 35/6, 25/6, 29/6, 19/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 179/12, 57/4, 49/4, 101/12, 21/4, 35/12, 5/12, 149/3, 34/3, 29/3, 9, 20/3, 5, 5/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 11/2, 3, 7/2, 5, 3/2, -3/2, 2, -37/2, -15/2, -9/2, -9/2, -11/2, -5/2, 1/2, 1/2
15, 11/2, 3, 7/2, 5, 3/2, -3/2, 2, -37/2, -15/2, -9/2, -9/2, -11/2, -5/2, 1/2, 1/2
15, 11/2, 3, 7/2, 5, 3/2, -3/2, 2, -37/2, -15/2, -9/2, -9/2, -11/2, -5/2, 1/2, 1/2
11/6, -11/6, 5/6, 1/6, 7/6, 7/6, 5/2, -1/2, 116/3, 26/3, 31/3, 7, 25/3, 5, 4/3, 4/3
11/6, -11/6, 5/6, 1/6, 7/6, 7/6, 5/2, -1/2, 116/3, 26/3, 31/3, 7, 25/3, 5, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 34/3, 31/3, 8, 29/6, 29/6, 7/3, -1/6, 539/12, 43/4, 43/4, 89/12, 71/12, 35/12, 7/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -17/4, -7/4, 1/4, 13/4, 1/4, 1/4, 3/4, 2, 7/2, 1/2, -3, -3/2, -1, 2, -1/2
-27/4, -17/4, -7/4, 1/4, 13/4, 1/4, 1/4, 3/4, 2, 7/2, 1/2, -3, -3/2, -1, 2, -1/2
-27/4, -17/4, -7/4, 1/4, 13/4, 1/4, 1/4, 3/4, 2, 7/2, 1/2, -3, -3/2, -1, 2, -1/2
31/6, 19/6, 19/6, -1/2, -7/6, -1/2, 7/6, 5/6, -35/2, -5/6, -11/6, -23/6, -11/2, -29/6, -11/6, -11/6
31/6, 19/6, 19/6, -1/2, -7/6, -1/2, 7/6, 5/6, -35/2, -5/6, -11/6, -23/6, -11/2, -29/6, -11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 133/12, 101/12, 33/4, 85/12, 13/4, 31/12, 13/12, 131/3, 83/6, 61/6, 43/6, 16/3, 11/3, 5/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -41/4, -27/4, -31/4, -21/4, -13/4, -11/4, -3/4, 20, 4, 13/2, 3, 4, 1, -3/2, 1
-117/4, -41/4, -27/4, -31/4, -21/4, -13/4, -11/4, -3/4, 20, 4, 13/2, 3, 4, 1, -3/2, 1
-117/4, -41/4, -27/4, -31/4, -21/4, -13/4, -11/4, -3/4, 20, 4, 13/2, 3, 4, 1, -3/2, 1
41/2, 5/2, 29/6, 7/2, 13/2, 19/6, 1/6, 13/6, 217/6, 31/6, 53/6, 47/6, 53/6, 37/6, 19/6, -1/6
41/2, 5/2, 29/6, 7/2, 13/2, 19/6, 1/6, 13/6, 217/6, 31/6, 53/6, 47/6, 53/6, 37/6, 19/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/12, 197/12, 53/4, 41/4, 79/12, 37/12, 17/12, -1/12, 653/12, 149/12, 133/12, 119/12, 79/12, 55/12, 19/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 25/4, 29/4, 21/4, 9/4, 1/4, -3/4, -5/4, -15/4, 1/4, -7/4, -7/4, 7/4, -7/4, 3/4, -11/4
87/4, 25/4, 29/4, 21/4, 9/4, 1/4, -3/4, -5/4, -15/4, 1/4, -7/4, -7/4, 7/4, -7/4, 3/4, -11/4
87/4, 25/4, 29/4, 21/4, 9/4, 1/4, -3/4, -5/4, -15/4, 1/4, -7/4, -7/4, 7/4, -7/4, 3/4, -11/4
-221/6, -37/6, -49/6, -49/6, -31/6, -5/2, -1/2, 3/2, -58/3, -10/3, -8/3, -8/3, -14/3, -1, 1/3, 8/3
-221/6, -37/6, -49/6, -49/6, -31/6, -5/2, -1/2, 3/2, -58/3, -10/3, -8/3, -8/3, -14/3, -1, 1/3, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 37/4, 35/4, 35/4, 27/4, 61/12, 25/12, 1/12, 691/12, 59/4, 143/12, 45/4, 89/12, 21/4, 23/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 19/4, 21/4, 11/4, 11/4, -1/4, -3/4, -7/4, 27/2, 6, 3, 3, 5/2, 1, 1, 1
77/4, 19/4, 21/4, 11/4, 11/4, -1/4, -3/4, -7/4, 27/2, 6, 3, 3, 5/2, 1, 1, 1
77/4, 19/4, 21/4, 11/4, 11/4, -1/4, -3/4, -7/4, 27/2, 6, 3, 3, 5/2, 1, 1, 1
-19/3, -1/3, -11/3, -5/3, -1, -8/3, -2/3, -3, -6, -7/3, 2/3, -5/3, -2, 4/3, -1/3, -1/3
-19/3, -1/3, -11/3, -5/3, -1, -8/3, -2/3, -3, -6, -7/3, 2/3, -5/3, -2, 4/3, -1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/12, 151/12, 151/12, 39/4, 27/4, 61/12, 5/4, -5/12, 473/12, 139/12, 43/4, 83/12, 61/12, 19/12, 17/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -9/4, -11/4, -17/4, -5/4, -11/4, -3/4, 7/4, -91/4, -7/4, -21/4, -27/4, -13/4, -13/4, -1/4, -7/4
-43/4, -9/4, -11/4, -17/4, -5/4, -11/4, -3/4, 7/4, -91/4, -7/4, -21/4, -27/4, -13/4, -13/4, -1/4, -7/4
-43/4, -9/4, -11/4, -17/4, -5/4, -11/4, -3/4, 7/4, -91/4, -7/4, -21/4, -27/4, -13/4, -13/4, -1/4, -7/4
-19/2, 5/2, 1/6, -13/6, -1/2, -19/6, 1/6, -1/6, -14, -16/3, -3, -2/3, 5/3, -2, -8/3, 0
-19/2, 5/2, 1/6, -13/6, -1/2, -19/6, 1/6, -1/6, -14, -16/3, -3, -2/3, 5/3, -2, -8/3, 0
-79/4, -25/4, -19/4, -13/4, -5/4, -3/4, -3/4, 7/4, -7/4, 5/4, -9/4, 1/4, 7/4, -5/4, -5/4, 9/4
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 47/6, 22/3, 19/3, 29/6, 17/6, 13/6, -1/6, 54, 15, 71/6, 49/6, 5, 9/2, 17/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -1/2, -3/2, 0, -2, -1/2, 0, 3/2, 1, -11/2, -2, -1, 3/2, 2, -1/2, -5/2
-6, -1/2, -3/2, 0, -2, -1/2, 0, 3/2, 1, -11/2, -2, -1, 3/2, 2, -1/2, -5/2
-6, -1/2, -3/2, 0, -2, -1/2, 0, 3/2, 1, -11/2, -2, -1, 3/2, 2, -1/2, -5/2
82/3, 19/3, 17/3, 13/3, 7/3, 3, -2/3, -1, 9, -8/3, 2/3, 3, 14/3, 14/3, 7/3, -1/3
82/3, 19/3, 17/3, 13/3, 7/3, 3, -2/3, -1, 9, -8/3, 2/3, 3, 14/3, 14/3, 7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 11, 31/3, 7, 11/2, 9/2, 4/3, 7/6, 743/12, 185/12, 163/12, 149/12, 115/12, 71/12, 31/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -29/4, -25/4, -13/4, -7/4, -3/4, -3/4, 7/4, -101/4, -27/4, -29/4, -23/4, -17/4, -17/4, -5/4, -9/4
-79/4, -29/4, -25/4, -13/4, -7/4, -3/4, -3/4, 7/4, -101/4, -27/4, -29/4, -23/4, -17/4, -17/4, -5/4, -9/4
-79/4, -29/4, -25/4, -13/4, -7/4, -3/4, -3/4, 7/4, -101/4, -27/4, -29/4, -23/4, -17/4, -17/4, -5/4, -9/4
-6, -13/3, -11/3, -11/3, -4/3, 2/3, 1, 2/3, 3, -10/3, -5/3, 2/3, -5/3, 4/3, -5/3, -2
-6, -13/3, -11/3, -11/3, -4/3, 2/3, 1, 2/3, 3, -10/3, -5/3, 2/3, -5/3, 4/3, -5/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/12, 145/12, 113/12, 25/4, 43/12, 41/12, 1/12, 1/12, 95/3, 15/2, 41/6, 35/6, 17/6, 8/3, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/4, -5/4, -7/4, -17/4, -3/4, 5/4, -3/4, -3/4, 5/2, -1, 1, 2, 0, 3/2, 3/2, -3/2
-55/4, -5/4, -7/4, -17/4, -3/4, 5/4, -3/4, -3/4, 5/2, -1, 1, 2, 0, 3/2, 3/2, -3/2
-55/4, -5/4, -7/4, -17/4, -3/4, 5/4, -3/4, -3/4, 5/2, -1, 1, 2, 0, 3/2, 3/2, -3/2
-56/3, -4, -3, -2/3, -2, -2, -1, -4/3, -53/6, -11/6, -3/2, -9/2, -7/6, -5/6, 13/6, 7/6
-56/3, -4, -3, -2/3, -2, -2, -1, -4/3, -53/6, -11/6, -3/2, -9/2, -7/6, -5/6, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 133/12, 109/12, 71/12, 65/12, 53/12, 7/4, -5/12, 139/6, 47/6, 29/6, 7/2, 13/6, 7/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -3, -9/2, -3, 1/2, -3/2, 3/2, -1, 103/4, 27/4, 21/4, 27/4, 19/4, 13/4, 3/4, 3/4
-6, -3, -9/2, -3, 1/2, -3/2, 3/2, -1, 103/4, 27/4, 21/4, 27/4, 19/4, 13/4, 3/4, 3/4
-6, -3, -9/2, -3, 1/2, -3/2, 3/2, -1, 103/4, 27/4, 21/4, 27/4, 19/4, 13/4, 3/4, 3/4
37/6, 7/6, 7/6, 1/6, 1/2, -13/6, 7/6, -3/2, 35/3, -2, -5/3, 0, 11/3, 5/3, 1/3, -7/3
37/6, 7/6, 7/6, 1/6, 1/2, -13/6, 7/6, -3/2, 35/3, -2, -5/3, 0, 11/3, 5/3, 1/3, -7/3
49, 10, 15/2, 8, 17/2, 13/2, 7/2, 0, 61/4, 5/4, 15/4, 13/4, 13/4, 15/4, 1/4, 13/4
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/12, 113/12, 83/12, 55/12, 53/12, 11/4, 17/12, -5/12, 123/2, 29/2, 40/3, 12, 49/6, 16/3, 7/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -11/2, -15/2, -4, -4, -5/2, 1/2, -2, 13, -1, 3/2, 1/2, 2, 7/2, 0, -7/2
-26, -11/2, -15/2, -4, -4, -5/2, 1/2, -2, 13, -1, 3/2, 1/2, 2, 7/2, 0, -7/2
-26, -11/2, -15/2, -4, -4, -5/2, 1/2, -2, 13, -1, 3/2, 1/2, 2, 7/2, 0, -7/2
2/3, 7/3, 1, -1/3, 8/3, 4/3, -2, 5/3, -59/6, -31/6, -19/6, -1/2, -1/2, 17/6, 1/6, 1/6
2/3, 7/3, 1, -1/3, 8/3, 4/3, -2, 5/3, -59/6, -31/6, -19/6, -1/2, -1/2, 17/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 113/12, 113/12, 91/12, 79/12, 41/12, 41/12, 1/12, 171/4, 47/4, 41/4, 35/4, 83/12, 49/12, 9/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 29/4, 17/4, 3/4, -7/4, 5/4, 3/4, -9/4, 2, 5/2, 7/2, 3, 1, -2, 0, 3
71/4, 29/4, 17/4, 3/4, -7/4, 5/4, 3/4, -9/4, 2, 5/2, 7/2, 3, 1, -2, 0, 3
71/4, 29/4, 17/4, 3/4, -7/4, 5/4, 3/4, -9/4, 2, 5/2, 7/2, 3, 1, -2, 0, 3
50/3, 8/3, 11/3, 4/3, 4, 3, 2/3, 2/3, 13/6, 7/6, 1/2, -17/6, -5/6, 11/6, -1/6, 3/2
50/3, 8/3, 11/3, 4/3, 4, 3, 2/3, 2/3, 13/6, 7/6, 1/2, -17/6, -5/6, 11/6, -1/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 15, 27/2, 59/6, 23/3, 25/6, 2, 1, 127/3, 73/6, 28/3, 22/3, 16/3, 7/2, 7/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -5/4, 3/4, -1/4, -1/4, -5/4, -7/4, -3/4, -13/2, 2, -1/2, -7/2, -1/2, 0, 3/2, 1/2
-17/4, -5/4, 3/4, -1/4, -1/4, -5/4, -7/4, -3/4, -13/2, 2, -1/2, -7/2, -1/2, 0, 3/2, 1/2
-17/4, -5/4, 3/4, -1/4, -1/4, -5/4, -7/4, -3/4, -13/2, 2, -1/2, -7/2, -1/2, 0, 3/2, 1/2
-41/2, -17/6, -23/6, -31/6, -11/6, -5/2, -5/6, 1/6, 131/6, -7/6, 5/6, 23/6, 9/2, 9/2, 17/6, 1/6
-41/2, -17/6, -23/6, -31/6, -11/6, -5/2, -5/6, 1/6, 131/6, -7/6, 5/6, 23/6, 9/2, 9/2, 17/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 10, 9, 8, 11/2, 29/6, 3, -1/2, 617/12, 55/4, 145/12, 33/4, 83/12, 71/12, 31/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, 1/2, -2, -2, -5, -11/2, -2, 1, -39/2, -13/2, -9/2, -11/2, -5/2, 1, 3, -1/2
-15, 1/2, -2, -2, -5, -11/2, -2, 1, -39/2, -13/2, -9/2, -11/2, -5/2, 1, 3, -1/2
-15, 1/2, -2, -2, -5, -11/2, -2, 1, -39/2, -13/2, -9/2, -11/2, -5/2, 1, 3, -1/2
25/6, -5/6, 5/2, 5/2, 29/6, 7/6, 13/6, 5/6, -41/2, -13/6, -35/6, -29/6, -31/6, -5/2, -5/6, -5/6
25/6, -5/6, 5/2, 5/2, 29/6, 7/6, 13/6, 5/6, -41/2, -13/6, -35/6, -29/6, -31/6, -5/2, -5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
94/3, 29/3, 47/6, 47/6, 9/2, 7/6, 1/2, 1/2, 127/3, 25/2, 9, 15/2, 4, 7/2, 19/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -9/2, -7/2, -4, -1/2, 1/2, 0, -7/2, -13, 2, -1, -3, 0, -7/2, -5/2, 1
-7/2, -9/2, -7/2, -4, -1/2, 1/2, 0, -7/2, -13, 2, -1, -3, 0, -7/2, -5/2, 1
-7/2, -9/2, -7/2, -4, -1/2, 1/2, 0, -7/2, -13, 2, -1, -3, 0, -7/2, -5/2, 1
65/6, 19/6, -1/2, 11/6, 13/6, 5/2, -5/6, 13/6, 205/6, 15/2, 17/2, 11/2, 9/2, 9/2, 5/6, -5/6
65/6, 19/6, -1/2, 11/6, 13/6, 5/2, -5/6, 13/6, 205/6, 15/2, 17/2, 11/2, 9/2, 9/2, 5/6, -5/6
-16, 3, 3/2, -2, -4, -13/2, -3, 0, -38, -11, -15/2, -5, -13/2, -4, -1, -1
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 137/12, 109/12, 95/12, 77/12, 37/12, 29/12, -5/4, 191/6, 17/2, 20/3, 37/6, 17/3, 2, 1, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
135/4, 29/4, 29/4, 23/4, 25/4, 13/4, 5/4, 9/4, -87/4, -9/4, -17/4, -21/4, -17/4, -17/4, -3/4, -9/4
135/4, 29/4, 29/4, 23/4, 25/4, 13/4, 5/4, 9/4, -87/4, -9/4, -17/4, -21/4, -17/4, -17/4, -3/4, -9/4
135/4, 29/4, 29/4, 23/4, 25/4, 13/4, 5/4, 9/4, -87/4, -9/4, -17/4, -21/4, -17/4, -17/4, -3/4, -9/4
8/3, 11/3, 1/3, 1/3, -8/3, 0, -4/3, -1/3, 55/3, 22/3, 4, 5/3, 2, -1/3, -8/3, -1
8/3, 11/3, 1/3, 1/3, -8/3, 0, -4/3, -1/3, 55/3, 22/3, 4, 5/3, 2, -1/3, -8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 8, 15/2, 5, 7/2, 17/6, 3/2, 1/3, 179/6, 22/3, 22/3, 6, 3, 5/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -1, -1/2, -7/2, -5/2, 1/2, 1/2, 1/2, 57/2, 9, 9, 6, 3, 5/2, 2, -1
-11, -1, -1/2, -7/2, -5/2, 1/2, 1/2, 1/2, 57/2, 9, 9, 6, 3, 5/2, 2, -1
-11, -1, -1/2, -7/2, -5/2, 1/2, 1/2, 1/2, 57/2, 9, 9, 6, 3, 5/2, 2, -1
5/2, 5/6, 5/2, -1/2, 3/2, 7/6, -1/6, 7/2, -6, 0, 0, -2/3, -1/3, -2/3, 0, -3
5/2, 5/6, 5/2, -1/2, 3/2, 7/6, -1/6, 7/2, -6, 0, 0, -2/3, -1/3, -2/3, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 115/12, 29/4, 77/12, 31/12, 9/4, 7/12, 1/12, 103/2, 37/3, 59/6, 29/3, 15/2, 37/6, 5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 2, 1/2, 7/2, 7/2, 11/2, 3, 0, -65/2, -5, -9/2, -6, -7/2, -6, -5/2, -1
17, 2, 1/2, 7/2, 7/2, 11/2, 3, 0, -65/2, -5, -9/2, -6, -7/2, -6, -5/2, -1
17, 2, 1/2, 7/2, 7/2, 11/2, 3, 0, -65/2, -5, -9/2, -6, -7/2, -6, -5/2, -1
-17/6, -11/6, -5/6, 5/6, 1/6, 1/2, -5/6, 5/6, 173/6, 11/6, 9/2, 25/6, 29/6, 7/2, -1/6, -7/2
-17/6, -11/6, -5/6, 5/6, 1/6, 1/2, -5/6, 5/6, 173/6, 11/6, 9/2, 25/6, 29/6, 7/2, -1/6, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 37/6, 6, 9/2, 7/2, 19/6, 4/3, -5/6, 124/3, 55/6, 53/6, 53/6, 43/6, 11/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -9/2, -5/2, 0, -5/2, -1, 3/2, 3/2, -41/2, -11/2, -11/2, -13/2, -9/2, -3/2, 0, 0
-19/2, -9/2, -5/2, 0, -5/2, -1, 3/2, 3/2, -41/2, -11/2, -11/2, -13/2, -9/2, -3/2, 0, 0
-19/2, -9/2, -5/2, 0, -5/2, -1, 3/2, 3/2, -41/2, -11/2, -11/2, -13/2, -9/2, -3/2, 0, 0
46/3, 19/3, 13/3, 5/3, 8/3, -2/3, -1, 0, 61/3, -1/3, 4/3, 7/3, 14/3, 14/3, 1, 0
46/3, 19/3, 13/3, 5/3, 8/3, -2/3, -1, 0, 61/3, -1/3, 4/3, 7/3, 14/3, 14/3, 1, 0
-2, -2, 0, -7/2, -1, -5/2, 0, -2, 13, 7/2, 1/2, 5/2, 1/2, 4, 3/2, -1/2
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65, 101/6, 85/6, 71/6, 26/3, 16/3, 11/3, -1/6, 217/6, 59/6, 15/2, 5, 5, 5/2, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 1/4, 5/4, 3/4, 7/4, 9/4, -3/4, -9/4, -9, 3, -1/2, -7/2, -7/2, -1/2, 0, -2
47/4, 1/4, 5/4, 3/4, 7/4, 9/4, -3/4, -9/4, -9, 3, -1/2, -7/2, -7/2, -1/2, 0, -2
47/4, 1/4, 5/4, 3/4, 7/4, 9/4, -3/4, -9/4, -9, 3, -1/2, -7/2, -7/2, -1/2, 0, -2
-43/6, -13/6, -5/6, -7/6, 7/6, -3/2, -3/2, 11/6, 11/3, 10/3, 0, 2/3, -7/3, -3, 2/3, -7/3
-43/6, -13/6, -5/6, -7/6, 7/6, -3/2, -3/2, 11/6, 11/3, 10/3, 0, 2/3, -7/3, -3, 2/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/4, 23/4, 53/12, 53/12, 13/4, 25/12, 17/12, -17/12, 129/4, 137/12, 107/12, 27/4, 37/12, 19/12, 7/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 17/2, 13/2, 9/2, 7/2, 1/2, 5/2, 0, 73/4, 23/4, 19/4, 15/4, 1/4, -3/4, -3/4, 3/4
27, 17/2, 13/2, 9/2, 7/2, 1/2, 5/2, 0, 73/4, 23/4, 19/4, 15/4, 1/4, -3/4, -3/4, 3/4
27, 17/2, 13/2, 9/2, 7/2, 1/2, 5/2, 0, 73/4, 23/4, 19/4, 15/4, 1/4, -3/4, -3/4, 3/4
145/6, 13/2, 55/6, 41/6, 7/2, 11/6, 7/6, -7/6, 30, 2/3, 11/3, 5, 19/3, 10/3, 7/3, -4/3
145/6, 13/2, 55/6, 41/6, 7/2, 11/6, 7/6, -7/6, 30, 2/3, 11/3, 5, 19/3, 10/3, 7/3, -4/3
31/4, 19/4, 5/4, 11/4, 5/4, -5/4, 5/4, -3/4, 25/4, 35/4, 21/4, 11/4, -1/4, -7/4, -7/4, -1/4
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/12, 121/12, 109/12, 29/4, 61/12, 29/12, 1/4, -1/4, 325/6, 44/3, 73/6, 59/6, 17/2, 5, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -1, 0, 3/2, 3/2, -1, 0, 1, 17, 11/2, 3, 7/2, 3/2, 3/2, -3/2, -3/2
-5, -1, 0, 3/2, 3/2, -1, 0, 1, 17, 11/2, 3, 7/2, 3/2, 3/2, -3/2, -3/2
-5, -1, 0, 3/2, 3/2, -1, 0, 1, 17, 11/2, 3, 7/2, 3/2, 3/2, -3/2, -3/2
29/3, 5/3, 1, 13/3, 2/3, -3, -1/3, -2/3, -143/6, 7/6, -11/6, -31/6, -15/2, -9/2, -7/6, -11/6
29/3, 5/3, 1, 13/3, 2/3, -3, -1/3, -2/3, -143/6, 7/6, -11/6, -31/6, -15/2, -9/2, -7/6, -11/6
-1, 2, -1, -7/2, -3/2, 2, 1, -1, -20, -1, -3, -11/2, -7/2, -3, 0, 0
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/12, 89/12, 27/4, 61/12, 59/12, 5/4, 5/4, -5/4, 221/6, 71/6, 11, 43/6, 10/3, 5/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 1, 4, 3, 3, 1/2, -1/2, 3, 125/4, 35/4, 27/4, 27/4, 13/4, 19/4, 11/4, 3/4
10, 1, 4, 3, 3, 1/2, -1/2, 3, 125/4, 35/4, 27/4, 27/4, 13/4, 19/4, 11/4, 3/4
10, 1, 4, 3, 3, 1/2, -1/2, 3, 125/4, 35/4, 27/4, 27/4, 13/4, 19/4, 11/4, 3/4
-7/6, 1/6, 17/6, 7/6, -3/2, 1/2, -5/2, -1/6, 27/2, 25/6, 15/2, 9/2, 13/6, -5/6, -5/2, 5/6
-7/6, 1/6, 17/6, 7/6, -3/2, 1/2, -5/2, -1/6, 27/2, 25/6, 15/2, 9/2, 13/6, -5/6, -5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 85/12, 77/12, 77/12, 61/12, 19/12, 13/12, -5/12, 152/3, 29/2, 35/3, 29/3, 22/3, 9/2, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -1/4, -7/4, -7/4, 7/4, 7/4, 3/4, -1/4, 19/4, 1/4, -1/4, 9/4, -5/4, 1/4, 7/4, -7/4
-13/4, -1/4, -7/4, -7/4, 7/4, 7/4, 3/4, -1/4, 19/4, 1/4, -1/4, 9/4, -5/4, 1/4, 7/4, -7/4
-13/4, -1/4, -7/4, -7/4, 7/4, 7/4, 3/4, -1/4, 19/4, 1/4, -1/4, 9/4, -5/4, 1/4, 7/4, -7/4
64/3, 8, 14/3, 3, 2, 1/3, 2, 0, -23/3, -7/3, -2/3, 1, 3, 2/3, -4/3, 4/3
64/3, 8, 14/3, 3, 2, 1/3, 2, 0, -23/3, -7/3, -2/3, 1, 3, 2/3, -4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 107/12, 91/12, 89/12, 25/4, 35/12, 25/12, 19/12, 63/2, 67/6, 15/2, 4, 7/2, 7/6, 7/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 3/2, -2, -1/2, -1/2, -3, -1/2, 1/2, 29/2, 3, 5, 6, 7/2, 1, 1, 0
1/2, 3/2, -2, -1/2, -1/2, -3, -1/2, 1/2, 29/2, 3, 5, 6, 7/2, 1, 1, 0
1/2, 3/2, -2, -1/2, -1/2, -3, -1/2, 1/2, 29/2, 3, 5, 6, 7/2, 1, 1, 0
7/2, 11/6, 1/6, 1/6, -7/6, -1/2, 5/2, -1/2, 29, 13/3, 7/3, 5, 5, 4/3, 4/3, -7/3
7/2, 11/6, 1/6, 1/6, -7/6, -1/2, 5/2, -1/2, 29, 13/3, 7/3, 5, 5, 4/3, 4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
158/3, 71/6, 71/6, 11, 15/2, 6, 13/6, -5/3, 67, 49/3, 38/3, 34/3, 59/6, 41/6, 3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 1/4, -5/4, 9/4, 9/4, 7/4, 9/4, 3/4, 17/2, -3/2, 3/2, -1/2, 5/2, 3, 0, -5/2
39/4, 1/4, -5/4, 9/4, 9/4, 7/4, 9/4, 3/4, 17/2, -3/2, 3/2, -1/2, 5/2, 3, 0, -5/2
39/4, 1/4, -5/4, 9/4, 9/4, 7/4, 9/4, 3/4, 17/2, -3/2, 3/2, -1/2, 5/2, 3, 0, -5/2
-19/3, -17/3, -11/3, 0, -10/3, 0, 8/3, -1/3, -35/2, -1/6, 1/6, -19/6, -25/6, -13/6, -1/2, 5/6
-19/3, -17/3, -11/3, 0, -10/3, 0, 8/3, -1/3, -35/2, -1/6, 1/6, -19/6, -25/6, -13/6, -1/2, 5/6
-5/4, -7/4, -1/4, -3/4, -7/4, -5/4, 5/4, -1/4, -121/4, -39/4, -37/4, -23/4, -9/4, -7/4, -1/4, 5/4
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 79/6, 71/6, 32/3, 23/3, 29/6, 3/2, 4/3, 467/12, 57/4, 131/12, 29/4, 15/4, 11/4, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 11/2, 7/2, 3/2, -2, 1/2, -1/2, -3/2, 95/4, 9/4, 23/4, 17/4, 11/4, 11/4, -1/4, -1/4
15, 11/2, 7/2, 3/2, -2, 1/2, -1/2, -3/2, 95/4, 9/4, 23/4, 17/4, 11/4, 11/4, -1/4, -1/4
15, 11/2, 7/2, 3/2, -2, 1/2, -1/2, -3/2, 95/4, 9/4, 23/4, 17/4, 11/4, 11/4, -1/4, -1/4
-41/6, 13/6, 5/6, -5/2, -23/6, -1/2, -7/6, -3/2, -86/3, -4, -14/3, -6, -5, -5, -5/3, -5/3
-41/6, 13/6, 5/6, -5/2, -23/6, -1/2, -7/6, -3/2, -86/3, -4, -14/3, -6, -5, -5, -5/3, -5/3
-37/2, -9/2, -9/2, -9/2, -3/2, -5, -2, 3/2, -27/4, -11/4, -7/4, -15/4, -13/4, -9/4, 1/4, -3/4
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 14, 23/2, 26/3, 35/6, 14/3, 19/6, -1/2, 173/4, 43/4, 31/4, 83/12, 23/4, 21/4, 19/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, 1/2, -3, -1, -1/2, 1, 1, 0, 89/4, 21/4, 33/4, 21/4, 9/4, 3/4, -9/4, -3/4
-9, 1/2, -3, -1, -1/2, 1, 1, 0, 89/4, 21/4, 33/4, 21/4, 9/4, 3/4, -9/4, -3/4
-9, 1/2, -3, -1, -1/2, 1, 1, 0, 89/4, 21/4, 33/4, 21/4, 9/4, 3/4, -9/4, -3/4
137/6, 5/2, 7/2, 35/6, 7/2, -1/6, 1/2, -1/2, -15/2, -29/6, -23/6, -11/6, 7/6, 5/6, -5/2, -5/6
137/6, 5/2, 7/2, 35/6, 7/2, -1/6, 1/2, -1/2, -15/2, -29/6, -23/6, -11/6, 7/6, 5/6, -5/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/12, 83/12, 61/12, 49/12, 41/12, 35/12, 9/4, -13/12, 176/3, 49/3, 38/3, 61/6, 19/2, 17/3, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -6, -5/2, -1/2, 1, -1, 2, -1, 18, 7/2, 7, 5, 2, -3/2, 0, -1
-2, -6, -5/2, -1/2, 1, -1, 2, -1, 18, 7/2, 7, 5, 2, -3/2, 0, -1
-2, -6, -5/2, -1/2, 1, -1, 2, -1, 18, 7/2, 7, 5, 2, -3/2, 0, -1
-271/6, -19/2, -59/6, -15/2, -15/2, -25/6, -3/2, 11/6, -55/6, -17/6, -13/6, -7/2, 1/6, 11/6, -1/2, 3/2
-271/6, -19/2, -59/6, -15/2, -15/2, -25/6, -3/2, 11/6, -55/6, -17/6, -13/6, -7/2, 1/6, 11/6, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 49/4, 47/4, 39/4, 29/4, 67/12, 35/12, 5/12, 557/12, 131/12, 29/4, 85/12, 27/4, 55/12, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29, 17/2, 13/2, 7/2, 3, 0, 1/2, -1, -25/2, -5, -9/2, -4, -3, 1/2, 1/2, 0
29, 17/2, 13/2, 7/2, 3, 0, 1/2, -1, -25/2, -5, -9/2, -4, -3, 1/2, 1/2, 0
29, 17/2, 13/2, 7/2, 3, 0, 1/2, -1, -25/2, -5, -9/2, -4, -3, 1/2, 1/2, 0
31/3, 4/3, 5/3, 5/3, 2, -2/3, 4/3, 5/3, 32/3, 5/3, 8/3, 10/3, 5/3, -2/3, -2/3, -8/3
31/3, 4/3, 5/3, 5/3, 2, -2/3, 4/3, 5/3, 32/3, 5/3, 8/3, 10/3, 5/3, -2/3, -2/3, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 71/6, 61/6, 19/3, 35/6, 14/3, 7/6, 0, 545/12, 139/12, 31/4, 89/12, 77/12, 71/12, 29/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 15/4, 7/4, -3/4, -15/4, -7/4, -5/4, -1/4, -121/4, -27/4, -19/4, -25/4, -29/4, -15/4, -5/4, -7/4
17/4, 15/4, 7/4, -3/4, -15/4, -7/4, -5/4, -1/4, -121/4, -27/4, -19/4, -25/4, -29/4, -15/4, -5/4, -7/4
17/4, 15/4, 7/4, -3/4, -15/4, -7/4, -5/4, -1/4, -121/4, -27/4, -19/4, -25/4, -29/4, -15/4, -5/4, -7/4
-101/3, -28/3, -7, -11/3, -5, -11/3, 0, 1/3, -49/6, -11/6, 5/6, -7/6, -7/6, -3/2, -7/6, 13/6
-101/3, -28/3, -7, -11/3, -5, -11/3, 0, 1/3, -49/6, -11/6, 5/6, -7/6, -7/6, -3/2, -7/6, 13/6
-3, 1/2, -3, 0, 2, 1/2, -2, -1, -1/2, 1/2, 1, -3/2, -5/2, -1/2, 1/2, 0
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 85/6, 35/3, 49/6, 13/3, 11/3, 1/3, 1/6, 331/12, 89/12, 79/12, 53/12, 19/12, 11/12, 11/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/2, -21/2, -15/2, -13/2, -7, -11/2, -5/2, -1, 41/4, 3/4, 17/4, 3/4, -3/4, 11/4, 1/4, -1/4
-89/2, -21/2, -15/2, -13/2, -7, -11/2, -5/2, -1, 41/4, 3/4, 17/4, 3/4, -3/4, 11/4, 1/4, -1/4
-89/2, -21/2, -15/2, -13/2, -7, -11/2, -5/2, -1, 41/4, 3/4, 17/4, 3/4, -3/4, 11/4, 1/4, -1/4
122/3, 8, 22/3, 8, 14/3, 10/3, 5/3, -5/3, -65/3, -19/3, -23/3, -13/3, -14/3, -1, 0, -1/3
122/3, 8, 22/3, 8, 14/3, 10/3, 5/3, -5/3, -65/3, -19/3, -23/3, -13/3, -14/3, -1, 0, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/4, 19/4, 53/12, 49/12, 35/12, 7/4, 3/4, -7/12, 137/4, 33/4, 27/4, 65/12, 59/12, 13/4, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 33/4, 35/4, 31/4, 17/4, 17/4, 9/4, -1/4, 5, -1/2, 1/2, -3/2, -2, 1/2, 1/2, -1/2
115/4, 33/4, 35/4, 31/4, 17/4, 17/4, 9/4, -1/4, 5, -1/2, 1/2, -3/2, -2, 1/2, 1/2, -1/2
115/4, 33/4, 35/4, 31/4, 17/4, 17/4, 9/4, -1/4, 5, -1/2, 1/2, -3/2, -2, 1/2, 1/2, -1/2
-65/6, -5/2, -17/6, -19/6, -11/6, -1/2, 1/2, -13/6, -19/2, -9/2, -3/2, 13/6, -5/6, 3/2, 1/6, -5/6
-65/6, -5/2, -17/6, -19/6, -11/6, -1/2, 1/2, -13/6, -19/2, -9/2, -3/2, 13/6, -5/6, 3/2, 1/6, -5/6
7, 0, 3, 2, 0, -5/2, -1/2, -1, -15/4, -1/4, 13/4, 1/4, 1/4, -5/4, 5/4, 5/4
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 149/12, 115/12, 29/4, 15/4, 13/4, 13/12, 3/4, 539/12, 161/12, 121/12, 77/12, 23/4, 55/12, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 33/4, 33/4, 25/4, 13/4, 11/4, 1/4, -7/4, 83/4, 27/4, 29/4, 19/4, 7/4, 5/4, 7/4, 7/4
123/4, 33/4, 33/4, 25/4, 13/4, 11/4, 1/4, -7/4, 83/4, 27/4, 29/4, 19/4, 7/4, 5/4, 7/4, 7/4
123/4, 33/4, 33/4, 25/4, 13/4, 11/4, 1/4, -7/4, 83/4, 27/4, 29/4, 19/4, 7/4, 5/4, 7/4, 7/4
61/6, -1/6, 3/2, 11/6, 13/6, 3/2, 1/6, -11/6, -100/3, -7, -17/3, -11/3, -11/3, -5, -4/3, 5/3
61/6, -1/6, 3/2, 11/6, 13/6, 3/2, 1/6, -11/6, -100/3, -7, -17/3, -11/3, -11/3, -5, -4/3, 5/3
-35/4, 3/4, -1/4, -13/4, -9/4, -19/4, -9/4, -5/4, -7/4, 5/4, -9/4, 1/4, 13/4, -1/4, 5/4, 1/4
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 103/12, 67/12, 67/12, 17/4, 15/4, 29/12, -5/4, 677/12, 59/4, 157/12, 39/4, 109/12, 77/12, 37/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 25/4, 19/4, 17/4, 19/4, 5/4, 3/4, -3/4, 65/2, 19/2, 7, 4, 4, 7/2, 2, 1/2
63/4, 25/4, 19/4, 17/4, 19/4, 5/4, 3/4, -3/4, 65/2, 19/2, 7, 4, 4, 7/2, 2, 1/2
63/4, 25/4, 19/4, 17/4, 19/4, 5/4, 3/4, -3/4, 65/2, 19/2, 7, 4, 4, 7/2, 2, 1/2
-25/2, -23/6, -23/6, -3/2, -1/6, -1/6, -1/6, -7/6, 223/6, 17/2, 59/6, 15/2, 29/6, 13/6, -7/6, -5/6
-25/2, -23/6, -23/6, -3/2, -1/6, -1/6, -1/6, -7/6, 223/6, 17/2, 59/6, 15/2, 29/6, 13/6, -7/6, -5/6
-21/2, -2, -3, -3/2, 0, 0, 0, 2, -95/4, -33/4, -19/4, -13/4, -11/4, -7/4, -3/4, 1/4
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 77/6, 19/2, 20/3, 31/6, 13/3, 5/3, -5/6, 431/12, 33/4, 29/4, 77/12, 77/12, 47/12, 9/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -15/2, -7, -4, -1, 3/2, 0, 5/2, -14, 0, -3, -5, -5, -3, 0, 2
-27/2, -15/2, -7, -4, -1, 3/2, 0, 5/2, -14, 0, -3, -5, -5, -3, 0, 2
-27/2, -15/2, -7, -4, -1, 3/2, 0, 5/2, -14, 0, -3, -5, -5, -3, 0, 2
-25, -7, -6, -16/3, -5/3, -4/3, -3, 0, 43/3, 11/3, 14/3, 14/3, 3, 8/3, 5/3, 2
-25, -7, -6, -16/3, -5/3, -4/3, -3, 0, 43/3, 11/3, 14/3, 14/3, 3, 8/3, 5/3, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 187/12, 151/12, 125/12, 27/4, 49/12, 11/12, 7/12, 133/3, 35/3, 28/3, 22/3, 17/3, 10/3, 5/2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -9/2, -3/2, 2, 1, -1, 0, -3/2, 67/4, 21/4, 9/4, 13/4, 17/4, 3/4, -7/4, 5/4
-11/2, -9/2, -3/2, 2, 1, -1, 0, -3/2, 67/4, 21/4, 9/4, 13/4, 17/4, 3/4, -7/4, 5/4
-11/2, -9/2, -3/2, 2, 1, -1, 0, -3/2, 67/4, 21/4, 9/4, 13/4, 17/4, 3/4, -7/4, 5/4
-7/2, -35/6, -17/6, -1/2, 3/2, 31/6, 11/6, -11/6, 29/3, 4/3, 2/3, 8/3, 1/3, 8/3, 2, -2/3
-7/2, -35/6, -17/6, -1/2, 3/2, 31/6, 11/6, -11/6, 29/3, 4/3, 2/3, 8/3, 1/3, 8/3, 2, -2/3
-37/2, -8, -6, -7/2, -1/2, 1/2, 1/2, 3/2, 21/4, 11/4, 7/4, 11/4, -1/4, 5/4, 5/4, 5/4
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 59/6, 49/6, 49/6, 41/6, 10/3, 7/3, -2/3, 197/6, 9, 35/6, 5, 5, 11/3, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 4, 7, 7/2, 2, 0, -2, 0, 109/4, 29/4, 33/4, 27/4, 27/4, 17/4, 3/4, 11/4
15/2, 4, 7, 7/2, 2, 0, -2, 0, 109/4, 29/4, 33/4, 27/4, 27/4, 17/4, 3/4, 11/4
15/2, 4, 7, 7/2, 2, 0, -2, 0, 109/4, 29/4, 33/4, 27/4, 27/4, 17/4, 3/4, 11/4
-53/3, -11/3, -16/3, -14/3, -20/3, -11/3, -1/3, -2/3, 27/2, 55/6, 11/2, 11/6, 11/6, -1/2, 1/2, -7/6
-53/3, -11/3, -16/3, -14/3, -20/3, -11/3, -1/3, -2/3, 27/2, 55/6, 11/2, 11/6, 11/6, -1/2, 1/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 25/2, 10, 37/6, 13/3, 13/6, 3/2, 2/3, 221/6, 53/6, 49/6, 13/2, 17/3, 10/3, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -17/4, -15/4, -15/4, -5/4, -5/4, 5/4, 9/4, 36, 11, 8, 9, 13/2, 7/2, 2, -1
-69/4, -17/4, -15/4, -15/4, -5/4, -5/4, 5/4, 9/4, 36, 11, 8, 9, 13/2, 7/2, 2, -1
-69/4, -17/4, -15/4, -15/4, -5/4, -5/4, 5/4, 9/4, 36, 11, 8, 9, 13/2, 7/2, 2, -1
145/6, -1/2, 17/6, 29/6, 41/6, 7/2, 13/6, 3/2, -37/6, -1/2, 1/6, 13/6, 1/6, -1/6, -5/6, 11/6
145/6, -1/2, 17/6, 29/6, 41/6, 7/2, 13/6, 3/2, -37/6, -1/2, 1/6, 13/6, 1/6, -1/6, -5/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/4, 173/12, 137/12, 101/12, 25/4, 73/12, 29/12, 17/12, 553/12, 137/12, 127/12, 97/12, 83/12, 67/12, 37/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 17/4, 7/4, 17/4, 11/4, 13/4, -1/4, 5/4, 207/4, 37/4, 43/4, 39/4, 33/4, 19/4, 11/4, -1/4
59/4, 17/4, 7/4, 17/4, 11/4, 13/4, -1/4, 5/4, 207/4, 37/4, 43/4, 39/4, 33/4, 19/4, 11/4, -1/4
59/4, 17/4, 7/4, 17/4, 11/4, 13/4, -1/4, 5/4, 207/4, 37/4, 43/4, 39/4, 33/4, 19/4, 11/4, -1/4
44/3, 20/3, 3, 3, 13/3, 4, 2, 5/3, -155/6, -31/6, -41/6, -41/6, -25/6, -17/6, -11/6, -11/6
44/3, 20/3, 3, 3, 13/3, 4, 2, 5/3, -155/6, -31/6, -41/6, -41/6, -25/6, -17/6, -11/6, -11/6
21/2, 1, 3, 2, 0, 3/2, -1, 0, -85/4, -25/4, -23/4, -17/4, -15/4, -7/4, -1/4, 5/4
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
491/12, 103/12, 101/12, 25/4, 67/12, 61/12, 23/12, 1/4, 79/3, 37/6, 29/6, 13/3, 10/3, 19/6, 4/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 7/4, 13/4, 7/4, 5/4, -3/4, 1/4, -13/4, -12, -2, -4, -2, -4, -4, -1, -1
19/4, 7/4, 13/4, 7/4, 5/4, -3/4, 1/4, -13/4, -12, -2, -4, -2, -4, -4, -1, -1
19/4, 7/4, 13/4, 7/4, 5/4, -3/4, 1/4, -13/4, -12, -2, -4, -2, -4, -4, -1, -1
9, 2, 4, 4, 2/3, -4/3, 4/3, 5/3, 23/2, 17/6, 25/6, 17/6, 3/2, 17/6, 1/2, 19/6
9, 2, 4, 4, 2/3, -4/3, 4/3, 5/3, 23/2, 17/6, 25/6, 17/6, 3/2, 17/6, 1/2, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 143/12, 101/12, 95/12, 85/12, 49/12, 9/4, -3/4, 271/12, 67/12, 41/12, 13/4, 9/4, 19/12, 19/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 13/4, -1/4, -5/4, 5/4, -9/4, 1/4, 5/4, 151/4, 15/4, 23/4, 27/4, 29/4, 19/4, 5/4, -9/4
-25/4, 13/4, -1/4, -5/4, 5/4, -9/4, 1/4, 5/4, 151/4, 15/4, 23/4, 27/4, 29/4, 19/4, 5/4, -9/4
-25/4, 13/4, -1/4, -5/4, 5/4, -9/4, 1/4, 5/4, 151/4, 15/4, 23/4, 27/4, 29/4, 19/4, 5/4, -9/4
17/2, -7/6, -11/6, 5/6, 13/6, 13/6, 1/2, -11/6, -32/3, -3, -8/3, -14/3, -8/3, 0, -8/3, 1/3
17/2, -7/6, -11/6, 5/6, 13/6, 13/6, 1/2, -11/6, -32/3, -3, -8/3, -14/3, -8/3, 0, -8/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/12, 61/4, 145/12, 133/12, 109/12, 25/4, 31/12, -5/4, 205/6, 55/6, 8, 17/3, 23/6, 10/3, 2/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, 19/4, 9/4, 3/4, -5/4, 3/4, -5/4, 9/4, -87/4, -9/4, -21/4, -15/4, -7/4, -9/4, 5/4, 7/4
-13/4, 19/4, 9/4, 3/4, -5/4, 3/4, -5/4, 9/4, -87/4, -9/4, -21/4, -15/4, -7/4, -9/4, 5/4, 7/4
-13/4, 19/4, 9/4, 3/4, -5/4, 3/4, -5/4, 9/4, -87/4, -9/4, -21/4, -15/4, -7/4, -9/4, 5/4, 7/4
-1, -5/3, -5, -3, 0, 2, 7/3, -1/3, -5/3, -8/3, -7/3, -10/3, -4/3, 4/3, 0, 0
-1, -5/3, -5, -3, 0, 2, 7/3, -1/3, -5/3, -8/3, -7/3, -10/3, -4/3, 4/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 49/6, 43/6, 41/6, 9/2, 11/6, 5/6, 2/3, 451/12, 43/4, 97/12, 71/12, 13/4, 11/4, 3/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/2, 6, 8, 8, 9/2, 7/2, 0, 1/2, 21/2, 5/2, 0, 7/2, 1, 0, 1, -3/2
67/2, 6, 8, 8, 9/2, 7/2, 0, 1/2, 21/2, 5/2, 0, 7/2, 1, 0, 1, -3/2
67/2, 6, 8, 8, 9/2, 7/2, 0, 1/2, 21/2, 5/2, 0, 7/2, 1, 0, 1, -3/2
3, 11/3, 0, 4/3, 3, 1/3, 1/3, 5/3, 65/6, -1/2, 17/6, 31/6, 3/2, 3/2, 1/2, -19/6
3, 11/3, 0, 4/3, 3, 1/3, 1/3, 5/3, 65/6, -1/2, 17/6, 31/6, 3/2, 3/2, 1/2, -19/6
-35/2, -7, -7, -4, -3/2, -1/2, -2, -1/2, -115/4, -45/4, -31/4, -19/4, -13/4, -7/4, 5/4, 9/4
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 109/12, 109/12, 23/4, 53/12, 7/4, 17/12, -5/4, 235/6, 53/6, 8, 23/3, 19/3, 23/6, 2, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 5, 3/2, 3/2, 4, 3/2, 0, 2, -6, -5/2, -4, -5/2, 1, 7/2, 1, -1/2
27/2, 5, 3/2, 3/2, 4, 3/2, 0, 2, -6, -5/2, -4, -5/2, 1, 7/2, 1, -1/2
27/2, 5, 3/2, 3/2, 4, 3/2, 0, 2, -6, -5/2, -4, -5/2, 1, 7/2, 1, -1/2
22/3, 8/3, 7/3, 2/3, -7/3, -4/3, 4/3, -2/3, 269/6, 19/2, 73/6, 21/2, 55/6, 11/2, 17/6, -1/2
22/3, 8/3, 7/3, 2/3, -7/3, -4/3, 4/3, -2/3, 269/6, 19/2, 73/6, 21/2, 55/6, 11/2, 17/6, -1/2
-111/4, -5/4, -3/4, -17/4, -29/4, -21/4, -7/4, 1/4, 13/4, 13/4, 7/4, 5/4, -7/4, -7/4, 5/4, -9/4
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/6, 41/6, 4, 4, 7/2, 10/3, 3/2, 4/3, 104/3, 23/3, 22/3, 20/3, 14/3, 8/3, 5/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -9/2, -11/2, -13/2, -4, -7/2, 0, 3/2, -31/2, -6, -6, -4, -1/2, -3, 0, -3
-51/2, -9/2, -11/2, -13/2, -4, -7/2, 0, 3/2, -31/2, -6, -6, -4, -1/2, -3, 0, -3
-51/2, -9/2, -11/2, -13/2, -4, -7/2, 0, 3/2, -31/2, -6, -6, -4, -1/2, -3, 0, -3
-70/3, -13/3, -14/3, -23/3, -14/3, -10/3, -2/3, -8/3, -209/6, -37/6, -23/6, -31/6, -49/6, -31/6, -13/6, 3/2
-70/3, -13/3, -14/3, -23/3, -14/3, -10/3, -2/3, -8/3, -209/6, -37/6, -23/6, -31/6, -49/6, -31/6, -13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/4, 41/4, 29/4, 43/12, 35/12, 31/12, 29/12, -1/12, 40, 40/3, 61/6, 13/2, 29/6, 11/6, 11/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/4, -27/4, -33/4, -19/4, -27/4, -15/4, -13/4, 1/4, 129/4, 41/4, 31/4, 21/4, 7/4, 5/4, 3/4, -9/4
-131/4, -27/4, -33/4, -19/4, -27/4, -15/4, -13/4, 1/4, 129/4, 41/4, 31/4, 21/4, 7/4, 5/4, 3/4, -9/4
-131/4, -27/4, -33/4, -19/4, -27/4, -15/4, -13/4, 1/4, 129/4, 41/4, 31/4, 21/4, 7/4, 5/4, 3/4, -9/4
-12, -10/3, -4, -1/3, -5/3, -2, 1, 1, 32/3, -7/3, 0, 7/3, 1/3, 1, 1/3, -5/3
-12, -10/3, -4, -1/3, -5/3, -2, 1, 1, 32/3, -7/3, 0, 7/3, 1/3, 1, 1/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 145/12, 103/12, 85/12, 79/12, 47/12, 13/12, -1/12, 383/12, 31/4, 89/12, 49/12, 15/4, 13/4, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 11/2, 5/2, 2, 9/2, 7/2, 0, -3, -16, -9/2, -7/2, -2, -5, -3/2, -3, 1/2
19, 11/2, 5/2, 2, 9/2, 7/2, 0, -3, -16, -9/2, -7/2, -2, -5, -3/2, -3, 1/2
19, 11/2, 5/2, 2, 9/2, 7/2, 0, -3, -16, -9/2, -7/2, -2, -5, -3/2, -3, 1/2
-67/6, -5/2, -1/2, -23/6, -5/2, 1/2, -5/2, 1/2, 7/6, -9/2, -5/6, 5/6, 9/2, 11/2, 13/6, 1/2
-67/6, -5/2, -1/2, -23/6, -5/2, 1/2, -5/2, 1/2, 7/6, -9/2, -5/6, 5/6, 9/2, 11/2, 13/6, 1/2
-31/4, 3/4, 13/4, -1/4, -11/4, -3/4, 5/4, 9/4, 23/4, 5/4, 13/4, 5/4, -7/4, 7/4, -1/4, 7/4
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 34/3, 65/6, 26/3, 16/3, 5/2, 4/3, 0, 125/3, 34/3, 19/2, 28/3, 35/6, 7/3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/2, -8, -5, -9/2, -4, -7/2, 0, 7/2, 135/4, 29/4, 29/4, 37/4, 23/4, 11/4, -1/4, -11/4
-59/2, -8, -5, -9/2, -4, -7/2, 0, 7/2, 135/4, 29/4, 29/4, 37/4, 23/4, 11/4, -1/4, -11/4
-59/2, -8, -5, -9/2, -4, -7/2, 0, 7/2, 135/4, 29/4, 29/4, 37/4, 23/4, 11/4, -1/4, -11/4
125/6, 19/6, 37/6, 35/6, 17/6, -1/2, -5/6, 11/6, 19/3, -4/3, 0, 5/3, 14/3, 5/3, 1, -2
125/6, 19/6, 37/6, 35/6, 17/6, -1/2, -5/6, 11/6, 19/3, -4/3, 0, 5/3, 14/3, 5/3, 1, -2
-91/4, -31/4, -17/4, -11/4, -9/4, -1/4, -3/4, 3/4, 67/4, 21/4, 19/4, 17/4, 5/4, -9/4, -7/4, 7/4
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 79/6, 10, 47/6, 13/2, 5, 11/6, 5/3, 41, 10, 53/6, 7, 16/3, 5, 11/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 6, 5, 6, 3, 0, -3/2, -1/2, 77/4, 9/4, 3/4, 15/4, 27/4, 17/4, 9/4, -5/4
22, 6, 5, 6, 3, 0, -3/2, -1/2, 77/4, 9/4, 3/4, 15/4, 27/4, 17/4, 9/4, -5/4
22, 6, 5, 6, 3, 0, -3/2, -1/2, 77/4, 9/4, 3/4, 15/4, 27/4, 17/4, 9/4, -5/4
58/3, 19/3, 13/3, 20/3, 14/3, 4/3, 2/3, -4/3, 125/6, 47/6, 43/6, 29/6, 31/6, 13/6, 3/2, 11/6
58/3, 19/3, 13/3, 20/3, 14/3, 4/3, 2/3, -4/3, 125/6, 47/6, 43/6, 29/6, 31/6, 13/6, 3/2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 131/12, 31/4, 21/4, 31/12, 5/4, 13/12, -3/4, 97/2, 79/6, 61/6, 17/2, 35/6, 5/2, 11/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 3/4, 3/4, 11/4, -1/4, -3/4, -3/4, 1/4, -77/2, -15/2, -9, -17/2, -7, -9/2, -3/2, -1/2
13/4, 3/4, 3/4, 11/4, -1/4, -3/4, -3/4, 1/4, -77/2, -15/2, -9, -17/2, -7, -9/2, -3/2, -1/2
13/4, 3/4, 3/4, 11/4, -1/4, -3/4, -3/4, 1/4, -77/2, -15/2, -9, -17/2, -7, -9/2, -3/2, -1/2
-43/3, -4, -11/3, -11/3, -8/3, -1, -2, -2/3, -23/2, 3/2, -7/6, -5/2, -17/6, -1/2, -11/6, 5/6
-43/3, -4, -11/3, -11/3, -8/3, -1, -2, -2/3, -23/2, 3/2, -7/6, -5/2, -17/6, -1/2, -11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/12, 65/12, 19/4, 53/12, 15/4, 43/12, 43/12, -1/4, 305/6, 91/6, 35/3, 8, 29/6, 9/2, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, -5/2, 0, 7/2, 2, 0, -1/2, 0, 35, 13/2, 9/2, 4, 11/2, 13/2, 3, 0
19/2, -5/2, 0, 7/2, 2, 0, -1/2, 0, 35, 13/2, 9/2, 4, 11/2, 13/2, 3, 0
19/2, -5/2, 0, 7/2, 2, 0, -1/2, 0, 35, 13/2, 9/2, 4, 11/2, 13/2, 3, 0
15, 2/3, 2/3, 5/3, 14/3, 11/3, 1/3, 2, -11, -10/3, -4, -1, -11/3, 0, -1, 8/3
15, 2/3, 2/3, 5/3, 14/3, 11/3, 1/3, 2, -11, -10/3, -4, -1, -11/3, 0, -1, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/12, 119/12, 115/12, 33/4, 61/12, 29/12, 5/12, 5/12, 36, 53/6, 47/6, 17/3, 7/2, 7/3, 3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 17/4, 7/4, -7/4, 1/4, 1/4, 7/4, -5/4, 115/4, 41/4, 29/4, 19/4, 11/4, -3/4, -1/4, -3/4
3/4, 17/4, 7/4, -7/4, 1/4, 1/4, 7/4, -5/4, 115/4, 41/4, 29/4, 19/4, 11/4, -3/4, -1/4, -3/4
3/4, 17/4, 7/4, -7/4, 1/4, 1/4, 7/4, -5/4, 115/4, 41/4, 29/4, 19/4, 11/4, -3/4, -1/4, -3/4
-169/6, -47/6, -29/6, -25/6, -13/6, -19/6, -1/6, -1/6, 63/2, 23/6, 35/6, 43/6, 7/2, 23/6, 5/2, 1/2
-169/6, -47/6, -29/6, -25/6, -13/6, -19/6, -1/6, -1/6, 63/2, 23/6, 35/6, 43/6, 7/2, 23/6, 5/2, 1/2
53/4, -9/4, 5/4, 3/4, 7/4, 15/4, 1/4, -11/4, -7/4, 11/4, 15/4, 3/4, -1/4, -11/4, 3/4, 7/4
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65/2, 59/6, 8, 37/6, 10/3, 4/3, 1/2, -1/3, 647/12, 145/12, 145/12, 115/12, 83/12, 67/12, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 7/4, 13/4, 5/4, 7/4, 13/4, 3/4, -1/4, -7, 3/2, -2, -1, -7/2, -1/2, 2, 1/2
45/4, 7/4, 13/4, 5/4, 7/4, 13/4, 3/4, -1/4, -7, 3/2, -2, -1, -7/2, -1/2, 2, 1/2
45/4, 7/4, 13/4, 5/4, 7/4, 13/4, 3/4, -1/4, -7, 3/2, -2, -1, -7/2, -1/2, 2, 1/2
-15, -10/3, -17/3, -8/3, -5/3, -1/3, 0, 4/3, -13/6, 7/6, -5/6, 7/6, -13/6, -5/6, 5/2, 1/2
-15, -10/3, -17/3, -8/3, -5/3, -1/3, 0, 4/3, -13/6, 7/6, -5/6, 7/6, -13/6, -5/6, 5/2, 1/2
-167/4, -17/4, -27/4, -39/4, -33/4, -19/4, -5/4, -1/4, 23/2, 13/2, 9/2, 2, 7/2, 1, -2, 1
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 133/12, 115/12, 73/12, 23/4, 21/4, 29/12, 7/12, 851/12, 75/4, 179/12, 45/4, 39/4, 25/4, 29/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -8, -6, -3, 1/2, -1/2, 3/2, 0, -17/2, -5/2, -1/2, -4, -7/2, -2, 1, 0
-33/2, -8, -6, -3, 1/2, -1/2, 3/2, 0, -17/2, -5/2, -1/2, -4, -7/2, -2, 1, 0
-33/2, -8, -6, -3, 1/2, -1/2, 3/2, 0, -17/2, -5/2, -1/2, -4, -7/2, -2, 1, 0
-152/3, -31/3, -31/3, -9, -22/3, -14/3, -2, 5/3, 92/3, 6, 26/3, 5, 6, 4, 5/3, -2
-152/3, -31/3, -31/3, -9, -22/3, -14/3, -2, 5/3, 92/3, 6, 26/3, 5, 6, 4, 5/3, -2
-17/4, 1/4, -3/4, -3/4, -7/4, -1/4, 1/4, 9/4, -121/4, -15/4, -17/4, -23/4, -19/4, -15/4, -9/4, -5/4
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 23/2, 59/6, 22/3, 41/6, 4, 4/3, 1, 467/12, 109/12, 83/12, 79/12, 65/12, 41/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 1, -1/2, -5/2, 1/2, -1/2, -3/2, 1/2, 41/4, -11/4, -7/4, 5/4, -1/4, 13/4, 1/4, -13/4
-3, 1, -1/2, -5/2, 1/2, -1/2, -3/2, 1/2, 41/4, -11/4, -7/4, 5/4, -1/4, 13/4, 1/4, -13/4
-3, 1, -1/2, -5/2, 1/2, -1/2, -3/2, 1/2, 41/4, -11/4, -7/4, 5/4, -1/4, 13/4, 1/4, -13/4
124/3, 25/3, 7, 29/3, 22/3, 4, 4/3, 1, -16/3, -2/3, -10/3, -5, -8/3, 0, 2, -1
124/3, 25/3, 7, 29/3, 22/3, 4, 4/3, 1, -16/3, -2/3, -10/3, -5, -8/3, 0, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 55/6, 9, 11/2, 14/3, 19/6, 13/6, 1/2, 145/4, 49/4, 107/12, 77/12, 11/4, 9/4, 9/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 15/4, 13/4, 13/4, 5/4, -1/4, -1/4, -5/4, 147/4, 37/4, 23/4, 15/4, 27/4, 15/4, 7/4, -3/4
25/4, 15/4, 13/4, 13/4, 5/4, -1/4, -1/4, -5/4, 147/4, 37/4, 23/4, 15/4, 27/4, 15/4, 7/4, -3/4
25/4, 15/4, 13/4, 13/4, 5/4, -1/4, -1/4, -5/4, 147/4, 37/4, 23/4, 15/4, 27/4, 15/4, 7/4, -3/4
-27/2, -9/2, -11/6, -11/6, -3/2, -1/2, 1/2, -1/6, -29/2, -13/2, -17/6, -11/6, -7/2, -3/2, -1/2, 7/6
-27/2, -9/2, -11/6, -11/6, -3/2, -1/2, 1/2, -1/6, -29/2, -13/2, -17/6, -11/6, -7/2, -3/2, -1/2, 7/6
25/4, -9/4, -3/4, 7/4, 5/4, -1/4, 3/4, -7/4, 35/4, 7/4, 11/4, -1/4, 9/4, -1/4, -9/4, -3/4
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61, 50/3, 79/6, 19/2, 22/3, 9/2, 5/2, -1, 565/12, 139/12, 121/12, 103/12, 95/12, 59/12, 17/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -7/4, -5/4, -1/4, -7/4, 1/4, -1/4, 13/4, 17/2, -5/2, 1/2, 2, 1/2, 5/2, 5/2, -1
-9/4, -7/4, -5/4, -1/4, -7/4, 1/4, -1/4, 13/4, 17/2, -5/2, 1/2, 2, 1/2, 5/2, 5/2, -1
-9/4, -7/4, -5/4, -1/4, -7/4, 1/4, -1/4, 13/4, 17/2, -5/2, 1/2, 2, 1/2, 5/2, 5/2, -1
121/3, 26/3, 31/3, 20/3, 3, 3, 1, -1, 33, 23/3, 9, 7, 6, 6, 8/3, 0
121/3, 26/3, 31/3, 20/3, 3, 3, 1, -1, 33, 23/3, 9, 7, 6, 6, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 175/12, 43/4, 121/12, 77/12, 19/4, 7/4, -13/12, 395/12, 101/12, 71/12, 19/4, 31/12, 23/12, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 9/2, 7, 13/2, 5, 3, -1/2, -1/2, 9/4, 15/4, 9/4, 9/4, 3/4, 11/4, 1/4, 11/4
31, 9/2, 7, 13/2, 5, 3, -1/2, -1/2, 9/4, 15/4, 9/4, 9/4, 3/4, 11/4, 1/4, 11/4
31, 9/2, 7, 13/2, 5, 3, -1/2, -1/2, 9/4, 15/4, 9/4, 9/4, 3/4, 11/4, 1/4, 11/4
-27/2, 13/6, 11/6, -7/6, -29/6, -23/6, -1/6, 1/6, 131/3, 32/3, 23/3, 22/3, 6, 5, 5/3, -2
-27/2, 13/6, 11/6, -7/6, -29/6, -23/6, -1/6, 1/6, 131/3, 32/3, 23/3, 22/3, 6, 5, 5/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 139/12, 45/4, 103/12, 73/12, 43/12, 7/4, 3/4, 47, 37/3, 65/6, 7, 23/6, 8/3, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 9/2, 2, -1/2, -7/2, 0, 0, 5/2, 11/4, -5/4, 5/4, -3/4, -1/4, 9/4, -5/4, 9/4
6, 9/2, 2, -1/2, -7/2, 0, 0, 5/2, 11/4, -5/4, 5/4, -3/4, -1/4, 9/4, -5/4, 9/4
6, 9/2, 2, -1/2, -7/2, 0, 0, 5/2, 11/4, -5/4, 5/4, -3/4, -1/4, 9/4, -5/4, 9/4
-64/3, -16/3, -19/3, -10/3, -3, -2, -3, 1/3, 32/3, 0, -2, 1/3, 8/3, 2, -1, -8/3
-64/3, -16/3, -19/3, -10/3, -3, -2, -3, 1/3, 32/3, 0, -2, 1/3, 8/3, 2, -1, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 169/12, 137/12, 131/12, 89/12, 61/12, 17/12, 17/12, 223/6, 59/6, 17/2, 6, 35/6, 5, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -3/4, -11/4, -1/4, -11/4, -5/4, 3/4, -9/4, 4, -1, -3/2, -1/2, 0, 3/2, 1, 1/2
-47/4, -3/4, -11/4, -1/4, -11/4, -5/4, 3/4, -9/4, 4, -1, -3/2, -1/2, 0, 3/2, 1, 1/2
-47/4, -3/4, -11/4, -1/4, -11/4, -5/4, 3/4, -9/4, 4, -1, -3/2, -1/2, 0, 3/2, 1, 1/2
-65/3, -13/3, -5, -17/3, -3, -1, -1, -1, 9/2, 1/2, -13/6, 3/2, 1/2, 7/2, -1/6, -13/6
-65/3, -13/3, -5, -17/3, -3, -1, -1, -1, 9/2, 1/2, -13/6, 3/2, 1/2, 7/2, -1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/6, 9, 22/3, 41/6, 16/3, 13/6, 2/3, 1/2, 100/3, 55/6, 7, 37/6, 9/2, 13/6, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 7/4, 3/4, 1/4, -7/4, 5/4, -5/4, -9/4, -39/4, -21/4, -11/4, -1/4, 1/4, 7/4, -7/4, 3/4
9/4, 7/4, 3/4, 1/4, -7/4, 5/4, -5/4, -9/4, -39/4, -21/4, -11/4, -1/4, 1/4, 7/4, -7/4, 3/4
9/4, 7/4, 3/4, 1/4, -7/4, 5/4, -5/4, -9/4, -39/4, -21/4, -11/4, -1/4, 1/4, 7/4, -7/4, 3/4
-85/3, -17/3, -28/3, -20/3, -5, -13/3, -2/3, -8/3, -16, -11/3, -4/3, -5/3, 0, -8/3, -1, -1/3
-85/3, -17/3, -28/3, -20/3, -5, -13/3, -2/3, -8/3, -16, -11/3, -4/3, -5/3, 0, -8/3, -1, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
28, 47/6, 17/3, 25/6, 19/6, 19/6, 19/6, -1/2, 311/6, 29/2, 67/6, 28/3, 22/3, 6, 7/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 1/4, 5/4, 15/4, 23/4, 11/4, 3/4, -1/4, 51/4, 19/4, 7/4, -3/4, -5/4, 1/4, 5/4, -3/4
67/4, 1/4, 5/4, 15/4, 23/4, 11/4, 3/4, -1/4, 51/4, 19/4, 7/4, -3/4, -5/4, 1/4, 5/4, -3/4
67/4, 1/4, 5/4, 15/4, 23/4, 11/4, 3/4, -1/4, 51/4, 19/4, 7/4, -3/4, -5/4, 1/4, 5/4, -3/4
-16/3, -8/3, -4/3, 0, 0, 1/3, 4/3, 5/3, 61/6, 17/6, 5/6, 7/2, 13/6, -1/6, 5/2, 1/6
-16/3, -8/3, -4/3, 0, 0, 1/3, 4/3, 5/3, 61/6, 17/6, 5/6, 7/2, 13/6, -1/6, 5/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 73/6, 19/2, 49/6, 5, 3, 11/6, -3/2, 509/12, 127/12, 115/12, 37/4, 71/12, 47/12, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 10, 8, 6, 11/2, 5/2, 0, -7/2, -47/2, -7/2, -13/2, -4, -3, -3, 0, 1/2
71/2, 10, 8, 6, 11/2, 5/2, 0, -7/2, -47/2, -7/2, -13/2, -4, -3, -3, 0, 1/2
71/2, 10, 8, 6, 11/2, 5/2, 0, -7/2, -47/2, -7/2, -13/2, -4, -3, -3, 0, 1/2
15, 13/3, 3, 14/3, 1, 3, 2, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
15, 13/3, 3, 14/3, 1, 3, 2, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 59/6, 25/3, 15/2, 13/3, 3, 7/3, -5/6, 599/12, 145/12, 35/4, 33/4, 91/12, 55/12, 13/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -7/2, -3/2, 0, 2, 3, 0, -3, 71/2, 27/2, 21/2, 15/2, 11/2, 3, 5/2, 1
-2, -7/2, -3/2, 0, 2, 3, 0, -3, 71/2, 27/2, 21/2, 15/2, 11/2, 3, 5/2, 1
-2, -7/2, -3/2, 0, 2, 3, 0, -3, 71/2, 27/2, 21/2, 15/2, 11/2, 3, 5/2, 1
-19/6, -17/6, -1/6, 1/2, 5/6, -7/6, 3/2, 11/6, 6, 2, 8/3, -2/3, -1/3, -5/3, -8/3, -2/3
-19/6, -17/6, -1/6, 1/2, 5/6, -7/6, 3/2, 11/6, 6, 2, 8/3, -2/3, -1/3, -5/3, -8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 26/3, 19/3, 9/2, 13/6, 4/3, 1, -1/2, 71/4, 59/12, 41/12, 11/4, 29/12, 29/12, 7/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/4, 17/4, 17/4, 25/4, 31/4, 19/4, 9/4, -5/4, -10, -5/2, -1, 0, -3/2, -2, 0, 2
143/4, 17/4, 17/4, 25/4, 31/4, 19/4, 9/4, -5/4, -10, -5/2, -1, 0, -3/2, -2, 0, 2
143/4, 17/4, 17/4, 25/4, 31/4, 19/4, 9/4, -5/4, -10, -5/2, -1, 0, -3/2, -2, 0, 2
-185/6, -29/6, -13/2, -19/6, -9/2, -19/6, -13/6, -1/6, -7/2, -13/6, -19/6, -3/2, 11/6, -7/6, 1/6, -19/6
-185/6, -29/6, -13/2, -19/6, -9/2, -19/6, -13/6, -1/6, -7/2, -13/6, -19/6, -3/2, 11/6, -7/6, 1/6, -19/6
-39/2, -4, -11/2, -9/2, -3, -1, -3/2, -2, 45/4, 9/4, 19/4, 5/4, -1/4, -1/4, -7/4, -1/4
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 89/6, 12, 53/6, 20/3, 11/2, 5/2, 7/6, 98/3, 47/6, 43/6, 6, 14/3, 25/6, 13/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -39/4, -25/4, -11/4, -7/4, 5/4, 5/4, 7/4, -7/4, -19/4, -13/4, -3/4, 3/4, 5/4, -1/4, -13/4
-91/4, -39/4, -25/4, -11/4, -7/4, 5/4, 5/4, 7/4, -7/4, -19/4, -13/4, -3/4, 3/4, 5/4, -1/4, -13/4
-91/4, -39/4, -25/4, -11/4, -7/4, 5/4, 5/4, 7/4, -7/4, -19/4, -13/4, -3/4, 3/4, 5/4, -1/4, -13/4
49/6, 19/6, 17/6, 11/6, 1/2, 7/6, 7/6, 7/6, -11/2, 1/6, -1/6, -13/6, -1/2, -13/6, 5/6, -1/2
49/6, 19/6, 17/6, 11/6, 1/2, 7/6, 7/6, 7/6, -11/2, 1/6, -1/6, -13/6, -1/2, -13/6, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/6, 29/2, 65/6, 49/6, 14/3, 8/3, 3/2, -3/2, 181/3, 101/6, 40/3, 31/3, 15/2, 25/6, 10/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 13/2, 5, 5/2, 5/2, 9/2, 3/2, 1, 49/4, 11/4, 21/4, 9/4, 11/4, 9/4, 9/4, 5/4
57/2, 13/2, 5, 5/2, 5/2, 9/2, 3/2, 1, 49/4, 11/4, 21/4, 9/4, 11/4, 9/4, 9/4, 5/4
57/2, 13/2, 5, 5/2, 5/2, 9/2, 3/2, 1, 49/4, 11/4, 21/4, 9/4, 11/4, 9/4, 9/4, 5/4
-116/3, -12, -28/3, -25/3, -17/3, -11/3, 0, 5/3, 20/3, 2/3, 8/3, 14/3, 3, -2/3, -4/3, -1
-116/3, -12, -28/3, -25/3, -17/3, -11/3, 0, 5/3, 20/3, 2/3, 8/3, 14/3, 3, -2/3, -4/3, -1
27, 6, 17/2, 6, 3, 4, 2, 3/2, -161/4, -25/4, -33/4, -21/4, -29/4, -19/4, -13/4, 1/4
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 47/4, 43/4, 35/4, 61/12, 29/12, 25/12, -1/4, 133/6, 16/3, 31/6, 9/2, 17/6, 17/6, 11/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 1/4, 1/4, 1/4, 1/4, -5/4, 9/4, 1/4, -59/4, -3/4, -15/4, -11/4, -13/4, -13/4, -9/4, 3/4
27/4, 1/4, 1/4, 1/4, 1/4, -5/4, 9/4, 1/4, -59/4, -3/4, -15/4, -11/4, -13/4, -13/4, -9/4, 3/4
27/4, 1/4, 1/4, 1/4, 1/4, -5/4, 9/4, 1/4, -59/4, -3/4, -15/4, -11/4, -13/4, -13/4, -9/4, 3/4
-161/3, -14, -32/3, -28/3, -17/3, -4, -2/3, 8/3, -33/2, -11/2, -7/2, -1/2, -5/2, -5/2, 1/2, -3/2
-161/3, -14, -32/3, -28/3, -17/3, -4, -2/3, 8/3, -33/2, -11/2, -7/2, -1/2, -5/2, -5/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 41/4, 79/12, 25/4, 49/12, 29/12, 17/12, 1/4, 215/6, 67/6, 15/2, 23/6, 10/3, 19/6, 19/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -2, 0, -3, -2, -5/2, -2, -1, 83/4, 29/4, 15/4, 15/4, 9/4, 13/4, 13/4, -1/4
-13/2, -2, 0, -3, -2, -5/2, -2, -1, 83/4, 29/4, 15/4, 15/4, 9/4, 13/4, 13/4, -1/4
-13/2, -2, 0, -3, -2, -5/2, -2, -1, 83/4, 29/4, 15/4, 15/4, 9/4, 13/4, 13/4, -1/4
3, 2, 2/3, 2, 4/3, 0, 4/3, 7/3, 19/6, 5/6, 1/2, 1/6, 3/2, 11/6, 11/6, 3/2
3, 2, 2/3, 2, 4/3, 0, 4/3, 7/3, 19/6, 5/6, 1/2, 1/6, 3/2, 11/6, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/12, 55/4, 155/12, 43/4, 29/4, 41/12, 31/12, 7/12, 143/4, 95/12, 71/12, 61/12, 59/12, 29/12, 25/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 13/2, 11/2, 4, 7/2, 0, 3/2, 1, -4, -2, -1, -1, -2, -3, 0, 1
25, 13/2, 11/2, 4, 7/2, 0, 3/2, 1, -4, -2, -1, -1, -2, -3, 0, 1
25, 13/2, 11/2, 4, 7/2, 0, 3/2, 1, -4, -2, -1, -1, -2, -3, 0, 1
49/6, 5/2, 17/6, 23/6, 5/2, -5/6, -13/6, -1/6, -15, -4/3, -13/3, -5/3, -10/3, -1/3, 7/3, 1
49/6, 5/2, 17/6, 23/6, 5/2, -5/6, -13/6, -1/6, -15, -4/3, -13/3, -5/3, -10/3, -1/3, 7/3, 1
39/2, 7, 6, 9/2, 1, 7/2, 0, 7/2, 1/4, -9/4, 3/4, 5/4, -9/4, 5/4, -3/4, 3/4
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 85/6, 31/3, 8, 23/3, 29/6, 19/6, -1/6, 231/4, 57/4, 53/4, 43/4, 101/12, 23/4, 31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, 5/4, -7/4, -21/4, -27/4, -15/4, -1/4, -11/4, -49/4, -11/4, -5/4, -15/4, -5/4, -5/4, -1/4, 7/4
-47/4, 5/4, -7/4, -21/4, -27/4, -15/4, -1/4, -11/4, -49/4, -11/4, -5/4, -15/4, -5/4, -5/4, -1/4, 7/4
-47/4, 5/4, -7/4, -21/4, -27/4, -15/4, -1/4, -11/4, -49/4, -11/4, -5/4, -15/4, -5/4, -5/4, -1/4, 7/4
71/6, 25/6, 11/2, 31/6, 11/6, -3/2, -1/2, 3/2, 8/3, 7/3, 4, 1, 1/3, 2/3, -2/3, -1
71/6, 25/6, 11/2, 31/6, 11/6, -3/2, -1/2, 3/2, 8/3, 7/3, 4, 1, 1/3, 2/3, -2/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 9, 25/3, 43/6, 17/3, 9/2, 3/2, -4/3, 589/12, 59/4, 47/4, 121/12, 85/12, 15/4, 11/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, 2, -3/2, -3, -6, -3, -1/2, -1/2, 21/2, 1/2, 1/2, 5/2, -1/2, 5/2, -1/2, -3/2
-19/2, 2, -3/2, -3, -6, -3, -1/2, -1/2, 21/2, 1/2, 1/2, 5/2, -1/2, 5/2, -1/2, -3/2
-19/2, 2, -3/2, -3, -6, -3, -1/2, -1/2, 21/2, 1/2, 1/2, 5/2, -1/2, 5/2, -1/2, -3/2
-13/2, -5/2, -3/2, 3/2, -5/6, 1/2, 3/2, 7/6, -49/6, -1/2, 3/2, -13/6, 5/6, 3/2, -11/6, 3/2
-13/2, -5/2, -3/2, 3/2, -5/6, 1/2, 3/2, 7/6, -49/6, -1/2, 3/2, -13/6, 5/6, 3/2, -11/6, 3/2
25/2, 4, 1/2, 7/2, 1, 3/2, -3/2, -1/2, -37/4, -17/4, -5/4, -1/4, 3/4, 7/4, 5/4, 1/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 163/12, 139/12, 37/4, 73/12, 21/4, 7/4, 1/12, 307/6, 89/6, 35/3, 28/3, 41/6, 7/2, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -11/2, -5, -13/2, -3, -11/2, -2, -1, -12, -11/2, -4, -9/2, -3/2, 0, 1/2, -1
-61/2, -11/2, -5, -13/2, -3, -11/2, -2, -1, -12, -11/2, -4, -9/2, -3/2, 0, 1/2, -1
-61/2, -11/2, -5, -13/2, -3, -11/2, -2, -1, -12, -11/2, -4, -9/2, -3/2, 0, 1/2, -1
295/6, 61/6, 55/6, 15/2, 61/6, 13/2, 7/2, -1/6, -20/3, -4/3, 4/3, -1/3, -7/3, -1, 5/3, -4/3
295/6, 61/6, 55/6, 15/2, 61/6, 13/2, 7/2, -1/6, -20/3, -4/3, 4/3, -1/3, -7/3, -1, 5/3, -4/3
55/2, 17/2, 7, 7/2, 3, 1/2, 2, 1, -37, -15/2, -15/2, -9, -13/2, -3, 0, 5/2
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 79/6, 10, 59/6, 13/2, 19/3, 8/3, -1/6, 233/6, 38/3, 9, 16/3, 23/6, 10/3, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -11/4, -25/4, -11/4, -9/4, -3/4, 9/4, -1/4, 3/2, 3/2, 2, 0, 1/2, 0, -1, -1/2
-73/4, -11/4, -25/4, -11/4, -9/4, -3/4, 9/4, -1/4, 3/2, 3/2, 2, 0, 1/2, 0, -1, -1/2
-73/4, -11/4, -25/4, -11/4, -9/4, -3/4, 9/4, -1/4, 3/2, 3/2, 2, 0, 1/2, 0, -1, -1/2
157/6, 35/6, 43/6, 37/6, 17/6, 1/2, -1/6, 3/2, -50/3, -7/3, -6, -8/3, -17/3, -8/3, 1/3, -1
157/6, 35/6, 43/6, 37/6, 17/6, 1/2, -1/6, 3/2, -50/3, -7/3, -6, -8/3, -17/3, -8/3, 1/3, -1
-17/4, -3/4, -9/4, -13/4, -11/4, 1/4, 9/4, -5/4, 29/2, 5, 3/2, 5/2, 1/2, 1/2, 5/2, 0
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 27/2, 67/6, 25/3, 7, 23/6, 2, -1/3, 487/12, 121/12, 35/4, 65/12, 65/12, 55/12, 13/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, -3/4, 9/4, 21/4, 11/4, 11/4, 5/4, -7/4, -23/4, 5/4, -3/4, -3/4, -15/4, -3/4, 7/4, 7/4
85/4, -3/4, 9/4, 21/4, 11/4, 11/4, 5/4, -7/4, -23/4, 5/4, -3/4, -3/4, -15/4, -3/4, 7/4, 7/4
85/4, -3/4, 9/4, 21/4, 11/4, 11/4, 5/4, -7/4, -23/4, 5/4, -3/4, -3/4, -15/4, -3/4, 7/4, 7/4
-59/3, -14/3, -8/3, -4, -3, 0, 5/3, 1, 107/6, 5/2, 19/6, 1/2, 3/2, 5/6, 11/6, -5/6
-59/3, -14/3, -8/3, -4, -3, 0, 5/3, 1, 107/6, 5/2, 19/6, 1/2, 3/2, 5/6, 11/6, -5/6
101/4, 21/4, 33/4, 21/4, 7/4, 15/4, 9/4, 5/4, 59/4, 11/4, -1/4, 7/4, 11/4, 15/4, 9/4, 5/4
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/12, 45/4, 35/4, 83/12, 49/12, 43/12, 11/4, -13/12, 195/4, 167/12, 47/4, 107/12, 23/4, 15/4, 5/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -7/2, -6, -9/2, -7/2, -5, -2, -1, 43/2, 7/2, 7/2, 6, 5, 2, 3, 1/2
-35/2, -7/2, -6, -9/2, -7/2, -5, -2, -1, 43/2, 7/2, 7/2, 6, 5, 2, 3, 1/2
-35/2, -7/2, -6, -9/2, -7/2, -5, -2, -1, 43/2, 7/2, 7/2, 6, 5, 2, 3, 1/2
17/6, -23/6, -5/6, 1/2, 7/6, 5/2, 7/6, -1/6, 4, 2/3, -1, -1/3, 0, 1, 3, 2/3
17/6, -23/6, -5/6, 1/2, 7/6, 5/2, 7/6, -1/6, 4, 2/3, -1, -1/3, 0, 1, 3, 2/3
-15/2, -7/2, -3/2, 0, -7/2, -3, 1/2, -1/2, 33/4, 27/4, 21/4, 13/4, 3/4, -5/4, -3/4, -1/4
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 77/6, 31/3, 8, 22/3, 11/2, 5/3, 1/6, 87/2, 19/2, 23/3, 15/2, 29/6, 25/6, 11/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, -13/4, 1/4, -5/4, -7/4, 1/4, 1/4, 3/4, -61/2, -8, -21/2, -7, -4, -5/2, -1, -3/2
-9/4, -13/4, 1/4, -5/4, -7/4, 1/4, 1/4, 3/4, -61/2, -8, -21/2, -7, -4, -5/2, -1, -3/2
-9/4, -13/4, 1/4, -5/4, -7/4, 1/4, 1/4, 3/4, -61/2, -8, -21/2, -7, -4, -5/2, -1, -3/2
57/2, 15/2, 37/6, 35/6, 23/6, 3/2, -1/6, -5/2, -21/2, -5/2, 7/6, -5/2, -5/6, 7/6, -5/6, -7/6
57/2, 15/2, 37/6, 35/6, 23/6, 3/2, -1/6, -5/2, -21/2, -5/2, 7/6, -5/2, -5/6, 7/6, -5/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 61/6, 43/6, 41/6, 16/3, 23/6, 5/2, 1/6, 185/4, 45/4, 45/4, 31/4, 53/12, 47/12, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/4, 23/4, 23/4, 15/4, 3/4, 5/4, -3/4, -5/4, 57/2, 17/2, 13/2, 9/2, 5/2, 7/2, 1/2, -1/2
91/4, 23/4, 23/4, 15/4, 3/4, 5/4, -3/4, -5/4, 57/2, 17/2, 13/2, 9/2, 5/2, 7/2, 1/2, -1/2
91/4, 23/4, 23/4, 15/4, 3/4, 5/4, -3/4, -5/4, 57/2, 17/2, 13/2, 9/2, 5/2, 7/2, 1/2, -1/2
99/2, 25/2, 61/6, 59/6, 41/6, 23/6, 1/2, -5/2, 14, 2, 2, 2, 8/3, 5/3, -2, -1
99/2, 25/2, 61/6, 59/6, 41/6, 23/6, 1/2, -5/2, 14, 2, 2, 2, 8/3, 5/3, -2, -1
27/4, 17/4, 3/4, -11/4, 3/4, 1/4, -5/4, 1/4, 45/4, 1/4, 5/4, 3/4, 11/4, 21/4, 9/4, 1/4
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 91/6, 35/3, 49/6, 37/6, 16/3, 13/6, 1/3, 137/6, 6, 35/6, 3, 8/3, 8/3, 2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 12, 21/2, 17/2, 11/2, 7/2, 0, 7/2, 36, 2, 5, 7, 8, 9/2, 7/2, 0
69/2, 12, 21/2, 17/2, 11/2, 7/2, 0, 7/2, 36, 2, 5, 7, 8, 9/2, 7/2, 0
69/2, 12, 21/2, 17/2, 11/2, 7/2, 0, 7/2, 36, 2, 5, 7, 8, 9/2, 7/2, 0
49/6, 3/2, 17/6, 5/6, 5/6, -5/6, -7/2, 1/6, 104/3, 11, 23/3, 4, 10/3, 19/3, 10/3, 1/3
49/6, 3/2, 17/6, 5/6, 5/6, -5/6, -7/2, 1/6, 104/3, 11, 23/3, 4, 10/3, 19/3, 10/3, 1/3
-69/4, 13/4, -1/4, -13/4, -25/4, -21/4, -7/4, 3/4, 9/2, -5, -3/2, 2, 3, -1/2, -1/2, -2
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 79/6, 19/2, 20/3, 37/6, 23/6, 1, 0, 239/6, 65/6, 53/6, 6, 23/6, 17/6, 1, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 23/4, 33/4, 21/4, 9/4, -3/4, -5/4, -5/4, -9, -11/2, -2, -1/2, -1, 3/2, 1/2, 1
83/4, 23/4, 33/4, 21/4, 9/4, -3/4, -5/4, -5/4, -9, -11/2, -2, -1/2, -1, 3/2, 1/2, 1
83/4, 23/4, 33/4, 21/4, 9/4, -3/4, -5/4, -5/4, -9, -11/2, -2, -1/2, -1, 3/2, 1/2, 1
-100/3, -17/3, -9, -8, -17/3, -7/3, 1/3, 7/3, -323/6, -85/6, -65/6, -23/2, -47/6, -25/6, -13/6, -3/2
-100/3, -17/3, -9, -8, -17/3, -7/3, 1/3, 7/3, -323/6, -85/6, -65/6, -23/2, -47/6, -25/6, -13/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 179/12, 145/12, 109/12, 71/12, 61/12, 17/12, -17/12, 641/12, 161/12, 47/4, 109/12, 73/12, 43/12, 7/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 7/2, 3/2, -1, -1, -1, -1, 5/2, 13/4, 1/4, 1/4, -3/4, -3/4, -3/4, 1/4, 5/4
11/2, 7/2, 3/2, -1, -1, -1, -1, 5/2, 13/4, 1/4, 1/4, -3/4, -3/4, -3/4, 1/4, 5/4
11/2, 7/2, 3/2, -1, -1, -1, -1, 5/2, 13/4, 1/4, 1/4, -3/4, -3/4, -3/4, 1/4, 5/4
-20/3, 1/3, 5/3, 7/3, -1/3, -1, -4/3, 1, 29/2, 15/2, 29/6, 29/6, 11/6, 7/6, 1/6, -1/6
-20/3, 1/3, 5/3, 7/3, -1/3, -1, -4/3, 1, 29/2, 15/2, 29/6, 29/6, 11/6, 7/6, 1/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 157/12, 139/12, 37/4, 109/12, 77/12, 35/12, -1/4, 95/3, 61/6, 15/2, 31/6, 10/3, 3/2, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -2, 1/2, -5/2, -3/2, 1/2, 2, 1/2, 27/4, 17/4, 17/4, 7/4, 7/4, 1/4, -7/4, -5/4
-7/2, -2, 1/2, -5/2, -3/2, 1/2, 2, 1/2, 27/4, 17/4, 17/4, 7/4, 7/4, 1/4, -7/4, -5/4
-7/2, -2, 1/2, -5/2, -3/2, 1/2, 2, 1/2, 27/4, 17/4, 17/4, 7/4, 7/4, 1/4, -7/4, -5/4
23/6, 19/6, 3/2, -5/6, -5/6, -5/2, -11/6, -7/6, -76/3, -26/3, -20/3, -11/3, -11/3, -5, -8/3, 1
23/6, 19/6, 3/2, -5/6, -5/6, -5/2, -11/6, -7/6, -76/3, -26/3, -20/3, -11/3, -11/3, -5, -8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 115/12, 33/4, 83/12, 71/12, 23/4, 29/12, 1/4, 217/6, 35/3, 49/6, 6, 9/2, 11/6, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 2, 2, 3/2, 1/2, 1, -1, -1/2, -3, 1, -1/2, 3/2, -3/2, 1/2, 1, -2
11/2, 2, 2, 3/2, 1/2, 1, -1, -1/2, -3, 1, -1/2, 3/2, -3/2, 1/2, 1, -2
11/2, 2, 2, 3/2, 1/2, 1, -1, -1/2, -3, 1, -1/2, 3/2, -3/2, 1/2, 1, -2
-193/6, -15/2, -11/2, -13/2, -19/2, -13/2, -19/6, -1/2, -25, -25/3, -28/3, -22/3, -14/3, -5/3, -4/3, -5/3
-193/6, -15/2, -11/2, -13/2, -19/2, -13/2, -19/6, -1/2, -25, -25/3, -28/3, -22/3, -14/3, -5/3, -4/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 23/2, 67/6, 49/6, 22/3, 11/2, 2, 5/6, 517/12, 125/12, 39/4, 107/12, 61/12, 53/12, 25/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/2, -15/2, -8, -17/2, -6, -5/2, 0, 3, 5, 7/2, 1/2, 2, 3, 3/2, 0, 7/2
-79/2, -15/2, -8, -17/2, -6, -5/2, 0, 3, 5, 7/2, 1/2, 2, 3, 3/2, 0, 7/2
-79/2, -15/2, -8, -17/2, -6, -5/2, 0, 3, 5, 7/2, 1/2, 2, 3, 3/2, 0, 7/2
163/6, 21/2, 49/6, 9/2, 7/2, 25/6, 5/6, 5/2, -31, -6, -22/3, -7, -10/3, -2, -2, 0
163/6, 21/2, 49/6, 9/2, 7/2, 25/6, 5/6, 5/2, -31, -6, -22/3, -7, -10/3, -2, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 133/12, 95/12, 77/12, 59/12, 55/12, 31/12, -5/4, 143/3, 41/3, 31/3, 7, 5, 13/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1, -7/2, -1, 2, 3, 1/2, 5/2, 79/2, 13/2, 19/2, 13/2, 13/2, 7/2, 5/2, -1/2
-1/2, -1, -7/2, -1, 2, 3, 1/2, 5/2, 79/2, 13/2, 19/2, 13/2, 13/2, 7/2, 5/2, -1/2
-1/2, -1, -7/2, -1, 2, 3, 1/2, 5/2, 79/2, 13/2, 19/2, 13/2, 13/2, 7/2, 5/2, -1/2
-47/3, 5/3, -1, -2, -3, -4, -4/3, -4/3, 229/6, 79/6, 59/6, 15/2, 13/2, 23/6, 5/6, 3/2
-47/3, 5/3, -1, -2, -3, -4, -4/3, -4/3, 229/6, 79/6, 59/6, 15/2, 13/2, 23/6, 5/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/12, 71/12, 61/12, 59/12, 15/4, 37/12, 1/12, -1/12, 58, 40/3, 40/3, 12, 25/3, 6, 8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -21/4, -31/4, -27/4, -13/4, -11/4, -5/4, 5/4, 21/4, 29/4, 17/4, 3/4, -7/4, 1/4, -9/4, -3/4
-97/4, -21/4, -31/4, -27/4, -13/4, -11/4, -5/4, 5/4, 21/4, 29/4, 17/4, 3/4, -7/4, 1/4, -9/4, -3/4
-97/4, -21/4, -31/4, -27/4, -13/4, -11/4, -5/4, 5/4, 21/4, 29/4, 17/4, 3/4, -7/4, 1/4, -9/4, -3/4
-11/2, -23/6, -3/2, -5/6, -1/2, 11/6, -1/6, 19/6, -6, 7/3, -2/3, -2, -17/3, -3, 2/3, 3
-11/2, -23/6, -3/2, -5/6, -1/2, 11/6, -1/6, 19/6, -6, 7/3, -2/3, -2, -17/3, -3, 2/3, 3
67/4, 5/4, 13/4, 7/4, 13/4, 15/4, 1/4, -5/4, -6, 0, 0, -1, -1, -2, -1, 1
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 157/12, 139/12, 109/12, 25/4, 53/12, 31/12, 13/12, 161/3, 12, 67/6, 53/6, 19/3, 17/3, 13/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -15/4, -13/4, -7/4, -15/4, -1/4, 3/4, -3/4, 61/4, 13/4, 7/4, 13/4, 19/4, 7/4, 3/4, -3/4
-29/4, -15/4, -13/4, -7/4, -15/4, -1/4, 3/4, -3/4, 61/4, 13/4, 7/4, 13/4, 19/4, 7/4, 3/4, -3/4
-29/4, -15/4, -13/4, -7/4, -15/4, -1/4, 3/4, -3/4, 61/4, 13/4, 7/4, 13/4, 19/4, 7/4, 3/4, -3/4
-21, -6, -3, -5, -11/3, -1/3, -7/3, 2/3, 2/3, 6, 5, 2, -5/3, -4/3, -2/3, 4/3
-21, -6, -3, -5, -11/3, -1/3, -7/3, 2/3, 2/3, 6, 5, 2, -5/3, -4/3, -2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 11, 28/3, 35/6, 16/3, 3/2, 3/2, -1/3, 665/12, 155/12, 155/12, 41/4, 91/12, 67/12, 37/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -11/2, -7/2, -2, 1/2, 4, 2, -3/2, 81/4, 39/4, 27/4, 13/4, 7/4, -1/4, 1/4, -11/4
-4, -11/2, -7/2, -2, 1/2, 4, 2, -3/2, 81/4, 39/4, 27/4, 13/4, 7/4, -1/4, 1/4, -11/4
-4, -11/2, -7/2, -2, 1/2, 4, 2, -3/2, 81/4, 39/4, 27/4, 13/4, 7/4, -1/4, 1/4, -11/4
85/6, 25/6, 37/6, 19/6, 19/6, 1/2, -3/2, 5/6, 5/6, -49/6, -31/6, -3/2, 13/6, 31/6, 19/6, -1/2
85/6, 25/6, 37/6, 19/6, 19/6, 1/2, -3/2, 5/6, 5/6, -49/6, -31/6, -3/2, 13/6, 31/6, 19/6, -1/2
-8, 5/2, -1/2, -1, -7/2, -3/2, 1/2, 3/2, -37/2, -17/2, -11/2, -3, -1/2, 3/2, -1/2, -1
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/12, 65/12, 47/12, 47/12, 35/12, 31/12, 17/12, -7/12, 239/6, 49/6, 49/6, 19/3, 29/6, 7/2, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/4, -33/4, -19/4, -21/4, -23/4, -9/4, -13/4, -1/4, 8, 4, 1, 1/2, 2, 4, 1, -1/2
-101/4, -33/4, -19/4, -21/4, -23/4, -9/4, -13/4, -1/4, 8, 4, 1, 1/2, 2, 4, 1, -1/2
-101/4, -33/4, -19/4, -21/4, -23/4, -9/4, -13/4, -1/4, 8, 4, 1, 1/2, 2, 4, 1, -1/2
-3/2, 3/2, 7/6, -1/2, 1/6, -5/2, 1/2, -1/6, 29/3, -5/3, -11/3, -1, 2/3, 13/3, 8/3, -1
-3/2, 3/2, 7/6, -1/2, 1/6, -5/2, 1/2, -1/6, 29/3, -5/3, -11/3, -1, 2/3, 13/3, 8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 25/2, 11, 43/6, 41/6, 6, 3, -1/3, 190/3, 47/3, 40/3, 34/3, 55/6, 11/2, 5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/4, 37/4, 27/4, 13/4, -1/4, 11/4, -3/4, -3/4, 39/4, 7/4, -7/4, -9/4, 3/4, 15/4, 9/4, 3/4
95/4, 37/4, 27/4, 13/4, -1/4, 11/4, -3/4, -3/4, 39/4, 7/4, -7/4, -9/4, 3/4, 15/4, 9/4, 3/4
95/4, 37/4, 27/4, 13/4, -1/4, 11/4, -3/4, -3/4, 39/4, 7/4, -7/4, -9/4, 3/4, 15/4, 9/4, 3/4
-67/2, -43/6, -21/2, -49/6, -31/6, -7/2, -5/2, -1/6, 151/6, 29/6, 7/6, 19/6, 31/6, 23/6, 11/6, 5/6
-67/2, -43/6, -21/2, -49/6, -31/6, -7/2, -5/2, -1/6, 151/6, 29/6, 7/6, 19/6, 31/6, 23/6, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 167/12, 121/12, 37/4, 27/4, 41/12, 7/4, 7/12, 77/2, 34/3, 47/6, 7, 9/2, 13/3, 5/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 17/4, 21/4, 15/4, 13/4, 1/4, -1/4, 11/4, -105/4, -15/4, -23/4, -37/4, -23/4, -15/4, -9/4, 3/4
35/4, 17/4, 21/4, 15/4, 13/4, 1/4, -1/4, 11/4, -105/4, -15/4, -23/4, -37/4, -23/4, -15/4, -9/4, 3/4
35/4, 17/4, 21/4, 15/4, 13/4, 1/4, -1/4, 11/4, -105/4, -15/4, -23/4, -37/4, -23/4, -15/4, -9/4, 3/4
175/6, 37/6, 53/6, 53/6, 31/6, 25/6, 11/6, 11/6, -7/2, -5/6, -5/6, -5/2, 1/2, 13/6, 1/2, -17/6
175/6, 37/6, 53/6, 53/6, 31/6, 25/6, 11/6, 11/6, -7/2, -5/6, -5/6, -5/2, 1/2, 13/6, 1/2, -17/6
-29/2, -2, -3/2, -5, -5, -3, -3/2, 1/2, 19/2, 0, 1/2, 3, 1/2, 4, 1/2, -1
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 35/3, 53/6, 43/6, 23/6, 11/6, 5/3, -4/3, 601/12, 131/12, 33/4, 89/12, 83/12, 73/12, 29/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -1, 1, -1/2, -5/2, -5/2, 0, -3, -129/4, -31/4, -27/4, -31/4, -21/4, -15/4, -7/4, 5/4
-13/2, -1, 1, -1/2, -5/2, -5/2, 0, -3, -129/4, -31/4, -27/4, -31/4, -21/4, -15/4, -7/4, 5/4
-13/2, -1, 1, -1/2, -5/2, -5/2, 0, -3, -129/4, -31/4, -27/4, -31/4, -21/4, -15/4, -7/4, 5/4
4/3, 0, 2/3, 1/3, -4/3, 5/3, -2/3, 2, -89/3, -16/3, -11/3, -4, -19/3, -14/3, -3, -2/3
4/3, 0, 2/3, 1/3, -4/3, 5/3, -2/3, 2, -89/3, -16/3, -11/3, -4, -19/3, -14/3, -3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 71/6, 32/3, 53/6, 5, 5/2, 4/3, 1/6, 689/12, 175/12, 47/4, 121/12, 83/12, 17/4, 31/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/4, 17/4, 19/4, 27/4, 13/4, 13/4, 11/4, 1/4, 18, 7/2, 7, 9/2, 9/2, 3, 1/2, 0
119/4, 17/4, 19/4, 27/4, 13/4, 13/4, 11/4, 1/4, 18, 7/2, 7, 9/2, 9/2, 3, 1/2, 0
119/4, 17/4, 19/4, 27/4, 13/4, 13/4, 11/4, 1/4, 18, 7/2, 7, 9/2, 9/2, 3, 1/2, 0
1/2, -7/6, 11/6, -1/6, 1/2, -13/6, 5/6, -5/6, 211/6, 47/6, 19/2, 35/6, 13/6, 7/2, 5/6, 7/6
1/2, -7/6, 11/6, -1/6, 1/2, -13/6, 5/6, -5/6, 211/6, 47/6, 19/2, 35/6, 13/6, 7/2, 5/6, 7/6
25/2, 1, 5/2, 7/2, 7/2, 1, -1/2, -3/2, -25/4, -1/4, -5/4, -19/4, -13/4, 1/4, 7/4, -5/4
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
73/2, 31/3, 23/3, 7, 6, 11/3, 3/2, 4/3, 407/12, 103/12, 95/12, 65/12, 17/4, 31/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 5/2, 5/2, 5/2, -1, -1, 0, 1/2, 51/4, 19/4, 27/4, 17/4, 3/4, -5/4, -5/4, 5/4
-1, 5/2, 5/2, 5/2, -1, -1, 0, 1/2, 51/4, 19/4, 27/4, 17/4, 3/4, -5/4, -5/4, 5/4
-1, 5/2, 5/2, 5/2, -1, -1, 0, 1/2, 51/4, 19/4, 27/4, 17/4, 3/4, -5/4, -5/4, 5/4
-85/3, -5, -23/3, -19/3, -11/3, -1, -1/3, -1, -11/6, -1/6, -5/6, -5/6, 1/2, 11/6, 19/6, 1/6
-85/3, -5, -23/3, -19/3, -11/3, -1, -1/3, -1, -11/6, -1/6, -5/6, -5/6, 1/2, 11/6, 19/6, 1/6
9/2, 5/2, -1/2, -3/2, 1/2, -5/2, 1/2, -3/2, 85/4, -3/4, 9/4, 19/4, 9/4, 13/4, 1/4, -13/4
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 91/12, 91/12, 27/4, 27/4, 47/12, 23/12, 23/12, 289/6, 38/3, 73/6, 9, 37/6, 4, 3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 13/4, 5/4, 1/4, -5/4, -5/4, -3/4, -9/4, -133/4, -23/4, -35/4, -33/4, -33/4, -21/4, -11/4, 1/4
43/4, 13/4, 5/4, 1/4, -5/4, -5/4, -3/4, -9/4, -133/4, -23/4, -35/4, -33/4, -33/4, -21/4, -11/4, 1/4
43/4, 13/4, 5/4, 1/4, -5/4, -5/4, -3/4, -9/4, -133/4, -23/4, -35/4, -33/4, -33/4, -21/4, -11/4, 1/4
-1, -7/3, -8/3, -1, 8/3, -1, -4/3, 0, 27/2, 3/2, 19/6, 31/6, 13/6, 7/6, -1/6, 3/2
-1, -7/3, -8/3, -1, 8/3, -1, -4/3, 0, 27/2, 3/2, 19/6, 31/6, 13/6, 7/6, -1/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
33, 23/2, 8, 9/2, 2, 4/3, 7/6, 1/2, 505/12, 175/12, 139/12, 103/12, 59/12, 7/4, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 9/4, 21/4, 9/4, 5/4, 9/4, 7/4, 5/4, 21/2, 1/2, 2, 0, -1/2, 1/2, 5/2, -1/2
35/4, 9/4, 21/4, 9/4, 5/4, 9/4, 7/4, 5/4, 21/2, 1/2, 2, 0, -1/2, 1/2, 5/2, -1/2
35/4, 9/4, 21/4, 9/4, 5/4, 9/4, 7/4, 5/4, 21/2, 1/2, 2, 0, -1/2, 1/2, 5/2, -1/2
-59/3, -11/3, -3, -16/3, -8, -13/3, -4/3, 4/3, 14/3, -8/3, -2/3, 3, 7/3, 10/3, 3, -1/3
-59/3, -11/3, -3, -16/3, -8, -13/3, -4/3, 4/3, 14/3, -8/3, -2/3, 3, 7/3, 10/3, 3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/12, 95/12, 31/4, 91/12, 67/12, 35/12, 9/4, -5/4, 185/6, 34/3, 15/2, 5, 7/2, 2, 5/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, -2, -1/2, 2, 1/2, -1, 0, -39/4, 1/4, -5/4, -7/4, -21/4, -7/4, -3/4, -7/4
3/2, 1/2, -2, -1/2, 2, 1/2, -1, 0, -39/4, 1/4, -5/4, -7/4, -21/4, -7/4, -3/4, -7/4
3/2, 1/2, -2, -1/2, 2, 1/2, -1, 0, -39/4, 1/4, -5/4, -7/4, -21/4, -7/4, -3/4, -7/4
-4/3, -4/3, 7/3, 0, -3, 2/3, -1/3, 5/3, 55/6, 19/6, 7/2, 3/2, 7/2, 3/2, 13/6, -1/2
-4/3, -4/3, 7/3, 0, -3, 2/3, -1/3, 5/3, 55/6, 19/6, 7/2, 3/2, 7/2, 3/2, 13/6, -1/2
-7/2, -3/2, -1, 1, 1/2, 3/2, 0, 0, 119/4, 39/4, 31/4, 19/4, 15/4, 3/4, -1/4, -5/4
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/6, 77/6, 77/6, 23/2, 49/6, 17/3, 7/3, -1/2, 695/12, 67/4, 155/12, 139/12, 31/4, 23/4, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/4, 29/4, 29/4, 19/4, 27/4, 21/4, 7/4, 3/4, -43/4, 1/4, -1/4, -9/4, 1/4, -9/4, 5/4, 3/4
109/4, 29/4, 29/4, 19/4, 27/4, 21/4, 7/4, 3/4, -43/4, 1/4, -1/4, -9/4, 1/4, -9/4, 5/4, 3/4
109/4, 29/4, 29/4, 19/4, 27/4, 21/4, 7/4, 3/4, -43/4, 1/4, -1/4, -9/4, 1/4, -9/4, 5/4, 3/4
43/3, 6, 13/3, 2, 2/3, 0, 2, 0, 10/3, 4/3, 2, -1, -11/3, -1/3, 4/3, 5/3
43/3, 6, 13/3, 2, 2/3, 0, 2, 0, 10/3, 4/3, 2, -1, -11/3, -1/3, 4/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 10, 13/2, 13/2, 13/3, 1, 0, 0, 139/3, 40/3, 59/6, 19/3, 35/6, 3, 5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 3/2, 4, 1/2, 3, 4, 5/2, 1, 10, 3/2, -3/2, -1, 1/2, 3, 2, 1/2
43/2, 3/2, 4, 1/2, 3, 4, 5/2, 1, 10, 3/2, -3/2, -1, 1/2, 3, 2, 1/2
43/2, 3/2, 4, 1/2, 3, 4, 5/2, 1, 10, 3/2, -3/2, -1, 1/2, 3, 2, 1/2
-25/3, -13/3, -5/3, -2, 4/3, 1/3, 1/3, 3, 71/6, 25/6, 11/6, -1/6, -3/2, 11/6, 1/2, -19/6
-25/3, -13/3, -5/3, -2, 4/3, 1/3, 1/3, 3, 71/6, 25/6, 11/6, -1/6, -3/2, 11/6, 1/2, -19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 40/3, 38/3, 55/6, 19/3, 11/2, 5/2, 1/2, 121/3, 10, 8, 35/6, 11/2, 5, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -31/4, -23/4, -25/4, -19/4, -5/4, 9/4, -3/4, -39/4, -9/4, -7/4, -3/4, -15/4, -5/4, 7/4, -5/4
-87/4, -31/4, -23/4, -25/4, -19/4, -5/4, 9/4, -3/4, -39/4, -9/4, -7/4, -3/4, -15/4, -5/4, 7/4, -5/4
-87/4, -31/4, -23/4, -25/4, -19/4, -5/4, 9/4, -3/4, -39/4, -9/4, -7/4, -3/4, -15/4, -5/4, 7/4, -5/4
35/6, -17/6, 5/6, 11/6, 7/6, -7/6, 3/2, 3/2, -25/3, -5/3, -10/3, 1/3, -2, 4/3, -2, -5/3
35/6, -17/6, 5/6, 11/6, 7/6, -7/6, 3/2, 3/2, -25/3, -5/3, -10/3, 1/3, -2, 4/3, -2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 107/12, 25/4, 67/12, 29/12, 25/12, 7/4, 7/4, 153/4, 143/12, 109/12, 35/4, 67/12, 25/12, 23/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -31/4, -17/4, -15/4, -1/4, 3/4, 5/4, -7/4, -41/2, -13/2, -9/2, -1, -2, 0, -3/2, 2
-45/4, -31/4, -17/4, -15/4, -1/4, 3/4, 5/4, -7/4, -41/2, -13/2, -9/2, -1, -2, 0, -3/2, 2
-45/4, -31/4, -17/4, -15/4, -1/4, 3/4, 5/4, -7/4, -41/2, -13/2, -9/2, -1, -2, 0, -3/2, 2
-121/6, -15/2, -35/6, -7/2, -31/6, -11/6, 1/6, -5/6, 1/6, -3/2, -5/2, 1/2, -1/2, -13/6, 3/2, -13/6
-121/6, -15/2, -35/6, -7/2, -31/6, -11/6, 1/6, -5/6, 1/6, -3/2, -5/2, 1/2, -1/2, -13/6, 3/2, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/12, 45/4, 103/12, 27/4, 27/4, 61/12, 9/4, 11/12, 133/3, 71/6, 32/3, 23/3, 35/6, 5/2, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/4, -29/4, -17/4, -9/4, -19/4, -9/4, -1/4, 5/4, -87/4, -23/4, -27/4, -17/4, -11/4, -13/4, -3/4, 9/4
-117/4, -29/4, -17/4, -9/4, -19/4, -9/4, -1/4, 5/4, -87/4, -23/4, -27/4, -17/4, -11/4, -13/4, -3/4, 9/4
-117/4, -29/4, -17/4, -9/4, -19/4, -9/4, -1/4, 5/4, -87/4, -23/4, -27/4, -17/4, -11/4, -13/4, -3/4, 9/4
33, 8, 22/3, 20/3, 4, 2, 0, -3, 17/3, 2/3, 4/3, -5/3, 5/3, 4, 5/3, -2/3
33, 8, 22/3, 20/3, 4, 2, 0, -3, 17/3, 2/3, 4/3, -5/3, 5/3, 4, 5/3, -2/3
-51/4, -15/4, -7/4, -15/4, -13/4, 1/4, -3/4, 11/4, -13, 1/2, -5/2, -5, -3/2, -1/2, -5/2, -1/2
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
141/4, 97/12, 29/4, 65/12, 21/4, 41/12, 19/12, 17/12, 118/3, 55/6, 17/2, 43/6, 29/6, 29/6, 3/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-121/4, -25/4, -39/4, -29/4, -15/4, -17/4, -5/4, -9/4, -3, -2, -3/2, -3, -1, -1, 5/2, 1
-121/4, -25/4, -39/4, -29/4, -15/4, -17/4, -5/4, -9/4, -3, -2, -3/2, -3, -1, -1, 5/2, 1
-121/4, -25/4, -39/4, -29/4, -15/4, -17/4, -5/4, -9/4, -3, -2, -3/2, -3, -1, -1, 5/2, 1
-145/6, -29/6, -15/2, -37/6, -5/2, 1/6, 7/6, 11/6, 83/3, 19/3, 8, 22/3, 11/3, 2/3, 1, -2/3
-145/6, -29/6, -15/2, -37/6, -5/2, 1/6, 7/6, 11/6, 83/3, 19/3, 8, 22/3, 11/3, 2/3, 1, -2/3
-12, -6, -4, -5, -3, -3, 0, -3, -28, -13/2, -4, -13/2, -7/2, -5/2, -2, -1
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 43/4, 33/4, 55/12, 53/12, 17/4, 9/4, 1/4, 183/4, 151/12, 139/12, 39/4, 77/12, 59/12, 25/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 5, 13/2, 13/2, 5, 9/2, 3, 0, -73/4, -27/4, -19/4, -11/4, -9/4, -7/4, -3/4, -3/4
71/2, 5, 13/2, 13/2, 5, 9/2, 3, 0, -73/4, -27/4, -19/4, -11/4, -9/4, -7/4, -3/4, -3/4
71/2, 5, 13/2, 13/2, 5, 9/2, 3, 0, -73/4, -27/4, -19/4, -11/4, -9/4, -7/4, -3/4, -3/4
8/3, 13/3, 2, 4/3, 8/3, 5/3, -1, 7/3, -116/3, -17/3, -26/3, -17/3, -28/3, -6, -3, 1/3
8/3, 13/3, 2, 4/3, 8/3, 5/3, -1, 7/3, -116/3, -17/3, -26/3, -17/3, -28/3, -6, -3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/6, 25/3, 19/3, 29/6, 8/3, 13/6, 7/6, -2/3, 305/6, 44/3, 13, 59/6, 6, 13/3, 2/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -31/4, -31/4, -21/4, -7/4, 7/4, -7/4, 1/4, -75/2, -19/2, -8, -11/2, -6, -5, -3, -1/2
-95/4, -31/4, -31/4, -21/4, -7/4, 7/4, -7/4, 1/4, -75/2, -19/2, -8, -11/2, -6, -5, -3, -1/2
-95/4, -31/4, -31/4, -21/4, -7/4, 7/4, -7/4, 1/4, -75/2, -19/2, -8, -11/2, -6, -5, -3, -1/2
305/6, 19/2, 65/6, 47/6, 17/2, 35/6, 17/6, -1/6, 79/3, 7/3, 10/3, 13/3, 17/3, 3, 0, -5/3
305/6, 19/2, 65/6, 47/6, 17/2, 35/6, 17/6, -1/6, 79/3, 7/3, 10/3, 13/3, 17/3, 3, 0, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 137/12, 39/4, 25/4, 67/12, 25/12, 7/4, -7/4, 77/2, 15/2, 41/6, 41/6, 13/2, 25/6, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 25/4, 11/4, -1/4, -5/4, 3/4, 5/4, 9/4, -3/2, -3, 0, -1/2, 2, 0, 0, 3
17/4, 25/4, 11/4, -1/4, -5/4, 3/4, 5/4, 9/4, -3/2, -3, 0, -1/2, 2, 0, 0, 3
17/4, 25/4, 11/4, -1/4, -5/4, 3/4, 5/4, 9/4, -3/2, -3, 0, -1/2, 2, 0, 0, 3
-215/6, -49/6, -13/2, -11/2, -13/2, -37/6, -5/2, 1/2, 14, 2, 7/3, 10/3, 1, -1, 0, -5/3
-215/6, -49/6, -13/2, -11/2, -13/2, -37/6, -5/2, 1/2, 14, 2, 7/3, 10/3, 1, -1, 0, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 12, 67/6, 47/6, 9/2, 11/6, 11/6, 0, 165/4, 131/12, 127/12, 109/12, 23/4, 31/12, 29/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, -2, -5/2, 1, 3, 3/2, -3/2, 195/4, 51/4, 39/4, 29/4, 25/4, 17/4, 9/4, -1/4
-3/2, 0, -2, -5/2, 1, 3, 3/2, -3/2, 195/4, 51/4, 39/4, 29/4, 25/4, 17/4, 9/4, -1/4
-3/2, 0, -2, -5/2, 1, 3, 3/2, -3/2, 195/4, 51/4, 39/4, 29/4, 25/4, 17/4, 9/4, -1/4
205/6, 15/2, 13/2, 9/2, 19/6, 37/6, 5/2, -1/2, 9, -10/3, -1, 4/3, 2/3, 3, 0, -1
205/6, 15/2, 13/2, 9/2, 19/6, 37/6, 5/2, -1/2, 9, -10/3, -1, 4/3, 2/3, 3, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/12, 57/4, 47/4, 35/4, 61/12, 55/12, 7/4, -11/12, 93/2, 32/3, 29/3, 9, 37/6, 5, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/4, 33/4, 27/4, 13/4, 25/4, 19/4, 5/4, -7/4, 2, 1/2, 3/2, -2, 3/2, 0, 3/2, -1
101/4, 33/4, 27/4, 13/4, 25/4, 19/4, 5/4, -7/4, 2, 1/2, 3/2, -2, 3/2, 0, 3/2, -1
101/4, 33/4, 27/4, 13/4, 25/4, 19/4, 5/4, -7/4, 2, 1/2, 3/2, -2, 3/2, 0, 3/2, -1
7/2, -1/2, -13/6, -3/2, 3/2, 1/6, 1/2, -3/2, -5/2, 19/6, 1/6, 3/2, 1/6, 3/2, 1/6, 5/2
7/2, -1/2, -13/6, -3/2, 3/2, 1/6, 1/2, -3/2, -5/2, 19/6, 1/6, 3/2, 1/6, 3/2, 1/6, 5/2
57/4, 9/4, 7/4, 13/4, 9/4, 3/4, -11/4, 1/4, -2, -1/2, -1/2, -3/2, -3, 1/2, 2, 1
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 47/4, 37/4, 97/12, 61/12, 43/12, 31/12, -3/4, 595/12, 149/12, 115/12, 109/12, 91/12, 17/4, 17/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, 1/4, -1/4, -9/4, -13/4, -9/4, -5/4, -3/4, 47/4, 17/4, 15/4, 1/4, 7/4, -3/4, -3/4, -9/4
-29/4, 1/4, -1/4, -9/4, -13/4, -9/4, -5/4, -3/4, 47/4, 17/4, 15/4, 1/4, 7/4, -3/4, -3/4, -9/4
-29/4, 1/4, -1/4, -9/4, -13/4, -9/4, -5/4, -3/4, 47/4, 17/4, 15/4, 1/4, 7/4, -3/4, -3/4, -9/4
-59/6, 1/6, 11/6, -11/6, -29/6, -3/2, 3/2, -5/6, -55/6, 1/6, -13/6, -25/6, -7/6, 1/2, 13/6, -3/2
-59/6, 1/6, 11/6, -11/6, -29/6, -3/2, 3/2, -5/6, -55/6, 1/6, -13/6, -25/6, -7/6, 1/2, 13/6, -3/2
75/4, 21/4, 15/4, 3/4, 11/4, 13/4, 5/4, 5/4, 1/2, 1/2, -5/2, -3/2, 1/2, -1/2, 3/2, 3/2
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 59/4, 139/12, 101/12, 73/12, 47/12, 31/12, -3/4, 71/2, 21/2, 7, 5, 23/6, 13/6, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 37/4, 23/4, 11/4, 9/4, 11/4, 5/4, 7/4, 6, 3, 0, 2, 1, -3/2, -3/2, -2
113/4, 37/4, 23/4, 11/4, 9/4, 11/4, 5/4, 7/4, 6, 3, 0, 2, 1, -3/2, -3/2, -2
113/4, 37/4, 23/4, 11/4, 9/4, 11/4, 5/4, 7/4, 6, 3, 0, 2, 1, -3/2, -3/2, -2
113/6, 43/6, 19/2, 35/6, 17/6, -1/2, 7/6, -1/6, 73/6, -17/6, 1/2, 7/2, 1/6, 7/6, 11/6, -11/6
113/6, 43/6, 19/2, 35/6, 17/6, -1/2, 7/6, -1/6, 73/6, -17/6, 1/2, 7/2, 1/6, 7/6, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
30, 53/6, 41/6, 4, 13/6, 13/6, 1, 0, 157/6, 55/6, 17/3, 10/3, 10/3, 2, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 29/4, 21/4, 7/4, 9/4, 7/4, -5/4, 7/4, 61/4, 17/4, 5/4, 5/4, 1/4, 5/4, -3/4, -7/4
81/4, 29/4, 21/4, 7/4, 9/4, 7/4, -5/4, 7/4, 61/4, 17/4, 5/4, 5/4, 1/4, 5/4, -3/4, -7/4
81/4, 29/4, 21/4, 7/4, 9/4, 7/4, -5/4, 7/4, 61/4, 17/4, 5/4, 5/4, 1/4, 5/4, -3/4, -7/4
22/3, 2, 3, 2/3, 5/3, 5/3, 5/3, 4/3, -8/3, 1/3, 3, 2/3, -4/3, -5/3, 5/3, -2
22/3, 2, 3, 2/3, 5/3, 5/3, 5/3, 4/3, -8/3, 1/3, 3, 2/3, -4/3, -5/3, 5/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 139/12, 37/4, 71/12, 13/4, 5/12, 5/12, -5/12, 127/4, 83/12, 73/12, 61/12, 29/12, 29/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 19/4, 23/4, 21/4, 9/4, 3/4, -5/4, 9/4, 105/4, 37/4, 33/4, 21/4, 11/4, 11/4, 1/4, 1/4
81/4, 19/4, 23/4, 21/4, 9/4, 3/4, -5/4, 9/4, 105/4, 37/4, 33/4, 21/4, 11/4, 11/4, 1/4, 1/4
81/4, 19/4, 23/4, 21/4, 9/4, 3/4, -5/4, 9/4, 105/4, 37/4, 33/4, 21/4, 11/4, 11/4, 1/4, 1/4
-35/2, -19/6, -11/6, -17/6, -1/2, -5/6, -1/6, 5/6, 20, 23/3, 22/3, 19/3, 8/3, 2/3, -7/3, 1
-35/2, -19/6, -11/6, -17/6, -1/2, -5/6, -1/6, 5/6, 20, 23/3, 22/3, 19/3, 8/3, 2/3, -7/3, 1
-10, -5, -2, 1, 1, -2, -1, 2, -22, 3/2, -2, -5, -11/2, -7/2, -2, -3/2
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 15/2, 43/6, 43/6, 41/6, 5, 19/6, -1/3, 142/3, 11, 59/6, 19/2, 43/6, 17/3, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 11/2, 2, -1/2, 3, 5/2, 2, 1, 19/4, 9/4, 5/4, 13/4, 3/4, -11/4, -7/4, 1/4
39/2, 11/2, 2, -1/2, 3, 5/2, 2, 1, 19/4, 9/4, 5/4, 13/4, 3/4, -11/4, -7/4, 1/4
39/2, 11/2, 2, -1/2, 3, 5/2, 2, 1, 19/4, 9/4, 5/4, 13/4, 3/4, -11/4, -7/4, 1/4
-65/3, -5/3, -13/3, -20/3, -14/3, -11/3, -7/3, 1/3, -113/6, -9/2, -19/6, -41/6, -19/6, -25/6, -5/6, -7/6
-65/3, -5/3, -13/3, -20/3, -14/3, -11/3, -7/3, 1/3, -113/6, -9/2, -19/6, -41/6, -19/6, -25/6, -5/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/3, 33/2, 77/6, 31/3, 47/6, 29/6, 2, 2/3, 563/12, 133/12, 121/12, 37/4, 27/4, 53/12, 23/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, 1/4, 5/4, -9/4, -17/4, -5/4, -5/4, 9/4, 31/2, 7/2, 3/2, 3, 2, -1, 1/2, 1
-15/4, 1/4, 5/4, -9/4, -17/4, -5/4, -5/4, 9/4, 31/2, 7/2, 3/2, 3, 2, -1, 1/2, 1
-15/4, 1/4, 5/4, -9/4, -17/4, -5/4, -5/4, 9/4, 31/2, 7/2, 3/2, 3, 2, -1, 1/2, 1
70/3, 5, 11/3, 13/3, 8/3, 8/3, 2/3, 1, -7/2, -9/2, -7/2, -1/6, -1/2, 1/6, -1/2, -1/6
70/3, 5, 11/3, 13/3, 8/3, 8/3, 2/3, 1, -7/2, -9/2, -7/2, -1/6, -1/2, 1/6, -1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 43/4, 119/12, 115/12, 79/12, 59/12, 7/4, -7/12, 433/12, 37/4, 101/12, 19/4, 19/4, 43/12, 31/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 13/4, 3/4, 1/4, 5/4, -5/4, 1/4, -13/4, 11, 5/2, 0, 5/2, 1, -2, -1, -1
35/4, 13/4, 3/4, 1/4, 5/4, -5/4, 1/4, -13/4, 11, 5/2, 0, 5/2, 1, -2, -1, -1
35/4, 13/4, 3/4, 1/4, 5/4, -5/4, 1/4, -13/4, 11, 5/2, 0, 5/2, 1, -2, -1, -1
-31, -17/3, -6, -6, -11/3, -10/3, -1/3, 2, 7/6, -1/2, -7/6, 5/2, 1/2, 13/6, 7/6, 13/6
-31, -17/3, -6, -6, -11/3, -10/3, -1/3, 2, 7/6, -1/2, -7/6, 5/2, 1/2, 13/6, 7/6, 13/6
-7/4, -5/4, -9/4, -5/4, 7/4, 11/4, -1/4, 9/4, 81/4, 31/4, 17/4, 17/4, 13/4, -1/4, -5/4, 3/4
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51/2, 43/6, 43/6, 10/3, 2, 2, 5/3, -1/2, 81/2, 79/6, 59/6, 6, 11/3, 7/2, 11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5/2, 1/2, 3/2, 3, 3/2, 0, -5/2, 5/2, 9/2, 7/2, 1, -2, 1/2, -5/2, -1/2
13/2, 5/2, 1/2, 3/2, 3, 3/2, 0, -5/2, 5/2, 9/2, 7/2, 1, -2, 1/2, -5/2, -1/2
13/2, 5/2, 1/2, 3/2, 3, 3/2, 0, -5/2, 5/2, 9/2, 7/2, 1, -2, 1/2, -5/2, -1/2
-155/6, -1/6, -5/2, -11/2, -55/6, -37/6, -5/2, -5/6, -2, -7/3, -11/3, -4, -1/3, 3, 1/3, 1
-155/6, -1/6, -5/2, -11/2, -55/6, -37/6, -5/2, -5/6, -2, -7/3, -11/3, -4, -1/3, 3, 1/3, 1
-51/4, -5/4, -19/4, -15/4, -1/4, -15/4, -3/4, 9/4, -4, 2, 0, -3/2, -1/2, -1, 0, -2
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 41/3, 67/6, 22/3, 14/3, 25/6, 7/6, -7/6, 183/4, 51/4, 115/12, 107/12, 77/12, 41/12, 37/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/4, 19/4, 27/4, 23/4, 23/4, 11/4, 7/4, -1/4, 9, -1/2, 5/2, 1/2, 2, 1, 0, -7/2
103/4, 19/4, 27/4, 23/4, 23/4, 11/4, 7/4, -1/4, 9, -1/2, 5/2, 1/2, 2, 1, 0, -7/2
103/4, 19/4, 27/4, 23/4, 23/4, 11/4, 7/4, -1/4, 9, -1/2, 5/2, 1/2, 2, 1, 0, -7/2
-143/6, -19/6, -29/6, -23/6, -43/6, -23/6, -7/6, -13/6, -1/3, 11/3, 2, 0, -7/3, -10/3, 0, 1
-143/6, -19/6, -29/6, -23/6, -43/6, -23/6, -7/6, -13/6, -1/3, 11/3, 2, 0, -7/3, -10/3, 0, 1
-13, -1, -3, -4, -2, -1, -1, 1, -23, -3, -3/2, -3, -7/2, -13/2, -3, 1/2
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/4, 107/12, 89/12, 19/4, 11/4, 9/4, 17/12, -7/12, 179/6, 8, 6, 6, 9/2, 8/3, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -2, -5, -7/2, -3, -3, -7/2, 0, -17, -4, -4, -6, -9/2, -3/2, 0, -2
-13, -2, -5, -7/2, -3, -3, -7/2, 0, -17, -4, -4, -6, -9/2, -3/2, 0, -2
-13, -2, -5, -7/2, -3, -3, -7/2, 0, -17, -4, -4, -6, -9/2, -3/2, 0, -2
73/3, 17/3, 13/3, 17/3, 14/3, 1, 1/3, -2/3, -133/3, -10, -7, -5, -23/3, -13/3, -10/3, -1/3
73/3, 17/3, 13/3, 17/3, 14/3, 1, 1/3, -2/3, -133/3, -10, -7, -5, -23/3, -13/3, -10/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 149/12, 125/12, 103/12, 77/12, 53/12, 23/12, 19/12, 83/2, 23/3, 15/2, 43/6, 6, 11/2, 5/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -13/2, -3, -2, -1, 0, -1, -5/2, -17/4, 1/4, -9/4, -1/4, 3/4, 11/4, -1/4, 9/4
-10, -13/2, -3, -2, -1, 0, -1, -5/2, -17/4, 1/4, -9/4, -1/4, 3/4, 11/4, -1/4, 9/4
-10, -13/2, -3, -2, -1, 0, -1, -5/2, -17/4, 1/4, -9/4, -1/4, 3/4, 11/4, -1/4, 9/4
41/6, 3/2, -11/6, -1/2, 19/6, 7/2, 1/2, 3/2, -34/3, -22/3, -19/3, -4, -2, -1/3, 8/3, -2/3
41/6, 3/2, -11/6, -1/2, 19/6, 7/2, 1/2, 3/2, -34/3, -22/3, -19/3, -4, -2, -1/3, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 33/4, 79/12, 23/4, 31/12, 9/4, 7/12, 5/12, 287/6, 21/2, 31/3, 43/6, 43/6, 4, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -27/4, -17/4, -7/4, -21/4, -13/4, 1/4, -3/4, -43/4, -5/4, -7/4, -1/4, -5/4, 5/4, -1/4, 1/4
-73/4, -27/4, -17/4, -7/4, -21/4, -13/4, 1/4, -3/4, -43/4, -5/4, -7/4, -1/4, -5/4, 5/4, -1/4, 1/4
-73/4, -27/4, -17/4, -7/4, -21/4, -13/4, 1/4, -3/4, -43/4, -5/4, -7/4, -1/4, -5/4, 5/4, -1/4, 1/4
-38/3, -7/3, -5/3, -8/3, -1, -7/3, 0, 4/3, 97/3, 4, 7, 14/3, 11/3, 7/3, 2/3, -8/3
-38/3, -7/3, -5/3, -8/3, -1, -7/3, 0, 4/3, 97/3, 4, 7, 14/3, 11/3, 7/3, 2/3, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/12, 31/4, 77/12, 53/12, 41/12, 23/12, 17/12, 3/4, 211/3, 50/3, 85/6, 13, 61/6, 13/2, 3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 23/4, 9/4, 9/4, 19/4, 17/4, 9/4, -5/4, -29/2, -1/2, -7/2, -13/2, -3, -9/2, -3/2, 1
71/4, 23/4, 9/4, 9/4, 19/4, 17/4, 9/4, -5/4, -29/2, -1/2, -7/2, -13/2, -3, -9/2, -3/2, 1
71/4, 23/4, 9/4, 9/4, 19/4, 17/4, 9/4, -5/4, -29/2, -1/2, -7/2, -13/2, -3, -9/2, -3/2, 1
-11, -7/3, -8/3, -16/3, -14/3, -4/3, 5/3, 5/3, -17, -4/3, -8/3, -1, -7/3, -10/3, -3, -2/3
-11, -7/3, -8/3, -16/3, -14/3, -4/3, 5/3, 5/3, -17, -4/3, -8/3, -1, -7/3, -10/3, -3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/12, 89/12, 29/4, 19/4, 41/12, 1/12, 1/12, -1/12, 145/3, 37/3, 65/6, 29/3, 23/3, 17/3, 17/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
207/4, 47/4, 45/4, 33/4, 19/4, 21/4, 9/4, -5/4, 117/4, 15/4, 25/4, 11/4, 19/4, 17/4, 3/4, 1/4
207/4, 47/4, 45/4, 33/4, 19/4, 21/4, 9/4, -5/4, 117/4, 15/4, 25/4, 11/4, 19/4, 17/4, 3/4, 1/4
207/4, 47/4, 45/4, 33/4, 19/4, 21/4, 9/4, -5/4, 117/4, 15/4, 25/4, 11/4, 19/4, 17/4, 3/4, 1/4
11/6, 5/6, -1/2, -1/6, 17/6, 17/6, -1/6, -5/6, 7/2, 5/6, -17/6, -11/6, 1/2, 1/6, 13/6, -1/2
11/6, 5/6, -1/2, -1/6, 17/6, 17/6, -1/6, -5/6, 7/2, 5/6, -17/6, -11/6, 1/2, 1/6, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/3, 38/3, 9, 23/3, 17/3, 16/3, 19/6, 1/6, 171/4, 119/12, 39/4, 95/12, 89/12, 65/12, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -5/4, -17/4, -23/4, -9/4, -1/4, -9/4, -5/4, -131/4, -21/4, -35/4, -23/4, -15/4, -1/4, -7/4, 5/4
-71/4, -5/4, -17/4, -23/4, -9/4, -1/4, -9/4, -5/4, -131/4, -21/4, -35/4, -23/4, -15/4, -1/4, -7/4, 5/4
-71/4, -5/4, -17/4, -23/4, -9/4, -1/4, -9/4, -5/4, -131/4, -21/4, -35/4, -23/4, -15/4, -1/4, -7/4, 5/4
61/2, 29/6, 13/2, 9/2, 29/6, 25/6, 11/6, -7/6, 21/2, 35/6, 9/2, 23/6, 17/6, 5/6, -1/2, -1/2
61/2, 29/6, 13/2, 9/2, 29/6, 25/6, 11/6, -7/6, 21/2, 35/6, 9/2, 23/6, 17/6, 5/6, -1/2, -1/2
7, 2, 2, 5/2, 1, 5/2, 1/2, 3/2, 5/4, 23/4, 9/4, 7/4, -3/4, 5/4, -3/4, 5/4
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/3, 10, 23/3, 6, 14/3, 5/3, 5/3, 4/3, 127/3, 31/3, 25/3, 43/6, 17/3, 17/6, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -11/4, -17/4, -7/4, 1/4, 7/4, 5/4, -5/4, 19/4, 3/4, 17/4, 9/4, 3/4, 1/4, 3/4, 5/4
-17/4, -11/4, -17/4, -7/4, 1/4, 7/4, 5/4, -5/4, 19/4, 3/4, 17/4, 9/4, 3/4, 1/4, 3/4, 5/4
-17/4, -11/4, -17/4, -7/4, 1/4, 7/4, 5/4, -5/4, 19/4, 3/4, 17/4, 9/4, 3/4, 1/4, 3/4, 5/4
21/2, 1/6, 7/2, 1/6, 1/2, 7/6, 1/6, -3/2, 59/6, -7/6, 11/6, 17/6, -5/6, 13/6, 5/6, 7/6
21/2, 1/6, 7/2, 1/6, 1/2, 7/6, 1/6, -3/2, 59/6, -7/6, 11/6, 17/6, -5/6, 13/6, 5/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 43/3, 21/2, 41/6, 31/6, 29/6, 11/6, 11/6, 277/6, 53/6, 47/6, 47/6, 47/6, 35/6, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 5, 9/2, 8, 17/2, 11/2, 5/2, 1, 57/4, 23/4, 17/4, 13/4, 7/4, 7/4, -1/4, 1/4
27, 5, 9/2, 8, 17/2, 11/2, 5/2, 1, 57/4, 23/4, 17/4, 13/4, 7/4, 7/4, -1/4, 1/4
27, 5, 9/2, 8, 17/2, 11/2, 5/2, 1, 57/4, 23/4, 17/4, 13/4, 7/4, 7/4, -1/4, 1/4
29/3, -1/3, 10/3, 20/3, 4, 11/3, 1, 8/3, -95/6, -7/2, -5/2, -5/2, -5/2, -13/6, 5/6, -1/2
29/3, -1/3, 10/3, 20/3, 4, 11/3, 1, 8/3, -95/6, -7/2, -5/2, -5/2, -5/2, -13/6, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 127/12, 107/12, 91/12, 89/12, 15/4, 13/12, 1/4, 122/3, 34/3, 9, 41/6, 23/6, 23/6, 1, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
12, 6, 11/2, 2, 3, 3/2, -1/2, 5/2, 9/2, 1/2, 1, 3/2, 5, 3/2, 0, 3
12, 6, 11/2, 2, 3, 3/2, -1/2, 5/2, 9/2, 1/2, 1, 3/2, 5, 3/2, 0, 3
12, 6, 11/2, 2, 3, 3/2, -1/2, 5/2, 9/2, 1/2, 1, 3/2, 5, 3/2, 0, 3
16, 1/3, 8/3, 19/3, 16/3, 10/3, 1/3, -3, 56/3, 10/3, 6, 13/3, 7/3, 1/3, 2, 1/3
16, 1/3, 8/3, 19/3, 16/3, 10/3, 1/3, -3, 56/3, 10/3, 6, 13/3, 7/3, 1/3, 2, 1/3
-61/2, -15/2, -9, -11/2, -5/2, -1, 0, 2, -17/2, -7/2, -5/2, -3, -1, -1, -5/2, 0
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/3, 35/3, 35/3, 47/6, 47/6, 31/6, 7/3, -1/6, 275/12, 73/12, 59/12, 19/4, 23/12, 23/12, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -3, -5, -3/2, -3/2, 1/2, 0, 1/2, -25, -15/2, -7, -4, -1/2, -4, -3/2, 1/2
-12, -3, -5, -3/2, -3/2, 1/2, 0, 1/2, -25, -15/2, -7, -4, -1/2, -4, -3/2, 1/2
-12, -3, -5, -3/2, -3/2, 1/2, 0, 1/2, -25, -15/2, -7, -4, -1/2, -4, -3/2, 1/2
-173/6, -25/6, -35/6, -37/6, -15/2, -25/6, -17/6, 1/6, -299/6, -21/2, -41/6, -59/6, -15/2, -29/6, -7/6, 5/2
-173/6, -25/6, -35/6, -37/6, -15/2, -25/6, -17/6, 1/6, -299/6, -21/2, -41/6, -59/6, -15/2, -29/6, -7/6, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 83/6, 21/2, 59/6, 22/3, 25/6, 10/3, 1/3, 371/12, 41/4, 85/12, 17/4, 15/4, 43/12, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 13/4, 9/4, 9/4, 21/4, 11/4, 1/4, 7/4, 6, 6, 3, 2, 2, -3/2, -1/2, -2
29/4, 13/4, 9/4, 9/4, 21/4, 11/4, 1/4, 7/4, 6, 6, 3, 2, 2, -3/2, -1/2, -2
29/4, 13/4, 9/4, 9/4, 21/4, 11/4, 1/4, 7/4, 6, 6, 3, 2, 2, -3/2, -1/2, -2
-37/2, -19/6, -17/6, -7/6, -17/6, -5/2, 1/6, 13/6, 97/6, 31/6, 31/6, 37/6, 17/6, 5/2, 3/2, -1/6
-37/2, -19/6, -17/6, -7/6, -17/6, -5/2, 1/6, 13/6, 97/6, 31/6, 31/6, 37/6, 17/6, 5/2, 3/2, -1/6
-23/2, -5/2, -1/2, -3/2, -1/2, -1/2, -1/2, 3/2, -6, -1, -3, -1, 2, -1, -2, 0
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 149/12, 143/12, 97/12, 89/12, 73/12, 35/12, 5/12, 191/6, 25/3, 49/6, 49/6, 5, 4/3, 1, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-32, -23/2, -9, -11/2, -3, -3/2, -3/2, 1, 26, 15/2, 7, 7, 11/2, 5/2, 1/2, -2
-32, -23/2, -9, -11/2, -3, -3/2, -3/2, 1, 26, 15/2, 7, 7, 11/2, 5/2, 1/2, -2
-32, -23/2, -9, -11/2, -3, -3/2, -3/2, 1, 26, 15/2, 7, 7, 11/2, 5/2, 1/2, -2
57/2, 31/6, 17/2, 37/6, 41/6, 7/2, 3/2, -3/2, 19/3, -1, 8/3, -1/3, 1/3, -1, 7/3, -2/3
57/2, 31/6, 17/2, 37/6, 41/6, 7/2, 3/2, -3/2, 19/3, -1, 8/3, -1/3, 1/3, -1, 7/3, -2/3
-35/2, -5, -5/2, -5, -3/2, 0, 0, -3/2, 7, -7/2, -1, 1, 7/2, 1/2, 1/2, 0
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 73/6, 55/6, 11/2, 25/6, 7/2, 17/6, -1/2, 151/4, 125/12, 85/12, 61/12, 61/12, 53/12, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, -1/2, 0, 2, 7/2, 0, 3, 0, -69/4, -9/4, -13/4, -13/4, -13/4, -1/4, -1/4, -9/4
11, -1/2, 0, 2, 7/2, 0, 3, 0, -69/4, -9/4, -13/4, -13/4, -13/4, -1/4, -1/4, -9/4
11, -1/2, 0, 2, 7/2, 0, 3, 0, -69/4, -9/4, -13/4, -13/4, -13/4, -1/4, -1/4, -9/4
31/2, 15/2, 9/2, 5/2, -5/6, 1/6, 7/6, -7/6, -109/6, -7/2, -17/6, 1/6, -11/6, -5/2, -13/6, 3/2
31/2, 15/2, 9/2, 5/2, -5/6, 1/6, 7/6, -7/6, -109/6, -7/2, -17/6, 1/6, -11/6, -5/2, -13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/12, 37/4, 89/12, 15/4, 35/12, 11/4, 7/4, -1/12, 365/12, 89/12, 27/4, 23/4, 23/4, 29/12, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 5/2, 9/2, 3, 5/2, 0, 1/2, -3, -3, 2, 1, 2, 1, -1, 0, 2
10, 5/2, 9/2, 3, 5/2, 0, 1/2, -3, -3, 2, 1, 2, 1, -1, 0, 2
10, 5/2, 9/2, 3, 5/2, 0, 1/2, -3, -3, 2, 1, 2, 1, -1, 0, 2
19, -5/3, 1/3, 11/3, 5, 11/3, 1/3, -1, -161/6, -47/6, -19/2, -13/2, -9/2, -11/6, -1/2, 1/6
19, -5/3, 1/3, 11/3, 5, 11/3, 1/3, -1, -161/6, -47/6, -19/2, -13/2, -9/2, -11/6, -1/2, 1/6
-17, -5/2, -5/2, -4, -7/2, -5, -3/2, 0, 93/4, 25/4, 17/4, 21/4, 13/4, 1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 71/6, 9, 35/6, 16/3, 14/3, 3/2, 2/3, 122/3, 10, 26/3, 20/3, 23/6, 11/3, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -5, -5/2, -9/2, -2, -9/2, -3, 0, 65/2, 17/2, 17/2, 15/2, 9/2, 5/2, -1/2, 5/2
-47/2, -5, -5/2, -9/2, -2, -9/2, -3, 0, 65/2, 17/2, 17/2, 15/2, 9/2, 5/2, -1/2, 5/2
-47/2, -5, -5/2, -9/2, -2, -9/2, -3, 0, 65/2, 17/2, 17/2, 15/2, 9/2, 5/2, -1/2, 5/2
241/6, 21/2, 73/6, 53/6, 47/6, 31/6, 19/6, 1/6, -121/6, -5/2, -37/6, -31/6, -17/6, 5/6, 5/2, -1/2
241/6, 21/2, 73/6, 53/6, 47/6, 31/6, 19/6, 1/6, -121/6, -5/2, -37/6, -31/6, -17/6, 5/6, 5/2, -1/2
1/2, -3, -1, 1/2, 3, 4, 2, 0, 13, 1, 3, 3, 9/2, 1, 0, 3/2
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 31/3, 28/3, 6, 25/6, 11/3, 5/2, -1, 95/2, 40/3, 71/6, 9, 17/3, 8/3, 5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, 5/4, 15/4, 3/4, -11/4, -15/4, -5/4, 5/4, -65/2, -11, -19/2, -6, -5, -2, 1, 2
-21/4, 5/4, 15/4, 3/4, -11/4, -15/4, -5/4, 5/4, -65/2, -11, -19/2, -6, -5, -2, 1, 2
-21/4, 5/4, 15/4, 3/4, -11/4, -15/4, -5/4, 5/4, -65/2, -11, -19/2, -6, -5, -2, 1, 2
197/6, 13/2, 43/6, 29/6, 11/2, 35/6, 13/6, 7/6, 7/3, -4/3, -7/3, -13/3, -2/3, 8/3, 3, 0
197/6, 13/2, 43/6, 29/6, 11/2, 35/6, 13/6, 7/6, 7/3, -4/3, -7/3, -13/3, -2/3, 8/3, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 47/3, 12, 59/6, 6, 25/6, 17/6, 1/6, 643/12, 57/4, 151/12, 39/4, 85/12, 21/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 9/2, 3, 7/2, 1, 5/2, 3, 0, 31/2, 5/2, 3/2, 7/2, 3/2, 9/2, 5/2, 1/2
27/2, 9/2, 3, 7/2, 1, 5/2, 3, 0, 31/2, 5/2, 3/2, 7/2, 3/2, 9/2, 5/2, 1/2
27/2, 9/2, 3, 7/2, 1, 5/2, 3, 0, 31/2, 5/2, 3/2, 7/2, 3/2, 9/2, 5/2, 1/2
-27, -25/3, -10, -20/3, -11/3, -2/3, -2/3, 5/3, -185/6, -67/6, -15/2, -11/2, -13/6, -13/6, -11/6, 7/6
-27, -25/3, -10, -20/3, -11/3, -2/3, -2/3, 5/3, -185/6, -67/6, -15/2, -11/2, -13/6, -13/6, -11/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, -1/12, -1/12, 1/12, 5/12, 5/12, 5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -1/4, 1/4, 3/4, 5/4, 1/4, 1/4, 3/4, 5/4, 7/4, -5/4, 1/4, 1/4, 5/4, -3/4, 1/4
-5/4, -1/4, 1/4, 3/4, 5/4, 1/4, 1/4, 3/4, 5/4, 7/4, -5/4, 1/4, 1/4, 5/4, -3/4, 1/4
-5/4, -1/4, 1/4, 3/4, 5/4, 1/4, 1/4, 3/4, 5/4, 7/4, -5/4, 1/4, 1/4, 5/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 2, 1, 1, 2, -3/2, 3/2, -1/2, 1/2, -3/2, 2, -1, 1/2, 1, 3/2, 2
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 1/6, 1/6, 1/3, 2/3, -5/12, 1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 2, -1/2, -1/2, -1/2, -1/2, -3/2, 1, 3/2, -1, -1, 1/2, 3/2, -1/2, -1/2, 3/2
1/2, 2, -1/2, -1/2, -1/2, -1/2, -3/2, 1, 3/2, -1, -1, 1/2, 3/2, -1/2, -1/2, 3/2
1/2, 2, -1/2, -1/2, -1/2, -1/2, -3/2, 1, 3/2, -1, -1, 1/2, 3/2, -1/2, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, -3/2, 1/2, -1/2, -1/2, 1, -1, 3/2, -1/2, 2, -1/2, 1/2, 1/2, 1, -1/2
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/4, 1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -5/4, -1/4, 3/4, 3/4, 9/4, 3/4, 3/4, -3/4, -1/4, 1/4, 1/4, 5/4, 7/4, 1/4, 5/4
1/4, -5/4, -1/4, 3/4, 3/4, 9/4, 3/4, 3/4, -3/4, -1/4, 1/4, 1/4, 5/4, 7/4, 1/4, 5/4
1/4, -5/4, -1/4, 3/4, 3/4, 9/4, 3/4, 3/4, -3/4, -1/4, 1/4, 1/4, 5/4, 7/4, 1/4, 5/4
5/6, 7/6, -5/6, 1/2, 1/2, 7/6, 5/6, 7/6, 1/3, -1, -2/3, 2/3, 1, -1/3, -2/3, 4/3
5/6, 7/6, -5/6, 1/2, 1/2, 7/6, 5/6, 7/6, 1/3, -1, -2/3, 2/3, 1, -1/3, -2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 0, 0, 0, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 0, -1, -1/2, -1/2, 1/2, 1/2, 1/2, -1/4, 1/4, 1/4, 3/4, 5/4, 7/4, 3/4, 5/4
-1/2, 0, -1, -1/2, -1/2, 1/2, 1/2, 1/2, -1/4, 1/4, 1/4, 3/4, 5/4, 7/4, 3/4, 5/4
-1/2, 0, -1, -1/2, -1/2, 1/2, 1/2, 1/2, -1/4, 1/4, 1/4, 3/4, 5/4, 7/4, 3/4, 5/4
-1, 4/3, 1/3, -2/3, 1/3, 2/3, 2/3, 1, 7/6, 7/6, 3/2, -5/6, -5/6, 1/6, 7/6, 1/2
-1, 4/3, 1/3, -2/3, 1/3, 2/3, 2/3, 1, 7/6, 7/6, 3/2, -5/6, -5/6, 1/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 0, 1/3, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 1/4, 1/4, 1/4, 3/4, 3/4, 7/4, 7/4, -5/4, 1/4, 1/4, 5/4, 5/4, 7/4, 5/4, 9/4
9/4, 1/4, 1/4, 1/4, 3/4, 3/4, 7/4, 7/4, -5/4, 1/4, 1/4, 5/4, 5/4, 7/4, 5/4, 9/4
9/4, 1/4, 1/4, 1/4, 3/4, 3/4, 7/4, 7/4, -5/4, 1/4, 1/4, 5/4, 5/4, 7/4, 5/4, 9/4
-1/3, 1/3, 1, 1, 0, 1, 2/3, 1/3, 1/6, -1/2, 7/6, -5/6, 1/6, 1/6, -1/2, -1/2
-1/3, 1/3, 1, 1, 0, 1, 2/3, 1/3, 1/6, -1/2, 7/6, -5/6, 1/6, 1/6, -1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/3, -1/3, 0, 0, 0, 0, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 0, 1/2, 1/2, 1/2, 1, 1, -3/2, -1, -1, -1, 1/2, 1/2, 2, 3/2
-3/2, 0, 0, 1/2, 1/2, 1/2, 1, 1, -3/2, -1, -1, -1, 1/2, 1/2, 2, 3/2
-3/2, 0, 0, 1/2, 1/2, 1/2, 1, 1, -3/2, -1, -1, -1, 1/2, 1/2, 2, 3/2
-1/3, -1/3, 4/3, -1/3, 0, 4/3, 0, 1, 5/6, 5/6, -5/6, -5/6, -1/6, 1/6, 5/6, 1/2
-1/3, -1/3, 4/3, -1/3, 0, 4/3, 0, 1, 5/6, 5/6, -5/6, -5/6, -1/6, 1/6, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 0, 0, 0, 0, 1/2, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -5/4, -1/4, -1/4, 9/4, -1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -5/4, -1/4, -1/4, 9/4, -1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -5/4, -1/4, -1/4, 9/4, -1/4, 3/4, 3/4
3/2, 7/6, 1/6, 1/6, 1/6, 5/6, 7/6, 3/2, 1/2, 3/2, -1/2, -1/6, 7/6, -5/6, -1/2, 3/2
3/2, 7/6, 1/6, 1/6, 1/6, 5/6, 7/6, 3/2, 1/2, 3/2, -1/2, -1/6, 7/6, -5/6, -1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 1/6, 1/2, -1/3, -1/3, 0, 0, 0, 0, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, -1, -1/2, 1/2, 1, 1/2, -1/2, -3/2, -1, 1/2, 1/2, 1, 1, 1, -3/2
-1, -1, -1, -1/2, 1/2, 1, 1/2, -1/2, -3/2, -1, 1/2, 1/2, 1, 1, 1, -3/2
-1, -1, -1, -1/2, 1/2, 1, 1/2, -1/2, -3/2, -1, 1/2, 1/2, 1, 1, 1, -3/2
4/3, -2/3, 2/3, -1/3, -1/3, -2/3, -1, 1, 1/2, 1/6, -5/6, 7/6, -1/6, -1/6, 5/6, 1/2
4/3, -2/3, 2/3, -1/3, -1/3, -2/3, -1, 1, 1/2, 1/6, -5/6, 7/6, -1/6, -1/6, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/12, 1/12, 1/12, 1/12, 5/12, 5/12, -1/6, 0, 0, 0, 0, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -5/4, -3/4, -3/4, -3/4, -3/4, -3/4, 9/4, 7/4, -3/4, -1/4, 1/4, 3/4, 1/4, 1/4, 7/4
-1/4, -5/4, -3/4, -3/4, -3/4, -3/4, -3/4, 9/4, 7/4, -3/4, -1/4, 1/4, 3/4, 1/4, 1/4, 7/4
-1/4, -5/4, -3/4, -3/4, -3/4, -3/4, -3/4, 9/4, 7/4, -3/4, -1/4, 1/4, 3/4, 1/4, 1/4, 7/4
5/6, -1/2, 3/2, -1/2, 1/2, 3/2, -5/6, 5/6, 7/6, 3/2, 1/6, -1/6, -1/2, -1/2, 3/2, 3/2
5/6, -1/2, 3/2, -1/2, 1/2, 3/2, -5/6, 5/6, 7/6, 3/2, 1/6, -1/6, -1/2, -1/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 0, 1/6, 1/3, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 1/2, 1, 1, 3/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 1/2, 1, 1, 3/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 1/2, 1, 1, 3/2, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
-5/6, -5/6, -1/2, 1/6, 1/6, 7/6, 7/6, 3/2, -2/3, -2/3, 1/3, 1/3, 1, 1, -2/3, -2/3
-5/6, -5/6, -1/2, 1/6, 1/6, 7/6, 7/6, 3/2, -2/3, -2/3, 1/3, 1/3, 1, 1, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 0, 0, 0, -1/2, -1/3, 0, 0, 0, 0, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 5/4, -3/4, -1/4, -1/4, 1/4, 3/4, 7/4, 1/4, 7/4, -5/4, -5/4, -5/4, 1/4, 7/4, 3/4
5/4, 5/4, -3/4, -1/4, -1/4, 1/4, 3/4, 7/4, 1/4, 7/4, -5/4, -5/4, -5/4, 1/4, 7/4, 3/4
5/4, 5/4, -3/4, -1/4, -1/4, 1/4, 3/4, 7/4, 1/4, 7/4, -5/4, -5/4, -5/4, 1/4, 7/4, 3/4
1/6, 7/6, 1/2, -5/6, 1/2, 1/2, -1/2, -5/6, -1, 1, -2/3, 2/3, 4/3, 4/3, -1/3, 1
1/6, 7/6, 1/2, -5/6, 1/2, 1/2, -1/2, -5/6, -1, 1, -2/3, 2/3, 4/3, 4/3, -1/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, 0, 0, 0, 0, 1/6, 2/3, -1/6, -1/6, 0, 0, 0, 0, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 7/4, -5/4, -5/4, -3/4, 1/4, -3/4, 1/4, 1/2, 3/2, -1, -1, 1/2, 3/2, -1, 2
-5/4, 7/4, -5/4, -5/4, -3/4, 1/4, -3/4, 1/4, 1/2, 3/2, -1, -1, 1/2, 3/2, -1, 2
-5/4, 7/4, -5/4, -5/4, -3/4, 1/4, -3/4, 1/4, 1/2, 3/2, -1, -1, 1/2, 3/2, -1, 2
5/6, 5/6, -5/6, 3/2, -1/2, 1/2, 3/2, -1/2, -1/3, 1, -2/3, 4/3, 4/3, -1/3, -1/3, 0
5/6, 5/6, -5/6, 3/2, -1/2, 1/2, 3/2, -1/2, -1/3, 1, -2/3, 4/3, 4/3, -1/3, -1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 0, 0, 1/6, 1/2, 1/2, -5/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1, -3/2, -1, 1/2, -3/2, -1/2, 1/2, -1, 3/2, -1, 0, 0, 0, 2, 1/2
3/2, 1, -3/2, -1, 1/2, -3/2, -1/2, 1/2, -1, 3/2, -1, 0, 0, 0, 2, 1/2
3/2, 1, -3/2, -1, 1/2, -3/2, -1/2, 1/2, -1, 3/2, -1, 0, 0, 0, 2, 1/2
1, 2/3, 4/3, 1/3, -2/3, 1/3, 0, -1/3, 3/2, 3/2, -1/6, -1/6, -1/6, -1/6, 7/6, -1/6
1, 2/3, 4/3, 1/3, -2/3, 1/3, 0, -1/3, 3/2, 3/2, -1/6, -1/6, -1/6, -1/6, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/6, 0, 0, 0, 0, 0, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, -1, -1/3, -1/3, 0, 4/3, 1, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, -1, -1/3, -1/3, 0, 4/3, 1, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 5/4, 1/4, -3/4, 9/4, -5/4, 3/4, -3/4, 3/4, -1/4, -1/4, 1/4, 5/4, 7/4, 9/4, 9/4
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, 0, 0, 0, 0, 0, 1/2, -1/3, -1/3, -1/3, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 2, -1, 0, 0, 0, 1, 1/2, 3/4, 3/4, 7/4, -3/4, -1/4, 1/4, 5/4, 9/4
-1/2, 2, -1, 0, 0, 0, 1, 1/2, 3/4, 3/4, 7/4, -3/4, -1/4, 1/4, 5/4, 9/4
-1/2, 2, -1, 0, 0, 0, 1, 1/2, 3/4, 3/4, 7/4, -3/4, -1/4, 1/4, 5/4, 9/4
1/6, -1/2, -1/2, -1/2, -1/2, 1/2, -1/6, 5/6, 0, 4/3, 0, -1/3, 2/3, 4/3, 4/3, -1/3
1/6, -1/2, -1/2, -1/2, -1/2, 1/2, -1/6, 5/6, 0, 4/3, 0, -1/3, 2/3, 4/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 1/6, 1/2, -1/2, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, -1/2, 0, 0, 1/2, 3/2, -1/2, 1, -1, 1/2, 1/2, 1/2, 3/2, 2, 1
0, -1, -1/2, 0, 0, 1/2, 3/2, -1/2, 1, -1, 1/2, 1/2, 1/2, 3/2, 2, 1
0, -1, -1/2, 0, 0, 1/2, 3/2, -1/2, 1, -1, 1/2, 1/2, 1/2, 3/2, 2, 1
-1/6, 7/6, 7/6, 1/2, 1/2, 5/6, -1/6, 1/6, -2/3, -1/3, -2/3, 0, 4/3, 4/3, 0, -1/3
-1/6, 7/6, 7/6, 1/2, 1/2, 5/6, -1/6, 1/6, -2/3, -1/3, -2/3, 0, 4/3, 4/3, 0, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 0, 1/3, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -1, -1, -1/2, 0, 1/2, -1, 3/4, -5/4, -1/4, -1/4, 3/4, 5/4, 9/4, 7/4
1, -1, -1, -1, -1/2, 0, 1/2, -1, 3/4, -5/4, -1/4, -1/4, 3/4, 5/4, 9/4, 7/4
1, -1, -1, -1, -1/2, 0, 1/2, -1, 3/4, -5/4, -1/4, -1/4, 3/4, 5/4, 9/4, 7/4
-1, -1/3, -1/3, 4/3, 1/3, -1/3, 2/3, -1/3, -1/6, 5/6, 5/6, 7/6, 7/6, 5/6, 1/6, -5/6
-1, -1/3, -1/3, 4/3, 1/3, -1/3, 2/3, -1/3, -1/6, 5/6, 5/6, 7/6, 7/6, 5/6, 1/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, -5/12, -1/4, -1/4, -1/12, -1/12, -1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, 1, -1, 1/2, 1/2, 1/2, 1/2, 5/4, -3/4, 1/4, -1/4, -1/4, -1/4, -5/4, 1/4
1, 1, 1, -1, 1/2, 1/2, 1/2, 1/2, 5/4, -3/4, 1/4, -1/4, -1/4, -1/4, -5/4, 1/4
1, 1, 1, -1, 1/2, 1/2, 1/2, 1/2, 5/4, -3/4, 1/4, -1/4, -1/4, -1/4, -5/4, 1/4
0, 2/3, 1, -1/3, -2/3, -1/3, -1/3, 2/3, -2/3, 4/3, 0, 1/3, 1/3, 1/3, -1/3, 0
0, 2/3, 1, -1/3, -2/3, -1/3, -1/3, 2/3, -2/3, 4/3, 0, 1/3, 1/3, 1/3, -1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, -1/3, -1/3, 0, 0, 0, 1/6, 1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/2, 1, -1, -1/2, 1/2, 1/2, 1/2, 0, 3/2, -1/2, 3/2, 2, -1/2, 3/2, -1/2
3/2, -3/2, 1, -1, -1/2, 1/2, 1/2, 1/2, 0, 3/2, -1/2, 3/2, 2, -1/2, 3/2, -1/2
3/2, -3/2, 1, -1, -1/2, 1/2, 1/2, 1/2, 0, 3/2, -1/2, 3/2, 2, -1/2, 3/2, -1/2
-1/2, 3/2, -5/6, -1/2, 1/6, 1/2, 5/6, 5/6, -1/3, 2/3, 2/3, 1, -1, 1, -2/3, 2/3
-1/2, 3/2, -5/6, -1/2, 1/6, 1/2, 5/6, 5/6, -1/3, 2/3, 2/3, 1, -1, 1, -2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 1/6, 1/6, 1/3, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, 1/4, 3/4, 3/4, -5/4, -3/4, 9/4, -1, -1/2, -1, 0, 1/2, 1, 3/2, -1/2
-5/4, 1/4, 1/4, 3/4, 3/4, -5/4, -3/4, 9/4, -1, -1/2, -1, 0, 1/2, 1, 3/2, -1/2
-5/4, 1/4, 1/4, 3/4, 3/4, -5/4, -3/4, 9/4, -1, -1/2, -1, 0, 1/2, 1, 3/2, -1/2
1/6, -5/6, -5/6, -1/2, 3/2, -5/6, 7/6, 5/6, 0, -1, 4/3, -2/3, 4/3, 1/3, 4/3, 2/3
1/6, -5/6, -5/6, -1/2, 3/2, -5/6, 7/6, 5/6, 0, -1, 4/3, -2/3, 4/3, 1/3, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -2/3, 0, 0, 0, 0, 1/3, 1/3, -1/2, -1/2, 5/6, -5/6, 1/2, -5/6, 1/6, 7/6
-2/3, -2/3, 0, 0, 0, 0, 1/3, 1/3, -1/2, -1/2, 5/6, -5/6, 1/2, -5/6, 1/6, 7/6
-1/2, -1/2, -1, 1/2, 3/2, 2, -1, 0, -1, -1, -1/2, -1/2, 3/2, -3/2, -1, -1
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 3/4, -5/4, -5/4, 1/4, 9/4, -5/4, 1/4, -5/4, -5/4, 9/4, -5/4, -5/4, -1/4, 7/4, 9/4
1/4, 3/4, -5/4, -5/4, 1/4, 9/4, -5/4, 1/4, -5/4, -5/4, 9/4, -5/4, -5/4, -1/4, 7/4, 9/4
1/4, 3/4, -5/4, -5/4, 1/4, 9/4, -5/4, 1/4, -5/4, -5/4, 9/4, -5/4, -5/4, -1/4, 7/4, 9/4
3/2, 5/6, 1/2, 7/6, -5/6, -1/2, -5/6, 3/2, -1/3, -1/3, 2/3, -2/3, 0, 1, 4/3, -1
3/2, 5/6, 1/2, 7/6, -5/6, -1/2, -5/6, 3/2, -1/3, -1/3, 2/3, -2/3, 0, 1, 4/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 0, 1/3, -1/3, -1/3, 0, 0, 0, 0, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -5/4, -5/4, -1/4, -1/4, -1/4, 9/4, -5/4, 1, 1, 0, 0, 1/2, 1/2, 2, 1
-3/4, -5/4, -5/4, -1/4, -1/4, -1/4, 9/4, -5/4, 1, 1, 0, 0, 1/2, 1/2, 2, 1
-3/4, -5/4, -5/4, -1/4, -1/4, -1/4, 9/4, -5/4, 1, 1, 0, 0, 1/2, 1/2, 2, 1
-2/3, 1, 1, 1/3, 2/3, 4/3, 2/3, -1/3, -1/3, -1/3, -1, 1, -1/3, 1, 1, -1
-2/3, 1, 1, 1/3, 2/3, 4/3, 2/3, -1/3, -1/3, -1/3, -1, 1, -1/3, 1, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 0, 1/3, -1/2, -1/3, -1/3, 0, 0, 0, 0, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 1/2, 2, -1/2, -1, -1, -1, -3/2, -1, -1/2, 1, 0
0, 0, 0, 0, 0, 1/2, 2, -1/2, -1, -1, -1, -3/2, -1, -1/2, 1, 0
0, 0, 0, 0, 0, 1/2, 2, -1/2, -1, -1, -1, -3/2, -1, -1/2, 1, 0
1/6, -5/6, -1/6, -1/6, 5/6, 5/6, 1/2, -1/2, 1, 2/3, 2/3, -1, 1, -1, -1/3, -1
1/6, -5/6, -1/6, -1/6, 5/6, 5/6, 1/2, -1/2, 1, 2/3, 2/3, -1, 1, -1, -1/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, -1/3, 0, 0, 1/6, 1/6, 1/3, -1/6, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 9/4, 9/4, -3/4, -3/4, -5/4, -3/4, 1/4, 1/4, 3/4, 5/4
-3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 9/4, 9/4, -3/4, -3/4, -5/4, -3/4, 1/4, 1/4, 3/4, 5/4
-3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 9/4, 9/4, -3/4, -3/4, -5/4, -3/4, 1/4, 1/4, 3/4, 5/4
5/6, 5/6, -5/6, 5/6, 7/6, 5/6, -5/6, 7/6, -1/3, -1/3, 0, 1, 0, 1/3, 0, 4/3
5/6, 5/6, -5/6, 5/6, 7/6, 5/6, -5/6, 7/6, -1/3, -1/3, 0, 1, 0, 1/3, 0, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, -5/12, -5/12, -1/12, -1/12, -1/12, 1/12, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 1/2, 1, -3/2, -1, -1/2, 3/2, -1/4, 7/4, -5/4, -5/4, -5/4, -3/4, 3/4, 9/4
0, 0, 1/2, 1, -3/2, -1, -1/2, 3/2, -1/4, 7/4, -5/4, -5/4, -5/4, -3/4, 3/4, 9/4
0, 0, 1/2, 1, -3/2, -1, -1/2, 3/2, -1/4, 7/4, -5/4, -5/4, -5/4, -3/4, 3/4, 9/4
1/6, 7/6, -1/2, -1/2, -1/2, 7/6, 3/2, 3/2, -1, -1, -1/3, 0, 1, 1, 1/3, -2/3
1/6, 7/6, -1/2, -1/2, -1/2, 7/6, 3/2, 3/2, -1, -1, -1/3, 0, 1, 1, 1/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3, -1/6, -1/6, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 3/2, -3/2, 0, 1/2, 1/2, 3/2, 2, -3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 1/4, 9/4
-1/2, 3/2, -3/2, 0, 1/2, 1/2, 3/2, 2, -3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 1/4, 9/4
-1/2, 3/2, -3/2, 0, 1/2, 1/2, 3/2, 2, -3/4, -1/4, 9/4, -5/4, -1/4, -1/4, 1/4, 9/4
-1/6, 1/2, -5/6, -5/6, -1/2, 1/6, -5/6, -5/6, -1/3, 0, 1, 4/3, -2/3, 0, 1, -1
-1/6, 1/2, -5/6, -5/6, -1/2, 1/6, -5/6, -5/6, -1/3, 0, 1, 4/3, -2/3, 0, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 1/6, 1/3, 1/2, -5/12, -1/4, -1/4, -1/12, -1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -5/4, 1/4, 5/4, 9/4, -5/4, 5/4, 9/4, -1/4, 9/4, -5/4, 9/4, -3/4, -1/4, 7/4
-5/4, -5/4, -5/4, 1/4, 5/4, 9/4, -5/4, 5/4, 9/4, -1/4, 9/4, -5/4, 9/4, -3/4, -1/4, 7/4
-5/4, -5/4, -5/4, 1/4, 5/4, 9/4, -5/4, 5/4, 9/4, -1/4, 9/4, -5/4, 9/4, -3/4, -1/4, 7/4
0, 2/3, 2/3, 4/3, -2/3, 1/3, 0, -1, 1, 1, -1/3, 1/3, 1, 4/3, 1, -2/3
0, 2/3, 2/3, 4/3, -2/3, 1/3, 0, -1, 1, 1, -1/3, 1/3, 1, 4/3, 1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3, -5/12, -1/12, -1/12, -1/12, -1/12, 1/4, 5/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, -1, 1/2, 1/2, 3/2, 3/2, 3/2, 2, 1/2, 1
1/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, -1, 1/2, 1/2, 3/2, 3/2, 3/2, 2, 1/2, 1
1/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, -1, 1/2, 1/2, 3/2, 3/2, 3/2, 2, 1/2, 1
1/6, 1/6, 5/6, 7/6, -1/2, 5/6, -1/6, 3/2, 2/3, 0, 1/3, 1/3, 4/3, -2/3, -2/3, 0
1/6, 1/6, 5/6, 7/6, -1/2, 5/6, -1/6, 3/2, 2/3, 0, 1/3, 1/3, 4/3, -2/3, -2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, -1/3, 0, 0, 0, 0, 1/2, -1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 3/2, 2, 1/2, 1/2, 1, 1, 1/2, -1/4, -5/4, -5/4, -5/4, 1/4, 1/4, 5/4, -3/4
-1, 3/2, 2, 1/2, 1/2, 1, 1, 1/2, -1/4, -5/4, -5/4, -5/4, 1/4, 1/4, 5/4, -3/4
-1, 3/2, 2, 1/2, 1/2, 1, 1, 1/2, -1/4, -5/4, -5/4, -5/4, 1/4, 1/4, 5/4, -3/4
-1, 1, 1/3, 1/3, 4/3, -1/3, -1/3, 0, 1/2, -5/6, -1/2, 1/2, -1/2, 3/2, 1/2, 3/2
-1, 1, 1/3, 1/3, 4/3, -1/3, -1/3, 0, 1/2, -5/6, -1/2, 1/2, -1/2, 3/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 0, 1/6, 1/6, 1/6, 1/3, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, 0, 2, 0, 0, 1, 3/2, -3/2, -1/2, -1, 1, 1, 2, 1, 2
0, -1/2, 0, 2, 0, 0, 1, 3/2, -3/2, -1/2, -1, 1, 1, 2, 1, 2
0, -1/2, 0, 2, 0, 0, 1, 3/2, -3/2, -1/2, -1, 1, 1, 2, 1, 2
1/6, -1/2, 5/6, -1/6, 1/6, 7/6, -5/6, 1/2, 1, -2/3, 4/3, -2/3, 4/3, 1/3, 0, 2/3
1/6, -1/2, 5/6, -1/6, 1/6, 7/6, -5/6, 1/2, 1, -2/3, 4/3, -2/3, 4/3, 1/3, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, -1/3, -1/6, 0, 0, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, -3/4, -3/4, -1/4, -1/4, 1/4, 1/4, -5/4, 5/4, -5/4, 5/4, 9/4, 3/4, 7/4, 5/4
3/4, 3/4, -3/4, -3/4, -1/4, -1/4, 1/4, 1/4, -5/4, 5/4, -5/4, 5/4, 9/4, 3/4, 7/4, 5/4
3/4, 3/4, -3/4, -3/4, -1/4, -1/4, 1/4, 1/4, -5/4, 5/4, -5/4, 5/4, 9/4, 3/4, 7/4, 5/4
0, 4/3, -2/3, -1/3, -2/3, -2/3, 1, 4/3, -1/6, -5/6, 5/6, 3/2, -1/2, 1/6, -5/6, -1/6
0, 4/3, -2/3, -1/3, -2/3, -2/3, 1, 4/3, -1/6, -5/6, 5/6, 3/2, -1/2, 1/6, -5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 1/6, 1/6, 1/3, 1/2, 1/2, -5/12, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, 3/2, -3/2, 1/2, 3/2, -1, -1, 9/4, 3/4, -3/4, -3/4, 1/4, 1/4, 3/4, 9/4
-3/2, -3/2, 3/2, -3/2, 1/2, 3/2, -1, -1, 9/4, 3/4, -3/4, -3/4, 1/4, 1/4, 3/4, 9/4
-3/2, -3/2, 3/2, -3/2, 1/2, 3/2, -1, -1, 9/4, 3/4, -3/4, -3/4, 1/4, 1/4, 3/4, 9/4
1/3, -1/3, -1/3, 0, 2/3, 1/3, -1, 1, -1, -1/3, -1/3, 4/3, -2/3, 1/3, -1/3, -1/3
1/3, -1/3, -1/3, 0, 2/3, 1/3, -1, 1, -1, -1/3, -1/3, 4/3, -2/3, 1/3, -1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 1/6, 1/6, 1/3, 1/3, -5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, -1/4, 5/4, -3/4, -1/4, -5/4, 9/4, 1/2, 1/2, -1, -1, -1, 0, 0, 0
-3/4, -1/4, -1/4, 5/4, -3/4, -1/4, -5/4, 9/4, 1/2, 1/2, -1, -1, -1, 0, 0, 0
-3/4, -1/4, -1/4, 5/4, -3/4, -1/4, -5/4, 9/4, 1/2, 1/2, -1, -1, -1, 0, 0, 0
-5/6, 1/6, -5/6, 1/2, 3/2, -1/6, 5/6, 5/6, 0, -1, 0, 1/3, 1/3, 0, 1, 4/3
-5/6, 1/6, -5/6, 1/2, 3/2, -1/6, 5/6, 5/6, 0, -1, 0, 1/3, 1/3, 0, 1, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1/2, 3/2, -1/2, 1/2, 1/2, 1, 1, -1/4, 7/4, -3/4, -3/4, 1/4, 3/4, 5/4, 7/4
-1/2, -1/2, 3/2, -1/2, 1/2, 1/2, 1, 1, -1/4, 7/4, -3/4, -3/4, 1/4, 3/4, 5/4, 7/4
-1/2, -1/2, 3/2, -1/2, 1/2, 1/2, 1, 1, -1/4, 7/4, -3/4, -3/4, 1/4, 3/4, 5/4, 7/4
-2/3, 1/3, -2/3, -1, 0, 1, 0, 1, 3/2, -1/6, -5/6, 7/6, 1/6, 1/6, 3/2, -1/6
-2/3, 1/3, -2/3, -1, 0, 1, 0, 1, 3/2, -1/6, -5/6, 7/6, 1/6, 1/6, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, -1/3, 0, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -5/4, -1/4, -1/4, -1/4, 5/4, 5/4, 5/4, 5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 3/4, 3/4
1/4, -5/4, -1/4, -1/4, -1/4, 5/4, 5/4, 5/4, 5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 3/4, 3/4
1/4, -5/4, -1/4, -1/4, -1/4, 5/4, 5/4, 5/4, 5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 3/4, 3/4
-1/3, 1/3, -1, 0, 1/3, -1, 0, 1, -1, 1, -1/3, 1/3, 1/3, 2/3, 1/3, 4/3
-1/3, 1/3, -1, 0, 1/3, -1, 0, 1, -1, 1, -1/3, 1/3, 1/3, 2/3, 1/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -1/4, 1/12, 1/12, 1/12, 1/12, 3/4, -5/12, -5/12, -5/12, -5/12, -1/12, -1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2/3, -1/3, 1/3, -1, 1/3, 2/3, 1, -1/3, -1/2, -1/2, -1/6, 1/6, -5/6, 5/6, -1/6, 7/6
-2/3, -1/3, 1/3, -1, 1/3, 2/3, 1, -1/3, -1/2, -1/2, -1/6, 1/6, -5/6, 5/6, -1/6, 7/6
-1/2, -1/2, 1, 3/2, 3/2, 2, -1/2, -1/2, -1, 0, -3/2, 1, -1, 1/2, 1, 1
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 1/6, 1/3, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/4, -1, -1/2, -1/2, 0, 0, 0, 1/2, 1/2
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/4, -1, -1/2, -1/2, 0, 0, 0, 1/2, 1/2
-3/4, 1/4, 1/4, 1/4, 3/4, 3/4, -1/4, -1/4, -1, -1/2, -1/2, 0, 0, 0, 1/2, 1/2
7/6, -5/6, 1/6, 1/6, 7/6, -1/6, -5/6, -1/6, 7/6, -1/2, 3/2, -1/2, -1/2, 1/6, -5/6, 1/6
7/6, -5/6, 1/6, 1/6, 7/6, -1/6, -5/6, -1/6, 7/6, -1/2, 3/2, -1/2, -1/2, 1/6, -5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 1/3, 1/2, 1/2, -5/12, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/2, -1/2, 1/2, 1, 2, 1/2, 1/2, 3/4, -5/4, -3/4, -5/4, -5/4, -3/4, 1/4, 9/4
3/2, -3/2, -1/2, 1/2, 1, 2, 1/2, 1/2, 3/4, -5/4, -3/4, -5/4, -5/4, -3/4, 1/4, 9/4
3/2, -3/2, -1/2, 1/2, 1, 2, 1/2, 1/2, 3/4, -5/4, -3/4, -5/4, -5/4, -3/4, 1/4, 9/4
1/2, 5/6, 5/6, -5/6, 1/2, -1/2, -1/2, 1/2, -1/2, 3/2, 7/6, 5/6, -1/6, 7/6, 1/6, 7/6
1/2, 5/6, 5/6, -5/6, 1/2, -1/2, -1/2, 1/2, -1/2, 3/2, 7/6, 5/6, -1/6, 7/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, -1/12, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/4, 9/4, -3/4, -1/4, 1/4, 3/4, 7/4, 7/4, -5/4, 5/4, -3/4, 1/4, 1/4, 3/4, 7/4
-1/4, 1/4, 9/4, -3/4, -1/4, 1/4, 3/4, 7/4, 7/4, -5/4, 5/4, -3/4, 1/4, 1/4, 3/4, 7/4
-1/4, 1/4, 9/4, -3/4, -1/4, 1/4, 3/4, 7/4, 7/4, -5/4, 5/4, -3/4, 1/4, 1/4, 3/4, 7/4
5/6, -1/2, 3/2, 7/6, 1/6, 7/6, -5/6, 7/6, -2/3, -1/3, 1, 2/3, 2/3, 2/3, -1, 1/3
5/6, -1/2, 3/2, 7/6, 1/6, 7/6, -5/6, 7/6, -2/3, -1/3, 1, 2/3, 2/3, 2/3, -1, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, 0, 0, 0, 0, 0, 1/2, -1/4, -1/12, -1/12, -1/12, 1/12, 1/12, 1/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 9/4, -1/4, 1/4, 1/4, 5/4, 9/4, 9/4, -1/2, 0, 3/2, 2, 1/2, 1, -3/2, -1
-1/4, 9/4, -1/4, 1/4, 1/4, 5/4, 9/4, 9/4, -1/2, 0, 3/2, 2, 1/2, 1, -3/2, -1
-1/4, 9/4, -1/4, 1/4, 1/4, 5/4, 9/4, 9/4, -1/2, 0, 3/2, 2, 1/2, 1, -3/2, -1
2/3, 2/3, 1/3, -1, 1, 1, 0, 4/3, -1/3, -2/3, -1/3, 2/3, 1/3, -1/3, -2/3, -2/3
2/3, 2/3, 1/3, -1, 1, 1, 0, 4/3, -1/3, -2/3, -1/3, 2/3, 1/3, -1/3, -2/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -5/12, -5/12, -1/4, -1/12, -1/12, -1/12, 1/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 0, 2, 1/2, 3/2, 3/2, 3/2, 3/2, 3/2
-3/4, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 0, 2, 1/2, 3/2, 3/2, 3/2, 3/2, 3/2
-3/4, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 0, 2, 1/2, 3/2, 3/2, 3/2, 3/2, 3/2
1/2, 3/2, -5/6, 1/6, 1/6, 1/6, 1/2, 1/2, 1/3, -1, 0, -1, 2/3, 1, 0, 0
1/2, 3/2, -5/6, 1/6, 1/6, 1/6, 1/2, 1/2, 1/3, -1, 0, -1, 2/3, 1, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, 0, 1/2, 1, 2, -1, -1, -3/2, -3/2, -1/2, 1/2, 0, 1/2, 1, 3/2
-1, -1/2, 0, 1/2, 1, 2, -1, -1, -3/2, -3/2, -1/2, 1/2, 0, 1/2, 1, 3/2
-1, -1/2, 0, 1/2, 1, 2, -1, -1, -3/2, -3/2, -1/2, 1/2, 0, 1/2, 1, 3/2
1, 1/3, 1, -2/3, 4/3, 1, -1/3, 1, 1, -2/3, 1, -1/3, 0, 4/3, 1/3, -2/3
1, 1/3, 1, -2/3, 4/3, 1, -1/3, 1, 1, -2/3, 1, -1/3, 0, 4/3, 1/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 1/3, 2/3, -5/12, -1/4, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1, 0, 0, 0, 0, 1/2, 0, -3/4, -1/4, -1/4, -1/4, 3/4, -3/4, 5/4, 9/4
-1/2, -1, 0, 0, 0, 0, 1/2, 0, -3/4, -1/4, -1/4, -1/4, 3/4, -3/4, 5/4, 9/4
-1/2, -1, 0, 0, 0, 0, 1/2, 0, -3/4, -1/4, -1/4, -1/4, 3/4, -3/4, 5/4, 9/4
1, -2/3, 1/3, 1/3, 1, 1, 0, -1, 3/2, 1/2, 1/2, 3/2, 5/6, 3/2, 7/6, 7/6
1, -2/3, 1/3, 1/3, 1, 1, 0, -1, 3/2, 1/2, 1/2, 3/2, 5/6, 3/2, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, -3/4, 1/4, 1/4, 1/4, 3/4, 5/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2
-5/4, 1/4, -3/4, 1/4, 1/4, 1/4, 3/4, 5/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2
-5/4, 1/4, -3/4, 1/4, 1/4, 1/4, 3/4, 5/4, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/2
5/6, -1/2, 1/6, -5/6, 1/2, 7/6, 5/6, -5/6, -1/2, -1/2, -1/2, -1/2, 1/6, 1/6, 7/6, 1/2
5/6, -1/2, 1/6, -5/6, 1/2, 7/6, 5/6, -5/6, -1/2, -1/2, -1/2, -1/2, 1/6, 1/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -5/6, -1/2, -1/2, 1/6, 1/2, 1/2, 3/2, 7/6, 1/6, 1/2, 1/2, 1/2, 3/2, 3/2, 1/6
-1/6, -5/6, -1/2, -1/2, 1/6, 1/2, 1/2, 3/2, 7/6, 1/6, 1/2, 1/2, 1/2, 3/2, 3/2, 1/6
-1, -1, -1/2, 1, 2, -1/2, 1, 2, 1/2, 1, -1, -1, 1, 1, -3/2, 1
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/3, 0, 0, 0, 0, 0, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 5/4, 5/4, 9/4, 3/4, 3/4, -3/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, 2
1/4, 1/4, 1/4, 5/4, 5/4, 9/4, 3/4, 3/4, -3/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, 2
1/4, 1/4, 1/4, 5/4, 5/4, 9/4, 3/4, 3/4, -3/2, 1/2, 1/2, 1/2, 3/2, 3/2, -1, 2
-1/2, -1/2, -1/2, -1/2, 3/2, 1/6, -1/6, 7/6, -1/3, -2/3, -2/3, -2/3, -1, 0, 2/3, 4/3
-1/2, -1/2, -1/2, -1/2, 3/2, 1/6, -1/6, 7/6, -1/3, -2/3, -2/3, -2/3, -1, 0, 2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, 1/12, 1/12, 1/12, 1/12, 1/4, 5/12, 3/4, 0, 0, 0, 0, 0, 1/6, 1/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, 1/2, 3/2, 2, 3/2, 1, 1/2, -1/4, -1/4, 1/4, 5/4, 9/4, -1/4, 9/4, -5/4
3/2, 1/2, 1/2, 3/2, 2, 3/2, 1, 1/2, -1/4, -1/4, 1/4, 5/4, 9/4, -1/4, 9/4, -5/4
3/2, 1/2, 1/2, 3/2, 2, 3/2, 1, 1/2, -1/4, -1/4, 1/4, 5/4, 9/4, -1/4, 9/4, -5/4
-1/3, 1/3, 4/3, -1, -1/3, 2/3, 2/3, 4/3, -1/3, -1/3, -2/3, 1, 4/3, 1, 2/3, 0
-1/3, 1/3, 4/3, -1, -1/3, 2/3, 2/3, 4/3, -1/3, -1/3, -2/3, 1, 4/3, 1, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3, 1/2, -1/6, -1/6, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, 0, -1, -1, -1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, 0, -1, -1, -1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, 0, -1, -1, -1/2, -1/2, 1/2
5/6, -5/6, 1/6, 1/6, 1/6, 7/6, 7/6, 1/2, 1/3, -1/3, 1/3, -1/3, -1/3, 1/3, 1/3, -1/3
5/6, -5/6, 1/6, 1/6, 1/6, 7/6, 7/6, 1/2, 1/3, -1/3, 1/3, -1/3, -1/3, 1/3, 1/3, -1/3
1, -1/2, -1/2, 1, 3/2, 2, 2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM464
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 5/4, -5/4, -1/4, 1/4, 3/4, 3/4, 3/4, -1/2, 2, -3/2, -1, 0, 0, 0, 0
-5/4, 5/4, -5/4, -1/4, 1/4, 3/4, 3/4, 3/4, -1/2, 2, -3/2, -1, 0, 0, 0, 0
-5/4, 5/4, -5/4, -1/4, 1/4, 3/4, 3/4, 3/4, -1/2, 2, -3/2, -1, 0, 0, 0, 0
0, -1, -2/3, -2/3, 4/3, -2/3, 1/3, 4/3, 0, 1, 1, -2/3, -1, -2/3, -2/3, 1
0, -1, -2/3, -2/3, 4/3, -2/3, 1/3, 4/3, 0, 1, 1, -2/3, -1, -2/3, -2/3, 1
9/4, -5/4, -3/4, 1/4, -1/4, 7/4, -5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM465
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, -1/6, -1/6, 0, 0, 0, 0, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 3/4, 3/4, 9/4, -5/4, -3/4, -3/4, -3/4, 0, 3/2, -3/2, -1, -1, 3/2, 0, -1/2
-5/4, 3/4, 3/4, 9/4, -5/4, -3/4, -3/4, -3/4, 0, 3/2, -3/2, -1, -1, 3/2, 0, -1/2
-5/4, 3/4, 3/4, 9/4, -5/4, -3/4, -3/4, -3/4, 0, 3/2, -3/2, -1, -1, 3/2, 0, -1/2
3/2, -5/6, 7/6, -1/2, 7/6, -5/6, -1/2, -1/2, 3/2, 3/2, 3/2, -1/6, 1/2, -1/2, -1/2, 1/6
3/2, -5/6, 7/6, -1/2, 7/6, -5/6, -1/2, -1/2, 3/2, 3/2, 3/2, -1/6, 1/2, -1/2, -1/2, 1/6
-1/4, 7/4, -5/4, -5/4, 9/4, 7/4, -3/4, 7/4, 3/2, -3/2, 3/2, 3/2, -1/2, 3/2, -3/2, 3/2
end model 
begin model 
Label:MSSM466
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, -1/6, 0, 0, 1/6, 1/6, 1/6, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, -5/4, -5/4, -1/4, 5/4, 5/4, -1/2, 1, -1, 1/2, 1/2, 1, 3/2, 2
-5/4, 9/4, 9/4, -5/4, -5/4, -1/4, 5/4, 5/4, -1/2, 1, -1, 1/2, 1/2, 1, 3/2, 2
-5/4, 9/4, 9/4, -5/4, -5/4, -1/4, 5/4, 5/4, -1/2, 1, -1, 1/2, 1/2, 1, 3/2, 2
0, 1/3, 1/3, 0, 0, 0, -1, 1, 1/3, -2/3, 0, 1/3, 4/3, -2/3, 1/3, 1/3
0, 1/3, 1/3, 0, 0, 0, -1, 1, 1/3, -2/3, 0, 1/3, 4/3, -2/3, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, 9/4, -3/4, -3/4, -1/4, -3/4, 7/4
end model 
begin model 
Label:MSSM467
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/3, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 1/4, 3/4, -3/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 1/4, 3/4, -3/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 1/4, 3/4, -3/4, 1/4, 1/4, 3/4
7/6, -5/6, -5/6, 5/6, -1/6, 1/6, 5/6, 5/6, 2/3, 2/3, 4/3, -1/3, 4/3, -1/3, 1/3, -1
7/6, -5/6, -5/6, 5/6, -1/6, 1/6, 5/6, 5/6, 2/3, 2/3, 4/3, -1/3, 4/3, -1/3, 1/3, -1
-1, 0, -1/2, -1/2, 3/2, 1, 3/2, 1, 1, 2, -1/2, 1, 2, -1/2, -1/2, -3/2
end model 
begin model 
Label:MSSM468
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4, 1/4, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/2, -1/2, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/2, -1/2, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/2, -1/2, 0, 0, 0, 1/2
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 1/6, 1/2, 1/3, 1, 1, 2/3, -1/3, -1/3, -1/3, 2/3
3/2, -5/6, -5/6, -1/6, 1/6, 5/6, 1/6, 1/2, 1/3, 1, 1, 2/3, -1/3, -1/3, -1/3, 2/3
-1, -1/2, 0, 0, 1/2, 1/2, -3/2, 0, 7/4, 1/4, 3/4, 5/4, -3/4, -1/4, 5/4, 3/4
end model 
begin model 
Label:MSSM469
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 5/12, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, -1, 1, -1, 3/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, -1, 1, -1, 3/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, -1, 1, -1, 3/2, 3/2, 3/2
1/3, 1/3, 1/3, 2/3, 2/3, 2/3, 2/3, 1/3, 2/3, -1/3, -1, 0, 4/3, 1, 1, 4/3
1/3, 1/3, 1/3, 2/3, 2/3, 2/3, 2/3, 1/3, 2/3, -1/3, -1, 0, 4/3, 1, 1, 4/3
-1/4, 1/4, 3/4, 1/4, 1/4, 7/4, 5/4, -5/4, 7/4, 3/4, -1/4, 5/4, 3/4, -5/4, 5/4, -1/4
end model 
begin model 
Label:MSSM470
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 1/12, 1/12, 1/12, 1/12, 5/12, 3/4, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, -1, -1, 1/2, 1, 0, 3/2, -5/4, 1/4, 9/4, -5/4, -3/4, -3/4, 1/4, 1/4
0, 0, -1, -1, 1/2, 1, 0, 3/2, -5/4, 1/4, 9/4, -5/4, -3/4, -3/4, 1/4, 1/4
0, 0, -1, -1, 1/2, 1, 0, 3/2, -5/4, 1/4, 9/4, -5/4, -3/4, -3/4, 1/4, 1/4
5/6, 3/2, -1/2, -1/2, 1/6, 1/2, -1/2, -1/6, 0, 1/3, 1/3, -1/3, 1/3, 1, 1/3, 4/3
5/6, 3/2, -1/2, -1/2, 1/6, 1/2, -1/2, -1/6, 0, 1/3, 1/3, -1/3, 1/3, 1, 1/3, 4/3
7/4, 1/4, -5/4, -5/4, -3/4, -3/4, 7/4, 5/4, 1/2, -1/2, 0, 1, 3/2, 2, -1/2, 2
end model 
begin model 
Label:MSSM471
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, -1/4, -1/4, -1/4, 1/4, 3/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, -1/4, -1/4, -1/4, 1/4, 3/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, -1/4, -1/4, -1/4, 1/4, 3/4, 7/4
1/2, 1/2, -5/6, 1/2, 1/2, 1/2, 1/6, 3/2, -2/3, -2/3, -1/3, 1/3, 4/3, 2/3, 0, -2/3
1/2, 1/2, -5/6, 1/2, 1/2, 1/2, 1/6, 3/2, -2/3, -2/3, -1/3, 1/3, 4/3, 2/3, 0, -2/3
0, 3/2, 2, 0, 3/2, 3/2, 1, -3/2, 7/4, -5/4, 7/4, -3/4, 3/4, -1/4, 7/4, 1/4
end model 
begin model 
Label:MSSM472
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -1/4, 1/4, 1/4, 3/4, 3/4, 9/4, 1/4, -1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1
-5/4, -1/4, 1/4, 1/4, 3/4, 3/4, 9/4, 1/4, -1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1
-5/4, -1/4, 1/4, 1/4, 3/4, 3/4, 9/4, 1/4, -1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1
1/3, 4/3, -1/3, 2/3, 4/3, -2/3, -2/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -1/3, 1, 1
1/3, 4/3, -1/3, 2/3, 4/3, -2/3, -2/3, -2/3, 1, 1, 4/3, -2/3, -1/3, -1/3, 1, 1
9/4, 1/4, -1/4, -5/4, 1/4, -3/4, -5/4, -1/4, -1/2, 2, -3/2, 1, 3/2, 3/2, 2, 0
end model 
begin model 
Label:MSSM473
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, -1/6, 0, 0, 0, 1/6, 1/6, 1/3, 0, 0, 0, 0, 1/6, 1/3, 1/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 3/4, -5/4, 1/4, 9/4, 5/4, 5/4, 3/4, -3/2, 1/2, 1/2, 1/2, -1/2, -1, 2, -1/2
-5/4, 3/4, -5/4, 1/4, 9/4, 5/4, 5/4, 3/4, -3/2, 1/2, 1/2, 1/2, -1/2, -1, 2, -1/2
-5/4, 3/4, -5/4, 1/4, 9/4, 5/4, 5/4, 3/4, -3/2, 1/2, 1/2, 1/2, -1/2, -1, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 4/3, 2/3, 0, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 4/3, 2/3, 0, 4/3
-1, 0, -1, 2, -3/2, 1/2, 3/2, 3/2, 9/4, -5/4, -1/4, -1/4, 9/4, -3/4, 3/4, 9/4
end model 
begin model 
Label:MSSM474
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 0, 1, 1, 1, 1, 1, 0, 13/12, 5/12, 13/12, 11/12, 11/12, 11/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, 7/4, 3/4, 5/4, 3/4, 3/4, 1/4, 7/4, 9/4, 9/4, 7/4, -3/4, 5/4, 5/4, 5/4
3/4, -5/4, 7/4, 3/4, 5/4, 3/4, 3/4, 1/4, 7/4, 9/4, 9/4, 7/4, -3/4, 5/4, 5/4, 5/4
3/4, -5/4, 7/4, 3/4, 5/4, 3/4, 3/4, 1/4, 7/4, 9/4, 9/4, 7/4, -3/4, 5/4, 5/4, 5/4
1/3, 5/3, -1/3, 2/3, 0, -1/3, 4/3, 2/3, -1/6, 1/2, 3/2, 11/6, -1/6, -1/6, 3/2, -1/6
1/3, 5/3, -1/3, 2/3, 0, -1/3, 4/3, 2/3, -1/6, 1/2, 3/2, 11/6, -1/6, -1/6, 3/2, -1/6
1/2, -1, -1, -1/2, -1/2, -1/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM475
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1, 1, 0, 0, 0, 0, 0, 13/12, 1/4, 13/12, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 3/2, 3/2, 1/2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 3/2, 3/2, 1/2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 3/2, 3/2, 1/2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/6, -1/6, -5/6, -1/6, 5/6, -1/2, 5/6, 1/6, -5/6, 5/6, 7/6, 1/2, 5/6, 1/2, 1/6
-1/2, 7/6, -1/6, -5/6, -1/6, 5/6, -1/2, 5/6, 1/6, -5/6, 5/6, 7/6, 1/2, 5/6, 1/2, 1/6
1, 1, 3/2, -3/2, 1/2, 3/2, 0, 1, -3/4, 3/4, 9/4, 3/4, 5/4, -1/4, -3/4, 7/4
end model 
begin model 
Label:MSSM476
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, 13/12, 3/4, 7/12, 7/12, 1/4, 1/4, 1/4, 13/12, 7/12, 11/12, 11/12, 3/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, 9/4, 1/4, 7/4, -5/4, 5/4, 5/4, 0, -3/2, 2, 0, -1, 3/2, 1, 1
5/4, 1/4, 9/4, 1/4, 7/4, -5/4, 5/4, 5/4, 0, -3/2, 2, 0, -1, 3/2, 1, 1
5/4, 1/4, 9/4, 1/4, 7/4, -5/4, 5/4, 5/4, 0, -3/2, 2, 0, -1, 3/2, 1, 1
-5/6, 5/6, 3/2, 1/6, 1/6, 11/6, 7/6, -1/6, 1/6, -5/6, 11/6, -1/6, -1/6, -1/6, 1/6, 7/6
-5/6, 5/6, 3/2, 1/6, 1/6, 11/6, 7/6, -1/6, 1/6, -5/6, 11/6, -1/6, -1/6, -1/6, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM477
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/4, 3/4, 13/12, 11/12, 11/12, 7/12, 1/4, 1/12, 5/6, -1/3, 1, 5/6, 5/6, 2/3, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 0, 0, -3/2, 1/2, 1, 3/2, -3/2, -1/2, 0, -1/2, 1, -1/2, 0, 2, 3/2
-1, 0, 0, -3/2, 1/2, 1, 3/2, -3/2, -1/2, 0, -1/2, 1, -1/2, 0, 2, 3/2
-1, 0, 0, -3/2, 1/2, 1, 3/2, -3/2, -1/2, 0, -1/2, 1, -1/2, 0, 2, 3/2
-1/3, 2/3, -2/3, -1, 0, 4/3, 1/3, -1, -1, 4/3, 1/3, -1, 1, 4/3, 0, 4/3
-1/3, 2/3, -2/3, -1, 0, 4/3, 1/3, -1, -1, 4/3, 1/3, -1, 1, 4/3, 0, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM478
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1, 1, 0, 0, 0, 0, 1/12, 13/12, 13/12, 5/12, 5/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1/2, -1/2, 2, 1/2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1/2, -1/2, 2, 1/2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1/2, -1/2, 2, 1/2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, -1, 5/3, 1, 1/3, -1, 5/3, 0, -5/6, 5/6, -1/6, 1/6, -1/2, 1/2, 1/6, 7/6
0, -1, 5/3, 1, 1/3, -1, 5/3, 0, -5/6, 5/6, -1/6, 1/6, -1/2, 1/2, 1/6, 7/6
5/4, 3/4, -5/4, 5/4, -3/4, 5/4, 1/4, -3/4, -3/4, -3/4, 3/4, 9/4, 9/4, 5/4, 9/4, -5/4
end model 
begin model 
Label:MSSM479
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
2/3, 1/6, 1/2, 1/3, 1/3, 1/3, 1/3, 0, 7/12, 1/12, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 1/2, 0, 0, 0, 0, 1/2, 3/4, 3/4, 3/4, 1/4, 1/4, 3/4, 1/4, 1/4
0, 0, 1/2, 0, 0, 0, 0, 1/2, 3/4, 3/4, 3/4, 1/4, 1/4, 3/4, 1/4, 1/4
0, 0, 1/2, 0, 0, 0, 0, 1/2, 3/4, 3/4, 3/4, 1/4, 1/4, 3/4, 1/4, 1/4
2/3, 1/3, 2/3, 0, 1/3, 1/3, 1/3, 0, 1/6, 5/6, 1/2, 5/6, 1/6, 1/6, 1/6, 1/2
2/3, 1/3, 2/3, 0, 1/3, 1/3, 1/3, 0, 1/6, 5/6, 1/2, 5/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM480
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1/12, 13/12, 3/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 1, 1, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 2, -1/2, -1/2, 3/2, 1, 1, 0, 3/2, -1, 0, -1/2, 1/2, -1, 1, 1/2
-1/2, 2, -1/2, -1/2, 3/2, 1, 1, 0, 3/2, -1, 0, -1/2, 1/2, -1, 1, 1/2
-1/2, 2, -1/2, -1/2, 3/2, 1, 1, 0, 3/2, -1, 0, -1/2, 1/2, -1, 1, 1/2
1, 0, -1, 1/3, 1/3, 5/3, 1/3, 2/3, -5/6, 3/2, 5/6, 7/6, 1/6, 5/6, 11/6, -1/6
1, 0, -1, 1/3, 1/3, 5/3, 1/3, 2/3, -5/6, 3/2, 5/6, 7/6, 1/6, 5/6, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 9/4, 3/4, -3/4, 3/4, -5/4, 3/4, 5/4
end model 
begin model 
Label:MSSM481
SpaceGroup:Geometry/Geometry_Z6-II_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1, 1, 1, 1, 1, 1, 0, 1/6, 1/3, 5/6, 5/6, 5/6, 5/6, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1, -1/2, 1, 1/2, 1/2, 1/2, 1/2, 1/4, -5/4, 1/4, -3/4, 5/4, 3/4, 3/4, 3/4
-1/2, 1, -1/2, 1, 1/2, 1/2, 1/2, 1/2, 1/4, -5/4, 1/4, -3/4, 5/4, 3/4, 3/4, 3/4
-1/2, 1, -1/2, 1, 1/2, 1/2, 1/2, 1/2, 1/4, -5/4, 1/4, -3/4, 5/4, 3/4, 3/4, 3/4
-1/6, 7/6, 7/6, 3/2, -1/6, -1/6, 7/6, 5/6, 3/2, 1/2, -1/2, 3/2, -1/2, -1/2, 1/6, -5/6
-1/6, 7/6, 7/6, 3/2, -1/6, -1/6, 7/6, 5/6, 3/2, 1/2, -1/2, 3/2, -1/2, -1/2, 1/6, -5/6
-3/4, -1/4, 3/4, -1/4, 3/4, 5/4, 3/4, -1/4, 3/4, 3/4, -5/4, 3/4, 1/4, 7/4, 1/4, -5/4
end model 


==> anc/Z6-II_4_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 79/6, 28/3, 17/3, 5, 13/3, 7/6, -1/6, 271/6, 31/3, 29/3, 55/6, 19/3, 14/3, 3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/6, -21/2, -26/3, -43/6, -11/2, -8/3, 1, -2, -221/4, -157/12, -143/12, -39/4, -85/12, -59/12, -5/4, 11/12
-203/6, -21/2, -26/3, -43/6, -11/2, -8/3, 1, -2, -221/4, -157/12, -143/12, -39/4, -85/12, -59/12, -5/4, 11/12
-203/6, -21/2, -26/3, -43/6, -11/2, -8/3, 1, -2, -221/4, -157/12, -143/12, -39/4, -85/12, -59/12, -5/4, 11/12
-203/6, -21/2, -26/3, -43/6, -11/2, -8/3, 1, -2, -221/4, -157/12, -143/12, -39/4, -85/12, -59/12, -5/4, 11/12
-203/6, -21/2, -26/3, -43/6, -11/2, -8/3, 1, -2, -221/4, -157/12, -143/12, -39/4, -85/12, -59/12, -5/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 38/3, 55/6, 6, 35/6, 9/2, 3/2, 3/2, 199/12, 43/12, 13/4, 31/12, 17/12, 17/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, 4/3, -1/2, -5/3, -5/2, -5/3, -1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, 4/3, -1/2, -5/3, -5/2, -5/3, -1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, 4/3, -1/2, -5/3, -5/2, -5/3, -1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, 4/3, -1/2, -5/3, -5/2, -5/3, -1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, 4/3, -1/2, -5/3, -5/2, -5/3, -1/6, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 67/6, 17/2, 7, 11/2, 5/2, 13/6, 7/6, 127/3, 31/3, 28/3, 17/2, 11/2, 5/2, 3/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/12, 11/4, 17/12, 31/12, 13/12, 29/12, 3/4, -19/12, 0, 0, 0, 0, 0, 0, 0, 0
119/12, 11/4, 17/12, 31/12, 13/12, 29/12, 3/4, -19/12, 0, 0, 0, 0, 0, 0, 0, 0
119/12, 11/4, 17/12, 31/12, 13/12, 29/12, 3/4, -19/12, 0, 0, 0, 0, 0, 0, 0, 0
119/12, 11/4, 17/12, 31/12, 13/12, 29/12, 3/4, -19/12, 0, 0, 0, 0, 0, 0, 0, 0
119/12, 11/4, 17/12, 31/12, 13/12, 29/12, 3/4, -19/12, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/6, 103/6, 89/6, 12, 17/2, 43/6, 23/6, 0, 449/12, 35/4, 27/4, 27/4, 61/12, 15/4, 1/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, 3/4, -7/4, -43/12, -5/4, -13/4, -41/12, 1/12, 95/4, 83/12, 15/4, 23/12, 19/12, 23/12, 25/12, -19/12
-57/4, 3/4, -7/4, -43/12, -5/4, -13/4, -41/12, 1/12, 95/4, 83/12, 15/4, 23/12, 19/12, 23/12, 25/12, -19/12
-57/4, 3/4, -7/4, -43/12, -5/4, -13/4, -41/12, 1/12, 95/4, 83/12, 15/4, 23/12, 19/12, 23/12, 25/12, -19/12
-57/4, 3/4, -7/4, -43/12, -5/4, -13/4, -41/12, 1/12, 95/4, 83/12, 15/4, 23/12, 19/12, 23/12, 25/12, -19/12
-57/4, 3/4, -7/4, -43/12, -5/4, -13/4, -41/12, 1/12, 95/4, 83/12, 15/4, 23/12, 19/12, 23/12, 25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 83/6, 12, 26/3, 13/2, 31/6, 13/6, 4/3, 551/12, 133/12, 131/12, 91/12, 25/4, 15/4, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/3, 19/3, 47/6, 25/3, 15/2, 11/3, 11/6, 1/2, 89/6, 1, 23/6, 2/3, 2, 5/6, -2/3, -5/6
113/3, 19/3, 47/6, 25/3, 15/2, 11/3, 11/6, 1/2, 89/6, 1, 23/6, 2/3, 2, 5/6, -2/3, -5/6
113/3, 19/3, 47/6, 25/3, 15/2, 11/3, 11/6, 1/2, 89/6, 1, 23/6, 2/3, 2, 5/6, -2/3, -5/6
113/3, 19/3, 47/6, 25/3, 15/2, 11/3, 11/6, 1/2, 89/6, 1, 23/6, 2/3, 2, 5/6, -2/3, -5/6
113/3, 19/3, 47/6, 25/3, 15/2, 11/3, 11/6, 1/2, 89/6, 1, 23/6, 2/3, 2, 5/6, -2/3, -5/6
-19, -8, -9/2, -3, -9/2, -4, -3/2, -1/2, 21, 9/2, 6, 13/2, 9/2, 1, 1/2, 1
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 143/12, 37/4, 107/12, 27/4, 17/4, 25/12, -7/12, 160/3, 77/6, 71/6, 11, 47/6, 16/3, 11/6, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 25/6, 19/3, 14/3, 5/2, 14/3, 7/3, 3/2, 57/2, 28/3, 19/3, 31/6, 13/3, 13/6, 1/3, 3/2
121/6, 25/6, 19/3, 14/3, 5/2, 14/3, 7/3, 3/2, 57/2, 28/3, 19/3, 31/6, 13/3, 13/6, 1/3, 3/2
121/6, 25/6, 19/3, 14/3, 5/2, 14/3, 7/3, 3/2, 57/2, 28/3, 19/3, 31/6, 13/3, 13/6, 1/3, 3/2
121/6, 25/6, 19/3, 14/3, 5/2, 14/3, 7/3, 3/2, 57/2, 28/3, 19/3, 31/6, 13/3, 13/6, 1/3, 3/2
121/6, 25/6, 19/3, 14/3, 5/2, 14/3, 7/3, 3/2, 57/2, 28/3, 19/3, 31/6, 13/3, 13/6, 1/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 46/3, 83/6, 34/3, 47/6, 9/2, 1, 1, 533/12, 131/12, 37/4, 29/4, 71/12, 31/12, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/3, -2/3, 5/6, 25/6, 11/6, 4, 8/3, -1/6, 47/3, 19/6, 23/6, 11/3, 25/6, 4/3, 13/6, 5/3
47/3, -2/3, 5/6, 25/6, 11/6, 4, 8/3, -1/6, 47/3, 19/6, 23/6, 11/3, 25/6, 4/3, 13/6, 5/3
47/3, -2/3, 5/6, 25/6, 11/6, 4, 8/3, -1/6, 47/3, 19/6, 23/6, 11/3, 25/6, 4/3, 13/6, 5/3
47/3, -2/3, 5/6, 25/6, 11/6, 4, 8/3, -1/6, 47/3, 19/6, 23/6, 11/3, 25/6, 4/3, 13/6, 5/3
47/3, -2/3, 5/6, 25/6, 11/6, 4, 8/3, -1/6, 47/3, 19/6, 23/6, 11/3, 25/6, 4/3, 13/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/6, 15/2, 11/2, 5, 9/2, 8/3, 2, -1, 323/6, 83/6, 77/6, 65/6, 15/2, 23/6, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/6, 9/2, 1, 4, 2, 7/2, -1/3, 17/6, -169/12, -25/12, -13/12, -49/12, -11/4, -25/12, 5/12, -1/4
97/6, 9/2, 1, 4, 2, 7/2, -1/3, 17/6, -169/12, -25/12, -13/12, -49/12, -11/4, -25/12, 5/12, -1/4
97/6, 9/2, 1, 4, 2, 7/2, -1/3, 17/6, -169/12, -25/12, -13/12, -49/12, -11/4, -25/12, 5/12, -1/4
97/6, 9/2, 1, 4, 2, 7/2, -1/3, 17/6, -169/12, -25/12, -13/12, -49/12, -11/4, -25/12, 5/12, -1/4
97/6, 9/2, 1, 4, 2, 7/2, -1/3, 17/6, -169/12, -25/12, -13/12, -49/12, -11/4, -25/12, 5/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 41/3, 21/2, 43/6, 43/6, 13/2, 3, 1/6, 87/2, 26/3, 17/2, 7, 20/3, 37/6, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
455/12, 49/4, 101/12, 21/4, 23/12, 17/12, 1/12, -43/12, 11/2, 1/3, -1/2, 3, -2/3, -1/6, -2, 3/2
455/12, 49/4, 101/12, 21/4, 23/12, 17/12, 1/12, -43/12, 11/2, 1/3, -1/2, 3, -2/3, -1/6, -2, 3/2
455/12, 49/4, 101/12, 21/4, 23/12, 17/12, 1/12, -43/12, 11/2, 1/3, -1/2, 3, -2/3, -1/6, -2, 3/2
455/12, 49/4, 101/12, 21/4, 23/12, 17/12, 1/12, -43/12, 11/2, 1/3, -1/2, 3, -2/3, -1/6, -2, 3/2
455/12, 49/4, 101/12, 21/4, 23/12, 17/12, 1/12, -43/12, 11/2, 1/3, -1/2, 3, -2/3, -1/6, -2, 3/2
63/2, 10, 10, 15/2, 9/2, 1, 3/2, 0, -31/2, -7, -9/2, -3, 1/2, -1/2, 1, -2
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 101/12, 95/12, 29/4, 59/12, 59/12, 7/4, 1/12, 46, 23/2, 34/3, 49/6, 41/6, 23/6, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
545/12, 167/12, 137/12, 35/4, 27/4, 41/12, 1/12, 43/12, 18, 13/3, 5/6, 4, 7/6, 7/6, 7/6, 1/3
545/12, 167/12, 137/12, 35/4, 27/4, 41/12, 1/12, 43/12, 18, 13/3, 5/6, 4, 7/6, 7/6, 7/6, 1/3
545/12, 167/12, 137/12, 35/4, 27/4, 41/12, 1/12, 43/12, 18, 13/3, 5/6, 4, 7/6, 7/6, 7/6, 1/3
545/12, 167/12, 137/12, 35/4, 27/4, 41/12, 1/12, 43/12, 18, 13/3, 5/6, 4, 7/6, 7/6, 7/6, 1/3
545/12, 167/12, 137/12, 35/4, 27/4, 41/12, 1/12, 43/12, 18, 13/3, 5/6, 4, 7/6, 7/6, 7/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 149/12, 39/4, 83/12, 77/12, 61/12, 19/12, 5/4, 47, 79/6, 29/3, 7, 20/3, 4, 11/6, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -47/6, -9/2, -7/3, -1/6, -1/6, -1/6, -5/3, 229/12, 43/12, 19/4, 49/12, 5/4, 25/12, -13/12, -7/4
-71/6, -47/6, -9/2, -7/3, -1/6, -1/6, -1/6, -5/3, 229/12, 43/12, 19/4, 49/12, 5/4, 25/12, -13/12, -7/4
-71/6, -47/6, -9/2, -7/3, -1/6, -1/6, -1/6, -5/3, 229/12, 43/12, 19/4, 49/12, 5/4, 25/12, -13/12, -7/4
-71/6, -47/6, -9/2, -7/3, -1/6, -1/6, -1/6, -5/3, 229/12, 43/12, 19/4, 49/12, 5/4, 25/12, -13/12, -7/4
-71/6, -47/6, -9/2, -7/3, -1/6, -1/6, -1/6, -5/3, 229/12, 43/12, 19/4, 49/12, 5/4, 25/12, -13/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
649/12, 45/4, 131/12, 95/12, 29/4, 67/12, 7/4, -7/4, 409/12, 121/12, 97/12, 29/4, 43/12, 31/12, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -17/2, -49/6, -22/3, -7/2, -1/2, 2, 1/3, 34, 26/3, 7, 17/3, 7/3, 4/3, 4/3, -1/3
-27, -17/2, -49/6, -22/3, -7/2, -1/2, 2, 1/3, 34, 26/3, 7, 17/3, 7/3, 4/3, 4/3, -1/3
-27, -17/2, -49/6, -22/3, -7/2, -1/2, 2, 1/3, 34, 26/3, 7, 17/3, 7/3, 4/3, 4/3, -1/3
-27, -17/2, -49/6, -22/3, -7/2, -1/2, 2, 1/3, 34, 26/3, 7, 17/3, 7/3, 4/3, 4/3, -1/3
-27, -17/2, -49/6, -22/3, -7/2, -1/2, 2, 1/3, 34, 26/3, 7, 17/3, 7/3, 4/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 28/3, 43/6, 7, 7/2, 2, 5/6, 1/3, 49, 79/6, 12, 59/6, 41/6, 19/6, 7/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -61/12, -65/12, -19/12, -31/12, -25/12, -1/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -61/12, -65/12, -19/12, -31/12, -25/12, -1/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -61/12, -65/12, -19/12, -31/12, -25/12, -1/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -61/12, -65/12, -19/12, -31/12, -25/12, -1/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -61/12, -65/12, -19/12, -31/12, -25/12, -1/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 33/4, 97/12, 85/12, 23/4, 29/12, 25/12, -5/12, 275/6, 10, 10, 19/2, 37/6, 10/3, 7/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/3, -14/3, -47/6, -35/6, -7, -23/6, -1/2, 4/3, 47/3, 6, 3, 1/6, -2/3, 11/6, -7/6, -7/6
-91/3, -14/3, -47/6, -35/6, -7, -23/6, -1/2, 4/3, 47/3, 6, 3, 1/6, -2/3, 11/6, -7/6, -7/6
-91/3, -14/3, -47/6, -35/6, -7, -23/6, -1/2, 4/3, 47/3, 6, 3, 1/6, -2/3, 11/6, -7/6, -7/6
-91/3, -14/3, -47/6, -35/6, -7, -23/6, -1/2, 4/3, 47/3, 6, 3, 1/6, -2/3, 11/6, -7/6, -7/6
-91/3, -14/3, -47/6, -35/6, -7, -23/6, -1/2, 4/3, 47/3, 6, 3, 1/6, -2/3, 11/6, -7/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/12, 47/4, 115/12, 27/4, 61/12, 37/12, 3/4, 3/4, 203/4, 49/4, 47/4, 107/12, 97/12, 21/4, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/12, -19/12, -1/12, -31/12, -1/12, -43/12, 1/4, -17/12, 43/6, 5/3, 7/6, 1/3, 11/3, 17/6, 11/6, 4/3
-79/12, -19/12, -1/12, -31/12, -1/12, -43/12, 1/4, -17/12, 43/6, 5/3, 7/6, 1/3, 11/3, 17/6, 11/6, 4/3
-79/12, -19/12, -1/12, -31/12, -1/12, -43/12, 1/4, -17/12, 43/6, 5/3, 7/6, 1/3, 11/3, 17/6, 11/6, 4/3
-79/12, -19/12, -1/12, -31/12, -1/12, -43/12, 1/4, -17/12, 43/6, 5/3, 7/6, 1/3, 11/3, 17/6, 11/6, 4/3
-79/12, -19/12, -1/12, -31/12, -1/12, -43/12, 1/4, -17/12, 43/6, 5/3, 7/6, 1/3, 11/3, 17/6, 11/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 35/3, 47/6, 23/3, 23/6, 2, 1/2, -1/3, 625/12, 185/12, 139/12, 33/4, 85/12, 19/4, 13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 1/6, 2/3, 11/3, 29/6, 7/2, 19/6, 2/3, -47/3, -7/2, -17/6, -1/2, -11/3, -1/6, 1/3, 10/3
11, 1/6, 2/3, 11/3, 29/6, 7/2, 19/6, 2/3, -47/3, -7/2, -17/6, -1/2, -11/3, -1/6, 1/3, 10/3
11, 1/6, 2/3, 11/3, 29/6, 7/2, 19/6, 2/3, -47/3, -7/2, -17/6, -1/2, -11/3, -1/6, 1/3, 10/3
11, 1/6, 2/3, 11/3, 29/6, 7/2, 19/6, 2/3, -47/3, -7/2, -17/6, -1/2, -11/3, -1/6, 1/3, 10/3
11, 1/6, 2/3, 11/3, 29/6, 7/2, 19/6, 2/3, -47/3, -7/2, -17/6, -1/2, -11/3, -1/6, 1/3, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 85/6, 31/3, 26/3, 19/3, 7/2, 2/3, 1/3, 117/4, 33/4, 73/12, 15/4, 15/4, 15/4, 11/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/6, -9/2, -25/6, -4/3, -29/6, -35/6, -17/6, -2/3, 95/12, 35/12, 23/12, 61/12, 25/12, -11/12, -11/12, -1/12
-103/6, -9/2, -25/6, -4/3, -29/6, -35/6, -17/6, -2/3, 95/12, 35/12, 23/12, 61/12, 25/12, -11/12, -11/12, -1/12
-103/6, -9/2, -25/6, -4/3, -29/6, -35/6, -17/6, -2/3, 95/12, 35/12, 23/12, 61/12, 25/12, -11/12, -11/12, -1/12
-103/6, -9/2, -25/6, -4/3, -29/6, -35/6, -17/6, -2/3, 95/12, 35/12, 23/12, 61/12, 25/12, -11/12, -11/12, -1/12
-103/6, -9/2, -25/6, -4/3, -29/6, -35/6, -17/6, -2/3, 95/12, 35/12, 23/12, 61/12, 25/12, -11/12, -11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 179/12, 169/12, 125/12, 29/4, 41/12, 35/12, 11/12, 505/12, 33/4, 89/12, 79/12, 79/12, 59/12, 17/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 47/12, 83/12, 101/12, 55/12, 17/12, 3/4, 23/12, -187/12, 3/4, -13/12, -23/12, -47/12, -17/12, -1/4, 13/12
83/4, 47/12, 83/12, 101/12, 55/12, 17/12, 3/4, 23/12, -187/12, 3/4, -13/12, -23/12, -47/12, -17/12, -1/4, 13/12
83/4, 47/12, 83/12, 101/12, 55/12, 17/12, 3/4, 23/12, -187/12, 3/4, -13/12, -23/12, -47/12, -17/12, -1/4, 13/12
83/4, 47/12, 83/12, 101/12, 55/12, 17/12, 3/4, 23/12, -187/12, 3/4, -13/12, -23/12, -47/12, -17/12, -1/4, 13/12
83/4, 47/12, 83/12, 101/12, 55/12, 17/12, 3/4, 23/12, -187/12, 3/4, -13/12, -23/12, -47/12, -17/12, -1/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 71/6, 31/3, 20/3, 13/3, 17/6, 2, -3/2, 529/12, 127/12, 91/12, 91/12, 85/12, 61/12, 23/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/3, 65/6, 9, 11/2, 9/2, 3, 8/3, 7/6, 7/6, 13/3, 13/3, 7/3, -5/6, -5/6, -13/6, 2/3
121/3, 65/6, 9, 11/2, 9/2, 3, 8/3, 7/6, 7/6, 13/3, 13/3, 7/3, -5/6, -5/6, -13/6, 2/3
121/3, 65/6, 9, 11/2, 9/2, 3, 8/3, 7/6, 7/6, 13/3, 13/3, 7/3, -5/6, -5/6, -13/6, 2/3
121/3, 65/6, 9, 11/2, 9/2, 3, 8/3, 7/6, 7/6, 13/3, 13/3, 7/3, -5/6, -5/6, -13/6, 2/3
121/3, 65/6, 9, 11/2, 9/2, 3, 8/3, 7/6, 7/6, 13/3, 13/3, 7/3, -5/6, -5/6, -13/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/3, 19/3, 37/6, 11/2, 31/6, 14/3, 7/2, -1/3, 469/12, 157/12, 37/4, 83/12, 43/12, 13/4, 13/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 6, 29/6, 13/3, 1/2, -7/6, -1/3, 3, 41/6, 23/6, 1/2, -5/6, 17/6, 7/2, 7/2, -1/6
17/2, 6, 29/6, 13/3, 1/2, -7/6, -1/3, 3, 41/6, 23/6, 1/2, -5/6, 17/6, 7/2, 7/2, -1/6
17/2, 6, 29/6, 13/3, 1/2, -7/6, -1/3, 3, 41/6, 23/6, 1/2, -5/6, 17/6, 7/2, 7/2, -1/6
17/2, 6, 29/6, 13/3, 1/2, -7/6, -1/3, 3, 41/6, 23/6, 1/2, -5/6, 17/6, 7/2, 7/2, -1/6
17/2, 6, 29/6, 13/3, 1/2, -7/6, -1/3, 3, 41/6, 23/6, 1/2, -5/6, 17/6, 7/2, 7/2, -1/6
33, 19/2, 19/2, 17/2, 11/2, 2, 1/2, -3/2, 25/4, 9/4, 7/4, 11/4, 7/4, -5/4, -5/4, 3/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 25/3, 29/6, 29/6, 14/3, 14/3, 1, 5/6, 569/12, 179/12, 133/12, 31/4, 71/12, 49/12, 11/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/3, 35/6, 4, 1/2, 17/6, 1, -2/3, -1/2, 106/3, 7, 7, 26/3, 5, 3, 0, 2
43/3, 35/6, 4, 1/2, 17/6, 1, -2/3, -1/2, 106/3, 7, 7, 26/3, 5, 3, 0, 2
43/3, 35/6, 4, 1/2, 17/6, 1, -2/3, -1/2, 106/3, 7, 7, 26/3, 5, 3, 0, 2
43/3, 35/6, 4, 1/2, 17/6, 1, -2/3, -1/2, 106/3, 7, 7, 26/3, 5, 3, 0, 2
43/3, 35/6, 4, 1/2, 17/6, 1, -2/3, -1/2, 106/3, 7, 7, 26/3, 5, 3, 0, 2
-24, -2, -5, -6, -4, -2, 1, 2, 35/2, 9/2, 3/2, 7/2, 5/2, 7/2, 1/2, 1/2
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 35/4, 89/12, 61/12, 23/12, 7/4, 7/4, -7/12, 116/3, 65/6, 47/6, 29/6, 29/6, 10/3, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/3, 7/3, 8/3, 4, 11/3, 5/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/3, 7/3, 8/3, 4, 11/3, 5/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/3, 7/3, 8/3, 4, 11/3, 5/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/3, 7/3, 8/3, 4, 11/3, 5/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0
20, 17/3, 7/3, 8/3, 4, 11/3, 5/3, 4/3, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 33/4, 21/4, 9/4, -3/4, 3/4, -1/4, 5/4, -25/2, -3, -4, -3, -4, -5/2, 1/2, 3/2
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/4, 161/12, 51/4, 131/12, 31/4, 21/4, 35/12, 5/12, 407/12, 89/12, 85/12, 83/12, 65/12, 17/4, 29/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
301/12, 67/12, 35/12, 17/4, 7/12, 37/12, -1/12, -25/12, -97/6, -4, -23/6, -19/6, -17/3, -19/6, -1, 0
301/12, 67/12, 35/12, 17/4, 7/12, 37/12, -1/12, -25/12, -97/6, -4, -23/6, -19/6, -17/3, -19/6, -1, 0
301/12, 67/12, 35/12, 17/4, 7/12, 37/12, -1/12, -25/12, -97/6, -4, -23/6, -19/6, -17/3, -19/6, -1, 0
301/12, 67/12, 35/12, 17/4, 7/12, 37/12, -1/12, -25/12, -97/6, -4, -23/6, -19/6, -17/3, -19/6, -1, 0
301/12, 67/12, 35/12, 17/4, 7/12, 37/12, -1/12, -25/12, -97/6, -4, -23/6, -19/6, -17/3, -19/6, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 151/12, 143/12, 97/12, 65/12, 19/4, 23/12, -11/12, 229/6, 29/3, 23/3, 13/2, 13/2, 7/2, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -83/12, -83/12, -103/12, -73/12, -31/12, -9/4, 3/4, 31/3, 17/3, 8/3, 9/2, 3/2, -3/2, -3/2, 7/3
-107/4, -83/12, -83/12, -103/12, -73/12, -31/12, -9/4, 3/4, 31/3, 17/3, 8/3, 9/2, 3/2, -3/2, -3/2, 7/3
-107/4, -83/12, -83/12, -103/12, -73/12, -31/12, -9/4, 3/4, 31/3, 17/3, 8/3, 9/2, 3/2, -3/2, -3/2, 7/3
-107/4, -83/12, -83/12, -103/12, -73/12, -31/12, -9/4, 3/4, 31/3, 17/3, 8/3, 9/2, 3/2, -3/2, -3/2, 7/3
-107/4, -83/12, -83/12, -103/12, -73/12, -31/12, -9/4, 3/4, 31/3, 17/3, 8/3, 9/2, 3/2, -3/2, -3/2, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 44/3, 67/6, 26/3, 19/3, 25/6, 5/3, -4/3, 371/6, 47/3, 83/6, 11, 9, 37/6, 7/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, -49/12, -1/4, 1/12, 17/12, 25/12, 7/12, -13/12, -11/6, 0, -11/6, 5/3, -5/3, -13/6, 0, 11/6
17/4, -49/12, -1/4, 1/12, 17/12, 25/12, 7/12, -13/12, -11/6, 0, -11/6, 5/3, -5/3, -13/6, 0, 11/6
17/4, -49/12, -1/4, 1/12, 17/12, 25/12, 7/12, -13/12, -11/6, 0, -11/6, 5/3, -5/3, -13/6, 0, 11/6
17/4, -49/12, -1/4, 1/12, 17/12, 25/12, 7/12, -13/12, -11/6, 0, -11/6, 5/3, -5/3, -13/6, 0, 11/6
17/4, -49/12, -1/4, 1/12, 17/12, 25/12, 7/12, -13/12, -11/6, 0, -11/6, 5/3, -5/3, -13/6, 0, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/4, 109/12, 67/12, 53/12, 11/4, 9/4, 7/4, 17/12, 38, 23/2, 47/6, 14/3, 19/6, 3, 3/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 4, 19/3, 10/3, -1/2, -1/2, -1/6, 7/2, 229/6, 7, 13/2, 19/3, 29/6, 29/6, 5/3, -4/3
15, 4, 19/3, 10/3, -1/2, -1/2, -1/6, 7/2, 229/6, 7, 13/2, 19/3, 29/6, 29/6, 5/3, -4/3
15, 4, 19/3, 10/3, -1/2, -1/2, -1/6, 7/2, 229/6, 7, 13/2, 19/3, 29/6, 29/6, 5/3, -4/3
15, 4, 19/3, 10/3, -1/2, -1/2, -1/6, 7/2, 229/6, 7, 13/2, 19/3, 29/6, 29/6, 5/3, -4/3
15, 4, 19/3, 10/3, -1/2, -1/2, -1/6, 7/2, 229/6, 7, 13/2, 19/3, 29/6, 29/6, 5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/12, 55/4, 143/12, 109/12, 91/12, 47/12, 19/12, -1/12, 415/12, 127/12, 107/12, 71/12, 53/12, 49/12, 5/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-311/12, -47/12, -89/12, -67/12, -59/12, -47/12, -5/12, 5/12, 76/3, 59/6, 43/6, 49/6, 14/3, 5/6, -3/2, -5/6
-311/12, -47/12, -89/12, -67/12, -59/12, -47/12, -5/12, 5/12, 76/3, 59/6, 43/6, 49/6, 14/3, 5/6, -3/2, -5/6
-311/12, -47/12, -89/12, -67/12, -59/12, -47/12, -5/12, 5/12, 76/3, 59/6, 43/6, 49/6, 14/3, 5/6, -3/2, -5/6
-311/12, -47/12, -89/12, -67/12, -59/12, -47/12, -5/12, 5/12, 76/3, 59/6, 43/6, 49/6, 14/3, 5/6, -3/2, -5/6
-311/12, -47/12, -89/12, -67/12, -59/12, -47/12, -5/12, 5/12, 76/3, 59/6, 43/6, 49/6, 14/3, 5/6, -3/2, -5/6
7, -1, 2, 1, 2, 3, 0, 0, -17/2, 1/2, -3, -2, -3/2, -5, -5/2, 1
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/6, 40/3, 67/6, 26/3, 25/3, 5, 3/2, -5/6, 211/4, 53/4, 137/12, 43/4, 35/4, 59/12, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -1/2, -7/6, 1/3, -3, 1/2, 1/2, -5/2, -83/12, -13/12, 3/4, -11/12, -23/12, -65/12, -37/12, -1/12
-9/2, -1/2, -7/6, 1/3, -3, 1/2, 1/2, -5/2, -83/12, -13/12, 3/4, -11/12, -23/12, -65/12, -37/12, -1/12
-9/2, -1/2, -7/6, 1/3, -3, 1/2, 1/2, -5/2, -83/12, -13/12, 3/4, -11/12, -23/12, -65/12, -37/12, -1/12
-9/2, -1/2, -7/6, 1/3, -3, 1/2, 1/2, -5/2, -83/12, -13/12, 3/4, -11/12, -23/12, -65/12, -37/12, -1/12
-9/2, -1/2, -7/6, 1/3, -3, 1/2, 1/2, -5/2, -83/12, -13/12, 3/4, -11/12, -23/12, -65/12, -37/12, -1/12
-45/2, -9/2, -15/2, -15/2, -9/2, -9/2, -3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 59/6, 43/6, 41/6, 41/6, 7/2, 10/3, -1/3, 629/12, 155/12, 137/12, 119/12, 25/4, 35/12, 23/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-389/12, -41/4, -79/12, -19/4, -65/12, -7/4, -11/12, 13/12, -179/12, -29/12, -11/12, 3/4, -31/12, -41/12, -5/12, 11/12
-389/12, -41/4, -79/12, -19/4, -65/12, -7/4, -11/12, 13/12, -179/12, -29/12, -11/12, 3/4, -31/12, -41/12, -5/12, 11/12
-389/12, -41/4, -79/12, -19/4, -65/12, -7/4, -11/12, 13/12, -179/12, -29/12, -11/12, 3/4, -31/12, -41/12, -5/12, 11/12
-389/12, -41/4, -79/12, -19/4, -65/12, -7/4, -11/12, 13/12, -179/12, -29/12, -11/12, 3/4, -31/12, -41/12, -5/12, 11/12
-389/12, -41/4, -79/12, -19/4, -65/12, -7/4, -11/12, 13/12, -179/12, -29/12, -11/12, 3/4, -31/12, -41/12, -5/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 19/3, 29/6, 29/6, 25/6, 25/6, 5/3, 5/3, 50, 11, 10, 17/2, 22/3, 13/3, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 7, 4, 4, 2, 2, 5/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 7, 4, 4, 2, 2, 5/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 7, 4, 4, 2, 2, 5/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 7, 4, 4, 2, 2, 5/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
83/3, 7, 4, 4, 2, 2, 5/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 1/4, 11/4, -1/4, 11/4, 1/4, 3/4, 1/4, -17/2, -3/2, -1/2, -2, -1, 1, -2, 3/2
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 11, 55/6, 9, 7, 23/6, 7/3, -5/6, 421/12, 119/12, 83/12, 77/12, 19/4, 29/12, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 9/2, 23/6, 9/2, 5/2, -5/6, -11/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 9/2, 23/6, 9/2, 5/2, -5/6, -11/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 9/2, 23/6, 9/2, 5/2, -5/6, -11/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 9/2, 23/6, 9/2, 5/2, -5/6, -11/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 9/2, 23/6, 9/2, 5/2, -5/6, -11/6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 31/4, 27/4, 23/4, 13/4, 9/4, 3/4, 5/4, 9, 6, 4, 1/2, 1/2, 1/2, 0, 7/2
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/12, 233/12, 65/4, 155/12, 109/12, 79/12, 35/12, 5/12, 191/6, 8, 15/2, 31/6, 9/2, 11/6, 11/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 83/12, 15/4, 11/12, 13/12, -29/12, -7/12, -5/12, 23/3, 11/3, 0, 1/3, -1, 5/3, -1/3, 8/3
47/4, 83/12, 15/4, 11/12, 13/12, -29/12, -7/12, -5/12, 23/3, 11/3, 0, 1/3, -1, 5/3, -1/3, 8/3
47/4, 83/12, 15/4, 11/12, 13/12, -29/12, -7/12, -5/12, 23/3, 11/3, 0, 1/3, -1, 5/3, -1/3, 8/3
47/4, 83/12, 15/4, 11/12, 13/12, -29/12, -7/12, -5/12, 23/3, 11/3, 0, 1/3, -1, 5/3, -1/3, 8/3
47/4, 83/12, 15/4, 11/12, 13/12, -29/12, -7/12, -5/12, 23/3, 11/3, 0, 1/3, -1, 5/3, -1/3, 8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/12, 127/12, 109/12, 33/4, 65/12, 19/4, 35/12, 7/12, 209/4, 161/12, 47/4, 113/12, 101/12, 19/4, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, 11/12, -7/12, -3/4, 31/12, -5/4, -3/4, -31/12, -11/2, -2/3, -3/2, -1/6, -2/3, -3/2, -5/6, 13/6
-17/4, 11/12, -7/12, -3/4, 31/12, -5/4, -3/4, -31/12, -11/2, -2/3, -3/2, -1/6, -2/3, -3/2, -5/6, 13/6
-17/4, 11/12, -7/12, -3/4, 31/12, -5/4, -3/4, -31/12, -11/2, -2/3, -3/2, -1/6, -2/3, -3/2, -5/6, 13/6
-17/4, 11/12, -7/12, -3/4, 31/12, -5/4, -3/4, -31/12, -11/2, -2/3, -3/2, -1/6, -2/3, -3/2, -5/6, 13/6
-17/4, 11/12, -7/12, -3/4, 31/12, -5/4, -3/4, -31/12, -11/2, -2/3, -3/2, -1/6, -2/3, -3/2, -5/6, 13/6
-87/4, -15/4, -19/4, -15/4, -23/4, -9/4, -3/4, 11/4, -9/4, -9/4, 5/4, 1/4, 7/4, -3/4, -3/4, -1/4
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 23/3, 23/3, 43/6, 13/2, 35/6, 7/3, 2/3, 97/4, 71/12, 53/12, 17/4, 9/4, 7/4, 17/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/6, 29/6, 17/6, 7/2, 3/2, 5/3, 1, -1/2, -79/4, -25/12, 1/4, -7/4, -11/4, -13/4, -7/4, 25/12
133/6, 29/6, 17/6, 7/2, 3/2, 5/3, 1, -1/2, -79/4, -25/12, 1/4, -7/4, -11/4, -13/4, -7/4, 25/12
133/6, 29/6, 17/6, 7/2, 3/2, 5/3, 1, -1/2, -79/4, -25/12, 1/4, -7/4, -11/4, -13/4, -7/4, 25/12
133/6, 29/6, 17/6, 7/2, 3/2, 5/3, 1, -1/2, -79/4, -25/12, 1/4, -7/4, -11/4, -13/4, -7/4, 25/12
133/6, 29/6, 17/6, 7/2, 3/2, 5/3, 1, -1/2, -79/4, -25/12, 1/4, -7/4, -11/4, -13/4, -7/4, 25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 143/12, 133/12, 107/12, 21/4, 29/12, 29/12, 1/12, 427/12, 127/12, 85/12, 25/4, 21/4, 21/4, 17/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
463/12, 97/12, 37/4, 127/12, 89/12, 65/12, 19/12, 17/12, 51/2, 13/2, 16/3, 10/3, 7/3, 5/6, 1/2, -2/3
463/12, 97/12, 37/4, 127/12, 89/12, 65/12, 19/12, 17/12, 51/2, 13/2, 16/3, 10/3, 7/3, 5/6, 1/2, -2/3
463/12, 97/12, 37/4, 127/12, 89/12, 65/12, 19/12, 17/12, 51/2, 13/2, 16/3, 10/3, 7/3, 5/6, 1/2, -2/3
463/12, 97/12, 37/4, 127/12, 89/12, 65/12, 19/12, 17/12, 51/2, 13/2, 16/3, 10/3, 7/3, 5/6, 1/2, -2/3
463/12, 97/12, 37/4, 127/12, 89/12, 65/12, 19/12, 17/12, 51/2, 13/2, 16/3, 10/3, 7/3, 5/6, 1/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 22/3, 43/6, 37/6, 35/6, 2, 1/2, 1/6, 173/4, 53/4, 137/12, 31/4, 17/4, 13/4, 5/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/12, 25/12, 13/4, 15/4, 1/4, 35/12, 9/4, 17/12, 88/3, 77/6, 9, 37/6, 23/6, 1, -13/6, 0
149/12, 25/12, 13/4, 15/4, 1/4, 35/12, 9/4, 17/12, 88/3, 77/6, 9, 37/6, 23/6, 1, -13/6, 0
149/12, 25/12, 13/4, 15/4, 1/4, 35/12, 9/4, 17/12, 88/3, 77/6, 9, 37/6, 23/6, 1, -13/6, 0
149/12, 25/12, 13/4, 15/4, 1/4, 35/12, 9/4, 17/12, 88/3, 77/6, 9, 37/6, 23/6, 1, -13/6, 0
149/12, 25/12, 13/4, 15/4, 1/4, 35/12, 9/4, 17/12, 88/3, 77/6, 9, 37/6, 23/6, 1, -13/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/4, 161/12, 145/12, 133/12, 107/12, 61/12, 25/12, 1/12, 159/4, 121/12, 107/12, 91/12, 79/12, 53/12, 29/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -11/3, 1/6, 1/2, -17/6, -25/6, -2/3, -1/3, -91/12, -17/4, -7/4, -49/12, -37/12, 1/12, 1/12, -5/12
-4, -11/3, 1/6, 1/2, -17/6, -25/6, -2/3, -1/3, -91/12, -17/4, -7/4, -49/12, -37/12, 1/12, 1/12, -5/12
-4, -11/3, 1/6, 1/2, -17/6, -25/6, -2/3, -1/3, -91/12, -17/4, -7/4, -49/12, -37/12, 1/12, 1/12, -5/12
-4, -11/3, 1/6, 1/2, -17/6, -25/6, -2/3, -1/3, -91/12, -17/4, -7/4, -49/12, -37/12, 1/12, 1/12, -5/12
-4, -11/3, 1/6, 1/2, -17/6, -25/6, -2/3, -1/3, -91/12, -17/4, -7/4, -49/12, -37/12, 1/12, 1/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 39/4, 113/12, 23/4, 65/12, 15/4, 29/12, -17/12, 177/4, 45/4, 107/12, 35/4, 71/12, 71/12, 9/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, -29/6, -17/3, -7/3, -1/6, 13/6, 5/2, 1/2, 97/12, 21/4, 19/12, -1/4, 7/12, -5/12, 1/12, -19/12
-55/6, -29/6, -17/3, -7/3, -1/6, 13/6, 5/2, 1/2, 97/12, 21/4, 19/12, -1/4, 7/12, -5/12, 1/12, -19/12
-55/6, -29/6, -17/3, -7/3, -1/6, 13/6, 5/2, 1/2, 97/12, 21/4, 19/12, -1/4, 7/12, -5/12, 1/12, -19/12
-55/6, -29/6, -17/3, -7/3, -1/6, 13/6, 5/2, 1/2, 97/12, 21/4, 19/12, -1/4, 7/12, -5/12, 1/12, -19/12
-55/6, -29/6, -17/3, -7/3, -1/6, 13/6, 5/2, 1/2, 97/12, 21/4, 19/12, -1/4, 7/12, -5/12, 1/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 40/3, 23/2, 47/6, 16/3, 5/2, 7/3, -2/3, 121/4, 35/4, 23/4, 67/12, 53/12, 15/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 6, 22/3, 14/3, 4/3, 13/3, 4/3, 1/6, -449/12, -67/12, -103/12, -95/12, -49/12, -7/12, -31/12, 5/12
121/6, 6, 22/3, 14/3, 4/3, 13/3, 4/3, 1/6, -449/12, -67/12, -103/12, -95/12, -49/12, -7/12, -31/12, 5/12
121/6, 6, 22/3, 14/3, 4/3, 13/3, 4/3, 1/6, -449/12, -67/12, -103/12, -95/12, -49/12, -7/12, -31/12, 5/12
121/6, 6, 22/3, 14/3, 4/3, 13/3, 4/3, 1/6, -449/12, -67/12, -103/12, -95/12, -49/12, -7/12, -31/12, 5/12
121/6, 6, 22/3, 14/3, 4/3, 13/3, 4/3, 1/6, -449/12, -67/12, -103/12, -95/12, -49/12, -7/12, -31/12, 5/12
-25/4, -5/4, 7/4, 7/4, -5/4, -11/4, -5/4, -7/4, 19/4, 1/4, -3/4, -5/4, -7/4, 1/4, 5/4, 1/4
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 8, 20/3, 35/6, 17/3, 17/6, 2, -1/2, 122/3, 35/3, 55/6, 16/3, 8/3, 5/2, 2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/12, 67/12, 29/12, 25/12, 5/12, 37/12, 5/12, 5/4, 31/12, 91/12, 49/12, 5/12, -5/12, -25/12, 13/12, 5/12
145/12, 67/12, 29/12, 25/12, 5/12, 37/12, 5/12, 5/4, 31/12, 91/12, 49/12, 5/12, -5/12, -25/12, 13/12, 5/12
145/12, 67/12, 29/12, 25/12, 5/12, 37/12, 5/12, 5/4, 31/12, 91/12, 49/12, 5/12, -5/12, -25/12, 13/12, 5/12
145/12, 67/12, 29/12, 25/12, 5/12, 37/12, 5/12, 5/4, 31/12, 91/12, 49/12, 5/12, -5/12, -25/12, 13/12, 5/12
145/12, 67/12, 29/12, 25/12, 5/12, 37/12, 5/12, 5/4, 31/12, 91/12, 49/12, 5/12, -5/12, -25/12, 13/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/6, 67/6, 19/2, 23/3, 17/3, 29/6, 2, -1/3, 647/12, 197/12, 157/12, 121/12, 91/12, 17/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/12, -5/12, -19/12, -13/12, 5/12, -13/12, 1/12, -3/4, -21, -55/6, -11/2, -7/2, -13/3, -2/3, -5/3, 7/6
-55/12, -5/12, -19/12, -13/12, 5/12, -13/12, 1/12, -3/4, -21, -55/6, -11/2, -7/2, -13/3, -2/3, -5/3, 7/6
-55/12, -5/12, -19/12, -13/12, 5/12, -13/12, 1/12, -3/4, -21, -55/6, -11/2, -7/2, -13/3, -2/3, -5/3, 7/6
-55/12, -5/12, -19/12, -13/12, 5/12, -13/12, 1/12, -3/4, -21, -55/6, -11/2, -7/2, -13/3, -2/3, -5/3, 7/6
-55/12, -5/12, -19/12, -13/12, 5/12, -13/12, 1/12, -3/4, -21, -55/6, -11/2, -7/2, -13/3, -2/3, -5/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
743/12, 203/12, 53/4, 139/12, 37/4, 25/4, 35/12, -3/4, 111/2, 29/2, 13, 34/3, 49/6, 13/3, 2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 5/6, -2, 1/6, 2/3, 1/6, 1/3, 2/3, 79/3, 26/3, 13/2, 25/3, 41/6, 10/3, 1/2, 19/6
9/2, 5/6, -2, 1/6, 2/3, 1/6, 1/3, 2/3, 79/3, 26/3, 13/2, 25/3, 41/6, 10/3, 1/2, 19/6
9/2, 5/6, -2, 1/6, 2/3, 1/6, 1/3, 2/3, 79/3, 26/3, 13/2, 25/3, 41/6, 10/3, 1/2, 19/6
9/2, 5/6, -2, 1/6, 2/3, 1/6, 1/3, 2/3, 79/3, 26/3, 13/2, 25/3, 41/6, 10/3, 1/2, 19/6
9/2, 5/6, -2, 1/6, 2/3, 1/6, 1/3, 2/3, 79/3, 26/3, 13/2, 25/3, 41/6, 10/3, 1/2, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
469/12, 45/4, 39/4, 85/12, 23/4, 37/12, 9/4, 13/12, 93/2, 35/3, 61/6, 17/2, 13/2, 11/3, 19/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/12, -11/12, -23/12, -7/4, 7/12, 9/4, 37/12, 7/12, 35/2, 3, 31/6, 7/2, 1/2, -8/3, 7/6, -3/2
73/12, -11/12, -23/12, -7/4, 7/12, 9/4, 37/12, 7/12, 35/2, 3, 31/6, 7/2, 1/2, -8/3, 7/6, -3/2
73/12, -11/12, -23/12, -7/4, 7/12, 9/4, 37/12, 7/12, 35/2, 3, 31/6, 7/2, 1/2, -8/3, 7/6, -3/2
73/12, -11/12, -23/12, -7/4, 7/12, 9/4, 37/12, 7/12, 35/2, 3, 31/6, 7/2, 1/2, -8/3, 7/6, -3/2
73/12, -11/12, -23/12, -7/4, 7/12, 9/4, 37/12, 7/12, 35/2, 3, 31/6, 7/2, 1/2, -8/3, 7/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/12, 39/4, 77/12, 53/12, 47/12, 35/12, 7/4, 1/12, 277/12, 35/4, 83/12, 13/4, 7/4, 17/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
116/3, 22/3, 65/6, 8, 9/2, 5/2, -2/3, -5/2, -85/6, -8/3, -5/3, -25/6, -29/6, -4/3, 5/6, -5/3
116/3, 22/3, 65/6, 8, 9/2, 5/2, -2/3, -5/2, -85/6, -8/3, -5/3, -25/6, -29/6, -4/3, 5/6, -5/3
116/3, 22/3, 65/6, 8, 9/2, 5/2, -2/3, -5/2, -85/6, -8/3, -5/3, -25/6, -29/6, -4/3, 5/6, -5/3
116/3, 22/3, 65/6, 8, 9/2, 5/2, -2/3, -5/2, -85/6, -8/3, -5/3, -25/6, -29/6, -4/3, 5/6, -5/3
116/3, 22/3, 65/6, 8, 9/2, 5/2, -2/3, -5/2, -85/6, -8/3, -5/3, -25/6, -29/6, -4/3, 5/6, -5/3
57/4, 21/4, 9/4, 5/4, -5/4, -3/4, 1/4, -5/4, -36, -10, -7, -7, -4, -1, 1, 2
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/12, 161/12, 139/12, 107/12, 25/4, 53/12, 19/12, 17/12, 601/12, 143/12, 133/12, 29/4, 71/12, 71/12, 25/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, 1/6, -3, -1/2, -7/6, 1/2, -4/3, -1/2, -187/6, -16/3, -35/6, -11/2, -2, -29/6, -17/6, 1/2
-47/6, 1/6, -3, -1/2, -7/6, 1/2, -4/3, -1/2, -187/6, -16/3, -35/6, -11/2, -2, -29/6, -17/6, 1/2
-47/6, 1/6, -3, -1/2, -7/6, 1/2, -4/3, -1/2, -187/6, -16/3, -35/6, -11/2, -2, -29/6, -17/6, 1/2
-47/6, 1/6, -3, -1/2, -7/6, 1/2, -4/3, -1/2, -187/6, -16/3, -35/6, -11/2, -2, -29/6, -17/6, 1/2
-47/6, 1/6, -3, -1/2, -7/6, 1/2, -4/3, -1/2, -187/6, -16/3, -35/6, -11/2, -2, -29/6, -17/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 127/12, 127/12, 29/4, 15/4, 11/4, 25/12, -1/4, 39, 10, 10, 8, 5, 10/3, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, -5/6, -1, 1, 1/3, 7/3, 5/3, -5/6, -11, 2, 0, -1, -10/3, -2/3, 5/6, 11/6
11, -5/6, -1, 1, 1/3, 7/3, 5/3, -5/6, -11, 2, 0, -1, -10/3, -2/3, 5/6, 11/6
11, -5/6, -1, 1, 1/3, 7/3, 5/3, -5/6, -11, 2, 0, -1, -10/3, -2/3, 5/6, 11/6
11, -5/6, -1, 1, 1/3, 7/3, 5/3, -5/6, -11, 2, 0, -1, -10/3, -2/3, 5/6, 11/6
11, -5/6, -1, 1, 1/3, 7/3, 5/3, -5/6, -11, 2, 0, -1, -10/3, -2/3, 5/6, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 57/4, 161/12, 115/12, 77/12, 15/4, 17/12, 11/12, 601/12, 131/12, 131/12, 31/4, 29/4, 61/12, 13/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -29/6, -10/3, -17/3, -14/3, -8/3, 1/6, 0, 2, 0, -17/6, 1, -2/3, 1, 11/6, 2
-19, -29/6, -10/3, -17/3, -14/3, -8/3, 1/6, 0, 2, 0, -17/6, 1, -2/3, 1, 11/6, 2
-19, -29/6, -10/3, -17/3, -14/3, -8/3, 1/6, 0, 2, 0, -17/6, 1, -2/3, 1, 11/6, 2
-19, -29/6, -10/3, -17/3, -14/3, -8/3, 1/6, 0, 2, 0, -17/6, 1, -2/3, 1, 11/6, 2
-19, -29/6, -10/3, -17/3, -14/3, -8/3, 1/6, 0, 2, 0, -17/6, 1, -2/3, 1, 11/6, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/6, 10, 10, 29/3, 6, 11/2, 5/3, 2/3, 331/6, 77/6, 12, 9, 53/6, 31/6, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -1, -3/2, -5/3, -9/2, -7/3, -11/6, 1/2, 25/2, 9/2, 2, -1, 3/2, 7/2, 0, -3
-6, -1, -3/2, -5/3, -9/2, -7/3, -11/6, 1/2, 25/2, 9/2, 2, -1, 3/2, 7/2, 0, -3
-6, -1, -3/2, -5/3, -9/2, -7/3, -11/6, 1/2, 25/2, 9/2, 2, -1, 3/2, 7/2, 0, -3
-6, -1, -3/2, -5/3, -9/2, -7/3, -11/6, 1/2, 25/2, 9/2, 2, -1, 3/2, 7/2, 0, -3
-6, -1, -3/2, -5/3, -9/2, -7/3, -11/6, 1/2, 25/2, 9/2, 2, -1, 3/2, 7/2, 0, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 37/3, 23/2, 47/6, 7, 37/6, 11/3, 0, 36, 59/6, 6, 17/3, 5, 7/3, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/12, -79/12, -89/12, -43/12, -7/4, 5/12, 7/12, 13/12, -15/2, -3/2, -9/2, -23/6, -3/2, -7/6, 5/2, -1/2
-149/12, -79/12, -89/12, -43/12, -7/4, 5/12, 7/12, 13/12, -15/2, -3/2, -9/2, -23/6, -3/2, -7/6, 5/2, -1/2
-149/12, -79/12, -89/12, -43/12, -7/4, 5/12, 7/12, 13/12, -15/2, -3/2, -9/2, -23/6, -3/2, -7/6, 5/2, -1/2
-149/12, -79/12, -89/12, -43/12, -7/4, 5/12, 7/12, 13/12, -15/2, -3/2, -9/2, -23/6, -3/2, -7/6, 5/2, -1/2
-149/12, -79/12, -89/12, -43/12, -7/4, 5/12, 7/12, 13/12, -15/2, -3/2, -9/2, -23/6, -3/2, -7/6, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 61/4, 47/4, 109/12, 73/12, 47/12, 7/12, 1/4, 347/12, 31/4, 83/12, 41/12, 41/12, 35/12, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 37/12, 19/4, 29/12, 55/12, 3/4, 1/4, -41/12, -47/6, -19/6, 1/6, 5/3, -1/3, 7/6, -11/6, -7/6
81/4, 37/12, 19/4, 29/12, 55/12, 3/4, 1/4, -41/12, -47/6, -19/6, 1/6, 5/3, -1/3, 7/6, -11/6, -7/6
81/4, 37/12, 19/4, 29/12, 55/12, 3/4, 1/4, -41/12, -47/6, -19/6, 1/6, 5/3, -1/3, 7/6, -11/6, -7/6
81/4, 37/12, 19/4, 29/12, 55/12, 3/4, 1/4, -41/12, -47/6, -19/6, 1/6, 5/3, -1/3, 7/6, -11/6, -7/6
81/4, 37/12, 19/4, 29/12, 55/12, 3/4, 1/4, -41/12, -47/6, -19/6, 1/6, 5/3, -1/3, 7/6, -11/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 25/2, 29/3, 25/3, 22/3, 29/6, 11/6, 1/2, 599/12, 169/12, 133/12, 97/12, 71/12, 59/12, 13/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/12, 77/12, 49/12, 11/12, 9/4, 41/12, 3/4, 23/12, 13/12, 29/12, 5/4, 9/4, 5/12, -23/12, 7/12, 7/12
115/12, 77/12, 49/12, 11/12, 9/4, 41/12, 3/4, 23/12, 13/12, 29/12, 5/4, 9/4, 5/12, -23/12, 7/12, 7/12
115/12, 77/12, 49/12, 11/12, 9/4, 41/12, 3/4, 23/12, 13/12, 29/12, 5/4, 9/4, 5/12, -23/12, 7/12, 7/12
115/12, 77/12, 49/12, 11/12, 9/4, 41/12, 3/4, 23/12, 13/12, 29/12, 5/4, 9/4, 5/12, -23/12, 7/12, 7/12
115/12, 77/12, 49/12, 11/12, 9/4, 41/12, 3/4, 23/12, 13/12, 29/12, 5/4, 9/4, 5/12, -23/12, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 41/4, 101/12, 19/4, 53/12, 31/12, 29/12, 7/12, 527/12, 43/4, 127/12, 35/4, 91/12, 53/12, 13/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 19/4, 25/4, 15/4, 11/4, 7/12, -13/12, 9/4, -97/2, -21/2, -43/6, -13/2, -61/6, -19/3, -3, -1/6
59/4, 19/4, 25/4, 15/4, 11/4, 7/12, -13/12, 9/4, -97/2, -21/2, -43/6, -13/2, -61/6, -19/3, -3, -1/6
59/4, 19/4, 25/4, 15/4, 11/4, 7/12, -13/12, 9/4, -97/2, -21/2, -43/6, -13/2, -61/6, -19/3, -3, -1/6
59/4, 19/4, 25/4, 15/4, 11/4, 7/12, -13/12, 9/4, -97/2, -21/2, -43/6, -13/2, -61/6, -19/3, -3, -1/6
59/4, 19/4, 25/4, 15/4, 11/4, 7/12, -13/12, 9/4, -97/2, -21/2, -43/6, -13/2, -61/6, -19/3, -3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 40/3, 13, 10, 22/3, 9/2, 3/2, -1, 275/6, 73/6, 26/3, 19/3, 11/2, 4, 23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
337/12, 103/12, 77/12, 37/12, 29/12, -3/4, 9/4, -1/12, -19/6, -23/6, -7/6, 1/6, -5/6, 0, -1/6, 1
337/12, 103/12, 77/12, 37/12, 29/12, -3/4, 9/4, -1/12, -19/6, -23/6, -7/6, 1/6, -5/6, 0, -1/6, 1
337/12, 103/12, 77/12, 37/12, 29/12, -3/4, 9/4, -1/12, -19/6, -23/6, -7/6, 1/6, -5/6, 0, -1/6, 1
337/12, 103/12, 77/12, 37/12, 29/12, -3/4, 9/4, -1/12, -19/6, -23/6, -7/6, 1/6, -5/6, 0, -1/6, 1
337/12, 103/12, 77/12, 37/12, 29/12, -3/4, 9/4, -1/12, -19/6, -23/6, -7/6, 1/6, -5/6, 0, -1/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/2, 65/6, 28/3, 55/6, 49/6, 37/6, 19/6, 1/3, 331/6, 35/3, 65/6, 47/6, 23/3, 13/2, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 2/3, 7/3, 10/3, 37/6, 3, -1/3, 13/6, 97/12, 19/4, 35/12, 23/12, 5/12, -19/12, 3/4, 29/12
10, 2/3, 7/3, 10/3, 37/6, 3, -1/3, 13/6, 97/12, 19/4, 35/12, 23/12, 5/12, -19/12, 3/4, 29/12
10, 2/3, 7/3, 10/3, 37/6, 3, -1/3, 13/6, 97/12, 19/4, 35/12, 23/12, 5/12, -19/12, 3/4, 29/12
10, 2/3, 7/3, 10/3, 37/6, 3, -1/3, 13/6, 97/12, 19/4, 35/12, 23/12, 5/12, -19/12, 3/4, 29/12
10, 2/3, 7/3, 10/3, 37/6, 3, -1/3, 13/6, 97/12, 19/4, 35/12, 23/12, 5/12, -19/12, 3/4, 29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/2, 23/2, 23/2, 53/6, 53/6, 35/6, 3, -2/3, 45, 10, 9, 43/6, 9/2, 25/6, 19/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 3, 6, 10/3, 4, 2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 3, 6, 10/3, 4, 2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 3, 6, 10/3, 4, 2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 3, 6, 10/3, 4, 2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
15, 6, 3, 6, 10/3, 4, 2/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 13/4, 9/4, 15/4, 1/4, 15/4, 3/4, -5/4, 6, 0, 0, 2, 3/2, -1, 1, -3/2
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
485/12, 35/4, 35/4, 71/12, 19/4, 41/12, 11/4, -1/12, 535/12, 133/12, 121/12, 37/4, 65/12, 15/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 7/3, 4/3, 1/3, -19/6, 1/6, -8/3, 1/3, 325/12, 95/12, 83/12, 23/4, 23/12, -3/4, 5/4, 1/4
-4/3, 7/3, 4/3, 1/3, -19/6, 1/6, -8/3, 1/3, 325/12, 95/12, 83/12, 23/4, 23/12, -3/4, 5/4, 1/4
-4/3, 7/3, 4/3, 1/3, -19/6, 1/6, -8/3, 1/3, 325/12, 95/12, 83/12, 23/4, 23/12, -3/4, 5/4, 1/4
-4/3, 7/3, 4/3, 1/3, -19/6, 1/6, -8/3, 1/3, 325/12, 95/12, 83/12, 23/4, 23/12, -3/4, 5/4, 1/4
-4/3, 7/3, 4/3, 1/3, -19/6, 1/6, -8/3, 1/3, 325/12, 95/12, 83/12, 23/4, 23/12, -3/4, 5/4, 1/4
25/2, 9/2, 7/2, 1/2, 2, 4, 3/2, 3/2, 49/4, 7/4, 3/4, 13/4, 15/4, 11/4, 7/4, -5/4
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/12, 143/12, 121/12, 39/4, 39/4, 29/4, 41/12, -1/4, 158/3, 29/2, 71/6, 34/3, 49/6, 31/6, 13/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-175/6, -2, -17/3, -11/2, -8, -19/3, -5/2, -1/2, -85/4, -65/12, -61/12, -15/4, -23/12, 1/12, 1/12, -5/12
-175/6, -2, -17/3, -11/2, -8, -19/3, -5/2, -1/2, -85/4, -65/12, -61/12, -15/4, -23/12, 1/12, 1/12, -5/12
-175/6, -2, -17/3, -11/2, -8, -19/3, -5/2, -1/2, -85/4, -65/12, -61/12, -15/4, -23/12, 1/12, 1/12, -5/12
-175/6, -2, -17/3, -11/2, -8, -19/3, -5/2, -1/2, -85/4, -65/12, -61/12, -15/4, -23/12, 1/12, 1/12, -5/12
-175/6, -2, -17/3, -11/2, -8, -19/3, -5/2, -1/2, -85/4, -65/12, -61/12, -15/4, -23/12, 1/12, 1/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 10, 29/3, 25/3, 37/6, 16/3, 19/6, -1/6, 142/3, 40/3, 29/3, 49/6, 5, 29/6, 5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-425/12, -85/12, -101/12, -95/12, -67/12, -35/12, -31/12, 7/12, 193/6, 55/6, 59/6, 15/2, 11/3, 5/3, -1/6, 5/6
-425/12, -85/12, -101/12, -95/12, -67/12, -35/12, -31/12, 7/12, 193/6, 55/6, 59/6, 15/2, 11/3, 5/3, -1/6, 5/6
-425/12, -85/12, -101/12, -95/12, -67/12, -35/12, -31/12, 7/12, 193/6, 55/6, 59/6, 15/2, 11/3, 5/3, -1/6, 5/6
-425/12, -85/12, -101/12, -95/12, -67/12, -35/12, -31/12, 7/12, 193/6, 55/6, 59/6, 15/2, 11/3, 5/3, -1/6, 5/6
-425/12, -85/12, -101/12, -95/12, -67/12, -35/12, -31/12, 7/12, 193/6, 55/6, 59/6, 15/2, 11/3, 5/3, -1/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 9, 9, 6, 13/3, 13/6, 2, -1/6, 12, 4, 7/3, 2, 2, 1, 2/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/12, 5/12, -19/12, -23/12, -19/12, -53/12, -19/12, 1/4, 61/4, 29/4, 85/12, 13/4, 1/4, 3/4, -25/12, 5/4
-95/12, 5/12, -19/12, -23/12, -19/12, -53/12, -19/12, 1/4, 61/4, 29/4, 85/12, 13/4, 1/4, 3/4, -25/12, 5/4
-95/12, 5/12, -19/12, -23/12, -19/12, -53/12, -19/12, 1/4, 61/4, 29/4, 85/12, 13/4, 1/4, 3/4, -25/12, 5/4
-95/12, 5/12, -19/12, -23/12, -19/12, -53/12, -19/12, 1/4, 61/4, 29/4, 85/12, 13/4, 1/4, 3/4, -25/12, 5/4
-95/12, 5/12, -19/12, -23/12, -19/12, -53/12, -19/12, 1/4, 61/4, 29/4, 85/12, 13/4, 1/4, 3/4, -25/12, 5/4
43/4, 29/4, 25/4, 15/4, 5/4, -1/4, -3/4, 7/4, 8, 2, 3/2, 1, 1, 2, -1/2, 1
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 12, 29/3, 13/2, 29/6, 7/2, 2, -1, 505/12, 113/12, 113/12, 101/12, 61/12, 37/12, 25/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/6, 1/3, 4/3, 2/3, 3/2, 8/3, -1/6, 11/6, -93/2, -9, -31/3, -22/3, -35/6, -7/2, -7/6, 5/3
37/6, 1/3, 4/3, 2/3, 3/2, 8/3, -1/6, 11/6, -93/2, -9, -31/3, -22/3, -35/6, -7/2, -7/6, 5/3
37/6, 1/3, 4/3, 2/3, 3/2, 8/3, -1/6, 11/6, -93/2, -9, -31/3, -22/3, -35/6, -7/2, -7/6, 5/3
37/6, 1/3, 4/3, 2/3, 3/2, 8/3, -1/6, 11/6, -93/2, -9, -31/3, -22/3, -35/6, -7/2, -7/6, 5/3
37/6, 1/3, 4/3, 2/3, 3/2, 8/3, -1/6, 11/6, -93/2, -9, -31/3, -22/3, -35/6, -7/2, -7/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/12, 121/12, 83/12, 61/12, 43/12, 31/12, 5/4, 1/12, 607/12, 151/12, 107/12, 107/12, 95/12, 19/4, 17/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/6, 4, 25/6, 3, 2/3, 8/3, 0, 1, -5/6, 7/6, -1/2, -3, 0, 1/6, -7/6, -5/6
67/6, 4, 25/6, 3, 2/3, 8/3, 0, 1, -5/6, 7/6, -1/2, -3, 0, 1/6, -7/6, -5/6
67/6, 4, 25/6, 3, 2/3, 8/3, 0, 1, -5/6, 7/6, -1/2, -3, 0, 1/6, -7/6, -5/6
67/6, 4, 25/6, 3, 2/3, 8/3, 0, 1, -5/6, 7/6, -1/2, -3, 0, 1/6, -7/6, -5/6
67/6, 4, 25/6, 3, 2/3, 8/3, 0, 1, -5/6, 7/6, -1/2, -3, 0, 1/6, -7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/3, 12, 31/3, 20/3, 19/3, 8/3, 5/2, -1/2, 157/6, 13/2, 7/2, 10/3, 10/3, 19/6, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 8/3, -1/2, -13/3, -5/3, 2/3, -2/3, 5/3, -14/3, -3/2, 1/2, -11/6, -17/6, -11/3, 1/6, -11/6
-11/2, 8/3, -1/2, -13/3, -5/3, 2/3, -2/3, 5/3, -14/3, -3/2, 1/2, -11/6, -17/6, -11/3, 1/6, -11/6
-11/2, 8/3, -1/2, -13/3, -5/3, 2/3, -2/3, 5/3, -14/3, -3/2, 1/2, -11/6, -17/6, -11/3, 1/6, -11/6
-11/2, 8/3, -1/2, -13/3, -5/3, 2/3, -2/3, 5/3, -14/3, -3/2, 1/2, -11/6, -17/6, -11/3, 1/6, -11/6
-11/2, 8/3, -1/2, -13/3, -5/3, 2/3, -2/3, 5/3, -14/3, -3/2, 1/2, -11/6, -17/6, -11/3, 1/6, -11/6
4, 1/2, 2, 5/2, 3/2, 3/2, 5/2, -1/2, -21/2, -2, -1, 1/2, -3/2, 1/2, -5/2, -1/2
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 161/12, 125/12, 39/4, 113/12, 27/4, 41/12, -5/12, 36, 29/3, 53/6, 23/3, 4, 5/3, 1, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/12, 13/4, 37/12, 77/12, 37/12, 17/12, -7/12, -1/12, 41/2, 37/6, 7/3, 25/6, 1/2, 25/6, 7/2, 1/3
133/12, 13/4, 37/12, 77/12, 37/12, 17/12, -7/12, -1/12, 41/2, 37/6, 7/3, 25/6, 1/2, 25/6, 7/2, 1/3
133/12, 13/4, 37/12, 77/12, 37/12, 17/12, -7/12, -1/12, 41/2, 37/6, 7/3, 25/6, 1/2, 25/6, 7/2, 1/3
133/12, 13/4, 37/12, 77/12, 37/12, 17/12, -7/12, -1/12, 41/2, 37/6, 7/3, 25/6, 1/2, 25/6, 7/2, 1/3
133/12, 13/4, 37/12, 77/12, 37/12, 17/12, -7/12, -1/12, 41/2, 37/6, 7/3, 25/6, 1/2, 25/6, 7/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
27, 37/6, 4, 19/6, 19/6, 3, 2/3, -1/6, 89/2, 77/6, 55/6, 37/6, 25/6, 5/2, 7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -29/12, -7/4, 19/12, -3/4, -13/4, -5/4, -9/4, -55/6, 16/3, 5/3, -4/3, -13/3, -29/6, -7/6, 3/2
-1/4, -29/12, -7/4, 19/12, -3/4, -13/4, -5/4, -9/4, -55/6, 16/3, 5/3, -4/3, -13/3, -29/6, -7/6, 3/2
-1/4, -29/12, -7/4, 19/12, -3/4, -13/4, -5/4, -9/4, -55/6, 16/3, 5/3, -4/3, -13/3, -29/6, -7/6, 3/2
-1/4, -29/12, -7/4, 19/12, -3/4, -13/4, -5/4, -9/4, -55/6, 16/3, 5/3, -4/3, -13/3, -29/6, -7/6, 3/2
-1/4, -29/12, -7/4, 19/12, -3/4, -13/4, -5/4, -9/4, -55/6, 16/3, 5/3, -4/3, -13/3, -29/6, -7/6, 3/2
-55/4, -5/4, -13/4, -5/4, 3/4, -11/4, 1/4, 1/4, 14, 4, 3, 2, 3, 2, -1, -1
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
289/6, 67/6, 47/6, 23/3, 7, 6, 8/3, -1/6, 367/12, 107/12, 83/12, 41/12, 35/12, 31/12, 19/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/4, 65/12, 29/12, 61/12, 59/12, 77/12, 37/12, 5/12, -25/2, -7/3, -19/6, -2/3, -25/6, -1/2, 3/2, 1/6
101/4, 65/12, 29/12, 61/12, 59/12, 77/12, 37/12, 5/12, -25/2, -7/3, -19/6, -2/3, -25/6, -1/2, 3/2, 1/6
101/4, 65/12, 29/12, 61/12, 59/12, 77/12, 37/12, 5/12, -25/2, -7/3, -19/6, -2/3, -25/6, -1/2, 3/2, 1/6
101/4, 65/12, 29/12, 61/12, 59/12, 77/12, 37/12, 5/12, -25/2, -7/3, -19/6, -2/3, -25/6, -1/2, 3/2, 1/6
101/4, 65/12, 29/12, 61/12, 59/12, 77/12, 37/12, 5/12, -25/2, -7/3, -19/6, -2/3, -25/6, -1/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 157/12, 127/12, 125/12, 95/12, 59/12, 7/4, -1/12, 95/2, 11, 65/6, 49/6, 37/6, 23/6, 11/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 35/3, 31/3, 20/3, 17/6, 7/3, -1/3, 17/6, -85/3, -7, -47/6, -25/6, -7/2, -11/6, 1/6, -5/2
24, 35/3, 31/3, 20/3, 17/6, 7/3, -1/3, 17/6, -85/3, -7, -47/6, -25/6, -7/2, -11/6, 1/6, -5/2
24, 35/3, 31/3, 20/3, 17/6, 7/3, -1/3, 17/6, -85/3, -7, -47/6, -25/6, -7/2, -11/6, 1/6, -5/2
24, 35/3, 31/3, 20/3, 17/6, 7/3, -1/3, 17/6, -85/3, -7, -47/6, -25/6, -7/2, -11/6, 1/6, -5/2
24, 35/3, 31/3, 20/3, 17/6, 7/3, -1/3, 17/6, -85/3, -7, -47/6, -25/6, -7/2, -11/6, 1/6, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 51/4, 143/12, 33/4, 23/4, 47/12, 17/12, -11/12, 715/12, 175/12, 145/12, 35/4, 97/12, 79/12, 43/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-197/12, -9/4, -21/4, -7/4, -9/4, -9/4, -11/4, 7/12, -92/3, -29/3, -55/6, -13/2, -13/2, -3, -2/3, -3/2
-197/12, -9/4, -21/4, -7/4, -9/4, -9/4, -11/4, 7/12, -92/3, -29/3, -55/6, -13/2, -13/2, -3, -2/3, -3/2
-197/12, -9/4, -21/4, -7/4, -9/4, -9/4, -11/4, 7/12, -92/3, -29/3, -55/6, -13/2, -13/2, -3, -2/3, -3/2
-197/12, -9/4, -21/4, -7/4, -9/4, -9/4, -11/4, 7/12, -92/3, -29/3, -55/6, -13/2, -13/2, -3, -2/3, -3/2
-197/12, -9/4, -21/4, -7/4, -9/4, -9/4, -11/4, 7/12, -92/3, -29/3, -55/6, -13/2, -13/2, -3, -2/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/12, 37/4, 31/4, 83/12, 61/12, 47/12, 3/4, -3/4, 529/12, 51/4, 125/12, 91/12, 53/12, 15/4, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 23/6, 13/6, -7/6, -7/6, 13/6, 5/2, -1, 110/3, 7, 43/6, 41/6, 25/6, 23/6, 11/6, -11/6
16, 23/6, 13/6, -7/6, -7/6, 13/6, 5/2, -1, 110/3, 7, 43/6, 41/6, 25/6, 23/6, 11/6, -11/6
16, 23/6, 13/6, -7/6, -7/6, 13/6, 5/2, -1, 110/3, 7, 43/6, 41/6, 25/6, 23/6, 11/6, -11/6
16, 23/6, 13/6, -7/6, -7/6, 13/6, 5/2, -1, 110/3, 7, 43/6, 41/6, 25/6, 23/6, 11/6, -11/6
16, 23/6, 13/6, -7/6, -7/6, 13/6, 5/2, -1, 110/3, 7, 43/6, 41/6, 25/6, 23/6, 11/6, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 49/4, 49/4, 113/12, 77/12, 47/12, 7/4, -1/4, 161/3, 12, 34/3, 9, 9, 16/3, 8/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, 19/6, 1/6, -5/2, -4/3, -23/6, -1/2, 1, -29/6, 3/2, 5/3, 3/2, -3/2, -19/6, -8/3, -1/2
7/6, 19/6, 1/6, -5/2, -4/3, -23/6, -1/2, 1, -29/6, 3/2, 5/3, 3/2, -3/2, -19/6, -8/3, -1/2
7/6, 19/6, 1/6, -5/2, -4/3, -23/6, -1/2, 1, -29/6, 3/2, 5/3, 3/2, -3/2, -19/6, -8/3, -1/2
7/6, 19/6, 1/6, -5/2, -4/3, -23/6, -1/2, 1, -29/6, 3/2, 5/3, 3/2, -3/2, -19/6, -8/3, -1/2
7/6, 19/6, 1/6, -5/2, -4/3, -23/6, -1/2, 1, -29/6, 3/2, 5/3, 3/2, -3/2, -19/6, -8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/6, 61/6, 20/3, 6, 35/6, 25/6, 3, 0, 485/12, 133/12, 41/4, 27/4, 41/12, 37/12, 23/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -19/4, -55/12, -25/12, -37/12, -13/4, 7/12, 7/4, 157/4, 131/12, 101/12, 79/12, 23/4, 35/12, 1/12, -13/4
-53/4, -19/4, -55/12, -25/12, -37/12, -13/4, 7/12, 7/4, 157/4, 131/12, 101/12, 79/12, 23/4, 35/12, 1/12, -13/4
-53/4, -19/4, -55/12, -25/12, -37/12, -13/4, 7/12, 7/4, 157/4, 131/12, 101/12, 79/12, 23/4, 35/12, 1/12, -13/4
-53/4, -19/4, -55/12, -25/12, -37/12, -13/4, 7/12, 7/4, 157/4, 131/12, 101/12, 79/12, 23/4, 35/12, 1/12, -13/4
-53/4, -19/4, -55/12, -25/12, -37/12, -13/4, 7/12, 7/4, 157/4, 131/12, 101/12, 79/12, 23/4, 35/12, 1/12, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
31/2, 7/2, 7/2, 13/6, 4/3, 5/6, 1/3, 1/6, 243/4, 181/12, 161/12, 115/12, 115/12, 25/4, 31/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-127/12, -29/12, -47/12, -41/12, -13/4, -5/12, -3/4, -35/12, 11/2, 1/6, -2, 1, 1, -5/6, 0, 7/6
-127/12, -29/12, -47/12, -41/12, -13/4, -5/12, -3/4, -35/12, 11/2, 1/6, -2, 1, 1, -5/6, 0, 7/6
-127/12, -29/12, -47/12, -41/12, -13/4, -5/12, -3/4, -35/12, 11/2, 1/6, -2, 1, 1, -5/6, 0, 7/6
-127/12, -29/12, -47/12, -41/12, -13/4, -5/12, -3/4, -35/12, 11/2, 1/6, -2, 1, 1, -5/6, 0, 7/6
-127/12, -29/12, -47/12, -41/12, -13/4, -5/12, -3/4, -35/12, 11/2, 1/6, -2, 1, 1, -5/6, 0, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 155/12, 121/12, 83/12, 59/12, 47/12, 9/4, -7/12, 439/12, 113/12, 101/12, 79/12, 41/12, 41/12, 31/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/6, -19/6, -1, 3/2, -1/6, 5/6, 2, 7/6, -7/6, 7/6, -5/3, -23/6, -5/6, -25/6, -1/2, -5/3
25/6, -19/6, -1, 3/2, -1/6, 5/6, 2, 7/6, -7/6, 7/6, -5/3, -23/6, -5/6, -25/6, -1/2, -5/3
25/6, -19/6, -1, 3/2, -1/6, 5/6, 2, 7/6, -7/6, 7/6, -5/3, -23/6, -5/6, -25/6, -1/2, -5/3
25/6, -19/6, -1, 3/2, -1/6, 5/6, 2, 7/6, -7/6, 7/6, -5/3, -23/6, -5/6, -25/6, -1/2, -5/3
25/6, -19/6, -1, 3/2, -1/6, 5/6, 2, 7/6, -7/6, 7/6, -5/3, -23/6, -5/6, -25/6, -1/2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 127/12, 115/12, 101/12, 23/4, 35/12, 17/12, -1/4, 181/3, 16, 83/6, 34/3, 15/2, 23/6, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
457/12, 33/4, 39/4, 91/12, 49/12, 17/4, 13/4, 1/12, 19/2, 41/6, 16/3, 3/2, -3/2, -5/3, -17/6, -5/6
457/12, 33/4, 39/4, 91/12, 49/12, 17/4, 13/4, 1/12, 19/2, 41/6, 16/3, 3/2, -3/2, -5/3, -17/6, -5/6
457/12, 33/4, 39/4, 91/12, 49/12, 17/4, 13/4, 1/12, 19/2, 41/6, 16/3, 3/2, -3/2, -5/3, -17/6, -5/6
457/12, 33/4, 39/4, 91/12, 49/12, 17/4, 13/4, 1/12, 19/2, 41/6, 16/3, 3/2, -3/2, -5/3, -17/6, -5/6
457/12, 33/4, 39/4, 91/12, 49/12, 17/4, 13/4, 1/12, 19/2, 41/6, 16/3, 3/2, -3/2, -5/3, -17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 26/3, 25/3, 22/3, 37/6, 16/3, 11/6, 4/3, 377/12, 103/12, 65/12, 21/4, 43/12, 29/12, 29/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26/3, -19/6, -17/6, -7/6, 7/3, -4/3, 2/3, -17/6, 421/12, 143/12, 97/12, 25/4, 83/12, 37/12, 1/12, -13/12
-26/3, -19/6, -17/6, -7/6, 7/3, -4/3, 2/3, -17/6, 421/12, 143/12, 97/12, 25/4, 83/12, 37/12, 1/12, -13/12
-26/3, -19/6, -17/6, -7/6, 7/3, -4/3, 2/3, -17/6, 421/12, 143/12, 97/12, 25/4, 83/12, 37/12, 1/12, -13/12
-26/3, -19/6, -17/6, -7/6, 7/3, -4/3, 2/3, -17/6, 421/12, 143/12, 97/12, 25/4, 83/12, 37/12, 1/12, -13/12
-26/3, -19/6, -17/6, -7/6, 7/3, -4/3, 2/3, -17/6, 421/12, 143/12, 97/12, 25/4, 83/12, 37/12, 1/12, -13/12
-29, -11/2, -9, -13/2, -4, -3, -1, 2, -17/2, 3/2, -1/2, 3, 1/2, -5/2, -5/2, 1
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/6, 15, 34/3, 32/3, 10, 19/3, 5/2, -1/3, 637/12, 51/4, 125/12, 121/12, 101/12, 83/12, 13/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-104/3, -11, -47/6, -13/3, -7/6, -10/3, 1/2, 11/6, 9/2, -3, 0, 11/6, 3, 5/2, -5/6, -5/3
-104/3, -11, -47/6, -13/3, -7/6, -10/3, 1/2, 11/6, 9/2, -3, 0, 11/6, 3, 5/2, -5/6, -5/3
-104/3, -11, -47/6, -13/3, -7/6, -10/3, 1/2, 11/6, 9/2, -3, 0, 11/6, 3, 5/2, -5/6, -5/3
-104/3, -11, -47/6, -13/3, -7/6, -10/3, 1/2, 11/6, 9/2, -3, 0, 11/6, 3, 5/2, -5/6, -5/3
-104/3, -11, -47/6, -13/3, -7/6, -10/3, 1/2, 11/6, 9/2, -3, 0, 11/6, 3, 5/2, -5/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 13, 59/6, 17/2, 43/6, 9/2, 13/6, -2/3, 635/12, 157/12, 125/12, 107/12, 33/4, 61/12, 29/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
193/6, 19/2, 8, 16/3, 5/3, 11/6, 7/6, -8/3, -23/3, -22/3, -16/3, -13/6, 2/3, 25/6, 1/2, -5/2
193/6, 19/2, 8, 16/3, 5/3, 11/6, 7/6, -8/3, -23/3, -22/3, -16/3, -13/6, 2/3, 25/6, 1/2, -5/2
193/6, 19/2, 8, 16/3, 5/3, 11/6, 7/6, -8/3, -23/3, -22/3, -16/3, -13/6, 2/3, 25/6, 1/2, -5/2
193/6, 19/2, 8, 16/3, 5/3, 11/6, 7/6, -8/3, -23/3, -22/3, -16/3, -13/6, 2/3, 25/6, 1/2, -5/2
193/6, 19/2, 8, 16/3, 5/3, 11/6, 7/6, -8/3, -23/3, -22/3, -16/3, -13/6, 2/3, 25/6, 1/2, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/3, 13, 59/6, 20/3, 6, 14/3, 2, -1/2, 39, 73/6, 28/3, 17/3, 31/6, 8/3, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -31/12, -21/4, -19/12, 25/12, 25/12, 1/12, 19/12, -37/12, 13/12, 9/4, -17/12, -11/4, 7/12, 13/12, -25/12
-35/4, -31/12, -21/4, -19/12, 25/12, 25/12, 1/12, 19/12, -37/12, 13/12, 9/4, -17/12, -11/4, 7/12, 13/12, -25/12
-35/4, -31/12, -21/4, -19/12, 25/12, 25/12, 1/12, 19/12, -37/12, 13/12, 9/4, -17/12, -11/4, 7/12, 13/12, -25/12
-35/4, -31/12, -21/4, -19/12, 25/12, 25/12, 1/12, 19/12, -37/12, 13/12, 9/4, -17/12, -11/4, 7/12, 13/12, -25/12
-35/4, -31/12, -21/4, -19/12, 25/12, 25/12, 1/12, 19/12, -37/12, 13/12, 9/4, -17/12, -11/4, 7/12, 13/12, -25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 169/12, 41/4, 95/12, 31/4, 49/12, 23/12, -7/4, 112/3, 26/3, 49/6, 13/2, 37/6, 17/6, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
68/3, -1, 4/3, 5, 13/6, 16/3, 13/6, -5/3, 155/6, 5, 23/6, 5, 8/3, 13/3, 4/3, 4/3
68/3, -1, 4/3, 5, 13/6, 16/3, 13/6, -5/3, 155/6, 5, 23/6, 5, 8/3, 13/3, 4/3, 4/3
68/3, -1, 4/3, 5, 13/6, 16/3, 13/6, -5/3, 155/6, 5, 23/6, 5, 8/3, 13/3, 4/3, 4/3
68/3, -1, 4/3, 5, 13/6, 16/3, 13/6, -5/3, 155/6, 5, 23/6, 5, 8/3, 13/3, 4/3, 4/3
68/3, -1, 4/3, 5, 13/6, 16/3, 13/6, -5/3, 155/6, 5, 23/6, 5, 8/3, 13/3, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 137/12, 31/4, 79/12, 43/12, 25/12, 11/12, -1/12, 583/12, 61/4, 139/12, 101/12, 23/4, 9/4, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/12, -23/12, -43/12, -29/12, 11/12, -1/4, -1/12, -29/12, 97/6, 11/6, 19/6, 23/6, 37/6, 23/6, 1/3, 10/3
-59/12, -23/12, -43/12, -29/12, 11/12, -1/4, -1/12, -29/12, 97/6, 11/6, 19/6, 23/6, 37/6, 23/6, 1/3, 10/3
-59/12, -23/12, -43/12, -29/12, 11/12, -1/4, -1/12, -29/12, 97/6, 11/6, 19/6, 23/6, 37/6, 23/6, 1/3, 10/3
-59/12, -23/12, -43/12, -29/12, 11/12, -1/4, -1/12, -29/12, 97/6, 11/6, 19/6, 23/6, 37/6, 23/6, 1/3, 10/3
-59/12, -23/12, -43/12, -29/12, 11/12, -1/4, -1/12, -29/12, 97/6, 11/6, 19/6, 23/6, 37/6, 23/6, 1/3, 10/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/12, 127/12, 101/12, 77/12, 55/12, 49/12, 37/12, -3/4, 305/12, 65/12, 55/12, 55/12, 55/12, 9/4, 17/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
265/12, 89/12, 83/12, 55/12, 13/12, 1/4, -7/12, 5/4, -287/12, -55/12, -25/12, -49/12, -77/12, -15/4, -5/4, 29/12
265/12, 89/12, 83/12, 55/12, 13/12, 1/4, -7/12, 5/4, -287/12, -55/12, -25/12, -49/12, -77/12, -15/4, -5/4, 29/12
265/12, 89/12, 83/12, 55/12, 13/12, 1/4, -7/12, 5/4, -287/12, -55/12, -25/12, -49/12, -77/12, -15/4, -5/4, 29/12
265/12, 89/12, 83/12, 55/12, 13/12, 1/4, -7/12, 5/4, -287/12, -55/12, -25/12, -49/12, -77/12, -15/4, -5/4, 29/12
265/12, 89/12, 83/12, 55/12, 13/12, 1/4, -7/12, 5/4, -287/12, -55/12, -25/12, -49/12, -77/12, -15/4, -5/4, 29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 59/6, 22/3, 22/3, 41/6, 3, 5/3, 4/3, 109/2, 79/6, 71/6, 61/6, 41/6, 29/6, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -13/3, -20/3, -10/3, -1/3, 4/3, -2, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -13/3, -20/3, -10/3, -1/3, 4/3, -2, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -13/3, -20/3, -10/3, -1/3, 4/3, -2, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -13/3, -20/3, -10/3, -1/3, 4/3, -2, 0, 0, 0, 0, 0, 0, 0, 0
-16, -10/3, -13/3, -20/3, -10/3, -1/3, 4/3, -2, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 43/4, 29/4, 21/4, 27/4, 13/4, 7/4, 5/4, -7/4, 3/4, 5/4, 7/4, 1/4, 1/4, -1/4, 11/4
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
182/3, 83/6, 11, 31/3, 28/3, 17/3, 8/3, -7/6, 457/12, 131/12, 113/12, 73/12, 47/12, 9/4, 17/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34/3, -6, -19/6, -7/6, 5/6, 1/2, -4/3, 5/3, 65/4, 23/4, 43/12, 17/4, 11/4, -1/4, 19/12, -19/12
-34/3, -6, -19/6, -7/6, 5/6, 1/2, -4/3, 5/3, 65/4, 23/4, 43/12, 17/4, 11/4, -1/4, 19/12, -19/12
-34/3, -6, -19/6, -7/6, 5/6, 1/2, -4/3, 5/3, 65/4, 23/4, 43/12, 17/4, 11/4, -1/4, 19/12, -19/12
-34/3, -6, -19/6, -7/6, 5/6, 1/2, -4/3, 5/3, 65/4, 23/4, 43/12, 17/4, 11/4, -1/4, 19/12, -19/12
-34/3, -6, -19/6, -7/6, 5/6, 1/2, -4/3, 5/3, 65/4, 23/4, 43/12, 17/4, 11/4, -1/4, 19/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 85/6, 13, 11, 19/2, 17/3, 2, 1/6, 36, 29/3, 53/6, 6, 25/6, 4, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/6, 9/2, 25/6, 17/6, 2/3, -3/2, -1/6, 7/3, 23/6, -8/3, -11/3, 0, 11/3, 3, 13/6, -1/3
65/6, 9/2, 25/6, 17/6, 2/3, -3/2, -1/6, 7/3, 23/6, -8/3, -11/3, 0, 11/3, 3, 13/6, -1/3
65/6, 9/2, 25/6, 17/6, 2/3, -3/2, -1/6, 7/3, 23/6, -8/3, -11/3, 0, 11/3, 3, 13/6, -1/3
65/6, 9/2, 25/6, 17/6, 2/3, -3/2, -1/6, 7/3, 23/6, -8/3, -11/3, 0, 11/3, 3, 13/6, -1/3
65/6, 9/2, 25/6, 17/6, 2/3, -3/2, -1/6, 7/3, 23/6, -8/3, -11/3, 0, 11/3, 3, 13/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 101/12, 95/12, 21/4, 47/12, 31/12, 19/12, 1/12, 487/12, 143/12, 39/4, 83/12, 73/12, 41/12, 7/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -1/2, -7/6, 5/6, 8/3, -1/3, 1/2, -17/6, -37/4, -17/12, 3/4, 13/12, 11/12, -7/4, -5/4, 1/4
-7/6, -1/2, -7/6, 5/6, 8/3, -1/3, 1/2, -17/6, -37/4, -17/12, 3/4, 13/12, 11/12, -7/4, -5/4, 1/4
-7/6, -1/2, -7/6, 5/6, 8/3, -1/3, 1/2, -17/6, -37/4, -17/12, 3/4, 13/12, 11/12, -7/4, -5/4, 1/4
-7/6, -1/2, -7/6, 5/6, 8/3, -1/3, 1/2, -17/6, -37/4, -17/12, 3/4, 13/12, 11/12, -7/4, -5/4, 1/4
-7/6, -1/2, -7/6, 5/6, 8/3, -1/3, 1/2, -17/6, -37/4, -17/12, 3/4, 13/12, 11/12, -7/4, -5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 133/12, 125/12, 79/12, 17/4, 35/12, 13/12, -11/12, 163/4, 119/12, 39/4, 95/12, 71/12, 29/12, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/6, 17/3, 19/6, -2/3, 7/6, 2, -5/3, 3/2, -44/3, -5/3, 1/3, -5/3, 1/3, -3, -5/3, 0
41/6, 17/3, 19/6, -2/3, 7/6, 2, -5/3, 3/2, -44/3, -5/3, 1/3, -5/3, 1/3, -3, -5/3, 0
41/6, 17/3, 19/6, -2/3, 7/6, 2, -5/3, 3/2, -44/3, -5/3, 1/3, -5/3, 1/3, -3, -5/3, 0
41/6, 17/3, 19/6, -2/3, 7/6, 2, -5/3, 3/2, -44/3, -5/3, 1/3, -5/3, 1/3, -3, -5/3, 0
41/6, 17/3, 19/6, -2/3, 7/6, 2, -5/3, 3/2, -44/3, -5/3, 1/3, -5/3, 1/3, -3, -5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65/2, 53/6, 25/3, 29/6, 8/3, 5/2, 4/3, -1, 137/3, 71/6, 59/6, 19/2, 13/2, 11/3, 13/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/6, 1/3, 5/2, 11/6, 1/6, -11/6, -1/2, 1/3, -19/2, 3, 2/3, -8/3, -4/3, -7/3, -5/6, -1/3
43/6, 1/3, 5/2, 11/6, 1/6, -11/6, -1/2, 1/3, -19/2, 3, 2/3, -8/3, -4/3, -7/3, -5/6, -1/3
43/6, 1/3, 5/2, 11/6, 1/6, -11/6, -1/2, 1/3, -19/2, 3, 2/3, -8/3, -4/3, -7/3, -5/6, -1/3
43/6, 1/3, 5/2, 11/6, 1/6, -11/6, -1/2, 1/3, -19/2, 3, 2/3, -8/3, -4/3, -7/3, -5/6, -1/3
43/6, 1/3, 5/2, 11/6, 1/6, -11/6, -1/2, 1/3, -19/2, 3, 2/3, -8/3, -4/3, -7/3, -5/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/12, 57/4, 151/12, 137/12, 121/12, 77/12, 31/12, -13/12, 164/3, 41/3, 21/2, 59/6, 47/6, 25/6, 8/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-313/12, -43/12, -79/12, -79/12, -59/12, -19/12, -17/12, 29/12, 227/12, 83/12, 23/4, 31/12, 55/12, 23/12, 35/12, 1/12
-313/12, -43/12, -79/12, -79/12, -59/12, -19/12, -17/12, 29/12, 227/12, 83/12, 23/4, 31/12, 55/12, 23/12, 35/12, 1/12
-313/12, -43/12, -79/12, -79/12, -59/12, -19/12, -17/12, 29/12, 227/12, 83/12, 23/4, 31/12, 55/12, 23/12, 35/12, 1/12
-313/12, -43/12, -79/12, -79/12, -59/12, -19/12, -17/12, 29/12, 227/12, 83/12, 23/4, 31/12, 55/12, 23/12, 35/12, 1/12
-313/12, -43/12, -79/12, -79/12, -59/12, -19/12, -17/12, 29/12, 227/12, 83/12, 23/4, 31/12, 55/12, 23/12, 35/12, 1/12
-25/4, -27/4, -21/4, -11/4, -1/4, 5/4, 1/4, -1/4, -21/2, 1/2, 0, -7/2, -3/2, -3, 1/2, 5/2
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/12, 181/12, 137/12, 37/4, 29/4, 65/12, 19/12, 13/12, 123/4, 85/12, 77/12, 65/12, 25/12, 5/4, 13/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/4, 19/4, 49/12, 37/12, 47/12, 41/12, 11/12, 11/4, -5/12, 1/12, -3/4, -5/12, -35/12, -7/4, 1/4, -7/4
91/4, 19/4, 49/12, 37/12, 47/12, 41/12, 11/12, 11/4, -5/12, 1/12, -3/4, -5/12, -35/12, -7/4, 1/4, -7/4
91/4, 19/4, 49/12, 37/12, 47/12, 41/12, 11/12, 11/4, -5/12, 1/12, -3/4, -5/12, -35/12, -7/4, 1/4, -7/4
91/4, 19/4, 49/12, 37/12, 47/12, 41/12, 11/12, 11/4, -5/12, 1/12, -3/4, -5/12, -35/12, -7/4, 1/4, -7/4
91/4, 19/4, 49/12, 37/12, 47/12, 41/12, 11/12, 11/4, -5/12, 1/12, -3/4, -5/12, -35/12, -7/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/12, 185/12, 47/4, 103/12, 97/12, 53/12, 23/12, 17/12, 701/12, 163/12, 49/4, 137/12, 113/12, 67/12, 23/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -29/12, -9/4, -13/12, -23/12, -13/12, 1/4, -13/12, -785/12, -199/12, -181/12, -137/12, -113/12, -25/4, -35/12, 5/12
-59/4, -29/12, -9/4, -13/12, -23/12, -13/12, 1/4, -13/12, -785/12, -199/12, -181/12, -137/12, -113/12, -25/4, -35/12, 5/12
-59/4, -29/12, -9/4, -13/12, -23/12, -13/12, 1/4, -13/12, -785/12, -199/12, -181/12, -137/12, -113/12, -25/4, -35/12, 5/12
-59/4, -29/12, -9/4, -13/12, -23/12, -13/12, 1/4, -13/12, -785/12, -199/12, -181/12, -137/12, -113/12, -25/4, -35/12, 5/12
-59/4, -29/12, -9/4, -13/12, -23/12, -13/12, 1/4, -13/12, -785/12, -199/12, -181/12, -137/12, -113/12, -25/4, -35/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/6, 47/6, 25/6, 19/6, 2/3, 1/6, 1/6, 0, 509/12, 45/4, 39/4, 77/12, 19/4, 49/12, 9/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 1/6, 8/3, 1/3, -5/2, 0, -8/3, -1/6, 185/12, 89/12, 49/12, 11/12, -3/4, 1/4, 11/12, -7/12
23/6, 1/6, 8/3, 1/3, -5/2, 0, -8/3, -1/6, 185/12, 89/12, 49/12, 11/12, -3/4, 1/4, 11/12, -7/12
23/6, 1/6, 8/3, 1/3, -5/2, 0, -8/3, -1/6, 185/12, 89/12, 49/12, 11/12, -3/4, 1/4, 11/12, -7/12
23/6, 1/6, 8/3, 1/3, -5/2, 0, -8/3, -1/6, 185/12, 89/12, 49/12, 11/12, -3/4, 1/4, 11/12, -7/12
23/6, 1/6, 8/3, 1/3, -5/2, 0, -8/3, -1/6, 185/12, 89/12, 49/12, 11/12, -3/4, 1/4, 11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/3, 32/3, 32/3, 28/3, 23/3, 4, 2, 2/3, 397/12, 101/12, 31/4, 61/12, 53/12, 13/4, 13/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/3, 19/2, 15/2, 17/2, 23/3, 13/3, 1/2, -5/3, 5/4, -71/12, -25/12, 5/4, 13/12, 13/12, -7/4, 1/12
103/3, 19/2, 15/2, 17/2, 23/3, 13/3, 1/2, -5/3, 5/4, -71/12, -25/12, 5/4, 13/12, 13/12, -7/4, 1/12
103/3, 19/2, 15/2, 17/2, 23/3, 13/3, 1/2, -5/3, 5/4, -71/12, -25/12, 5/4, 13/12, 13/12, -7/4, 1/12
103/3, 19/2, 15/2, 17/2, 23/3, 13/3, 1/2, -5/3, 5/4, -71/12, -25/12, 5/4, 13/12, 13/12, -7/4, 1/12
103/3, 19/2, 15/2, 17/2, 23/3, 13/3, 1/2, -5/3, 5/4, -71/12, -25/12, 5/4, 13/12, 13/12, -7/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 23/2, 55/6, 16/3, 7/3, 7/3, 1, -1/2, 215/6, 22/3, 11/2, 11/2, 13/3, 7/2, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/12, -15/4, -29/12, 17/12, 11/4, -13/12, -19/12, 11/12, 59/3, 11/2, 17/2, 11/2, 19/6, 3/2, -1/3, -7/2
-35/12, -15/4, -29/12, 17/12, 11/4, -13/12, -19/12, 11/12, 59/3, 11/2, 17/2, 11/2, 19/6, 3/2, -1/3, -7/2
-35/12, -15/4, -29/12, 17/12, 11/4, -13/12, -19/12, 11/12, 59/3, 11/2, 17/2, 11/2, 19/6, 3/2, -1/3, -7/2
-35/12, -15/4, -29/12, 17/12, 11/4, -13/12, -19/12, 11/12, 59/3, 11/2, 17/2, 11/2, 19/6, 3/2, -1/3, -7/2
-35/12, -15/4, -29/12, 17/12, 11/4, -13/12, -19/12, 11/12, 59/3, 11/2, 17/2, 11/2, 19/6, 3/2, -1/3, -7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 39/4, 97/12, 97/12, 29/4, 41/12, 9/4, 13/12, 42, 11, 55/6, 23/3, 4, 3, 7/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/12, 7/12, 11/4, 13/12, 3/4, 3/4, -17/12, -5/4, -21, -3, -13/3, -9/2, -2, 0, -4/3, -3/2
29/12, 7/12, 11/4, 13/12, 3/4, 3/4, -17/12, -5/4, -21, -3, -13/3, -9/2, -2, 0, -4/3, -3/2
29/12, 7/12, 11/4, 13/12, 3/4, 3/4, -17/12, -5/4, -21, -3, -13/3, -9/2, -2, 0, -4/3, -3/2
29/12, 7/12, 11/4, 13/12, 3/4, 3/4, -17/12, -5/4, -21, -3, -13/3, -9/2, -2, 0, -4/3, -3/2
29/12, 7/12, 11/4, 13/12, 3/4, 3/4, -17/12, -5/4, -21, -3, -13/3, -9/2, -2, 0, -4/3, -3/2
-1/4, 5/4, 3/4, 11/4, 7/4, -1/4, 1/4, 3/4, -10, -4, -3, -5/2, 1, 2, 0, -1/2
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 39/4, 103/12, 91/12, 85/12, 53/12, 37/12, -3/4, 751/12, 71/4, 167/12, 131/12, 115/12, 25/4, 29/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -7/3, -31/6, -11/3, -2, -2, -4/3, 1/6, 121/12, 19/12, 19/12, 5/4, -11/12, -25/12, 5/12, -7/12
-12, -7/3, -31/6, -11/3, -2, -2, -4/3, 1/6, 121/12, 19/12, 19/12, 5/4, -11/12, -25/12, 5/12, -7/12
-12, -7/3, -31/6, -11/3, -2, -2, -4/3, 1/6, 121/12, 19/12, 19/12, 5/4, -11/12, -25/12, 5/12, -7/12
-12, -7/3, -31/6, -11/3, -2, -2, -4/3, 1/6, 121/12, 19/12, 19/12, 5/4, -11/12, -25/12, 5/12, -7/12
-12, -7/3, -31/6, -11/3, -2, -2, -4/3, 1/6, 121/12, 19/12, 19/12, 5/4, -11/12, -25/12, 5/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
146/3, 12, 11, 49/6, 16/3, 5, 3/2, 2/3, 247/6, 10, 10, 8, 7, 19/6, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 1/3, 7/6, 1/6, -5/2, -1/6, 1/6, 5/2, -95/4, -19/4, -31/4, -21/4, -7/4, -11/4, -3/4, -1/4
1/3, 1/3, 7/6, 1/6, -5/2, -1/6, 1/6, 5/2, -95/4, -19/4, -31/4, -21/4, -7/4, -11/4, -3/4, -1/4
1/3, 1/3, 7/6, 1/6, -5/2, -1/6, 1/6, 5/2, -95/4, -19/4, -31/4, -21/4, -7/4, -11/4, -3/4, -1/4
1/3, 1/3, 7/6, 1/6, -5/2, -1/6, 1/6, 5/2, -95/4, -19/4, -31/4, -21/4, -7/4, -11/4, -3/4, -1/4
1/3, 1/3, 7/6, 1/6, -5/2, -1/6, 1/6, 5/2, -95/4, -19/4, -31/4, -21/4, -7/4, -11/4, -3/4, -1/4
5/2, 5/2, 2, 0, 0, 0, 0, -1, 47/4, 3/4, 7/4, 17/4, 7/4, 3/4, 11/4, -3/4
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 139/12, 97/12, 91/12, 89/12, 59/12, 31/12, -3/4, 170/3, 77/6, 65/6, 65/6, 22/3, 9/2, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/12, 11/12, 19/4, 53/12, 25/12, -7/12, -7/4, 11/12, -17/4, 5/12, -7/12, -31/12, 7/12, -9/4, 17/12, 19/12
79/12, 11/12, 19/4, 53/12, 25/12, -7/12, -7/4, 11/12, -17/4, 5/12, -7/12, -31/12, 7/12, -9/4, 17/12, 19/12
79/12, 11/12, 19/4, 53/12, 25/12, -7/12, -7/4, 11/12, -17/4, 5/12, -7/12, -31/12, 7/12, -9/4, 17/12, 19/12
79/12, 11/12, 19/4, 53/12, 25/12, -7/12, -7/4, 11/12, -17/4, 5/12, -7/12, -31/12, 7/12, -9/4, 17/12, 19/12
79/12, 11/12, 19/4, 53/12, 25/12, -7/12, -7/4, 11/12, -17/4, 5/12, -7/12, -31/12, 7/12, -9/4, 17/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 12, 12, 55/6, 37/6, 23/6, 7/3, -2/3, 149/4, 35/4, 83/12, 73/12, 73/12, 55/12, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 8, 6, 13/3, 1/2, 7/3, -7/6, 13/6, 23, 6, 29/6, 17/6, 17/6, 4/3, -3/2, -5/3
31/2, 8, 6, 13/3, 1/2, 7/3, -7/6, 13/6, 23, 6, 29/6, 17/6, 17/6, 4/3, -3/2, -5/3
31/2, 8, 6, 13/3, 1/2, 7/3, -7/6, 13/6, 23, 6, 29/6, 17/6, 17/6, 4/3, -3/2, -5/3
31/2, 8, 6, 13/3, 1/2, 7/3, -7/6, 13/6, 23, 6, 29/6, 17/6, 17/6, 4/3, -3/2, -5/3
31/2, 8, 6, 13/3, 1/2, 7/3, -7/6, 13/6, 23, 6, 29/6, 17/6, 17/6, 4/3, -3/2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 23/2, 23/2, 19/2, 37/6, 5/2, 4/3, 1/3, 56, 12, 12, 61/6, 7, 29/6, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/12, -11/12, -29/12, -17/12, -11/12, -31/12, -5/12, -9/4, -355/12, -71/12, -83/12, -59/12, -65/12, -31/12, -13/12, 1/12
-13/12, -11/12, -29/12, -17/12, -11/12, -31/12, -5/12, -9/4, -355/12, -71/12, -83/12, -59/12, -65/12, -31/12, -13/12, 1/12
-13/12, -11/12, -29/12, -17/12, -11/12, -31/12, -5/12, -9/4, -355/12, -71/12, -83/12, -59/12, -65/12, -31/12, -13/12, 1/12
-13/12, -11/12, -29/12, -17/12, -11/12, -31/12, -5/12, -9/4, -355/12, -71/12, -83/12, -59/12, -65/12, -31/12, -13/12, 1/12
-13/12, -11/12, -29/12, -17/12, -11/12, -31/12, -5/12, -9/4, -355/12, -71/12, -83/12, -59/12, -65/12, -31/12, -13/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 55/6, 17/2, 6, 11/3, 13/6, 1/2, 1/3, 82/3, 25/3, 20/3, 14/3, 3, 17/6, 5/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/12, 5/12, -19/12, -1/4, -13/12, -1/4, -1/4, 13/4, -101/6, -41/6, -31/6, -13/6, 1/6, 5/3, 2/3, 1/6
-95/12, 5/12, -19/12, -1/4, -13/12, -1/4, -1/4, 13/4, -101/6, -41/6, -31/6, -13/6, 1/6, 5/3, 2/3, 1/6
-95/12, 5/12, -19/12, -1/4, -13/12, -1/4, -1/4, 13/4, -101/6, -41/6, -31/6, -13/6, 1/6, 5/3, 2/3, 1/6
-95/12, 5/12, -19/12, -1/4, -13/12, -1/4, -1/4, 13/4, -101/6, -41/6, -31/6, -13/6, 1/6, 5/3, 2/3, 1/6
-95/12, 5/12, -19/12, -1/4, -13/12, -1/4, -1/4, 13/4, -101/6, -41/6, -31/6, -13/6, 1/6, 5/3, 2/3, 1/6
-127/4, -31/4, -37/4, -27/4, -13/4, 1/4, 5/4, 9/4, -29/4, -17/4, -3/4, 1/4, 9/4, 5/4, -3/4, -7/4
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/12, 57/4, 139/12, 43/4, 31/4, 61/12, 7/4, -19/12, 683/12, 181/12, 55/4, 127/12, 83/12, 47/12, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/3, -31/6, -29/6, -11/3, -23/6, -2/3, 5/6, 5/3, 65/12, -17/12, 5/12, -3/4, 5/12, -19/12, 5/12, -19/12
-43/3, -31/6, -29/6, -11/3, -23/6, -2/3, 5/6, 5/3, 65/12, -17/12, 5/12, -3/4, 5/12, -19/12, 5/12, -19/12
-43/3, -31/6, -29/6, -11/3, -23/6, -2/3, 5/6, 5/3, 65/12, -17/12, 5/12, -3/4, 5/12, -19/12, 5/12, -19/12
-43/3, -31/6, -29/6, -11/3, -23/6, -2/3, 5/6, 5/3, 65/12, -17/12, 5/12, -3/4, 5/12, -19/12, 5/12, -19/12
-43/3, -31/6, -29/6, -11/3, -23/6, -2/3, 5/6, 5/3, 65/12, -17/12, 5/12, -3/4, 5/12, -19/12, 5/12, -19/12
-1/2, 2, -1, 3/2, 1, 3/2, -2, 3/2, 7/4, -7/4, 3/4, 17/4, 3/4, -5/4, -5/4, -5/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 17, 40/3, 19/2, 7, 11/3, 11/6, 4/3, 223/12, 59/12, 29/12, 29/12, 29/12, 25/12, 13/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/4, 17/4, 25/4, 83/12, 19/4, 29/12, 9/4, 5/12, 83/4, 43/12, 17/4, 13/4, 9/4, 5/12, -7/12, -9/4
119/4, 17/4, 25/4, 83/12, 19/4, 29/12, 9/4, 5/12, 83/4, 43/12, 17/4, 13/4, 9/4, 5/12, -7/12, -9/4
119/4, 17/4, 25/4, 83/12, 19/4, 29/12, 9/4, 5/12, 83/4, 43/12, 17/4, 13/4, 9/4, 5/12, -7/12, -9/4
119/4, 17/4, 25/4, 83/12, 19/4, 29/12, 9/4, 5/12, 83/4, 43/12, 17/4, 13/4, 9/4, 5/12, -7/12, -9/4
119/4, 17/4, 25/4, 83/12, 19/4, 29/12, 9/4, 5/12, 83/4, 43/12, 17/4, 13/4, 9/4, 5/12, -7/12, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
153/4, 37/4, 95/12, 25/4, 17/4, 31/12, 13/12, -7/12, 49, 41/3, 12, 10, 20/3, 3, 5/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/4, 51/4, 119/12, 91/12, 19/4, 23/12, -1/12, -41/12, 23/2, 1/3, 1/2, 5/2, -1/6, -3/2, 1/3, -19/6
145/4, 51/4, 119/12, 91/12, 19/4, 23/12, -1/12, -41/12, 23/2, 1/3, 1/2, 5/2, -1/6, -3/2, 1/3, -19/6
145/4, 51/4, 119/12, 91/12, 19/4, 23/12, -1/12, -41/12, 23/2, 1/3, 1/2, 5/2, -1/6, -3/2, 1/3, -19/6
145/4, 51/4, 119/12, 91/12, 19/4, 23/12, -1/12, -41/12, 23/2, 1/3, 1/2, 5/2, -1/6, -3/2, 1/3, -19/6
145/4, 51/4, 119/12, 91/12, 19/4, 23/12, -1/12, -41/12, 23/2, 1/3, 1/2, 5/2, -1/6, -3/2, 1/3, -19/6
-11/4, 9/4, 7/4, 5/4, 1/4, -13/4, -3/4, 1/4, 14, 9/2, 2, 2, 3, 2, 1/2, 1
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 21/2, 55/6, 20/3, 19/3, 10/3, 0, 0, 183/4, 161/12, 115/12, 95/12, 61/12, 53/12, 17/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -7, -29/6, -35/6, -2, -11/6, 11/6, -3/2, -29/6, 3/2, 7/2, 0, -2, -5/2, -5/2, 5/6
-33/2, -7, -29/6, -35/6, -2, -11/6, 11/6, -3/2, -29/6, 3/2, 7/2, 0, -2, -5/2, -5/2, 5/6
-33/2, -7, -29/6, -35/6, -2, -11/6, 11/6, -3/2, -29/6, 3/2, 7/2, 0, -2, -5/2, -5/2, 5/6
-33/2, -7, -29/6, -35/6, -2, -11/6, 11/6, -3/2, -29/6, 3/2, 7/2, 0, -2, -5/2, -5/2, 5/6
-33/2, -7, -29/6, -35/6, -2, -11/6, 11/6, -3/2, -29/6, 3/2, 7/2, 0, -2, -5/2, -5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/4, 191/12, 175/12, 149/12, 39/4, 73/12, 29/12, -5/4, 755/12, 167/12, 145/12, 139/12, 103/12, 27/4, 13/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/6, -1/2, 1, -1/2, 1/3, 7/2, 0, 1/3, 55/6, -5/6, 11/6, 10/3, 5, 4/3, 1/2, 5/3
-17/6, -1/2, 1, -1/2, 1/3, 7/2, 0, 1/3, 55/6, -5/6, 11/6, 10/3, 5, 4/3, 1/2, 5/3
-17/6, -1/2, 1, -1/2, 1/3, 7/2, 0, 1/3, 55/6, -5/6, 11/6, 10/3, 5, 4/3, 1/2, 5/3
-17/6, -1/2, 1, -1/2, 1/3, 7/2, 0, 1/3, 55/6, -5/6, 11/6, 10/3, 5, 4/3, 1/2, 5/3
-17/6, -1/2, 1, -1/2, 1/3, 7/2, 0, 1/3, 55/6, -5/6, 11/6, 10/3, 5, 4/3, 1/2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/12, 119/12, 89/12, 29/4, 61/12, 43/12, 7/12, 1/4, 269/6, 40/3, 61/6, 8, 11/2, 13/6, 11/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 47/12, 41/12, 5/12, 5/12, 19/12, -7/4, -23/12, 155/6, 43/6, 22/3, 22/3, 4, 31/6, 11/6, 0
17/4, 47/12, 41/12, 5/12, 5/12, 19/12, -7/4, -23/12, 155/6, 43/6, 22/3, 22/3, 4, 31/6, 11/6, 0
17/4, 47/12, 41/12, 5/12, 5/12, 19/12, -7/4, -23/12, 155/6, 43/6, 22/3, 22/3, 4, 31/6, 11/6, 0
17/4, 47/12, 41/12, 5/12, 5/12, 19/12, -7/4, -23/12, 155/6, 43/6, 22/3, 22/3, 4, 31/6, 11/6, 0
17/4, 47/12, 41/12, 5/12, 5/12, 19/12, -7/4, -23/12, 155/6, 43/6, 22/3, 22/3, 4, 31/6, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 127/12, 119/12, 73/12, 61/12, 15/4, 17/12, 5/4, 49, 27/2, 65/6, 9, 17/3, 10/3, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/3, -11/2, -9, -49/6, -37/6, -23/6, -4/3, -7/3, -55/6, -1/2, -1/3, -17/6, -11/2, -17/3, -7/3, -4/3
-101/3, -11/2, -9, -49/6, -37/6, -23/6, -4/3, -7/3, -55/6, -1/2, -1/3, -17/6, -11/2, -17/3, -7/3, -4/3
-101/3, -11/2, -9, -49/6, -37/6, -23/6, -4/3, -7/3, -55/6, -1/2, -1/3, -17/6, -11/2, -17/3, -7/3, -4/3
-101/3, -11/2, -9, -49/6, -37/6, -23/6, -4/3, -7/3, -55/6, -1/2, -1/3, -17/6, -11/2, -17/3, -7/3, -4/3
-101/3, -11/2, -9, -49/6, -37/6, -23/6, -4/3, -7/3, -55/6, -1/2, -1/3, -17/6, -11/2, -17/3, -7/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
28, 28/3, 6, 19/6, 7/3, 5/3, 5/3, 7/6, 41, 34/3, 32/3, 26/3, 11/2, 19/6, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -10/3, -10/3, -1, 5/3, -7/6, -7/3, 1, 91/12, 9/4, 21/4, 11/4, 3/4, -31/12, -3/4, 25/12
-59/6, -10/3, -10/3, -1, 5/3, -7/6, -7/3, 1, 91/12, 9/4, 21/4, 11/4, 3/4, -31/12, -3/4, 25/12
-59/6, -10/3, -10/3, -1, 5/3, -7/6, -7/3, 1, 91/12, 9/4, 21/4, 11/4, 3/4, -31/12, -3/4, 25/12
-59/6, -10/3, -10/3, -1, 5/3, -7/6, -7/3, 1, 91/12, 9/4, 21/4, 11/4, 3/4, -31/12, -3/4, 25/12
-59/6, -10/3, -10/3, -1, 5/3, -7/6, -7/3, 1, 91/12, 9/4, 21/4, 11/4, 3/4, -31/12, -3/4, 25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/6, 77/6, 29/3, 26/3, 43/6, 7/2, 5/3, -5/3, 643/12, 55/4, 143/12, 37/4, 101/12, 65/12, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 26/3, 7, 10/3, 5/3, 0, -1/2, 2, -73/3, -19/3, -43/6, -23/6, -14/3, -11/3, -1/3, 4/3
151/6, 26/3, 7, 10/3, 5/3, 0, -1/2, 2, -73/3, -19/3, -43/6, -23/6, -14/3, -11/3, -1/3, 4/3
151/6, 26/3, 7, 10/3, 5/3, 0, -1/2, 2, -73/3, -19/3, -43/6, -23/6, -14/3, -11/3, -1/3, 4/3
151/6, 26/3, 7, 10/3, 5/3, 0, -1/2, 2, -73/3, -19/3, -43/6, -23/6, -14/3, -11/3, -1/3, 4/3
151/6, 26/3, 7, 10/3, 5/3, 0, -1/2, 2, -73/3, -19/3, -43/6, -23/6, -14/3, -11/3, -1/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 35/3, 34/3, 21/2, 41/6, 31/6, 4/3, 0, 239/4, 155/12, 155/12, 119/12, 107/12, 89/12, 43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-227/6, -31/3, -10, -61/6, -47/6, -29/6, -4/3, -7/3, 29/4, 5/12, 5/12, -5/12, -7/4, 11/12, -11/12, -9/4
-227/6, -31/3, -10, -61/6, -47/6, -29/6, -4/3, -7/3, 29/4, 5/12, 5/12, -5/12, -7/4, 11/12, -11/12, -9/4
-227/6, -31/3, -10, -61/6, -47/6, -29/6, -4/3, -7/3, 29/4, 5/12, 5/12, -5/12, -7/4, 11/12, -11/12, -9/4
-227/6, -31/3, -10, -61/6, -47/6, -29/6, -4/3, -7/3, 29/4, 5/12, 5/12, -5/12, -7/4, 11/12, -11/12, -9/4
-227/6, -31/3, -10, -61/6, -47/6, -29/6, -4/3, -7/3, 29/4, 5/12, 5/12, -5/12, -7/4, 11/12, -11/12, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 121/12, 91/12, 27/4, 65/12, 61/12, 11/4, 11/12, 239/6, 21/2, 61/6, 8, 14/3, 5/2, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/12, 17/12, -13/12, -5/12, -1/12, -29/12, 17/12, -9/4, 14/3, 7/2, 7/6, 0, -4/3, 1/2, -2/3, 5/6
5/12, 17/12, -13/12, -5/12, -1/12, -29/12, 17/12, -9/4, 14/3, 7/2, 7/6, 0, -4/3, 1/2, -2/3, 5/6
5/12, 17/12, -13/12, -5/12, -1/12, -29/12, 17/12, -9/4, 14/3, 7/2, 7/6, 0, -4/3, 1/2, -2/3, 5/6
5/12, 17/12, -13/12, -5/12, -1/12, -29/12, 17/12, -9/4, 14/3, 7/2, 7/6, 0, -4/3, 1/2, -2/3, 5/6
5/12, 17/12, -13/12, -5/12, -1/12, -29/12, 17/12, -9/4, 14/3, 7/2, 7/6, 0, -4/3, 1/2, -2/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
206/3, 109/6, 89/6, 34/3, 8, 6, 8/3, -1/3, 81/2, 55/6, 22/3, 7, 20/3, 5, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/3, 3, 23/6, 2/3, 19/6, 5, 3/2, -3/2, 23/12, 1/4, -11/4, -19/12, 3/4, 55/12, 17/12, 5/12
35/3, 3, 23/6, 2/3, 19/6, 5, 3/2, -3/2, 23/12, 1/4, -11/4, -19/12, 3/4, 55/12, 17/12, 5/12
35/3, 3, 23/6, 2/3, 19/6, 5, 3/2, -3/2, 23/12, 1/4, -11/4, -19/12, 3/4, 55/12, 17/12, 5/12
35/3, 3, 23/6, 2/3, 19/6, 5, 3/2, -3/2, 23/12, 1/4, -11/4, -19/12, 3/4, 55/12, 17/12, 5/12
35/3, 3, 23/6, 2/3, 19/6, 5, 3/2, -3/2, 23/12, 1/4, -11/4, -19/12, 3/4, 55/12, 17/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/3, 34/3, 61/6, 25/3, 11/2, 8/3, 7/6, -5/6, 48, 44/3, 65/6, 26/3, 6, 9/2, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
467/12, 161/12, 115/12, 35/4, 65/12, 25/12, -7/12, -31/12, 5, 11/3, 1/6, 5/3, 5, 5/3, -4/3, 5/2
467/12, 161/12, 115/12, 35/4, 65/12, 25/12, -7/12, -31/12, 5, 11/3, 1/6, 5/3, 5, 5/3, -4/3, 5/2
467/12, 161/12, 115/12, 35/4, 65/12, 25/12, -7/12, -31/12, 5, 11/3, 1/6, 5/3, 5, 5/3, -4/3, 5/2
467/12, 161/12, 115/12, 35/4, 65/12, 25/12, -7/12, -31/12, 5, 11/3, 1/6, 5/3, 5, 5/3, -4/3, 5/2
467/12, 161/12, 115/12, 35/4, 65/12, 25/12, -7/12, -31/12, 5, 11/3, 1/6, 5/3, 5, 5/3, -4/3, 5/2
-53/4, 1/4, -1/4, -11/4, -7/4, -3/4, -3/4, 9/4, -35/2, -9/2, -2, -11/2, -9/2, -7/2, -3/2, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 37/3, 71/6, 55/6, 47/6, 13/3, 8/3, 1/3, 112/3, 19/2, 15/2, 19/3, 37/6, 7/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -4, -23/6, -3/2, -1/2, 11/6, -5/3, 7/6, 31/6, 5/6, 3/2, -7/6, -7/3, 1/2, -5/2, -4/3
-25/2, -4, -23/6, -3/2, -1/2, 11/6, -5/3, 7/6, 31/6, 5/6, 3/2, -7/6, -7/3, 1/2, -5/2, -4/3
-25/2, -4, -23/6, -3/2, -1/2, 11/6, -5/3, 7/6, 31/6, 5/6, 3/2, -7/6, -7/3, 1/2, -5/2, -4/3
-25/2, -4, -23/6, -3/2, -1/2, 11/6, -5/3, 7/6, 31/6, 5/6, 3/2, -7/6, -7/3, 1/2, -5/2, -4/3
-25/2, -4, -23/6, -3/2, -1/2, 11/6, -5/3, 7/6, 31/6, 5/6, 3/2, -7/6, -7/3, 1/2, -5/2, -4/3
-34, -21/2, -9, -8, -5, -4, -3/2, 1, 7, 7, 5, 2, -3/2, 1, -1, -3/2
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 79/6, 67/6, 23/3, 35/6, 11/3, 5/2, -2/3, 147/4, 85/12, 85/12, 85/12, 71/12, 25/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 7/4, 3/4, -17/12, -17/4, -15/4, -29/12, 3/4, 97/4, 103/12, 67/12, 43/12, 53/12, 31/12, 7/12, 1/12
-19/4, 7/4, 3/4, -17/12, -17/4, -15/4, -29/12, 3/4, 97/4, 103/12, 67/12, 43/12, 53/12, 31/12, 7/12, 1/12
-19/4, 7/4, 3/4, -17/12, -17/4, -15/4, -29/12, 3/4, 97/4, 103/12, 67/12, 43/12, 53/12, 31/12, 7/12, 1/12
-19/4, 7/4, 3/4, -17/12, -17/4, -15/4, -29/12, 3/4, 97/4, 103/12, 67/12, 43/12, 53/12, 31/12, 7/12, 1/12
-19/4, 7/4, 3/4, -17/12, -17/4, -15/4, -29/12, 3/4, 97/4, 103/12, 67/12, 43/12, 53/12, 31/12, 7/12, 1/12
-91/2, -12, -11, -8, -5, -3/2, -2, -1, -141/4, -21/4, -21/4, -25/4, -27/4, -13/4, -9/4, -3/4
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 14, 23/2, 9, 11/2, 13/3, 3, 1/2, 275/6, 11, 43/6, 13/2, 13/2, 13/2, 19/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
179/12, 11/4, 55/12, 31/12, 47/12, 43/12, -1/4, 7/12, 133/6, 17/6, 29/6, 6, 3, 7/3, -2/3, 11/6
179/12, 11/4, 55/12, 31/12, 47/12, 43/12, -1/4, 7/12, 133/6, 17/6, 29/6, 6, 3, 7/3, -2/3, 11/6
179/12, 11/4, 55/12, 31/12, 47/12, 43/12, -1/4, 7/12, 133/6, 17/6, 29/6, 6, 3, 7/3, -2/3, 11/6
179/12, 11/4, 55/12, 31/12, 47/12, 43/12, -1/4, 7/12, 133/6, 17/6, 29/6, 6, 3, 7/3, -2/3, 11/6
179/12, 11/4, 55/12, 31/12, 47/12, 43/12, -1/4, 7/12, 133/6, 17/6, 29/6, 6, 3, 7/3, -2/3, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/12, 115/12, 31/4, 73/12, 67/12, 67/12, 23/12, 17/12, 235/6, 13, 28/3, 23/3, 25/6, 3, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/12, 7/4, 11/12, -7/4, -7/12, -29/12, -23/12, 1/12, -71/6, -37/6, -10/3, -5/3, 13/6, -1/2, -8/3, 1
-101/12, 7/4, 11/12, -7/4, -7/12, -29/12, -23/12, 1/12, -71/6, -37/6, -10/3, -5/3, 13/6, -1/2, -8/3, 1
-101/12, 7/4, 11/12, -7/4, -7/12, -29/12, -23/12, 1/12, -71/6, -37/6, -10/3, -5/3, 13/6, -1/2, -8/3, 1
-101/12, 7/4, 11/12, -7/4, -7/12, -29/12, -23/12, 1/12, -71/6, -37/6, -10/3, -5/3, 13/6, -1/2, -8/3, 1
-101/12, 7/4, 11/12, -7/4, -7/12, -29/12, -23/12, 1/12, -71/6, -37/6, -10/3, -5/3, 13/6, -1/2, -8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 23/3, 22/3, 7, 7, 11/2, 3, 1/3, 97/2, 38/3, 23/2, 9, 20/3, 23/6, 10/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
457/12, 125/12, 125/12, 83/12, 67/12, 41/12, 13/12, -1/4, 25/4, -5/4, 7/4, 1/12, 7/4, 13/12, -7/4, 7/4
457/12, 125/12, 125/12, 83/12, 67/12, 41/12, 13/12, -1/4, 25/4, -5/4, 7/4, 1/12, 7/4, 13/12, -7/4, 7/4
457/12, 125/12, 125/12, 83/12, 67/12, 41/12, 13/12, -1/4, 25/4, -5/4, 7/4, 1/12, 7/4, 13/12, -7/4, 7/4
457/12, 125/12, 125/12, 83/12, 67/12, 41/12, 13/12, -1/4, 25/4, -5/4, 7/4, 1/12, 7/4, 13/12, -7/4, 7/4
457/12, 125/12, 125/12, 83/12, 67/12, 41/12, 13/12, -1/4, 25/4, -5/4, 7/4, 1/12, 7/4, 13/12, -7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 77/6, 21/2, 28/3, 13/2, 8/3, 5/3, -7/6, 119/3, 71/6, 53/6, 31/6, 29/6, 17/6, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 4/3, -5/6, 1, 1/3, 1, 7/6, 7/3, -199/6, -25/3, -16/3, -8/3, -7/3, -13/3, -3/2, 2
7/3, 4/3, -5/6, 1, 1/3, 1, 7/6, 7/3, -199/6, -25/3, -16/3, -8/3, -7/3, -13/3, -3/2, 2
7/3, 4/3, -5/6, 1, 1/3, 1, 7/6, 7/3, -199/6, -25/3, -16/3, -8/3, -7/3, -13/3, -3/2, 2
7/3, 4/3, -5/6, 1, 1/3, 1, 7/6, 7/3, -199/6, -25/3, -16/3, -8/3, -7/3, -13/3, -3/2, 2
7/3, 4/3, -5/6, 1, 1/3, 1, 7/6, 7/3, -199/6, -25/3, -16/3, -8/3, -7/3, -13/3, -3/2, 2
9/2, 9/2, 4, 3/2, -1/2, -1/2, 1, 3/2, -5/4, -3/4, 1/4, 7/4, -7/4, -11/4, -11/4, 1/4
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 67/6, 59/6, 26/3, 5, 3, 2, 5/6, 164/3, 31/2, 77/6, 55/6, 35/6, 25/6, 13/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/12, -47/12, -7/12, -53/12, -35/12, -21/4, -7/4, 17/12, -115/6, -7/2, -7/6, 1/6, -13/6, -16/3, -11/6, -1
-155/12, -47/12, -7/12, -53/12, -35/12, -21/4, -7/4, 17/12, -115/6, -7/2, -7/6, 1/6, -13/6, -16/3, -11/6, -1
-155/12, -47/12, -7/12, -53/12, -35/12, -21/4, -7/4, 17/12, -115/6, -7/2, -7/6, 1/6, -13/6, -16/3, -11/6, -1
-155/12, -47/12, -7/12, -53/12, -35/12, -21/4, -7/4, 17/12, -115/6, -7/2, -7/6, 1/6, -13/6, -16/3, -11/6, -1
-155/12, -47/12, -7/12, -53/12, -35/12, -21/4, -7/4, 17/12, -115/6, -7/2, -7/6, 1/6, -13/6, -16/3, -11/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/6, 61/6, 29/3, 29/3, 37/6, 3, 5/6, 2/3, 201/4, 173/12, 49/4, 109/12, 103/12, 21/4, 9/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -1, -5/3, -4/3, -1/3, -8/3, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -1, -5/3, -4/3, -1/3, -8/3, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -1, -5/3, -4/3, -1/3, -8/3, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -1, -5/3, -4/3, -1/3, -8/3, 0, 0, 0, 0, 0, 0, 0, 0
20/3, 4, 5/3, -1, -5/3, -4/3, -1/3, -8/3, 0, 0, 0, 0, 0, 0, 0, 0
5, 7/2, 2, 0, 3/2, -3/2, -3/2, 1, -33/4, -1/4, -5/4, 3/4, -11/4, -13/4, -13/4, 1/4
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 35/3, 25/3, 9/2, 5/2, 2, 11/6, -1, 215/6, 53/6, 49/6, 7, 17/3, 25/6, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -53/12, -15/4, -31/12, 1/12, -17/12, -3/4, -19/12, 175/12, 43/12, 5/12, 13/4, 35/12, 29/12, -5/12, -29/12
-41/4, -53/12, -15/4, -31/12, 1/12, -17/12, -3/4, -19/12, 175/12, 43/12, 5/12, 13/4, 35/12, 29/12, -5/12, -29/12
-41/4, -53/12, -15/4, -31/12, 1/12, -17/12, -3/4, -19/12, 175/12, 43/12, 5/12, 13/4, 35/12, 29/12, -5/12, -29/12
-41/4, -53/12, -15/4, -31/12, 1/12, -17/12, -3/4, -19/12, 175/12, 43/12, 5/12, 13/4, 35/12, 29/12, -5/12, -29/12
-41/4, -53/12, -15/4, -31/12, 1/12, -17/12, -3/4, -19/12, 175/12, 43/12, 5/12, 13/4, 35/12, 29/12, -5/12, -29/12
-36, -29/2, -23/2, -17/2, -13/2, -3, 0, -2, -77/4, -21/4, -27/4, -15/4, -7/4, -11/4, -1/4, 3/4
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/12, 139/12, 103/12, 97/12, 73/12, 17/4, 37/12, 1/12, 133/4, 37/4, 67/12, 21/4, 43/12, 5/4, 11/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
421/12, 31/4, 103/12, 77/12, 61/12, 5/4, 1/4, -7/4, 25/4, 53/12, 35/12, 5/4, 59/12, 9/4, 7/12, 37/12
421/12, 31/4, 103/12, 77/12, 61/12, 5/4, 1/4, -7/4, 25/4, 53/12, 35/12, 5/4, 59/12, 9/4, 7/12, 37/12
421/12, 31/4, 103/12, 77/12, 61/12, 5/4, 1/4, -7/4, 25/4, 53/12, 35/12, 5/4, 59/12, 9/4, 7/12, 37/12
421/12, 31/4, 103/12, 77/12, 61/12, 5/4, 1/4, -7/4, 25/4, 53/12, 35/12, 5/4, 59/12, 9/4, 7/12, 37/12
421/12, 31/4, 103/12, 77/12, 61/12, 5/4, 1/4, -7/4, 25/4, 53/12, 35/12, 5/4, 59/12, 9/4, 7/12, 37/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 31/3, 59/6, 15/2, 13/2, 13/3, 17/6, -1/2, 323/6, 15, 12, 53/6, 49/6, 16/3, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, 19/12, 1/4, -37/12, -49/12, -11/12, 3/4, -11/12, -145/6, -7, -5, -13/6, 1/3, 0, -2, 5/3
-33/4, 19/12, 1/4, -37/12, -49/12, -11/12, 3/4, -11/12, -145/6, -7, -5, -13/6, 1/3, 0, -2, 5/3
-33/4, 19/12, 1/4, -37/12, -49/12, -11/12, 3/4, -11/12, -145/6, -7, -5, -13/6, 1/3, 0, -2, 5/3
-33/4, 19/12, 1/4, -37/12, -49/12, -11/12, 3/4, -11/12, -145/6, -7, -5, -13/6, 1/3, 0, -2, 5/3
-33/4, 19/12, 1/4, -37/12, -49/12, -11/12, 3/4, -11/12, -145/6, -7, -5, -13/6, 1/3, 0, -2, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 55/6, 47/6, 43/6, 5, 25/6, 7/6, 2/3, 241/6, 67/6, 22/3, 22/3, 14/3, 10/3, 5/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 115/12, 73/12, 27/4, 41/12, 13/4, 5/4, -9/4, 359/12, 95/12, 31/4, 23/4, 17/4, 11/4, -11/12, -7/4
113/4, 115/12, 73/12, 27/4, 41/12, 13/4, 5/4, -9/4, 359/12, 95/12, 31/4, 23/4, 17/4, 11/4, -11/12, -7/4
113/4, 115/12, 73/12, 27/4, 41/12, 13/4, 5/4, -9/4, 359/12, 95/12, 31/4, 23/4, 17/4, 11/4, -11/12, -7/4
113/4, 115/12, 73/12, 27/4, 41/12, 13/4, 5/4, -9/4, 359/12, 95/12, 31/4, 23/4, 17/4, 11/4, -11/12, -7/4
113/4, 115/12, 73/12, 27/4, 41/12, 13/4, 5/4, -9/4, 359/12, 95/12, 31/4, 23/4, 17/4, 11/4, -11/12, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 43/4, 125/12, 107/12, 65/12, 59/12, 29/12, 13/12, 130/3, 61/6, 53/6, 43/6, 23/6, 7/2, 11/6, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -26/3, -16/3, -10/3, -1/6, 5/3, -7/6, 8/3, -35/3, -11/2, -35/6, -7/2, -5/6, -11/6, 1, -7/6
-20, -26/3, -16/3, -10/3, -1/6, 5/3, -7/6, 8/3, -35/3, -11/2, -35/6, -7/2, -5/6, -11/6, 1, -7/6
-20, -26/3, -16/3, -10/3, -1/6, 5/3, -7/6, 8/3, -35/3, -11/2, -35/6, -7/2, -5/6, -11/6, 1, -7/6
-20, -26/3, -16/3, -10/3, -1/6, 5/3, -7/6, 8/3, -35/3, -11/2, -35/6, -7/2, -5/6, -11/6, 1, -7/6
-20, -26/3, -16/3, -10/3, -1/6, 5/3, -7/6, 8/3, -35/3, -11/2, -35/6, -7/2, -5/6, -11/6, 1, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 10, 43/6, 7, 6, 29/6, 10/3, 1/3, 50, 71/6, 71/6, 25/3, 19/3, 31/6, 7/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/12, 5/4, -19/12, -5/12, -13/12, -13/4, -5/4, 9/4, -145/12, -43/12, -85/12, -13/4, -3/4, -23/12, -3/4, -23/12
-31/12, 5/4, -19/12, -5/12, -13/12, -13/4, -5/4, 9/4, -145/12, -43/12, -85/12, -13/4, -3/4, -23/12, -3/4, -23/12
-31/12, 5/4, -19/12, -5/12, -13/12, -13/4, -5/4, 9/4, -145/12, -43/12, -85/12, -13/4, -3/4, -23/12, -3/4, -23/12
-31/12, 5/4, -19/12, -5/12, -13/12, -13/4, -5/4, 9/4, -145/12, -43/12, -85/12, -13/4, -3/4, -23/12, -3/4, -23/12
-31/12, 5/4, -19/12, -5/12, -13/12, -13/4, -5/4, 9/4, -145/12, -43/12, -85/12, -13/4, -3/4, -23/12, -3/4, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/12, 137/12, 109/12, 27/4, 65/12, 49/12, 11/12, -1/4, 241/6, 21/2, 21/2, 17/2, 16/3, 23/6, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
211/12, 25/12, 11/12, 19/12, 47/12, 23/12, 43/12, -1/4, -341/12, -37/4, -37/4, -25/4, -31/12, -49/12, -31/12, 5/12
211/12, 25/12, 11/12, 19/12, 47/12, 23/12, 43/12, -1/4, -341/12, -37/4, -37/4, -25/4, -31/12, -49/12, -31/12, 5/12
211/12, 25/12, 11/12, 19/12, 47/12, 23/12, 43/12, -1/4, -341/12, -37/4, -37/4, -25/4, -31/12, -49/12, -31/12, 5/12
211/12, 25/12, 11/12, 19/12, 47/12, 23/12, 43/12, -1/4, -341/12, -37/4, -37/4, -25/4, -31/12, -49/12, -31/12, 5/12
211/12, 25/12, 11/12, 19/12, 47/12, 23/12, 43/12, -1/4, -341/12, -37/4, -37/4, -25/4, -31/12, -49/12, -31/12, 5/12
-2, -7/2, -2, 1, -1, -2, -1, 1/2, -15/2, 3/2, -1/2, 1/2, -1, -9/2, -5/2, 0
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/12, 155/12, 119/12, 89/12, 83/12, 19/4, 31/12, -7/12, 87/2, 71/6, 55/6, 49/6, 23/3, 13/3, 5/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
409/12, 23/4, 89/12, 55/12, 17/4, 13/4, 1/4, -23/12, -62/3, 0, -1, -9/2, -19/6, -5/6, -11/3, -1/6
409/12, 23/4, 89/12, 55/12, 17/4, 13/4, 1/4, -23/12, -62/3, 0, -1, -9/2, -19/6, -5/6, -11/3, -1/6
409/12, 23/4, 89/12, 55/12, 17/4, 13/4, 1/4, -23/12, -62/3, 0, -1, -9/2, -19/6, -5/6, -11/3, -1/6
409/12, 23/4, 89/12, 55/12, 17/4, 13/4, 1/4, -23/12, -62/3, 0, -1, -9/2, -19/6, -5/6, -11/3, -1/6
409/12, 23/4, 89/12, 55/12, 17/4, 13/4, 1/4, -23/12, -62/3, 0, -1, -9/2, -19/6, -5/6, -11/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/6, 28/3, 9, 7, 7, 13/3, 7/6, 0, 225/4, 191/12, 161/12, 119/12, 31/4, 17/4, 3/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/6, 8/3, 29/6, 20/3, 29/6, 14/3, 1, 1/2, -65/3, -9/2, -31/6, -13/3, -16/3, -11/3, -5/6, 3/2
167/6, 8/3, 29/6, 20/3, 29/6, 14/3, 1, 1/2, -65/3, -9/2, -31/6, -13/3, -16/3, -11/3, -5/6, 3/2
167/6, 8/3, 29/6, 20/3, 29/6, 14/3, 1, 1/2, -65/3, -9/2, -31/6, -13/3, -16/3, -11/3, -5/6, 3/2
167/6, 8/3, 29/6, 20/3, 29/6, 14/3, 1, 1/2, -65/3, -9/2, -31/6, -13/3, -16/3, -11/3, -5/6, 3/2
167/6, 8/3, 29/6, 20/3, 29/6, 14/3, 1, 1/2, -65/3, -9/2, -31/6, -13/3, -16/3, -11/3, -5/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/12, 127/12, 91/12, 91/12, 73/12, 47/12, 11/12, 1/12, 431/12, 127/12, 85/12, 67/12, 17/4, 31/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
197/12, 71/12, 47/12, 37/12, 3/4, 5/12, -29/12, -3/4, -15, -4/3, -1, 2/3, -5/6, -13/3, -11/6, -2/3
197/12, 71/12, 47/12, 37/12, 3/4, 5/12, -29/12, -3/4, -15, -4/3, -1, 2/3, -5/6, -13/3, -11/6, -2/3
197/12, 71/12, 47/12, 37/12, 3/4, 5/12, -29/12, -3/4, -15, -4/3, -1, 2/3, -5/6, -13/3, -11/6, -2/3
197/12, 71/12, 47/12, 37/12, 3/4, 5/12, -29/12, -3/4, -15, -4/3, -1, 2/3, -5/6, -13/3, -11/6, -2/3
197/12, 71/12, 47/12, 37/12, 3/4, 5/12, -29/12, -3/4, -15, -4/3, -1, 2/3, -5/6, -13/3, -11/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/12, 179/12, 51/4, 137/12, 31/4, 67/12, 11/4, 3/4, 427/12, 101/12, 95/12, 25/4, 67/12, 53/12, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/12, 1/12, -35/12, -35/12, -1/12, 23/12, -17/12, -1/12, -23/3, 11/3, 1/6, -3, -31/6, -7/3, 1/6, -5/6
-43/12, 1/12, -35/12, -35/12, -1/12, 23/12, -17/12, -1/12, -23/3, 11/3, 1/6, -3, -31/6, -7/3, 1/6, -5/6
-43/12, 1/12, -35/12, -35/12, -1/12, 23/12, -17/12, -1/12, -23/3, 11/3, 1/6, -3, -31/6, -7/3, 1/6, -5/6
-43/12, 1/12, -35/12, -35/12, -1/12, 23/12, -17/12, -1/12, -23/3, 11/3, 1/6, -3, -31/6, -7/3, 1/6, -5/6
-43/12, 1/12, -35/12, -35/12, -1/12, 23/12, -17/12, -1/12, -23/3, 11/3, 1/6, -3, -31/6, -7/3, 1/6, -5/6
-37/2, 0, -3/2, -7/2, -13/2, -11/2, -5/2, 0, -35/4, 3/4, -9/4, -7/4, -9/4, 3/4, -9/4, 3/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 143/12, 101/12, 97/12, 27/4, 17/4, 9/4, -3/4, 213/4, 187/12, 49/4, 103/12, 29/4, 77/12, 13/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-98/3, -25/3, -55/6, -17/3, -31/6, -5/3, 1/6, -13/6, 79/6, 6, 31/6, 4, 1/6, -2, -23/6, 0
-98/3, -25/3, -55/6, -17/3, -31/6, -5/3, 1/6, -13/6, 79/6, 6, 31/6, 4, 1/6, -2, -23/6, 0
-98/3, -25/3, -55/6, -17/3, -31/6, -5/3, 1/6, -13/6, 79/6, 6, 31/6, 4, 1/6, -2, -23/6, 0
-98/3, -25/3, -55/6, -17/3, -31/6, -5/3, 1/6, -13/6, 79/6, 6, 31/6, 4, 1/6, -2, -23/6, 0
-98/3, -25/3, -55/6, -17/3, -31/6, -5/3, 1/6, -13/6, 79/6, 6, 31/6, 4, 1/6, -2, -23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 39/4, 31/4, 53/12, 15/4, 19/12, 19/12, 5/12, 607/12, 47/4, 45/4, 37/4, 73/12, 73/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
247/6, 13, 11, 47/6, 13/3, 5/3, -1/3, 7/3, 133/6, 43/6, 29/6, 41/6, 5, 11/6, -1/6, 2
247/6, 13, 11, 47/6, 13/3, 5/3, -1/3, 7/3, 133/6, 43/6, 29/6, 41/6, 5, 11/6, -1/6, 2
247/6, 13, 11, 47/6, 13/3, 5/3, -1/3, 7/3, 133/6, 43/6, 29/6, 41/6, 5, 11/6, -1/6, 2
247/6, 13, 11, 47/6, 13/3, 5/3, -1/3, 7/3, 133/6, 43/6, 29/6, 41/6, 5, 11/6, -1/6, 2
247/6, 13, 11, 47/6, 13/3, 5/3, -1/3, 7/3, 133/6, 43/6, 29/6, 41/6, 5, 11/6, -1/6, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/6, 23/3, 15/2, 43/6, 13/3, 8/3, 13/6, 4/3, 42, 37/3, 29/3, 13/2, 19/3, 3, 7/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41, -23/3, -26/3, -55/6, -41/6, -11/3, -7/6, 3/2, 41/3, 31/6, 29/6, 3, 7/6, -4/3, -5/6, -3
-41, -23/3, -26/3, -55/6, -41/6, -11/3, -7/6, 3/2, 41/3, 31/6, 29/6, 3, 7/6, -4/3, -5/6, -3
-41, -23/3, -26/3, -55/6, -41/6, -11/3, -7/6, 3/2, 41/3, 31/6, 29/6, 3, 7/6, -4/3, -5/6, -3
-41, -23/3, -26/3, -55/6, -41/6, -11/3, -7/6, 3/2, 41/3, 31/6, 29/6, 3, 7/6, -4/3, -5/6, -3
-41, -23/3, -26/3, -55/6, -41/6, -11/3, -7/6, 3/2, 41/3, 31/6, 29/6, 3, 7/6, -4/3, -5/6, -3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 109/12, 27/4, 77/12, 43/12, 43/12, 3/4, 7/12, 449/12, 119/12, 33/4, 77/12, 71/12, 17/4, 11/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-167/12, -21/4, -49/12, -23/12, -7/12, -13/12, 7/12, -11/4, -233/6, -43/6, -20/3, -7, -13/2, -11/3, -2/3, 5/6
-167/12, -21/4, -49/12, -23/12, -7/12, -13/12, 7/12, -11/4, -233/6, -43/6, -20/3, -7, -13/2, -11/3, -2/3, 5/6
-167/12, -21/4, -49/12, -23/12, -7/12, -13/12, 7/12, -11/4, -233/6, -43/6, -20/3, -7, -13/2, -11/3, -2/3, 5/6
-167/12, -21/4, -49/12, -23/12, -7/12, -13/12, 7/12, -11/4, -233/6, -43/6, -20/3, -7, -13/2, -11/3, -2/3, 5/6
-167/12, -21/4, -49/12, -23/12, -7/12, -13/12, 7/12, -11/4, -233/6, -43/6, -20/3, -7, -13/2, -11/3, -2/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/12, 43/4, 29/4, 15/4, 13/4, 7/4, 1/4, 1/4, 133/3, 40/3, 32/3, 7, 37/6, 11/3, 5/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -85/12, -83/12, -27/4, -67/12, -37/12, 5/12, -41/12, -14, -3, -2, -9/2, -13/3, -3, -5/3, 13/6
-73/4, -85/12, -83/12, -27/4, -67/12, -37/12, 5/12, -41/12, -14, -3, -2, -9/2, -13/3, -3, -5/3, 13/6
-73/4, -85/12, -83/12, -27/4, -67/12, -37/12, 5/12, -41/12, -14, -3, -2, -9/2, -13/3, -3, -5/3, 13/6
-73/4, -85/12, -83/12, -27/4, -67/12, -37/12, 5/12, -41/12, -14, -3, -2, -9/2, -13/3, -3, -5/3, 13/6
-73/4, -85/12, -83/12, -27/4, -67/12, -37/12, 5/12, -41/12, -14, -3, -2, -9/2, -13/3, -3, -5/3, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 109/12, 29/4, 73/12, 49/12, 11/4, 5/12, -5/12, 119/2, 41/3, 11, 53/6, 26/3, 37/6, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -17/6, -1/6, 7/6, 2/3, 1/2, 5/3, -7/6, 101/4, 65/12, 49/12, 35/12, 5/4, 25/12, 23/12, -11/12
3/2, -17/6, -1/6, 7/6, 2/3, 1/2, 5/3, -7/6, 101/4, 65/12, 49/12, 35/12, 5/4, 25/12, 23/12, -11/12
3/2, -17/6, -1/6, 7/6, 2/3, 1/2, 5/3, -7/6, 101/4, 65/12, 49/12, 35/12, 5/4, 25/12, 23/12, -11/12
3/2, -17/6, -1/6, 7/6, 2/3, 1/2, 5/3, -7/6, 101/4, 65/12, 49/12, 35/12, 5/4, 25/12, 23/12, -11/12
3/2, -17/6, -1/6, 7/6, 2/3, 1/2, 5/3, -7/6, 101/4, 65/12, 49/12, 35/12, 5/4, 25/12, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 65/6, 9, 8, 25/6, 5/2, 5/3, 1/3, 237/4, 167/12, 143/12, 121/12, 95/12, 65/12, 31/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
493/12, 121/12, 77/12, 79/12, 77/12, 49/12, 7/4, 23/12, 95/6, 5/2, 7/3, 2/3, 4/3, 1, 2, -2/3
493/12, 121/12, 77/12, 79/12, 77/12, 49/12, 7/4, 23/12, 95/6, 5/2, 7/3, 2/3, 4/3, 1, 2, -2/3
493/12, 121/12, 77/12, 79/12, 77/12, 49/12, 7/4, 23/12, 95/6, 5/2, 7/3, 2/3, 4/3, 1, 2, -2/3
493/12, 121/12, 77/12, 79/12, 77/12, 49/12, 7/4, 23/12, 95/6, 5/2, 7/3, 2/3, 4/3, 1, 2, -2/3
493/12, 121/12, 77/12, 79/12, 77/12, 49/12, 7/4, 23/12, 95/6, 5/2, 7/3, 2/3, 4/3, 1, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 125/12, 41/4, 103/12, 29/4, 15/4, 11/4, 5/12, 110/3, 43/6, 35/6, 11/2, 31/6, 29/6, 7/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, 0, -5/2, -16/3, -11/2, -13/3, -3/2, -5/6, -29/3, -19/6, -17/3, -8/3, 5/6, -11/6, -4/3, -5/6
-52/3, 0, -5/2, -16/3, -11/2, -13/3, -3/2, -5/6, -29/3, -19/6, -17/3, -8/3, 5/6, -11/6, -4/3, -5/6
-52/3, 0, -5/2, -16/3, -11/2, -13/3, -3/2, -5/6, -29/3, -19/6, -17/3, -8/3, 5/6, -11/6, -4/3, -5/6
-52/3, 0, -5/2, -16/3, -11/2, -13/3, -3/2, -5/6, -29/3, -19/6, -17/3, -8/3, 5/6, -11/6, -4/3, -5/6
-52/3, 0, -5/2, -16/3, -11/2, -13/3, -3/2, -5/6, -29/3, -19/6, -17/3, -8/3, 5/6, -11/6, -4/3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 33/4, 85/12, 47/12, 43/12, 11/4, 9/4, -5/12, 121/3, 61/6, 9, 6, 9/2, 10/3, 1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, 7/6, -13/6, -5/3, 4/3, -1/6, -1, 5/2, 128/3, 19/2, 21/2, 43/6, 13/3, 10/3, 1/6, -2/3
-17/3, 7/6, -13/6, -5/3, 4/3, -1/6, -1, 5/2, 128/3, 19/2, 21/2, 43/6, 13/3, 10/3, 1/6, -2/3
-17/3, 7/6, -13/6, -5/3, 4/3, -1/6, -1, 5/2, 128/3, 19/2, 21/2, 43/6, 13/3, 10/3, 1/6, -2/3
-17/3, 7/6, -13/6, -5/3, 4/3, -1/6, -1, 5/2, 128/3, 19/2, 21/2, 43/6, 13/3, 10/3, 1/6, -2/3
-17/3, 7/6, -13/6, -5/3, 4/3, -1/6, -1, 5/2, 128/3, 19/2, 21/2, 43/6, 13/3, 10/3, 1/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/12, 149/12, 119/12, 79/12, 67/12, 53/12, 37/12, -7/12, 58, 40/3, 38/3, 38/3, 28/3, 37/6, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/6, 16/3, 25/6, 4/3, 1/3, 13/6, 13/6, 2/3, -71/6, -35/6, -13/6, -19/6, -17/6, -1/6, -13/6, -1/2
95/6, 16/3, 25/6, 4/3, 1/3, 13/6, 13/6, 2/3, -71/6, -35/6, -13/6, -19/6, -17/6, -1/6, -13/6, -1/2
95/6, 16/3, 25/6, 4/3, 1/3, 13/6, 13/6, 2/3, -71/6, -35/6, -13/6, -19/6, -17/6, -1/6, -13/6, -1/2
95/6, 16/3, 25/6, 4/3, 1/3, 13/6, 13/6, 2/3, -71/6, -35/6, -13/6, -19/6, -17/6, -1/6, -13/6, -1/2
95/6, 16/3, 25/6, 4/3, 1/3, 13/6, 13/6, 2/3, -71/6, -35/6, -13/6, -19/6, -17/6, -1/6, -13/6, -1/2
19, 7/2, 3, 9/2, 15/2, 4, 2, 1/2, -175/4, -61/4, -51/4, -43/4, -29/4, -17/4, -5/4, -7/4
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 161/12, 119/12, 115/12, 73/12, 31/12, 25/12, -3/4, 123/2, 49/3, 25/2, 26/3, 8, 13/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/12, -31/12, -61/12, -29/12, 1/4, 25/12, 31/12, -5/12, -57/2, -35/6, -4, -31/6, -9/2, -3/2, 1/2, 1
-25/12, -31/12, -61/12, -29/12, 1/4, 25/12, 31/12, -5/12, -57/2, -35/6, -4, -31/6, -9/2, -3/2, 1/2, 1
-25/12, -31/12, -61/12, -29/12, 1/4, 25/12, 31/12, -5/12, -57/2, -35/6, -4, -31/6, -9/2, -3/2, 1/2, 1
-25/12, -31/12, -61/12, -29/12, 1/4, 25/12, 31/12, -5/12, -57/2, -35/6, -4, -31/6, -9/2, -3/2, 1/2, 1
-25/12, -31/12, -61/12, -29/12, 1/4, 25/12, 31/12, -5/12, -57/2, -35/6, -4, -31/6, -9/2, -3/2, 1/2, 1
-45/2, -7/2, 0, -5/2, -6, -7/2, -2, 0, -3/2, -3, 1/2, -3, 0, 7/2, 0, -3/2
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 127/12, 107/12, 85/12, 47/12, 37/12, 19/12, 5/12, 475/12, 109/12, 95/12, 71/12, 65/12, 15/4, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/12, -31/12, -19/12, -5/4, -3/4, -5/12, -19/12, -9/4, 91/6, 5/3, 4/3, 10/3, 4, 19/6, -1/3, -5/3
17/12, -31/12, -19/12, -5/4, -3/4, -5/12, -19/12, -9/4, 91/6, 5/3, 4/3, 10/3, 4, 19/6, -1/3, -5/3
17/12, -31/12, -19/12, -5/4, -3/4, -5/12, -19/12, -9/4, 91/6, 5/3, 4/3, 10/3, 4, 19/6, -1/3, -5/3
17/12, -31/12, -19/12, -5/4, -3/4, -5/12, -19/12, -9/4, 91/6, 5/3, 4/3, 10/3, 4, 19/6, -1/3, -5/3
17/12, -31/12, -19/12, -5/4, -3/4, -5/12, -19/12, -9/4, 91/6, 5/3, 4/3, 10/3, 4, 19/6, -1/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 77/6, 55/6, 23/3, 5, 4/3, 7/6, 5/6, 569/12, 155/12, 45/4, 109/12, 73/12, 47/12, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/4, -45/4, -151/12, -37/4, -65/12, -43/12, -23/12, -19/12, 29/12, -3/4, -13/12, -13/12, -13/4, -7/4, 3/4, -31/12
-155/4, -45/4, -151/12, -37/4, -65/12, -43/12, -23/12, -19/12, 29/12, -3/4, -13/12, -13/12, -13/4, -7/4, 3/4, -31/12
-155/4, -45/4, -151/12, -37/4, -65/12, -43/12, -23/12, -19/12, 29/12, -3/4, -13/12, -13/12, -13/4, -7/4, 3/4, -31/12
-155/4, -45/4, -151/12, -37/4, -65/12, -43/12, -23/12, -19/12, 29/12, -3/4, -13/12, -13/12, -13/4, -7/4, 3/4, -31/12
-155/4, -45/4, -151/12, -37/4, -65/12, -43/12, -23/12, -19/12, 29/12, -3/4, -13/12, -13/12, -13/4, -7/4, 3/4, -31/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
112/3, 37/3, 29/3, 49/6, 31/6, 5/3, 5/6, 1/2, 397/12, 101/12, 101/12, 77/12, 31/12, 19/12, 17/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/6, -11/3, -13/3, -1, -25/6, -23/6, -5/2, -1, 21/4, 49/12, 19/12, 19/12, 11/12, 17/12, -17/12, 23/12
-67/6, -11/3, -13/3, -1, -25/6, -23/6, -5/2, -1, 21/4, 49/12, 19/12, 19/12, 11/12, 17/12, -17/12, 23/12
-67/6, -11/3, -13/3, -1, -25/6, -23/6, -5/2, -1, 21/4, 49/12, 19/12, 19/12, 11/12, 17/12, -17/12, 23/12
-67/6, -11/3, -13/3, -1, -25/6, -23/6, -5/2, -1, 21/4, 49/12, 19/12, 19/12, 11/12, 17/12, -17/12, 23/12
-67/6, -11/3, -13/3, -1, -25/6, -23/6, -5/2, -1, 21/4, 49/12, 19/12, 19/12, 11/12, 17/12, -17/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 23/2, 10, 13/2, 29/6, 17/6, 11/6, 1, 671/12, 61/4, 149/12, 121/12, 79/12, 47/12, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 17/6, 11/6, 5/6, 19/6, 1/2, -13/6, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 17/6, 11/6, 5/6, 19/6, 1/2, -13/6, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 17/6, 11/6, 5/6, 19/6, 1/2, -13/6, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 17/6, 11/6, 5/6, 19/6, 1/2, -13/6, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 29/6, 17/6, 11/6, 5/6, 19/6, 1/2, -13/6, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 1/2, 1, 3/2, -1/2, -2, 0, -3, -21/2, -5, -2, 3/2, 2, -3/2, 1, 1/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/6, 13, 34/3, 9, 35/6, 7/2, 7/3, -7/6, 611/12, 151/12, 137/12, 101/12, 29/4, 49/12, 37/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-135/4, -29/4, -29/4, -17/4, -79/12, -11/4, 11/12, -3/4, -35/6, -1/3, 10/3, 7/3, 2/3, -17/6, -11/6, 1/2
-135/4, -29/4, -29/4, -17/4, -79/12, -11/4, 11/12, -3/4, -35/6, -1/3, 10/3, 7/3, 2/3, -17/6, -11/6, 1/2
-135/4, -29/4, -29/4, -17/4, -79/12, -11/4, 11/12, -3/4, -35/6, -1/3, 10/3, 7/3, 2/3, -17/6, -11/6, 1/2
-135/4, -29/4, -29/4, -17/4, -79/12, -11/4, 11/12, -3/4, -35/6, -1/3, 10/3, 7/3, 2/3, -17/6, -11/6, 1/2
-135/4, -29/4, -29/4, -17/4, -79/12, -11/4, 11/12, -3/4, -35/6, -1/3, 10/3, 7/3, 2/3, -17/6, -11/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 55/4, 125/12, 37/4, 77/12, 11/4, 11/4, -5/12, 253/6, 12, 35/3, 49/6, 13/3, 25/6, 7/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, -17/12, 1/4, 25/12, 37/12, 49/12, 19/12, 19/12, -173/12, -17/4, -49/12, -53/12, -29/12, -23/12, 1/4, -5/12
35/4, -17/12, 1/4, 25/12, 37/12, 49/12, 19/12, 19/12, -173/12, -17/4, -49/12, -53/12, -29/12, -23/12, 1/4, -5/12
35/4, -17/12, 1/4, 25/12, 37/12, 49/12, 19/12, 19/12, -173/12, -17/4, -49/12, -53/12, -29/12, -23/12, 1/4, -5/12
35/4, -17/12, 1/4, 25/12, 37/12, 49/12, 19/12, 19/12, -173/12, -17/4, -49/12, -53/12, -29/12, -23/12, 1/4, -5/12
35/4, -17/12, 1/4, 25/12, 37/12, 49/12, 19/12, 19/12, -173/12, -17/4, -49/12, -53/12, -29/12, -23/12, 1/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
182/3, 37/3, 37/3, 35/3, 19/2, 6, 13/6, -1/3, 269/6, 73/6, 32/3, 23/3, 14/3, 25/6, 11/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-127/6, -11/6, -13/3, -20/3, -13/2, -16/3, -13/6, 4/3, -53/6, -19/6, -3/2, -3/2, 1/2, -1/6, 1/6, -5/6
-127/6, -11/6, -13/3, -20/3, -13/2, -16/3, -13/6, 4/3, -53/6, -19/6, -3/2, -3/2, 1/2, -1/6, 1/6, -5/6
-127/6, -11/6, -13/3, -20/3, -13/2, -16/3, -13/6, 4/3, -53/6, -19/6, -3/2, -3/2, 1/2, -1/6, 1/6, -5/6
-127/6, -11/6, -13/3, -20/3, -13/2, -16/3, -13/6, 4/3, -53/6, -19/6, -3/2, -3/2, 1/2, -1/6, 1/6, -5/6
-127/6, -11/6, -13/3, -20/3, -13/2, -16/3, -13/6, 4/3, -53/6, -19/6, -3/2, -3/2, 1/2, -1/6, 1/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/6, 73/6, 67/6, 49/6, 5, 4, 1/2, 1/2, 505/12, 121/12, 31/4, 83/12, 83/12, 59/12, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10/3, 13/6, -1/2, 2/3, -17/6, -5/6, 5/3, -2, -391/12, -103/12, -19/4, -11/4, -25/4, -41/12, -7/4, -1/4
10/3, 13/6, -1/2, 2/3, -17/6, -5/6, 5/3, -2, -391/12, -103/12, -19/4, -11/4, -25/4, -41/12, -7/4, -1/4
10/3, 13/6, -1/2, 2/3, -17/6, -5/6, 5/3, -2, -391/12, -103/12, -19/4, -11/4, -25/4, -41/12, -7/4, -1/4
10/3, 13/6, -1/2, 2/3, -17/6, -5/6, 5/3, -2, -391/12, -103/12, -19/4, -11/4, -25/4, -41/12, -7/4, -1/4
10/3, 13/6, -1/2, 2/3, -17/6, -5/6, 5/3, -2, -391/12, -103/12, -19/4, -11/4, -25/4, -41/12, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 55/4, 133/12, 33/4, 61/12, 41/12, 11/4, -7/12, 917/12, 81/4, 203/12, 163/12, 39/4, 27/4, 13/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/4, -29/4, -21/4, -19/4, -23/12, 13/12, -1/12, 9/4, 167/6, 2, 9/2, 31/6, 37/6, 19/6, -1/6, 2/3
-51/4, -29/4, -21/4, -19/4, -23/12, 13/12, -1/12, 9/4, 167/6, 2, 9/2, 31/6, 37/6, 19/6, -1/6, 2/3
-51/4, -29/4, -21/4, -19/4, -23/12, 13/12, -1/12, 9/4, 167/6, 2, 9/2, 31/6, 37/6, 19/6, -1/6, 2/3
-51/4, -29/4, -21/4, -19/4, -23/12, 13/12, -1/12, 9/4, 167/6, 2, 9/2, 31/6, 37/6, 19/6, -1/6, 2/3
-51/4, -29/4, -21/4, -19/4, -23/12, 13/12, -1/12, 9/4, 167/6, 2, 9/2, 31/6, 37/6, 19/6, -1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 31/2, 25/2, 28/3, 35/6, 5/2, 5/2, -1, 631/12, 53/4, 131/12, 39/4, 107/12, 71/12, 31/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, -17/2, -14/3, -11/3, -13/6, 3/2, 1/3, -19/6, 11, 1/3, -1/2, 5/3, 1/2, 23/6, 1, 3/2
-25/3, -17/2, -14/3, -11/3, -13/6, 3/2, 1/3, -19/6, 11, 1/3, -1/2, 5/3, 1/2, 23/6, 1, 3/2
-25/3, -17/2, -14/3, -11/3, -13/6, 3/2, 1/3, -19/6, 11, 1/3, -1/2, 5/3, 1/2, 23/6, 1, 3/2
-25/3, -17/2, -14/3, -11/3, -13/6, 3/2, 1/3, -19/6, 11, 1/3, -1/2, 5/3, 1/2, 23/6, 1, 3/2
-25/3, -17/2, -14/3, -11/3, -13/6, 3/2, 1/3, -19/6, 11, 1/3, -1/2, 5/3, 1/2, 23/6, 1, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
148/3, 13, 59/6, 59/6, 37/6, 25/6, 7/3, 1/3, 133/4, 33/4, 73/12, 67/12, 19/4, 17/4, 19/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 59/6, 13/2, 10/3, 1/6, 10/3, 1/2, 2, -16/3, -4/3, 2/3, -5/2, 1/3, 1/6, 1/2, 3/2
22, 59/6, 13/2, 10/3, 1/6, 10/3, 1/2, 2, -16/3, -4/3, 2/3, -5/2, 1/3, 1/6, 1/2, 3/2
22, 59/6, 13/2, 10/3, 1/6, 10/3, 1/2, 2, -16/3, -4/3, 2/3, -5/2, 1/3, 1/6, 1/2, 3/2
22, 59/6, 13/2, 10/3, 1/6, 10/3, 1/2, 2, -16/3, -4/3, 2/3, -5/2, 1/3, 1/6, 1/2, 3/2
22, 59/6, 13/2, 10/3, 1/6, 10/3, 1/2, 2, -16/3, -4/3, 2/3, -5/2, 1/3, 1/6, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/12, 179/12, 157/12, 121/12, 97/12, 71/12, 41/12, 1/4, 251/6, 15, 67/6, 23/3, 13/3, 19/6, 7/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, -2, -7/6, -7/6, -11/3, -7/2, -1/3, -10/3, 41/6, 1/6, -5/6, 5/6, -1/2, 19/6, 13/6, 3/2
-13/6, -2, -7/6, -7/6, -11/3, -7/2, -1/3, -10/3, 41/6, 1/6, -5/6, 5/6, -1/2, 19/6, 13/6, 3/2
-13/6, -2, -7/6, -7/6, -11/3, -7/2, -1/3, -10/3, 41/6, 1/6, -5/6, 5/6, -1/2, 19/6, 13/6, 3/2
-13/6, -2, -7/6, -7/6, -11/3, -7/2, -1/3, -10/3, 41/6, 1/6, -5/6, 5/6, -1/2, 19/6, 13/6, 3/2
-13/6, -2, -7/6, -7/6, -11/3, -7/2, -1/3, -10/3, 41/6, 1/6, -5/6, 5/6, -1/2, 19/6, 13/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 63/4, 149/12, 125/12, 85/12, 71/12, 9/4, -1/4, 343/6, 83/6, 73/6, 23/2, 25/3, 14/3, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -4/3, 4/3, -4/3, -5/3, 11/6, -5/3, 2/3, -33/2, -37/6, -23/6, -41/6, -14/3, -10/3, -1/6, -13/6
-37/6, -4/3, 4/3, -4/3, -5/3, 11/6, -5/3, 2/3, -33/2, -37/6, -23/6, -41/6, -14/3, -10/3, -1/6, -13/6
-37/6, -4/3, 4/3, -4/3, -5/3, 11/6, -5/3, 2/3, -33/2, -37/6, -23/6, -41/6, -14/3, -10/3, -1/6, -13/6
-37/6, -4/3, 4/3, -4/3, -5/3, 11/6, -5/3, 2/3, -33/2, -37/6, -23/6, -41/6, -14/3, -10/3, -1/6, -13/6
-37/6, -4/3, 4/3, -4/3, -5/3, 11/6, -5/3, 2/3, -33/2, -37/6, -23/6, -41/6, -14/3, -10/3, -1/6, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 59/6, 19/2, 47/6, 13/2, 3, 13/6, 3/2, 523/12, 133/12, 107/12, 29/4, 27/4, 53/12, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/12, -7/4, 7/12, 41/12, 1/12, -23/12, 5/12, -17/12, -175/6, -3/2, -7/2, -22/3, -37/6, -13/3, -3/2, 13/6
95/12, -7/4, 7/12, 41/12, 1/12, -23/12, 5/12, -17/12, -175/6, -3/2, -7/2, -22/3, -37/6, -13/3, -3/2, 13/6
95/12, -7/4, 7/12, 41/12, 1/12, -23/12, 5/12, -17/12, -175/6, -3/2, -7/2, -22/3, -37/6, -13/3, -3/2, 13/6
95/12, -7/4, 7/12, 41/12, 1/12, -23/12, 5/12, -17/12, -175/6, -3/2, -7/2, -22/3, -37/6, -13/3, -3/2, 13/6
95/12, -7/4, 7/12, 41/12, 1/12, -23/12, 5/12, -17/12, -175/6, -3/2, -7/2, -22/3, -37/6, -13/3, -3/2, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 12, 67/6, 49/6, 43/6, 13/3, 4/3, -1/3, 77/2, 23/2, 21/2, 15/2, 11/3, 7/2, 4/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, -1/6, -5/6, 5/6, 1/6, 5/6, -4/3, -1/3, 24, 8, 5, 14/3, 11/6, 3, 7/6, 5/3
-1/6, -1/6, -5/6, 5/6, 1/6, 5/6, -4/3, -1/3, 24, 8, 5, 14/3, 11/6, 3, 7/6, 5/3
-1/6, -1/6, -5/6, 5/6, 1/6, 5/6, -4/3, -1/3, 24, 8, 5, 14/3, 11/6, 3, 7/6, 5/3
-1/6, -1/6, -5/6, 5/6, 1/6, 5/6, -4/3, -1/3, 24, 8, 5, 14/3, 11/6, 3, 7/6, 5/3
-1/6, -1/6, -5/6, 5/6, 1/6, 5/6, -4/3, -1/3, 24, 8, 5, 14/3, 11/6, 3, 7/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 53/4, 115/12, 97/12, 77/12, 47/12, 11/4, -3/4, 47, 77/6, 10, 22/3, 37/6, 7/3, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
215/12, 25/12, 7/4, 59/12, 53/12, 11/4, 7/12, 31/12, 53/2, 20/3, 25/3, 16/3, 25/6, 13/6, 3/2, -2/3
215/12, 25/12, 7/4, 59/12, 53/12, 11/4, 7/12, 31/12, 53/2, 20/3, 25/3, 16/3, 25/6, 13/6, 3/2, -2/3
215/12, 25/12, 7/4, 59/12, 53/12, 11/4, 7/12, 31/12, 53/2, 20/3, 25/3, 16/3, 25/6, 13/6, 3/2, -2/3
215/12, 25/12, 7/4, 59/12, 53/12, 11/4, 7/12, 31/12, 53/2, 20/3, 25/3, 16/3, 25/6, 13/6, 3/2, -2/3
215/12, 25/12, 7/4, 59/12, 53/12, 11/4, 7/12, 31/12, 53/2, 20/3, 25/3, 16/3, 25/6, 13/6, 3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/12, 179/12, 133/12, 91/12, 47/12, 11/4, 23/12, 17/12, 307/6, 15, 73/6, 55/6, 6, 6, 13/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/12, -7/12, -5/12, 25/12, 1/12, 7/12, -1/12, -11/4, 27, 11/2, 7/3, 16/3, 11/2, 5/2, 2, -3/2
65/12, -7/12, -5/12, 25/12, 1/12, 7/12, -1/12, -11/4, 27, 11/2, 7/3, 16/3, 11/2, 5/2, 2, -3/2
65/12, -7/12, -5/12, 25/12, 1/12, 7/12, -1/12, -11/4, 27, 11/2, 7/3, 16/3, 11/2, 5/2, 2, -3/2
65/12, -7/12, -5/12, 25/12, 1/12, 7/12, -1/12, -11/4, 27, 11/2, 7/3, 16/3, 11/2, 5/2, 2, -3/2
65/12, -7/12, -5/12, 25/12, 1/12, 7/12, -1/12, -11/4, 27, 11/2, 7/3, 16/3, 11/2, 5/2, 2, -3/2
67/4, 15/4, 17/4, 7/4, 7/4, 1/4, -3/4, -3/4, -11, 1/2, -2, -2, -5/2, -5/2, 0, -5/2
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/4, 79/12, 67/12, 59/12, 59/12, 59/12, 29/12, 7/12, 207/4, 143/12, 43/4, 101/12, 85/12, 13/4, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 8/3, 3, 11/6, 3/2, -4/3, 7/3, 5/6, -39/4, 7/12, -29/12, -11/12, 13/12, -9/4, -17/12, 25/12
85/6, 8/3, 3, 11/6, 3/2, -4/3, 7/3, 5/6, -39/4, 7/12, -29/12, -11/12, 13/12, -9/4, -17/12, 25/12
85/6, 8/3, 3, 11/6, 3/2, -4/3, 7/3, 5/6, -39/4, 7/12, -29/12, -11/12, 13/12, -9/4, -17/12, 25/12
85/6, 8/3, 3, 11/6, 3/2, -4/3, 7/3, 5/6, -39/4, 7/12, -29/12, -11/12, 13/12, -9/4, -17/12, 25/12
85/6, 8/3, 3, 11/6, 3/2, -4/3, 7/3, 5/6, -39/4, 7/12, -29/12, -11/12, 13/12, -9/4, -17/12, 25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/12, 157/12, 155/12, 39/4, 95/12, 65/12, 11/4, 7/12, 217/6, 29/3, 25/3, 14/3, 7/2, 5/3, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-167/12, 5/4, -23/12, -67/12, -13/4, -41/12, 1/12, 29/12, 7/4, 65/12, 19/12, 29/12, 3/4, 17/12, -17/12, 29/12
-167/12, 5/4, -23/12, -67/12, -13/4, -41/12, 1/12, 29/12, 7/4, 65/12, 19/12, 29/12, 3/4, 17/12, -17/12, 29/12
-167/12, 5/4, -23/12, -67/12, -13/4, -41/12, 1/12, 29/12, 7/4, 65/12, 19/12, 29/12, 3/4, 17/12, -17/12, 29/12
-167/12, 5/4, -23/12, -67/12, -13/4, -41/12, 1/12, 29/12, 7/4, 65/12, 19/12, 29/12, 3/4, 17/12, -17/12, 29/12
-167/12, 5/4, -23/12, -67/12, -13/4, -41/12, 1/12, 29/12, 7/4, 65/12, 19/12, 29/12, 3/4, 17/12, -17/12, 29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/4, 227/12, 65/4, 51/4, 125/12, 27/4, 37/12, -1/12, 239/6, 47/6, 47/6, 22/3, 19/3, 11/2, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/6, -4, -1/2, 1/3, 5/2, 4/3, -1/3, -1/2, -85/4, -21/4, -21/4, -7/4, -11/12, 1/12, -13/4, 1/4
-37/6, -4, -1/2, 1/3, 5/2, 4/3, -1/3, -1/2, -85/4, -21/4, -21/4, -7/4, -11/12, 1/12, -13/4, 1/4
-37/6, -4, -1/2, 1/3, 5/2, 4/3, -1/3, -1/2, -85/4, -21/4, -21/4, -7/4, -11/12, 1/12, -13/4, 1/4
-37/6, -4, -1/2, 1/3, 5/2, 4/3, -1/3, -1/2, -85/4, -21/4, -21/4, -7/4, -11/12, 1/12, -13/4, 1/4
-37/6, -4, -1/2, 1/3, 5/2, 4/3, -1/3, -1/2, -85/4, -21/4, -21/4, -7/4, -11/12, 1/12, -13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/12, 205/12, 179/12, 151/12, 41/4, 79/12, 43/12, -1/12, 307/6, 41/3, 35/3, 19/2, 43/6, 14/3, 11/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
367/12, 109/12, 91/12, 15/4, 21/4, 35/12, 19/12, 23/12, -13/12, -11/12, 1/12, -29/12, -15/4, 1/12, -5/4, -13/12
367/12, 109/12, 91/12, 15/4, 21/4, 35/12, 19/12, 23/12, -13/12, -11/12, 1/12, -29/12, -15/4, 1/12, -5/4, -13/12
367/12, 109/12, 91/12, 15/4, 21/4, 35/12, 19/12, 23/12, -13/12, -11/12, 1/12, -29/12, -15/4, 1/12, -5/4, -13/12
367/12, 109/12, 91/12, 15/4, 21/4, 35/12, 19/12, 23/12, -13/12, -11/12, 1/12, -29/12, -15/4, 1/12, -5/4, -13/12
367/12, 109/12, 91/12, 15/4, 21/4, 35/12, 19/12, 23/12, -13/12, -11/12, 1/12, -29/12, -15/4, 1/12, -5/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/12, 119/12, 115/12, 33/4, 89/12, 65/12, 29/12, -5/12, 265/6, 28/3, 25/3, 49/6, 31/6, 13/3, 7/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 9, 21/2, 22/3, 25/6, 1/2, -11/6, 2, -134/3, -15/2, -32/3, -47/6, -47/6, -14/3, -5/3, 3/2
25, 9, 21/2, 22/3, 25/6, 1/2, -11/6, 2, -134/3, -15/2, -32/3, -47/6, -47/6, -14/3, -5/3, 3/2
25, 9, 21/2, 22/3, 25/6, 1/2, -11/6, 2, -134/3, -15/2, -32/3, -47/6, -47/6, -14/3, -5/3, 3/2
25, 9, 21/2, 22/3, 25/6, 1/2, -11/6, 2, -134/3, -15/2, -32/3, -47/6, -47/6, -14/3, -5/3, 3/2
25, 9, 21/2, 22/3, 25/6, 1/2, -11/6, 2, -134/3, -15/2, -32/3, -47/6, -47/6, -14/3, -5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 19/2, 19/2, 19/2, 41/6, 19/6, 11/6, 0, 47, 28/3, 26/3, 25/3, 8, 5, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 35/6, 16/3, 11/3, 5/6, -7/3, -1/3, -4/3, -193/12, -25/4, -29/4, -17/4, -13/12, -29/12, 17/12, -3/4
58/3, 35/6, 16/3, 11/3, 5/6, -7/3, -1/3, -4/3, -193/12, -25/4, -29/4, -17/4, -13/12, -29/12, 17/12, -3/4
58/3, 35/6, 16/3, 11/3, 5/6, -7/3, -1/3, -4/3, -193/12, -25/4, -29/4, -17/4, -13/12, -29/12, 17/12, -3/4
58/3, 35/6, 16/3, 11/3, 5/6, -7/3, -1/3, -4/3, -193/12, -25/4, -29/4, -17/4, -13/12, -29/12, 17/12, -3/4
58/3, 35/6, 16/3, 11/3, 5/6, -7/3, -1/3, -4/3, -193/12, -25/4, -29/4, -17/4, -13/12, -29/12, 17/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/6, 34/3, 34/3, 29/3, 43/6, 9/2, 10/3, -1/6, 104/3, 53/6, 15/2, 35/6, 16/3, 13/6, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 23/3, 37/6, 11/2, 23/6, 4/3, -7/3, 1/3, 203/12, 67/12, 25/12, 43/12, 13/12, 5/12, 19/12, 5/12
85/6, 23/3, 37/6, 11/2, 23/6, 4/3, -7/3, 1/3, 203/12, 67/12, 25/12, 43/12, 13/12, 5/12, 19/12, 5/12
85/6, 23/3, 37/6, 11/2, 23/6, 4/3, -7/3, 1/3, 203/12, 67/12, 25/12, 43/12, 13/12, 5/12, 19/12, 5/12
85/6, 23/3, 37/6, 11/2, 23/6, 4/3, -7/3, 1/3, 203/12, 67/12, 25/12, 43/12, 13/12, 5/12, 19/12, 5/12
85/6, 23/3, 37/6, 11/2, 23/6, 4/3, -7/3, 1/3, 203/12, 67/12, 25/12, 43/12, 13/12, 5/12, 19/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
25, 53/6, 17/3, 13/6, 13/6, 11/6, 4/3, -4/3, 569/12, 155/12, 119/12, 73/12, 59/12, 55/12, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 13/6, 31/6, 15/2, 31/6, 13/6, 2/3, 4/3, 19/6, -1/3, 8/3, 10/3, 1/3, -7/6, 7/3, 2/3
139/6, 13/6, 31/6, 15/2, 31/6, 13/6, 2/3, 4/3, 19/6, -1/3, 8/3, 10/3, 1/3, -7/6, 7/3, 2/3
139/6, 13/6, 31/6, 15/2, 31/6, 13/6, 2/3, 4/3, 19/6, -1/3, 8/3, 10/3, 1/3, -7/6, 7/3, 2/3
139/6, 13/6, 31/6, 15/2, 31/6, 13/6, 2/3, 4/3, 19/6, -1/3, 8/3, 10/3, 1/3, -7/6, 7/3, 2/3
139/6, 13/6, 31/6, 15/2, 31/6, 13/6, 2/3, 4/3, 19/6, -1/3, 8/3, 10/3, 1/3, -7/6, 7/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/12, 127/12, 119/12, 73/12, 49/12, 15/4, 3/4, 1/12, 200/3, 101/6, 91/6, 37/3, 65/6, 22/3, 11/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 3, 5/2, 5/6, 4, 1/3, -1/3, -8/3, -85/6, 19/6, 4/3, -11/6, -23/6, -23/6, -7/6, 7/3
20, 3, 5/2, 5/6, 4, 1/3, -1/3, -8/3, -85/6, 19/6, 4/3, -11/6, -23/6, -23/6, -7/6, 7/3
20, 3, 5/2, 5/6, 4, 1/3, -1/3, -8/3, -85/6, 19/6, 4/3, -11/6, -23/6, -23/6, -7/6, 7/3
20, 3, 5/2, 5/6, 4, 1/3, -1/3, -8/3, -85/6, 19/6, 4/3, -11/6, -23/6, -23/6, -7/6, 7/3
20, 3, 5/2, 5/6, 4, 1/3, -1/3, -8/3, -85/6, 19/6, 4/3, -11/6, -23/6, -23/6, -7/6, 7/3
-9/4, 5/4, -1/4, -15/4, -5/4, -3/4, 5/4, -1/4, -35/2, 1, -5/2, -7/2, -5, -5/2, -1/2, 3/2
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 169/12, 151/12, 41/4, 91/12, 49/12, 35/12, 7/12, 133/4, 37/4, 29/4, 21/4, 49/12, 43/12, 11/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -7/6, 5/2, 1/6, -3/2, 5/6, 1/6, 5/6, -9/4, 7/4, -1/4, -1/4, -13/12, 23/12, 31/12, -1/12
11/2, -7/6, 5/2, 1/6, -3/2, 5/6, 1/6, 5/6, -9/4, 7/4, -1/4, -1/4, -13/12, 23/12, 31/12, -1/12
11/2, -7/6, 5/2, 1/6, -3/2, 5/6, 1/6, 5/6, -9/4, 7/4, -1/4, -1/4, -13/12, 23/12, 31/12, -1/12
11/2, -7/6, 5/2, 1/6, -3/2, 5/6, 1/6, 5/6, -9/4, 7/4, -1/4, -1/4, -13/12, 23/12, 31/12, -1/12
11/2, -7/6, 5/2, 1/6, -3/2, 5/6, 1/6, 5/6, -9/4, 7/4, -1/4, -1/4, -13/12, 23/12, 31/12, -1/12
-29/4, -21/4, -11/4, -1/4, 5/4, -5/4, -7/4, -3/4, -37/2, -5/2, -9/2, -11/2, -9/2, -3, -1, -5/2
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/12, 131/12, 85/12, 55/12, 53/12, 11/4, 13/12, -5/12, 491/12, 139/12, 35/4, 29/4, 59/12, 35/12, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/12, -19/4, -55/12, -3/4, 7/4, 7/12, 1/12, -1/4, 169/6, 17/2, 20/3, 13/3, 1, 0, 7/3, -1/3
-161/12, -19/4, -55/12, -3/4, 7/4, 7/12, 1/12, -1/4, 169/6, 17/2, 20/3, 13/3, 1, 0, 7/3, -1/3
-161/12, -19/4, -55/12, -3/4, 7/4, 7/12, 1/12, -1/4, 169/6, 17/2, 20/3, 13/3, 1, 0, 7/3, -1/3
-161/12, -19/4, -55/12, -3/4, 7/4, 7/12, 1/12, -1/4, 169/6, 17/2, 20/3, 13/3, 1, 0, 7/3, -1/3
-161/12, -19/4, -55/12, -3/4, 7/4, 7/12, 1/12, -1/4, 169/6, 17/2, 20/3, 13/3, 1, 0, 7/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 167/12, 139/12, 113/12, 67/12, 37/12, 3/4, 1/12, 629/12, 173/12, 145/12, 107/12, 97/12, 55/12, 23/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-197/12, -31/12, -17/4, -49/12, -15/4, -65/12, -23/12, -23/12, 45/2, 17/2, 19/3, 13/3, 11/3, 1/2, 1, 1/2
-197/12, -31/12, -17/4, -49/12, -15/4, -65/12, -23/12, -23/12, 45/2, 17/2, 19/3, 13/3, 11/3, 1/2, 1, 1/2
-197/12, -31/12, -17/4, -49/12, -15/4, -65/12, -23/12, -23/12, 45/2, 17/2, 19/3, 13/3, 11/3, 1/2, 1, 1/2
-197/12, -31/12, -17/4, -49/12, -15/4, -65/12, -23/12, -23/12, 45/2, 17/2, 19/3, 13/3, 11/3, 1/2, 1, 1/2
-197/12, -31/12, -17/4, -49/12, -15/4, -65/12, -23/12, -23/12, 45/2, 17/2, 19/3, 13/3, 11/3, 1/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 22/3, 16/3, 31/6, 29/6, 8/3, 2, -11/6, 323/6, 29/2, 32/3, 25/3, 22/3, 14/3, 4/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
245/12, 13/12, 47/12, 3/4, 7/4, 55/12, 7/4, -5/4, -185/6, -28/3, -19/3, -43/6, -17/3, -7/3, -2/3, 1/3
245/12, 13/12, 47/12, 3/4, 7/4, 55/12, 7/4, -5/4, -185/6, -28/3, -19/3, -43/6, -17/3, -7/3, -2/3, 1/3
245/12, 13/12, 47/12, 3/4, 7/4, 55/12, 7/4, -5/4, -185/6, -28/3, -19/3, -43/6, -17/3, -7/3, -2/3, 1/3
245/12, 13/12, 47/12, 3/4, 7/4, 55/12, 7/4, -5/4, -185/6, -28/3, -19/3, -43/6, -17/3, -7/3, -2/3, 1/3
245/12, 13/12, 47/12, 3/4, 7/4, 55/12, 7/4, -5/4, -185/6, -28/3, -19/3, -43/6, -17/3, -7/3, -2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 34/3, 29/3, 35/6, 25/6, 3/2, 3/2, -4/3, 287/12, 97/12, 85/12, 59/12, 7/4, 5/4, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/6, 29/6, 7/6, 1/6, 11/3, 2, -1/6, -5/6, 331/12, 65/12, 65/12, 55/12, 27/4, 17/4, 5/4, 1/12
73/6, 29/6, 7/6, 1/6, 11/3, 2, -1/6, -5/6, 331/12, 65/12, 65/12, 55/12, 27/4, 17/4, 5/4, 1/12
73/6, 29/6, 7/6, 1/6, 11/3, 2, -1/6, -5/6, 331/12, 65/12, 65/12, 55/12, 27/4, 17/4, 5/4, 1/12
73/6, 29/6, 7/6, 1/6, 11/3, 2, -1/6, -5/6, 331/12, 65/12, 65/12, 55/12, 27/4, 17/4, 5/4, 1/12
73/6, 29/6, 7/6, 1/6, 11/3, 2, -1/6, -5/6, 331/12, 65/12, 65/12, 55/12, 27/4, 17/4, 5/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/6, 47/6, 7, 37/6, 25/6, 5/3, 7/6, 7/6, 149/4, 41/4, 35/4, 95/12, 17/4, 49/12, 19/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, 1, -4/3, -5, -3/2, -13/6, 3/2, 1/6, 73/12, 1/12, -1/12, 5/4, 37/12, 7/4, 29/12, 17/12
-12, 1, -4/3, -5, -3/2, -13/6, 3/2, 1/6, 73/12, 1/12, -1/12, 5/4, 37/12, 7/4, 29/12, 17/12
-12, 1, -4/3, -5, -3/2, -13/6, 3/2, 1/6, 73/12, 1/12, -1/12, 5/4, 37/12, 7/4, 29/12, 17/12
-12, 1, -4/3, -5, -3/2, -13/6, 3/2, 1/6, 73/12, 1/12, -1/12, 5/4, 37/12, 7/4, 29/12, 17/12
-12, 1, -4/3, -5, -3/2, -13/6, 3/2, 1/6, 73/12, 1/12, -1/12, 5/4, 37/12, 7/4, 29/12, 17/12
21/2, 3/2, 9/2, 3/2, -1/2, 5/2, 5/2, -1/2, 33/2, 1/2, 1/2, 3/2, 7/2, 11/2, 5/2, -1/2
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/2, 31/2, 29/2, 23/2, 9, 20/3, 3, 1/3, 571/12, 49/4, 133/12, 119/12, 27/4, 43/12, 17/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 8/3, 11/3, 23/6, 7/3, 1/2, 5/6, 7/3, 91/6, 35/6, 5/2, 1/2, 13/6, -5/6, 5/6, -1/6
11/2, 8/3, 11/3, 23/6, 7/3, 1/2, 5/6, 7/3, 91/6, 35/6, 5/2, 1/2, 13/6, -5/6, 5/6, -1/6
11/2, 8/3, 11/3, 23/6, 7/3, 1/2, 5/6, 7/3, 91/6, 35/6, 5/2, 1/2, 13/6, -5/6, 5/6, -1/6
11/2, 8/3, 11/3, 23/6, 7/3, 1/2, 5/6, 7/3, 91/6, 35/6, 5/2, 1/2, 13/6, -5/6, 5/6, -1/6
11/2, 8/3, 11/3, 23/6, 7/3, 1/2, 5/6, 7/3, 91/6, 35/6, 5/2, 1/2, 13/6, -5/6, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/12, 181/12, 149/12, 143/12, 37/4, 65/12, 23/12, -5/12, 166/3, 89/6, 79/6, 61/6, 47/6, 4, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 11/3, 35/6, 31/6, 11/3, 7/3, 7/3, 1, -89/4, -7/4, -13/4, -21/4, -15/4, -11/4, -3/4, 7/4
25, 11/3, 35/6, 31/6, 11/3, 7/3, 7/3, 1, -89/4, -7/4, -13/4, -21/4, -15/4, -11/4, -3/4, 7/4
25, 11/3, 35/6, 31/6, 11/3, 7/3, 7/3, 1, -89/4, -7/4, -13/4, -21/4, -15/4, -11/4, -3/4, 7/4
25, 11/3, 35/6, 31/6, 11/3, 7/3, 7/3, 1, -89/4, -7/4, -13/4, -21/4, -15/4, -11/4, -3/4, 7/4
25, 11/3, 35/6, 31/6, 11/3, 7/3, 7/3, 1, -89/4, -7/4, -13/4, -21/4, -15/4, -11/4, -3/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 55/4, 121/12, 39/4, 77/12, 19/4, 13/4, 1/4, 85/3, 53/6, 13/2, 9/2, 5/2, 3/2, 2/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -2, 1, 10/3, 4, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -2, 1, 10/3, 4, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -2, 1, 10/3, 4, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -2, 1, 10/3, 4, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
28/3, -2, 1, 10/3, 4, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 11/2, 5/2, 5/2, 4, 3/2, 3, 1/2, -33/2, -7/2, -4, -1, -2, -2, 1, 2
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
479/12, 43/4, 39/4, 27/4, 67/12, 31/12, 17/12, -13/12, 32, 61/6, 43/6, 35/6, 13/3, 17/6, 3/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
223/12, 15/4, 35/12, 15/4, 43/12, 31/12, 23/12, -13/12, 121/4, 83/12, 53/12, 31/12, 73/12, 55/12, 3/4, 25/12
223/12, 15/4, 35/12, 15/4, 43/12, 31/12, 23/12, -13/12, 121/4, 83/12, 53/12, 31/12, 73/12, 55/12, 3/4, 25/12
223/12, 15/4, 35/12, 15/4, 43/12, 31/12, 23/12, -13/12, 121/4, 83/12, 53/12, 31/12, 73/12, 55/12, 3/4, 25/12
223/12, 15/4, 35/12, 15/4, 43/12, 31/12, 23/12, -13/12, 121/4, 83/12, 53/12, 31/12, 73/12, 55/12, 3/4, 25/12
223/12, 15/4, 35/12, 15/4, 43/12, 31/12, 23/12, -13/12, 121/4, 83/12, 53/12, 31/12, 73/12, 55/12, 3/4, 25/12
-33/4, -5/4, -9/4, 3/4, -9/4, -17/4, -5/4, -5/4, -53/4, 5/4, -3/4, -13/4, 1/4, -9/4, -11/4, 3/4
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 145/12, 131/12, 35/4, 71/12, 35/12, 19/12, 13/12, 195/4, 45/4, 131/12, 131/12, 29/4, 65/12, 7/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -1/2, -7/2, -1/2, -1, -2/3, 0, 13/6, 23/2, 7/2, 7/3, 4/3, -3/2, 7/3, -3/2, 4/3
-11, -1/2, -7/2, -1/2, -1, -2/3, 0, 13/6, 23/2, 7/2, 7/3, 4/3, -3/2, 7/3, -3/2, 4/3
-11, -1/2, -7/2, -1/2, -1, -2/3, 0, 13/6, 23/2, 7/2, 7/3, 4/3, -3/2, 7/3, -3/2, 4/3
-11, -1/2, -7/2, -1/2, -1, -2/3, 0, 13/6, 23/2, 7/2, 7/3, 4/3, -3/2, 7/3, -3/2, 4/3
-11, -1/2, -7/2, -1/2, -1, -2/3, 0, 13/6, 23/2, 7/2, 7/3, 4/3, -3/2, 7/3, -3/2, 4/3
1/2, 0, 2, 2, -1/2, -5/2, 1/2, -3, -49/4, -15/4, -29/4, -17/4, -7/4, 5/4, 3/4, 9/4
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 27/2, 59/6, 17/2, 11/2, 2, 4/3, 0, 503/12, 161/12, 121/12, 91/12, 25/4, 13/4, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8/3, 7/6, 2/3, -1, -1, 5/3, -7/6, -4/3, -113/12, -19/4, -53/12, -9/4, -5/4, -25/12, -1/4, -9/4
8/3, 7/6, 2/3, -1, -1, 5/3, -7/6, -4/3, -113/12, -19/4, -53/12, -9/4, -5/4, -25/12, -1/4, -9/4
8/3, 7/6, 2/3, -1, -1, 5/3, -7/6, -4/3, -113/12, -19/4, -53/12, -9/4, -5/4, -25/12, -1/4, -9/4
8/3, 7/6, 2/3, -1, -1, 5/3, -7/6, -4/3, -113/12, -19/4, -53/12, -9/4, -5/4, -25/12, -1/4, -9/4
8/3, 7/6, 2/3, -1, -1, 5/3, -7/6, -4/3, -113/12, -19/4, -53/12, -9/4, -5/4, -25/12, -1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
130/3, 65/6, 65/6, 47/6, 5, 29/6, 7/2, 1/6, 119/3, 65/6, 7, 35/6, 13/3, 13/3, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 22/3, 5, 8, 11/2, 19/6, 1, -7/6, 55/2, 43/6, 35/6, 31/6, 5/2, -1/2, 5/2, 1/2
69/2, 22/3, 5, 8, 11/2, 19/6, 1, -7/6, 55/2, 43/6, 35/6, 31/6, 5/2, -1/2, 5/2, 1/2
69/2, 22/3, 5, 8, 11/2, 19/6, 1, -7/6, 55/2, 43/6, 35/6, 31/6, 5/2, -1/2, 5/2, 1/2
69/2, 22/3, 5, 8, 11/2, 19/6, 1, -7/6, 55/2, 43/6, 35/6, 31/6, 5/2, -1/2, 5/2, 1/2
69/2, 22/3, 5, 8, 11/2, 19/6, 1, -7/6, 55/2, 43/6, 35/6, 31/6, 5/2, -1/2, 5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 49/6, 15/2, 22/3, 16/3, 4, 19/6, -1/2, 58, 31/2, 41/3, 31/3, 43/6, 11/3, 2/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-183/4, -161/12, -41/4, -37/4, -29/4, -15/4, -1/4, -29/12, -27/4, -5/4, -25/12, 3/4, 41/12, 11/12, -3/4, 25/12
-183/4, -161/12, -41/4, -37/4, -29/4, -15/4, -1/4, -29/12, -27/4, -5/4, -25/12, 3/4, 41/12, 11/12, -3/4, 25/12
-183/4, -161/12, -41/4, -37/4, -29/4, -15/4, -1/4, -29/12, -27/4, -5/4, -25/12, 3/4, 41/12, 11/12, -3/4, 25/12
-183/4, -161/12, -41/4, -37/4, -29/4, -15/4, -1/4, -29/12, -27/4, -5/4, -25/12, 3/4, 41/12, 11/12, -3/4, 25/12
-183/4, -161/12, -41/4, -37/4, -29/4, -15/4, -1/4, -29/12, -27/4, -5/4, -25/12, 3/4, 41/12, 11/12, -3/4, 25/12
-33, -21/2, -7, -6, -3, -3, 0, 7/2, -19, -3, -4, -11/2, -4, -1, -3/2, -2
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/6, 85/6, 27/2, 21/2, 47/6, 5, 5/3, 1/2, 57, 31/2, 77/6, 10, 22/3, 13/3, 11/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-205/12, -61/12, -5/4, -53/12, -23/12, -23/12, -1/12, -31/12, 21/2, 4, 3/2, 1/2, 1/6, 2, -1/3, 0
-205/12, -61/12, -5/4, -53/12, -23/12, -23/12, -1/12, -31/12, 21/2, 4, 3/2, 1/2, 1/6, 2, -1/3, 0
-205/12, -61/12, -5/4, -53/12, -23/12, -23/12, -1/12, -31/12, 21/2, 4, 3/2, 1/2, 1/6, 2, -1/3, 0
-205/12, -61/12, -5/4, -53/12, -23/12, -23/12, -1/12, -31/12, 21/2, 4, 3/2, 1/2, 1/6, 2, -1/3, 0
-205/12, -61/12, -5/4, -53/12, -23/12, -23/12, -1/12, -31/12, 21/2, 4, 3/2, 1/2, 1/6, 2, -1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
100/3, 15/2, 15/2, 19/3, 17/3, 7/3, 13/6, 1/2, 311/6, 27/2, 11, 53/6, 15/2, 9/2, 3/2, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -31/12, -77/12, -15/4, -35/12, -55/12, -35/12, 11/12, -13/2, -23/6, -1/2, 11/6, -11/6, -25/6, -5/6, -5/6
-107/4, -31/12, -77/12, -15/4, -35/12, -55/12, -35/12, 11/12, -13/2, -23/6, -1/2, 11/6, -11/6, -25/6, -5/6, -5/6
-107/4, -31/12, -77/12, -15/4, -35/12, -55/12, -35/12, 11/12, -13/2, -23/6, -1/2, 11/6, -11/6, -25/6, -5/6, -5/6
-107/4, -31/12, -77/12, -15/4, -35/12, -55/12, -35/12, 11/12, -13/2, -23/6, -1/2, 11/6, -11/6, -25/6, -5/6, -5/6
-107/4, -31/12, -77/12, -15/4, -35/12, -55/12, -35/12, 11/12, -13/2, -23/6, -1/2, 11/6, -11/6, -25/6, -5/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/4, 59/4, 137/12, 125/12, 107/12, 23/4, 37/12, -3/4, 271/6, 21/2, 55/6, 43/6, 41/6, 14/3, 5/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-305/12, -19/4, -25/4, -79/12, -85/12, -49/12, -7/12, 5/12, 121/3, 11, 26/3, 20/3, 10/3, 5, 4/3, 7/3
-305/12, -19/4, -25/4, -79/12, -85/12, -49/12, -7/12, 5/12, 121/3, 11, 26/3, 20/3, 10/3, 5, 4/3, 7/3
-305/12, -19/4, -25/4, -79/12, -85/12, -49/12, -7/12, 5/12, 121/3, 11, 26/3, 20/3, 10/3, 5, 4/3, 7/3
-305/12, -19/4, -25/4, -79/12, -85/12, -49/12, -7/12, 5/12, 121/3, 11, 26/3, 20/3, 10/3, 5, 4/3, 7/3
-305/12, -19/4, -25/4, -79/12, -85/12, -49/12, -7/12, 5/12, 121/3, 11, 26/3, 20/3, 10/3, 5, 4/3, 7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 85/6, 38/3, 19/2, 35/6, 16/3, 8/3, 1/6, 190/3, 49/3, 46/3, 12, 25/3, 29/6, 17/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/3, -12, -9, -19/3, -9/2, -4/3, 3/2, 1, 55/6, 25/6, 25/6, 2, -5/6, -7/6, 1, -11/6
-91/3, -12, -9, -19/3, -9/2, -4/3, 3/2, 1, 55/6, 25/6, 25/6, 2, -5/6, -7/6, 1, -11/6
-91/3, -12, -9, -19/3, -9/2, -4/3, 3/2, 1, 55/6, 25/6, 25/6, 2, -5/6, -7/6, 1, -11/6
-91/3, -12, -9, -19/3, -9/2, -4/3, 3/2, 1, 55/6, 25/6, 25/6, 2, -5/6, -7/6, 1, -11/6
-91/3, -12, -9, -19/3, -9/2, -4/3, 3/2, 1, 55/6, 25/6, 25/6, 2, -5/6, -7/6, 1, -11/6
13, -2, 0, 2, 5/2, 0, 1/2, -3, 20, 3, 6, 15/2, 4, 1, 1/2, -2
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/3, 32/3, 9, 23/3, 35/6, 25/6, 8/3, 2/3, 141/4, 121/12, 89/12, 73/12, 53/12, 47/12, 13/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
259/12, 67/12, 21/4, 11/4, 35/12, 25/12, -7/12, 3/4, 17/12, 23/12, 31/12, -13/12, 19/12, -23/12, -3/4, -29/12
259/12, 67/12, 21/4, 11/4, 35/12, 25/12, -7/12, 3/4, 17/12, 23/12, 31/12, -13/12, 19/12, -23/12, -3/4, -29/12
259/12, 67/12, 21/4, 11/4, 35/12, 25/12, -7/12, 3/4, 17/12, 23/12, 31/12, -13/12, 19/12, -23/12, -3/4, -29/12
259/12, 67/12, 21/4, 11/4, 35/12, 25/12, -7/12, 3/4, 17/12, 23/12, 31/12, -13/12, 19/12, -23/12, -3/4, -29/12
259/12, 67/12, 21/4, 11/4, 35/12, 25/12, -7/12, 3/4, 17/12, 23/12, 31/12, -13/12, 19/12, -23/12, -3/4, -29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 199/12, 163/12, 133/12, 29/4, 19/4, 29/12, 17/12, 185/6, 49/6, 8, 11/2, 17/6, 5/2, 7/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 43/6, 31/6, 4, 5/6, 1/6, -13/6, 7/6, -35/12, 11/12, -5/4, 29/12, 13/4, 5/12, -13/12, 11/12
21, 43/6, 31/6, 4, 5/6, 1/6, -13/6, 7/6, -35/12, 11/12, -5/4, 29/12, 13/4, 5/12, -13/12, 11/12
21, 43/6, 31/6, 4, 5/6, 1/6, -13/6, 7/6, -35/12, 11/12, -5/4, 29/12, 13/4, 5/12, -13/12, 11/12
21, 43/6, 31/6, 4, 5/6, 1/6, -13/6, 7/6, -35/12, 11/12, -5/4, 29/12, 13/4, 5/12, -13/12, 11/12
21, 43/6, 31/6, 4, 5/6, 1/6, -13/6, 7/6, -35/12, 11/12, -5/4, 29/12, 13/4, 5/12, -13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/12, 121/12, 95/12, 95/12, 95/12, 85/12, 13/4, 7/12, 128/3, 23/2, 34/3, 15/2, 9/2, 7/2, 5/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-361/12, -77/12, -13/4, -79/12, -27/4, -83/12, -37/12, -7/12, -103/6, -23/6, -3, -3/2, -14/3, -5/6, -4/3, -7/3
-361/12, -77/12, -13/4, -79/12, -27/4, -83/12, -37/12, -7/12, -103/6, -23/6, -3, -3/2, -14/3, -5/6, -4/3, -7/3
-361/12, -77/12, -13/4, -79/12, -27/4, -83/12, -37/12, -7/12, -103/6, -23/6, -3, -3/2, -14/3, -5/6, -4/3, -7/3
-361/12, -77/12, -13/4, -79/12, -27/4, -83/12, -37/12, -7/12, -103/6, -23/6, -3, -3/2, -14/3, -5/6, -4/3, -7/3
-361/12, -77/12, -13/4, -79/12, -27/4, -83/12, -37/12, -7/12, -103/6, -23/6, -3, -3/2, -14/3, -5/6, -4/3, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 34/3, 8, 43/6, 13/2, 7/2, 3/2, 4/3, 565/12, 49/4, 45/4, 121/12, 77/12, 43/12, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 31/12, 3/4, 11/12, 7/12, -19/12, -5/12, -41/12, -2, 0, 1, 7/3, 1/6, 11/6, 1/2, 1/2
37/4, 31/12, 3/4, 11/12, 7/12, -19/12, -5/12, -41/12, -2, 0, 1, 7/3, 1/6, 11/6, 1/2, 1/2
37/4, 31/12, 3/4, 11/12, 7/12, -19/12, -5/12, -41/12, -2, 0, 1, 7/3, 1/6, 11/6, 1/2, 1/2
37/4, 31/12, 3/4, 11/12, 7/12, -19/12, -5/12, -41/12, -2, 0, 1, 7/3, 1/6, 11/6, 1/2, 1/2
37/4, 31/12, 3/4, 11/12, 7/12, -19/12, -5/12, -41/12, -2, 0, 1, 7/3, 1/6, 11/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
761/12, 205/12, 179/12, 133/12, 89/12, 59/12, 25/12, 3/4, 153/4, 113/12, 83/12, 65/12, 55/12, 41/12, 37/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 3/2, 11/3, 17/3, 17/3, 25/6, 1/3, -1/2, -13/4, -29/12, -17/4, -5/12, 13/12, 19/12, -13/12, 29/12
151/6, 3/2, 11/3, 17/3, 17/3, 25/6, 1/3, -1/2, -13/4, -29/12, -17/4, -5/12, 13/12, 19/12, -13/12, 29/12
151/6, 3/2, 11/3, 17/3, 17/3, 25/6, 1/3, -1/2, -13/4, -29/12, -17/4, -5/12, 13/12, 19/12, -13/12, 29/12
151/6, 3/2, 11/3, 17/3, 17/3, 25/6, 1/3, -1/2, -13/4, -29/12, -17/4, -5/12, 13/12, 19/12, -13/12, 29/12
151/6, 3/2, 11/3, 17/3, 17/3, 25/6, 1/3, -1/2, -13/4, -29/12, -17/4, -5/12, 13/12, 19/12, -13/12, 29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 34/3, 19/2, 7, 6, 10/3, 13/6, 3/2, 307/6, 16, 25/2, 19/2, 37/6, 17/6, 11/6, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4/3, 1/6, 1, -17/6, -11/6, -1/6, -2/3, 2/3, 23/3, -5/2, 1, 17/6, -1/3, 3/2, -2/3, -17/6
-4/3, 1/6, 1, -17/6, -11/6, -1/6, -2/3, 2/3, 23/3, -5/2, 1, 17/6, -1/3, 3/2, -2/3, -17/6
-4/3, 1/6, 1, -17/6, -11/6, -1/6, -2/3, 2/3, 23/3, -5/2, 1, 17/6, -1/3, 3/2, -2/3, -17/6
-4/3, 1/6, 1, -17/6, -11/6, -1/6, -2/3, 2/3, 23/3, -5/2, 1, 17/6, -1/3, 3/2, -2/3, -17/6
-4/3, 1/6, 1, -17/6, -11/6, -1/6, -2/3, 2/3, 23/3, -5/2, 1, 17/6, -1/3, 3/2, -2/3, -17/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 19/3, 16/3, 16/3, 10/3, 19/6, 7/3, -1, 473/12, 45/4, 127/12, 97/12, 19/4, 7/4, 17/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/12, 47/12, 65/12, 47/12, 19/12, 7/4, -19/12, -11/12, -133/12, -73/12, -47/12, -1/12, -35/12, -59/12, -13/12, -23/12
103/12, 47/12, 65/12, 47/12, 19/12, 7/4, -19/12, -11/12, -133/12, -73/12, -47/12, -1/12, -35/12, -59/12, -13/12, -23/12
103/12, 47/12, 65/12, 47/12, 19/12, 7/4, -19/12, -11/12, -133/12, -73/12, -47/12, -1/12, -35/12, -59/12, -13/12, -23/12
103/12, 47/12, 65/12, 47/12, 19/12, 7/4, -19/12, -11/12, -133/12, -73/12, -47/12, -1/12, -35/12, -59/12, -13/12, -23/12
103/12, 47/12, 65/12, 47/12, 19/12, 7/4, -19/12, -11/12, -133/12, -73/12, -47/12, -1/12, -35/12, -59/12, -13/12, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 33/4, 33/4, 83/12, 53/12, 31/12, 3/4, -3/4, 163/6, 15/2, 31/6, 9/2, 10/3, 3/2, 1, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/12, -1/4, -1/4, 37/12, 23/4, 25/12, 11/12, -7/12, -41/12, -19/4, -35/12, 1/4, 11/4, 1/4, 11/12, -17/12
59/12, -1/4, -1/4, 37/12, 23/4, 25/12, 11/12, -7/12, -41/12, -19/4, -35/12, 1/4, 11/4, 1/4, 11/12, -17/12
59/12, -1/4, -1/4, 37/12, 23/4, 25/12, 11/12, -7/12, -41/12, -19/4, -35/12, 1/4, 11/4, 1/4, 11/12, -17/12
59/12, -1/4, -1/4, 37/12, 23/4, 25/12, 11/12, -7/12, -41/12, -19/4, -35/12, 1/4, 11/4, 1/4, 11/12, -17/12
59/12, -1/4, -1/4, 37/12, 23/4, 25/12, 11/12, -7/12, -41/12, -19/4, -35/12, 1/4, 11/4, 1/4, 11/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 157/12, 115/12, 107/12, 65/12, 49/12, 5/12, 1/12, 295/6, 38/3, 19/2, 8, 31/6, 9/2, 5/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-221/12, -13/4, -59/12, -43/12, -7/12, 13/4, 5/12, 11/4, -113/4, -53/12, -67/12, -17/4, -13/4, -31/12, -43/12, 1/4
-221/12, -13/4, -59/12, -43/12, -7/12, 13/4, 5/12, 11/4, -113/4, -53/12, -67/12, -17/4, -13/4, -31/12, -43/12, 1/4
-221/12, -13/4, -59/12, -43/12, -7/12, 13/4, 5/12, 11/4, -113/4, -53/12, -67/12, -17/4, -13/4, -31/12, -43/12, 1/4
-221/12, -13/4, -59/12, -43/12, -7/12, 13/4, 5/12, 11/4, -113/4, -53/12, -67/12, -17/4, -13/4, -31/12, -43/12, 1/4
-221/12, -13/4, -59/12, -43/12, -7/12, 13/4, 5/12, 11/4, -113/4, -53/12, -67/12, -17/4, -13/4, -31/12, -43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 79/6, 35/3, 31/3, 43/6, 10/3, 11/6, -1/2, 67/3, 9/2, 13/3, 11/3, 8/3, 7/3, 7/6, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/6, 1, -11/6, -1/6, -7/6, -7/3, 4/3, 0, -467/12, -151/12, -115/12, -73/12, -31/4, -17/4, -23/12, -11/12
23/6, 1, -11/6, -1/6, -7/6, -7/3, 4/3, 0, -467/12, -151/12, -115/12, -73/12, -31/4, -17/4, -23/12, -11/12
23/6, 1, -11/6, -1/6, -7/6, -7/3, 4/3, 0, -467/12, -151/12, -115/12, -73/12, -31/4, -17/4, -23/12, -11/12
23/6, 1, -11/6, -1/6, -7/6, -7/3, 4/3, 0, -467/12, -151/12, -115/12, -73/12, -31/4, -17/4, -23/12, -11/12
23/6, 1, -11/6, -1/6, -7/6, -7/3, 4/3, 0, -467/12, -151/12, -115/12, -73/12, -31/4, -17/4, -23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/12, 193/12, 151/12, 37/4, 27/4, 73/12, 37/12, 1/12, 247/6, 23/2, 32/3, 7, 29/6, 23/6, 2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29, -23/6, -13/2, -7/2, -19/3, -29/6, -3/2, 5/6, -13, -5/2, -11/6, -5/6, 0, -23/6, -1/6, 7/6
-29, -23/6, -13/2, -7/2, -19/3, -29/6, -3/2, 5/6, -13, -5/2, -11/6, -5/6, 0, -23/6, -1/6, 7/6
-29, -23/6, -13/2, -7/2, -19/3, -29/6, -3/2, 5/6, -13, -5/2, -11/6, -5/6, 0, -23/6, -1/6, 7/6
-29, -23/6, -13/2, -7/2, -19/3, -29/6, -3/2, 5/6, -13, -5/2, -11/6, -5/6, 0, -23/6, -1/6, 7/6
-29, -23/6, -13/2, -7/2, -19/3, -29/6, -3/2, 5/6, -13, -5/2, -11/6, -5/6, 0, -23/6, -1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
563/12, 47/4, 121/12, 35/4, 61/12, 43/12, 7/12, 1/4, 181/4, 157/12, 113/12, 31/4, 65/12, 9/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/12, 29/12, 15/4, 29/12, 13/12, 37/12, 7/4, -5/12, -4, -1/3, -19/6, -1, -1/6, 1, -1, 2
107/12, 29/12, 15/4, 29/12, 13/12, 37/12, 7/4, -5/12, -4, -1/3, -19/6, -1, -1/6, 1, -1, 2
107/12, 29/12, 15/4, 29/12, 13/12, 37/12, 7/4, -5/12, -4, -1/3, -19/6, -1, -1/6, 1, -1, 2
107/12, 29/12, 15/4, 29/12, 13/12, 37/12, 7/4, -5/12, -4, -1/3, -19/6, -1, -1/6, 1, -1, 2
107/12, 29/12, 15/4, 29/12, 13/12, 37/12, 7/4, -5/12, -4, -1/3, -19/6, -1, -1/6, 1, -1, 2
73/4, 9/4, 17/4, 25/4, 11/4, 11/4, -1/4, -9/4, -33/4, -15/4, -15/4, -7/4, 1/4, 3/4, -7/4, -3/4
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 95/12, 23/4, 67/12, 21/4, 41/12, 19/12, 5/12, 207/4, 185/12, 47/4, 107/12, 91/12, 21/4, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-142/3, -59/6, -77/6, -61/6, -17/2, -19/3, -8/3, 1/3, -13, -35/6, -4, -23/6, -25/6, -1, -1/6, -11/3
-142/3, -59/6, -77/6, -61/6, -17/2, -19/3, -8/3, 1/3, -13, -35/6, -4, -23/6, -25/6, -1, -1/6, -11/3
-142/3, -59/6, -77/6, -61/6, -17/2, -19/3, -8/3, 1/3, -13, -35/6, -4, -23/6, -25/6, -1, -1/6, -11/3
-142/3, -59/6, -77/6, -61/6, -17/2, -19/3, -8/3, 1/3, -13, -35/6, -4, -23/6, -25/6, -1, -1/6, -11/3
-142/3, -59/6, -77/6, -61/6, -17/2, -19/3, -8/3, 1/3, -13, -35/6, -4, -23/6, -25/6, -1, -1/6, -11/3
-49/4, -23/4, -19/4, -7/4, -9/4, -17/4, -7/4, -5/4, -3/4, 5/4, -3/4, 3/4, 3/4, -9/4, 1/4, 11/4
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 59/6, 29/3, 47/6, 16/3, 19/6, 5/3, -1/3, 265/6, 34/3, 10, 26/3, 8, 14/3, 4/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 1/6, 7/2, 19/6, -1/2, 5/3, 13/6, 1/3, -1, 7/6, 0, -5/2, -31/6, -5/2, 1/2, 1/6
83/6, 1/6, 7/2, 19/6, -1/2, 5/3, 13/6, 1/3, -1, 7/6, 0, -5/2, -31/6, -5/2, 1/2, 1/6
83/6, 1/6, 7/2, 19/6, -1/2, 5/3, 13/6, 1/3, -1, 7/6, 0, -5/2, -31/6, -5/2, 1/2, 1/6
83/6, 1/6, 7/2, 19/6, -1/2, 5/3, 13/6, 1/3, -1, 7/6, 0, -5/2, -31/6, -5/2, 1/2, 1/6
83/6, 1/6, 7/2, 19/6, -1/2, 5/3, 13/6, 1/3, -1, 7/6, 0, -5/2, -31/6, -5/2, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
32, 61/6, 19/3, 35/6, 16/3, 3, 1/2, -1/2, 89/3, 21/2, 20/3, 6, 5/2, 7/3, 4/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 7/6, 7/3, 25/6, 4, 1/6, 0, 2/3, 7/4, 19/12, -17/12, 23/12, -3/4, 7/12, 5/12, 23/12
91/6, 7/6, 7/3, 25/6, 4, 1/6, 0, 2/3, 7/4, 19/12, -17/12, 23/12, -3/4, 7/12, 5/12, 23/12
91/6, 7/6, 7/3, 25/6, 4, 1/6, 0, 2/3, 7/4, 19/12, -17/12, 23/12, -3/4, 7/12, 5/12, 23/12
91/6, 7/6, 7/3, 25/6, 4, 1/6, 0, 2/3, 7/4, 19/12, -17/12, 23/12, -3/4, 7/12, 5/12, 23/12
91/6, 7/6, 7/3, 25/6, 4, 1/6, 0, 2/3, 7/4, 19/12, -17/12, 23/12, -3/4, 7/12, 5/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
134/3, 23/2, 53/6, 26/3, 7, 16/3, 2, 0, 443/12, 121/12, 35/4, 59/12, 53/12, 29/12, 23/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/12, 71/12, 29/4, 55/12, 65/12, 41/12, -1/12, 11/4, -47/12, -25/12, -5/12, -35/12, 11/12, -3/4, 25/12, 3/4
205/12, 71/12, 29/4, 55/12, 65/12, 41/12, -1/12, 11/4, -47/12, -25/12, -5/12, -35/12, 11/12, -3/4, 25/12, 3/4
205/12, 71/12, 29/4, 55/12, 65/12, 41/12, -1/12, 11/4, -47/12, -25/12, -5/12, -35/12, 11/12, -3/4, 25/12, 3/4
205/12, 71/12, 29/4, 55/12, 65/12, 41/12, -1/12, 11/4, -47/12, -25/12, -5/12, -35/12, 11/12, -3/4, 25/12, 3/4
205/12, 71/12, 29/4, 55/12, 65/12, 41/12, -1/12, 11/4, -47/12, -25/12, -5/12, -35/12, 11/12, -3/4, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 59/6, 55/6, 49/6, 9/2, 13/3, 7/3, 2/3, 103/2, 13, 65/6, 25/3, 25/3, 5, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 55/12, 31/12, 13/12, 1/4, 23/12, -5/4, 5/4, 11/3, 5/2, 13/6, 23/6, 4/3, 1/2, -17/6, 1/2
53/4, 55/12, 31/12, 13/12, 1/4, 23/12, -5/4, 5/4, 11/3, 5/2, 13/6, 23/6, 4/3, 1/2, -17/6, 1/2
53/4, 55/12, 31/12, 13/12, 1/4, 23/12, -5/4, 5/4, 11/3, 5/2, 13/6, 23/6, 4/3, 1/2, -17/6, 1/2
53/4, 55/12, 31/12, 13/12, 1/4, 23/12, -5/4, 5/4, 11/3, 5/2, 13/6, 23/6, 4/3, 1/2, -17/6, 1/2
53/4, 55/12, 31/12, 13/12, 1/4, 23/12, -5/4, 5/4, 11/3, 5/2, 13/6, 23/6, 4/3, 1/2, -17/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 9, 15/2, 20/3, 11/2, 23/6, 1, -1/2, 221/4, 63/4, 149/12, 37/4, 83/12, 21/4, 31/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
58/3, 37/6, 7/2, -1/6, 13/6, 7/3, 1/3, 0, -319/12, -65/12, -59/12, -67/12, -13/4, -1/4, -17/12, 17/12
58/3, 37/6, 7/2, -1/6, 13/6, 7/3, 1/3, 0, -319/12, -65/12, -59/12, -67/12, -13/4, -1/4, -17/12, 17/12
58/3, 37/6, 7/2, -1/6, 13/6, 7/3, 1/3, 0, -319/12, -65/12, -59/12, -67/12, -13/4, -1/4, -17/12, 17/12
58/3, 37/6, 7/2, -1/6, 13/6, 7/3, 1/3, 0, -319/12, -65/12, -59/12, -67/12, -13/4, -1/4, -17/12, 17/12
58/3, 37/6, 7/2, -1/6, 13/6, 7/3, 1/3, 0, -319/12, -65/12, -59/12, -67/12, -13/4, -1/4, -17/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 169/12, 125/12, 37/4, 79/12, 35/12, 31/12, -13/12, 587/12, 145/12, 137/12, 33/4, 83/12, 47/12, 31/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, 5/6, -2, -11/2, -23/6, -3/2, -5/6, 7/3, 109/12, 23/12, -17/12, 13/12, 25/12, -11/12, 3/4, -35/12
-47/6, 5/6, -2, -11/2, -23/6, -3/2, -5/6, 7/3, 109/12, 23/12, -17/12, 13/12, 25/12, -11/12, 3/4, -35/12
-47/6, 5/6, -2, -11/2, -23/6, -3/2, -5/6, 7/3, 109/12, 23/12, -17/12, 13/12, 25/12, -11/12, 3/4, -35/12
-47/6, 5/6, -2, -11/2, -23/6, -3/2, -5/6, 7/3, 109/12, 23/12, -17/12, 13/12, 25/12, -11/12, 3/4, -35/12
-47/6, 5/6, -2, -11/2, -23/6, -3/2, -5/6, 7/3, 109/12, 23/12, -17/12, 13/12, 25/12, -11/12, 3/4, -35/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 10, 22/3, 17/3, 9/2, 5/2, 2, 3/2, 625/12, 185/12, 151/12, 109/12, 79/12, 65/12, 31/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/12, 67/12, 37/12, 13/12, 25/12, -5/4, -19/12, 13/12, 119/12, 67/12, 41/12, 35/12, 5/12, 7/12, -31/12, 5/12
163/12, 67/12, 37/12, 13/12, 25/12, -5/4, -19/12, 13/12, 119/12, 67/12, 41/12, 35/12, 5/12, 7/12, -31/12, 5/12
163/12, 67/12, 37/12, 13/12, 25/12, -5/4, -19/12, 13/12, 119/12, 67/12, 41/12, 35/12, 5/12, 7/12, -31/12, 5/12
163/12, 67/12, 37/12, 13/12, 25/12, -5/4, -19/12, 13/12, 119/12, 67/12, 41/12, 35/12, 5/12, 7/12, -31/12, 5/12
163/12, 67/12, 37/12, 13/12, 25/12, -5/4, -19/12, 13/12, 119/12, 67/12, 41/12, 35/12, 5/12, 7/12, -31/12, 5/12
-15/2, -3/2, -3/2, 1, -5/2, 1, -3/2, -1/2, -5/4, 1/4, -5/4, -1/4, -5/4, -11/4, 3/4, -5/4
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
703/12, 161/12, 127/12, 115/12, 33/4, 71/12, 43/12, 1/12, 341/6, 71/6, 67/6, 32/3, 49/6, 13/3, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -13/6, -19/6, -19/6, 1/2, -1/2, 1/6, -1/6, -263/12, -115/12, -101/12, -71/12, -37/12, -7/4, 1/12, -15/4
-11/6, -13/6, -19/6, -19/6, 1/2, -1/2, 1/6, -1/6, -263/12, -115/12, -101/12, -71/12, -37/12, -7/4, 1/12, -15/4
-11/6, -13/6, -19/6, -19/6, 1/2, -1/2, 1/6, -1/6, -263/12, -115/12, -101/12, -71/12, -37/12, -7/4, 1/12, -15/4
-11/6, -13/6, -19/6, -19/6, 1/2, -1/2, 1/6, -1/6, -263/12, -115/12, -101/12, -71/12, -37/12, -7/4, 1/12, -15/4
-11/6, -13/6, -19/6, -19/6, 1/2, -1/2, 1/6, -1/6, -263/12, -115/12, -101/12, -71/12, -37/12, -7/4, 1/12, -15/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/12, 103/12, 77/12, 47/12, 29/12, 5/4, 5/4, -3/4, 625/12, 167/12, 47/4, 33/4, 23/4, 31/12, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-99/4, -17/4, -53/12, -19/4, -13/4, -5/4, -37/12, -1/4, -97/12, -29/12, -19/12, -1/12, -19/12, 7/4, 31/12, -7/12
-99/4, -17/4, -53/12, -19/4, -13/4, -5/4, -37/12, -1/4, -97/12, -29/12, -19/12, -1/12, -19/12, 7/4, 31/12, -7/12
-99/4, -17/4, -53/12, -19/4, -13/4, -5/4, -37/12, -1/4, -97/12, -29/12, -19/12, -1/12, -19/12, 7/4, 31/12, -7/12
-99/4, -17/4, -53/12, -19/4, -13/4, -5/4, -37/12, -1/4, -97/12, -29/12, -19/12, -1/12, -19/12, 7/4, 31/12, -7/12
-99/4, -17/4, -53/12, -19/4, -13/4, -5/4, -37/12, -1/4, -97/12, -29/12, -19/12, -1/12, -19/12, 7/4, 31/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 23/4, 21/4, 59/12, 15/4, 13/4, 7/4, -7/12, 497/12, 49/4, 101/12, 97/12, 61/12, 43/12, 5/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -11/3, -5/3, -1, 1/3, -7/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -11/3, -5/3, -1, 1/3, -7/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -11/3, -5/3, -1, 1/3, -7/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -11/3, -5/3, -1, 1/3, -7/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
-6, -5/3, -11/3, -5/3, -1, 1/3, -7/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
35, 9, 11/2, 17/2, 5, 5/2, 1/2, -2, 81/4, 25/4, 17/4, 9/4, 9/4, 3/4, -3/4, -5/4
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67/3, 17/3, 23/6, 17/6, 13/6, 4/3, 7/6, 0, 146/3, 65/6, 32/3, 47/6, 41/6, 25/6, 7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
359/12, 71/12, 19/4, 97/12, 79/12, 37/12, 5/12, -13/12, 103/6, 15/2, 4, 3/2, 10/3, 5/3, -1/3, -13/6
359/12, 71/12, 19/4, 97/12, 79/12, 37/12, 5/12, -13/12, 103/6, 15/2, 4, 3/2, 10/3, 5/3, -1/3, -13/6
359/12, 71/12, 19/4, 97/12, 79/12, 37/12, 5/12, -13/12, 103/6, 15/2, 4, 3/2, 10/3, 5/3, -1/3, -13/6
359/12, 71/12, 19/4, 97/12, 79/12, 37/12, 5/12, -13/12, 103/6, 15/2, 4, 3/2, 10/3, 5/3, -1/3, -13/6
359/12, 71/12, 19/4, 97/12, 79/12, 37/12, 5/12, -13/12, 103/6, 15/2, 4, 3/2, 10/3, 5/3, -1/3, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 139/12, 37/4, 37/4, 25/4, 37/12, 29/12, 7/12, 166/3, 43/3, 13, 61/6, 41/6, 11/3, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, -11/6, -5/2, -5/2, -1/3, 1/3, 7/6, -13/6, 169/6, 6, 9/2, 19/3, 11/3, 8/3, 2/3, -5/3
-55/6, -11/6, -5/2, -5/2, -1/3, 1/3, 7/6, -13/6, 169/6, 6, 9/2, 19/3, 11/3, 8/3, 2/3, -5/3
-55/6, -11/6, -5/2, -5/2, -1/3, 1/3, 7/6, -13/6, 169/6, 6, 9/2, 19/3, 11/3, 8/3, 2/3, -5/3
-55/6, -11/6, -5/2, -5/2, -1/3, 1/3, 7/6, -13/6, 169/6, 6, 9/2, 19/3, 11/3, 8/3, 2/3, -5/3
-55/6, -11/6, -5/2, -5/2, -1/3, 1/3, 7/6, -13/6, 169/6, 6, 9/2, 19/3, 11/3, 8/3, 2/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/3, 53/6, 7, 19/3, 11/2, 25/6, 13/6, 4/3, 481/12, 143/12, 101/12, 73/12, 67/12, 43/12, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/12, 7/4, 1/12, 1/4, -11/4, -29/12, -13/12, -7/4, -391/12, -125/12, -107/12, -91/12, -49/12, -13/12, 31/12, -7/12
11/12, 7/4, 1/12, 1/4, -11/4, -29/12, -13/12, -7/4, -391/12, -125/12, -107/12, -91/12, -49/12, -13/12, 31/12, -7/12
11/12, 7/4, 1/12, 1/4, -11/4, -29/12, -13/12, -7/4, -391/12, -125/12, -107/12, -91/12, -49/12, -13/12, 31/12, -7/12
11/12, 7/4, 1/12, 1/4, -11/4, -29/12, -13/12, -7/4, -391/12, -125/12, -107/12, -91/12, -49/12, -13/12, 31/12, -7/12
11/12, 7/4, 1/12, 1/4, -11/4, -29/12, -13/12, -7/4, -391/12, -125/12, -107/12, -91/12, -49/12, -13/12, 31/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/12, 107/12, 79/12, 71/12, 13/4, 23/12, 5/12, -5/12, 467/12, 43/4, 127/12, 31/4, 17/4, 11/4, 25/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/3, 11/6, -5/3, 5/6, -1/6, -1, -3/2, 5/3, 97/6, 5/6, 14/3, 11/3, 25/6, 8/3, 0, 3/2
-25/3, 11/6, -5/3, 5/6, -1/6, -1, -3/2, 5/3, 97/6, 5/6, 14/3, 11/3, 25/6, 8/3, 0, 3/2
-25/3, 11/6, -5/3, 5/6, -1/6, -1, -3/2, 5/3, 97/6, 5/6, 14/3, 11/3, 25/6, 8/3, 0, 3/2
-25/3, 11/6, -5/3, 5/6, -1/6, -1, -3/2, 5/3, 97/6, 5/6, 14/3, 11/3, 25/6, 8/3, 0, 3/2
-25/3, 11/6, -5/3, 5/6, -1/6, -1, -3/2, 5/3, 97/6, 5/6, 14/3, 11/3, 25/6, 8/3, 0, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 17, 83/6, 61/6, 13/2, 7/2, 1, -1/2, 73/2, 59/6, 43/6, 13/2, 13/3, 10/3, 4/3, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -11/3, -7/3, -35/6, -3, -1/6, -1/3, 2/3, 167/4, 145/12, 41/4, 101/12, 65/12, 29/12, -7/12, 7/12
-15, -11/3, -7/3, -35/6, -3, -1/6, -1/3, 2/3, 167/4, 145/12, 41/4, 101/12, 65/12, 29/12, -7/12, 7/12
-15, -11/3, -7/3, -35/6, -3, -1/6, -1/3, 2/3, 167/4, 145/12, 41/4, 101/12, 65/12, 29/12, -7/12, 7/12
-15, -11/3, -7/3, -35/6, -3, -1/6, -1/3, 2/3, 167/4, 145/12, 41/4, 101/12, 65/12, 29/12, -7/12, 7/12
-15, -11/3, -7/3, -35/6, -3, -1/6, -1/3, 2/3, 167/4, 145/12, 41/4, 101/12, 65/12, 29/12, -7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
235/6, 34/3, 8, 43/6, 13/3, 4, 13/6, 1/6, 493/12, 51/4, 113/12, 25/4, 11/4, 29/12, 23/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, -4/3, 1, 5/3, 13/6, 1/6, 2/3, -17/6, -22/3, -19/6, -2, -5/6, -19/6, 0, -1/6, 0
85/6, -4/3, 1, 5/3, 13/6, 1/6, 2/3, -17/6, -22/3, -19/6, -2, -5/6, -19/6, 0, -1/6, 0
85/6, -4/3, 1, 5/3, 13/6, 1/6, 2/3, -17/6, -22/3, -19/6, -2, -5/6, -19/6, 0, -1/6, 0
85/6, -4/3, 1, 5/3, 13/6, 1/6, 2/3, -17/6, -22/3, -19/6, -2, -5/6, -19/6, 0, -1/6, 0
85/6, -4/3, 1, 5/3, 13/6, 1/6, 2/3, -17/6, -22/3, -19/6, -2, -5/6, -19/6, 0, -1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/12, 181/12, 151/12, 137/12, 33/4, 67/12, 35/12, -7/12, 415/12, 97/12, 89/12, 67/12, 65/12, 31/12, 7/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/6, -7/2, -1, 5/3, 19/6, 13/3, 5/6, -2/3, 56/3, 3, 11/3, 8/3, 1/3, 10/3, 5/3, 0
35/6, -7/2, -1, 5/3, 19/6, 13/3, 5/6, -2/3, 56/3, 3, 11/3, 8/3, 1/3, 10/3, 5/3, 0
35/6, -7/2, -1, 5/3, 19/6, 13/3, 5/6, -2/3, 56/3, 3, 11/3, 8/3, 1/3, 10/3, 5/3, 0
35/6, -7/2, -1, 5/3, 19/6, 13/3, 5/6, -2/3, 56/3, 3, 11/3, 8/3, 1/3, 10/3, 5/3, 0
35/6, -7/2, -1, 5/3, 19/6, 13/3, 5/6, -2/3, 56/3, 3, 11/3, 8/3, 1/3, 10/3, 5/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 115/12, 91/12, 73/12, 73/12, 59/12, 37/12, 7/12, 124/3, 38/3, 53/6, 41/6, 9/2, 10/3, 2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34/3, 23/3, 9/2, 5/2, 3/2, 11/3, 1/2, 2, 17/2, 23/6, 5/3, 5/3, -5/3, 13/6, 3/2, -4/3
34/3, 23/3, 9/2, 5/2, 3/2, 11/3, 1/2, 2, 17/2, 23/6, 5/3, 5/3, -5/3, 13/6, 3/2, -4/3
34/3, 23/3, 9/2, 5/2, 3/2, 11/3, 1/2, 2, 17/2, 23/6, 5/3, 5/3, -5/3, 13/6, 3/2, -4/3
34/3, 23/3, 9/2, 5/2, 3/2, 11/3, 1/2, 2, 17/2, 23/6, 5/3, 5/3, -5/3, 13/6, 3/2, -4/3
34/3, 23/3, 9/2, 5/2, 3/2, 11/3, 1/2, 2, 17/2, 23/6, 5/3, 5/3, -5/3, 13/6, 3/2, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 14, 23/2, 61/6, 17/2, 31/6, 8/3, 1/6, 301/6, 65/6, 9, 26/3, 49/6, 29/6, 5/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/6, 13/6, 4, 35/6, 3, 1/6, 7/2, 1/6, 197/12, 31/4, 23/4, 59/12, 5/4, -1/4, 1/12, 37/12
97/6, 13/6, 4, 35/6, 3, 1/6, 7/2, 1/6, 197/12, 31/4, 23/4, 59/12, 5/4, -1/4, 1/12, 37/12
97/6, 13/6, 4, 35/6, 3, 1/6, 7/2, 1/6, 197/12, 31/4, 23/4, 59/12, 5/4, -1/4, 1/12, 37/12
97/6, 13/6, 4, 35/6, 3, 1/6, 7/2, 1/6, 197/12, 31/4, 23/4, 59/12, 5/4, -1/4, 1/12, 37/12
97/6, 13/6, 4, 35/6, 3, 1/6, 7/2, 1/6, 197/12, 31/4, 23/4, 59/12, 5/4, -1/4, 1/12, 37/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 71/6, 29/3, 20/3, 17/3, 17/3, 8/3, -1, 283/6, 31/3, 59/6, 28/3, 20/3, 35/6, 2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, -2/3, 5/6, 2/3, -3, -19/6, -7/6, -5/2, -59/4, 19/12, -23/12, -29/12, -31/12, -23/12, 5/4, 13/12
2/3, -2/3, 5/6, 2/3, -3, -19/6, -7/6, -5/2, -59/4, 19/12, -23/12, -29/12, -31/12, -23/12, 5/4, 13/12
2/3, -2/3, 5/6, 2/3, -3, -19/6, -7/6, -5/2, -59/4, 19/12, -23/12, -29/12, -31/12, -23/12, 5/4, 13/12
2/3, -2/3, 5/6, 2/3, -3, -19/6, -7/6, -5/2, -59/4, 19/12, -23/12, -29/12, -31/12, -23/12, 5/4, 13/12
2/3, -2/3, 5/6, 2/3, -3, -19/6, -7/6, -5/2, -59/4, 19/12, -23/12, -29/12, -31/12, -23/12, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/6, 8, 16/3, 29/6, 10/3, 8/3, 7/3, -1, 52, 38/3, 71/6, 8, 11/2, 7/2, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -10/3, 1/2, 11/6, -1, -5/2, -1/2, 7/6, -45/2, -31/6, -41/6, -7/2, -4, -4, -1/2, 3/2
-59/6, -10/3, 1/2, 11/6, -1, -5/2, -1/2, 7/6, -45/2, -31/6, -41/6, -7/2, -4, -4, -1/2, 3/2
-59/6, -10/3, 1/2, 11/6, -1, -5/2, -1/2, 7/6, -45/2, -31/6, -41/6, -7/2, -4, -4, -1/2, 3/2
-59/6, -10/3, 1/2, 11/6, -1, -5/2, -1/2, 7/6, -45/2, -31/6, -41/6, -7/2, -4, -4, -1/2, 3/2
-59/6, -10/3, 1/2, 11/6, -1, -5/2, -1/2, 7/6, -45/2, -31/6, -41/6, -7/2, -4, -4, -1/2, 3/2
121/4, 21/4, 21/4, 27/4, 27/4, 15/4, 5/4, 3/4, -25, -9, -11/2, -6, -3, -2, -3, 1/2
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
583/12, 49/4, 39/4, 37/4, 71/12, 17/4, 3/4, -1/12, 279/4, 71/4, 57/4, 43/4, 39/4, 25/4, 31/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-121/6, -11/2, -23/6, -7, -4, -1, -2, 1/2, 85/3, 19/3, 20/3, 13/3, 7/3, 11/3, 0, 7/3
-121/6, -11/2, -23/6, -7, -4, -1, -2, 1/2, 85/3, 19/3, 20/3, 13/3, 7/3, 11/3, 0, 7/3
-121/6, -11/2, -23/6, -7, -4, -1, -2, 1/2, 85/3, 19/3, 20/3, 13/3, 7/3, 11/3, 0, 7/3
-121/6, -11/2, -23/6, -7, -4, -1, -2, 1/2, 85/3, 19/3, 20/3, 13/3, 7/3, 11/3, 0, 7/3
-121/6, -11/2, -23/6, -7, -4, -1, -2, 1/2, 85/3, 19/3, 20/3, 13/3, 7/3, 11/3, 0, 7/3
-19, -7, -6, -4, -3, -2, -1, 2, 7, 3, 3, 3, 2, -1, 0, 3
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 21/2, 19/2, 6, 7/2, 17/6, 3/2, -3/2, 148/3, 14, 73/6, 17/2, 29/6, 14/3, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -5/3, -8/3, -31/6, -4/3, 5/2, 2, 5/6, -7, -1/3, -4/3, -23/6, -2/3, 13/6, -1/2, -1/6
-35/6, -5/3, -8/3, -31/6, -4/3, 5/2, 2, 5/6, -7, -1/3, -4/3, -23/6, -2/3, 13/6, -1/2, -1/6
-35/6, -5/3, -8/3, -31/6, -4/3, 5/2, 2, 5/6, -7, -1/3, -4/3, -23/6, -2/3, 13/6, -1/2, -1/6
-35/6, -5/3, -8/3, -31/6, -4/3, 5/2, 2, 5/6, -7, -1/3, -4/3, -23/6, -2/3, 13/6, -1/2, -1/6
-35/6, -5/3, -8/3, -31/6, -4/3, 5/2, 2, 5/6, -7, -1/3, -4/3, -23/6, -2/3, 13/6, -1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/12, 175/12, 143/12, 97/12, 21/4, 59/12, 17/12, 11/12, 100/3, 8, 15/2, 37/6, 9/2, 17/6, 2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/12, 17/4, 19/12, 31/12, 11/12, 31/12, 25/12, 7/4, -19, -5/6, -5/3, -31/6, -4/3, -25/6, -23/6, 0
139/12, 17/4, 19/12, 31/12, 11/12, 31/12, 25/12, 7/4, -19, -5/6, -5/3, -31/6, -4/3, -25/6, -23/6, 0
139/12, 17/4, 19/12, 31/12, 11/12, 31/12, 25/12, 7/4, -19, -5/6, -5/3, -31/6, -4/3, -25/6, -23/6, 0
139/12, 17/4, 19/12, 31/12, 11/12, 31/12, 25/12, 7/4, -19, -5/6, -5/3, -31/6, -4/3, -25/6, -23/6, 0
139/12, 17/4, 19/12, 31/12, 11/12, 31/12, 25/12, 7/4, -19, -5/6, -5/3, -31/6, -4/3, -25/6, -23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/6, 34/3, 23/3, 43/6, 10/3, 8/3, 5/6, -1/2, 63/2, 35/6, 11/2, 31/6, 13/3, 8/3, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/12, -35/12, 3/4, -5/12, -35/12, -19/12, 25/12, -3/4, -19/2, -23/6, -7/2, -14/3, -3/2, 2/3, 1/2, -1/2
-7/12, -35/12, 3/4, -5/12, -35/12, -19/12, 25/12, -3/4, -19/2, -23/6, -7/2, -14/3, -3/2, 2/3, 1/2, -1/2
-7/12, -35/12, 3/4, -5/12, -35/12, -19/12, 25/12, -3/4, -19/2, -23/6, -7/2, -14/3, -3/2, 2/3, 1/2, -1/2
-7/12, -35/12, 3/4, -5/12, -35/12, -19/12, 25/12, -3/4, -19/2, -23/6, -7/2, -14/3, -3/2, 2/3, 1/2, -1/2
-7/12, -35/12, 3/4, -5/12, -35/12, -19/12, 25/12, -3/4, -19/2, -23/6, -7/2, -14/3, -3/2, 2/3, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/2, 35/3, 10, 8, 13/2, 37/6, 7/2, 0, 305/12, 95/12, 77/12, 55/12, 29/12, 7/4, 7/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
247/12, 5/4, 17/12, 55/12, 23/4, 29/12, -5/12, 17/12, -18, -37/6, -9/2, -4, -2, -1/6, -7/6, -1
247/12, 5/4, 17/12, 55/12, 23/4, 29/12, -5/12, 17/12, -18, -37/6, -9/2, -4, -2, -1/6, -7/6, -1
247/12, 5/4, 17/12, 55/12, 23/4, 29/12, -5/12, 17/12, -18, -37/6, -9/2, -4, -2, -1/6, -7/6, -1
247/12, 5/4, 17/12, 55/12, 23/4, 29/12, -5/12, 17/12, -18, -37/6, -9/2, -4, -2, -1/6, -7/6, -1
247/12, 5/4, 17/12, 55/12, 23/4, 29/12, -5/12, 17/12, -18, -37/6, -9/2, -4, -2, -1/6, -7/6, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 9, 23/3, 7, 6, 11/3, 3, 2/3, 209/4, 155/12, 131/12, 37/4, 71/12, 49/12, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/12, -53/12, -29/12, 13/12, -5/12, 37/12, 41/12, -1/12, 123/4, 107/12, 61/12, 23/4, 25/12, 49/12, 7/4, -3/4
37/12, -53/12, -29/12, 13/12, -5/12, 37/12, 41/12, -1/12, 123/4, 107/12, 61/12, 23/4, 25/12, 49/12, 7/4, -3/4
37/12, -53/12, -29/12, 13/12, -5/12, 37/12, 41/12, -1/12, 123/4, 107/12, 61/12, 23/4, 25/12, 49/12, 7/4, -3/4
37/12, -53/12, -29/12, 13/12, -5/12, 37/12, 41/12, -1/12, 123/4, 107/12, 61/12, 23/4, 25/12, 49/12, 7/4, -3/4
37/12, -53/12, -29/12, 13/12, -5/12, 37/12, 41/12, -1/12, 123/4, 107/12, 61/12, 23/4, 25/12, 49/12, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 37/3, 35/3, 61/6, 7, 31/6, 11/6, 3/2, 35, 34/3, 25/3, 15/2, 31/6, 4/3, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-461/12, -27/4, -125/12, -43/4, -103/12, -65/12, -37/12, 1/12, 53/12, 7/12, 13/4, 1/12, 11/12, 35/12, 9/4, -13/12
-461/12, -27/4, -125/12, -43/4, -103/12, -65/12, -37/12, 1/12, 53/12, 7/12, 13/4, 1/12, 11/12, 35/12, 9/4, -13/12
-461/12, -27/4, -125/12, -43/4, -103/12, -65/12, -37/12, 1/12, 53/12, 7/12, 13/4, 1/12, 11/12, 35/12, 9/4, -13/12
-461/12, -27/4, -125/12, -43/4, -103/12, -65/12, -37/12, 1/12, 53/12, 7/12, 13/4, 1/12, 11/12, 35/12, 9/4, -13/12
-461/12, -27/4, -125/12, -43/4, -103/12, -65/12, -37/12, 1/12, 53/12, 7/12, 13/4, 1/12, 11/12, 35/12, 9/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
755/12, 187/12, 175/12, 145/12, 33/4, 59/12, 11/4, 1/4, 437/12, 121/12, 113/12, 31/4, 21/4, 37/12, 23/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
74/3, 19/3, 17/3, 6, 19/6, -1/3, 5/3, -5/6, 113/12, 29/12, 65/12, 19/12, -7/12, -7/12, -17/12, -7/12
74/3, 19/3, 17/3, 6, 19/6, -1/3, 5/3, -5/6, 113/12, 29/12, 65/12, 19/12, -7/12, -7/12, -17/12, -7/12
74/3, 19/3, 17/3, 6, 19/6, -1/3, 5/3, -5/6, 113/12, 29/12, 65/12, 19/12, -7/12, -7/12, -17/12, -7/12
74/3, 19/3, 17/3, 6, 19/6, -1/3, 5/3, -5/6, 113/12, 29/12, 65/12, 19/12, -7/12, -7/12, -17/12, -7/12
74/3, 19/3, 17/3, 6, 19/6, -1/3, 5/3, -5/6, 113/12, 29/12, 65/12, 19/12, -7/12, -7/12, -17/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 125/12, 119/12, 37/4, 77/12, 11/4, 13/12, 11/12, 52, 41/3, 35/3, 61/6, 20/3, 4, 5/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 10/3, 3, 4/3, 1/6, 1, 5/6, -1/3, -137/4, -139/12, -97/12, -29/4, -61/12, -23/4, -31/12, 5/4
15, 10/3, 3, 4/3, 1/6, 1, 5/6, -1/3, -137/4, -139/12, -97/12, -29/4, -61/12, -23/4, -31/12, 5/4
15, 10/3, 3, 4/3, 1/6, 1, 5/6, -1/3, -137/4, -139/12, -97/12, -29/4, -61/12, -23/4, -31/12, 5/4
15, 10/3, 3, 4/3, 1/6, 1, 5/6, -1/3, -137/4, -139/12, -97/12, -29/4, -61/12, -23/4, -31/12, 5/4
15, 10/3, 3, 4/3, 1/6, 1, 5/6, -1/3, -137/4, -139/12, -97/12, -29/4, -61/12, -23/4, -31/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 163/12, 125/12, 107/12, 79/12, 37/12, 9/4, 5/12, 77/2, 10, 9, 8, 5, 14/3, 5/3, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 9, 37/6, 8/3, 5/6, 10/3, -1/3, -17/6, 85/3, 29/6, 41/6, 7/2, 31/6, 10/3, 7/3, 1
39/2, 9, 37/6, 8/3, 5/6, 10/3, -1/3, -17/6, 85/3, 29/6, 41/6, 7/2, 31/6, 10/3, 7/3, 1
39/2, 9, 37/6, 8/3, 5/6, 10/3, -1/3, -17/6, 85/3, 29/6, 41/6, 7/2, 31/6, 10/3, 7/3, 1
39/2, 9, 37/6, 8/3, 5/6, 10/3, -1/3, -17/6, 85/3, 29/6, 41/6, 7/2, 31/6, 10/3, 7/3, 1
39/2, 9, 37/6, 8/3, 5/6, 10/3, -1/3, -17/6, 85/3, 29/6, 41/6, 7/2, 31/6, 10/3, 7/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 29/2, 37/3, 53/6, 35/6, 7/3, 4/3, -1/2, 353/12, 121/12, 27/4, 17/4, 13/4, 13/4, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -67/12, -13/4, -23/4, -15/4, -1/12, -9/4, -5/4, -25/4, -43/12, -5/12, -43/12, -19/12, -19/12, -19/12, 11/12
-75/4, -67/12, -13/4, -23/4, -15/4, -1/12, -9/4, -5/4, -25/4, -43/12, -5/12, -43/12, -19/12, -19/12, -19/12, 11/12
-75/4, -67/12, -13/4, -23/4, -15/4, -1/12, -9/4, -5/4, -25/4, -43/12, -5/12, -43/12, -19/12, -19/12, -19/12, 11/12
-75/4, -67/12, -13/4, -23/4, -15/4, -1/12, -9/4, -5/4, -25/4, -43/12, -5/12, -43/12, -19/12, -19/12, -19/12, 11/12
-75/4, -67/12, -13/4, -23/4, -15/4, -1/12, -9/4, -5/4, -25/4, -43/12, -5/12, -43/12, -19/12, -19/12, -19/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 71/6, 65/6, 15/2, 22/3, 17/3, 19/6, -1/6, 38, 19/2, 17/2, 41/6, 4, 11/3, 13/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/6, 5/3, -11/6, -11/2, -3, -8/3, -10/3, 1/6, 77/6, 14/3, 22/3, 5, 7/6, -3/2, -5/3, 1/6
-53/6, 5/3, -11/6, -11/2, -3, -8/3, -10/3, 1/6, 77/6, 14/3, 22/3, 5, 7/6, -3/2, -5/3, 1/6
-53/6, 5/3, -11/6, -11/2, -3, -8/3, -10/3, 1/6, 77/6, 14/3, 22/3, 5, 7/6, -3/2, -5/3, 1/6
-53/6, 5/3, -11/6, -11/2, -3, -8/3, -10/3, 1/6, 77/6, 14/3, 22/3, 5, 7/6, -3/2, -5/3, 1/6
-53/6, 5/3, -11/6, -11/2, -3, -8/3, -10/3, 1/6, 77/6, 14/3, 22/3, 5, 7/6, -3/2, -5/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 12, 29/3, 41/6, 29/6, 3, 17/6, 1/3, 133/6, 8, 41/6, 23/6, 11/6, 7/6, 1, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/12, -5/4, -49/12, -19/12, -41/12, 5/12, -35/12, 205/12, 7/12, 49/12, 49/12, 7/4, 13/12, 5/4, 5/12
-1/4, 1/12, -5/4, -49/12, -19/12, -41/12, 5/12, -35/12, 205/12, 7/12, 49/12, 49/12, 7/4, 13/12, 5/4, 5/12
-1/4, 1/12, -5/4, -49/12, -19/12, -41/12, 5/12, -35/12, 205/12, 7/12, 49/12, 49/12, 7/4, 13/12, 5/4, 5/12
-1/4, 1/12, -5/4, -49/12, -19/12, -41/12, 5/12, -35/12, 205/12, 7/12, 49/12, 49/12, 7/4, 13/12, 5/4, 5/12
-1/4, 1/12, -5/4, -49/12, -19/12, -41/12, 5/12, -35/12, 205/12, 7/12, 49/12, 49/12, 7/4, 13/12, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/12, 97/12, 95/12, 23/4, 37/12, 37/12, 13/12, 1/12, 287/6, 79/6, 28/3, 8, 20/3, 3, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/12, -19/12, -7/4, -5/4, 9/4, -17/12, -5/4, 29/12, 62/3, 13/3, 25/6, 7/3, 29/6, 17/3, 13/6, 5/6
-125/12, -19/12, -7/4, -5/4, 9/4, -17/12, -5/4, 29/12, 62/3, 13/3, 25/6, 7/3, 29/6, 17/3, 13/6, 5/6
-125/12, -19/12, -7/4, -5/4, 9/4, -17/12, -5/4, 29/12, 62/3, 13/3, 25/6, 7/3, 29/6, 17/3, 13/6, 5/6
-125/12, -19/12, -7/4, -5/4, 9/4, -17/12, -5/4, 29/12, 62/3, 13/3, 25/6, 7/3, 29/6, 17/3, 13/6, 5/6
-125/12, -19/12, -7/4, -5/4, 9/4, -17/12, -5/4, 29/12, 62/3, 13/3, 25/6, 7/3, 29/6, 17/3, 13/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/3, 83/6, 71/6, 65/6, 17/2, 14/3, 3/2, -1/6, 121/3, 47/6, 47/6, 23/3, 41/6, 17/3, 11/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/2, -14, -11, -17/2, -5, -9/2, -13/6, -1, -7/4, 43/12, 11/4, 11/12, -5/12, -11/12, -5/4, 17/12
-81/2, -14, -11, -17/2, -5, -9/2, -13/6, -1, -7/4, 43/12, 11/4, 11/12, -5/12, -11/12, -5/4, 17/12
-81/2, -14, -11, -17/2, -5, -9/2, -13/6, -1, -7/4, 43/12, 11/4, 11/12, -5/12, -11/12, -5/4, 17/12
-81/2, -14, -11, -17/2, -5, -9/2, -13/6, -1, -7/4, 43/12, 11/4, 11/12, -5/12, -11/12, -5/4, 17/12
-81/2, -14, -11, -17/2, -5, -9/2, -13/6, -1, -7/4, 43/12, 11/4, 11/12, -5/12, -11/12, -5/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 133/12, 43/4, 33/4, 59/12, 13/4, 9/4, 1/4, 461/12, 97/12, 97/12, 21/4, 49/12, 49/12, 23/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/6, -3/2, -4, -4, -5, -5/3, -1/2, -7/6, 19/6, 19/6, 3, 1/6, 0, -1, 2, -3/2
-79/6, -3/2, -4, -4, -5, -5/3, -1/2, -7/6, 19/6, 19/6, 3, 1/6, 0, -1, 2, -3/2
-79/6, -3/2, -4, -4, -5, -5/3, -1/2, -7/6, 19/6, 19/6, 3, 1/6, 0, -1, 2, -3/2
-79/6, -3/2, -4, -4, -5, -5/3, -1/2, -7/6, 19/6, 19/6, 3, 1/6, 0, -1, 2, -3/2
-79/6, -3/2, -4, -4, -5, -5/3, -1/2, -7/6, 19/6, 19/6, 3, 1/6, 0, -1, 2, -3/2
9, 2, -1, 0, 2, 3, 3, 0, 33/2, 13/2, 7/2, 5/2, 5/2, -1/2, 3/2, -1/2
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 151/12, 137/12, 127/12, 85/12, 59/12, 17/12, 11/12, 139/3, 11, 32/3, 23/3, 31/6, 31/6, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/12, 41/12, 29/12, -5/4, -37/12, -5/4, 19/12, -7/12, -89/6, -35/6, -25/6, -7/2, -2/3, -2, 7/6, 1/6
77/12, 41/12, 29/12, -5/4, -37/12, -5/4, 19/12, -7/12, -89/6, -35/6, -25/6, -7/2, -2/3, -2, 7/6, 1/6
77/12, 41/12, 29/12, -5/4, -37/12, -5/4, 19/12, -7/12, -89/6, -35/6, -25/6, -7/2, -2/3, -2, 7/6, 1/6
77/12, 41/12, 29/12, -5/4, -37/12, -5/4, 19/12, -7/12, -89/6, -35/6, -25/6, -7/2, -2/3, -2, 7/6, 1/6
77/12, 41/12, 29/12, -5/4, -37/12, -5/4, 19/12, -7/12, -89/6, -35/6, -25/6, -7/2, -2/3, -2, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 26/3, 26/3, 15/2, 4, 19/6, 1, 5/6, 139/6, 20/3, 20/3, 19/6, 8/3, 1/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-545/12, -119/12, -121/12, -35/4, -77/12, -43/12, 1/4, 31/12, -46/3, -23/6, -23/6, -4/3, 1/6, -1/6, 2, 1
-545/12, -119/12, -121/12, -35/4, -77/12, -43/12, 1/4, 31/12, -46/3, -23/6, -23/6, -4/3, 1/6, -1/6, 2, 1
-545/12, -119/12, -121/12, -35/4, -77/12, -43/12, 1/4, 31/12, -46/3, -23/6, -23/6, -4/3, 1/6, -1/6, 2, 1
-545/12, -119/12, -121/12, -35/4, -77/12, -43/12, 1/4, 31/12, -46/3, -23/6, -23/6, -4/3, 1/6, -1/6, 2, 1
-545/12, -119/12, -121/12, -35/4, -77/12, -43/12, 1/4, 31/12, -46/3, -23/6, -23/6, -4/3, 1/6, -1/6, 2, 1
28, 15/2, 11/2, 5, 3, 3, 1, 2, -23, -2, -4, -5, -2, -2, -1/2, 1/2
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 12, 25/3, 23/3, 9/2, 5/3, 3/2, 1, 451/12, 107/12, 91/12, 73/12, 61/12, 23/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/6, -13/6, -2/3, -7/6, -5, -5/3, -2, -3/2, 101/12, 49/12, 41/12, 59/12, 9/4, -11/12, -11/12, -7/12
-101/6, -13/6, -2/3, -7/6, -5, -5/3, -2, -3/2, 101/12, 49/12, 41/12, 59/12, 9/4, -11/12, -11/12, -7/12
-101/6, -13/6, -2/3, -7/6, -5, -5/3, -2, -3/2, 101/12, 49/12, 41/12, 59/12, 9/4, -11/12, -11/12, -7/12
-101/6, -13/6, -2/3, -7/6, -5, -5/3, -2, -3/2, 101/12, 49/12, 41/12, 59/12, 9/4, -11/12, -11/12, -7/12
-101/6, -13/6, -2/3, -7/6, -5, -5/3, -2, -3/2, 101/12, 49/12, 41/12, 59/12, 9/4, -11/12, -11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/3, 73/6, 9, 11/2, 10/3, 17/6, 2, -11/6, 353/6, 97/6, 29/2, 65/6, 15/2, 31/6, 5/3, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/3, -7, -31/3, -55/6, -35/6, -3, -8/3, -2/3, -245/12, -35/4, -73/12, -53/12, -61/12, -15/4, -17/12, -17/12
-89/3, -7, -31/3, -55/6, -35/6, -3, -8/3, -2/3, -245/12, -35/4, -73/12, -53/12, -61/12, -15/4, -17/12, -17/12
-89/3, -7, -31/3, -55/6, -35/6, -3, -8/3, -2/3, -245/12, -35/4, -73/12, -53/12, -61/12, -15/4, -17/12, -17/12
-89/3, -7, -31/3, -55/6, -35/6, -3, -8/3, -2/3, -245/12, -35/4, -73/12, -53/12, -61/12, -15/4, -17/12, -17/12
-89/3, -7, -31/3, -55/6, -35/6, -3, -8/3, -2/3, -245/12, -35/4, -73/12, -53/12, -61/12, -15/4, -17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 113/12, 103/12, 103/12, 83/12, 53/12, 19/12, 5/4, 451/12, 119/12, 91/12, 77/12, 19/4, 31/12, 19/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -7/3, -4/3, -5/3, -19/6, -3, 2/3, 19/6, -157/4, -125/12, -83/12, -49/12, -41/12, -49/12, -5/4, 25/12
-8, -7/3, -4/3, -5/3, -19/6, -3, 2/3, 19/6, -157/4, -125/12, -83/12, -49/12, -41/12, -49/12, -5/4, 25/12
-8, -7/3, -4/3, -5/3, -19/6, -3, 2/3, 19/6, -157/4, -125/12, -83/12, -49/12, -41/12, -49/12, -5/4, 25/12
-8, -7/3, -4/3, -5/3, -19/6, -3, 2/3, 19/6, -157/4, -125/12, -83/12, -49/12, -41/12, -49/12, -5/4, 25/12
-8, -7/3, -4/3, -5/3, -19/6, -3, 2/3, 19/6, -157/4, -125/12, -83/12, -49/12, -41/12, -49/12, -5/4, 25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/6, 27/2, 31/3, 26/3, 25/3, 11/2, 19/6, 1/3, 727/12, 197/12, 51/4, 47/4, 33/4, 53/12, 31/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/12, -33/4, -79/12, -41/12, -3/4, -11/4, -3/4, 13/12, -14, -1, -7/6, -25/6, -11/6, -3, 5/6, 5/3
-203/12, -33/4, -79/12, -41/12, -3/4, -11/4, -3/4, 13/12, -14, -1, -7/6, -25/6, -11/6, -3, 5/6, 5/3
-203/12, -33/4, -79/12, -41/12, -3/4, -11/4, -3/4, 13/12, -14, -1, -7/6, -25/6, -11/6, -3, 5/6, 5/3
-203/12, -33/4, -79/12, -41/12, -3/4, -11/4, -3/4, 13/12, -14, -1, -7/6, -25/6, -11/6, -3, 5/6, 5/3
-203/12, -33/4, -79/12, -41/12, -3/4, -11/4, -3/4, 13/12, -14, -1, -7/6, -25/6, -11/6, -3, 5/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 155/12, 127/12, 97/12, 79/12, 19/4, 19/12, 1/12, 187/6, 53/6, 6, 5, 3, 7/3, 11/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
349/12, 39/4, 79/12, 37/4, 23/4, 25/12, -5/12, -11/4, -71/6, -25/6, -9/2, -3/2, -9/2, -11/6, 2/3, 2/3
349/12, 39/4, 79/12, 37/4, 23/4, 25/12, -5/12, -11/4, -71/6, -25/6, -9/2, -3/2, -9/2, -11/6, 2/3, 2/3
349/12, 39/4, 79/12, 37/4, 23/4, 25/12, -5/12, -11/4, -71/6, -25/6, -9/2, -3/2, -9/2, -11/6, 2/3, 2/3
349/12, 39/4, 79/12, 37/4, 23/4, 25/12, -5/12, -11/4, -71/6, -25/6, -9/2, -3/2, -9/2, -11/6, 2/3, 2/3
349/12, 39/4, 79/12, 37/4, 23/4, 25/12, -5/12, -11/4, -71/6, -25/6, -9/2, -3/2, -9/2, -11/6, 2/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/6, 43/6, 19/3, 9/2, 25/6, 8/3, 11/6, -1/2, 127/3, 65/6, 21/2, 15/2, 23/6, 10/3, 1, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/6, 2, 16/3, 25/6, 43/6, 10/3, 0, 19/6, 133/12, 19/12, 17/4, 23/12, 31/12, 5/4, -17/12, -23/12
139/6, 2, 16/3, 25/6, 43/6, 10/3, 0, 19/6, 133/12, 19/12, 17/4, 23/12, 31/12, 5/4, -17/12, -23/12
139/6, 2, 16/3, 25/6, 43/6, 10/3, 0, 19/6, 133/12, 19/12, 17/4, 23/12, 31/12, 5/4, -17/12, -23/12
139/6, 2, 16/3, 25/6, 43/6, 10/3, 0, 19/6, 133/12, 19/12, 17/4, 23/12, 31/12, 5/4, -17/12, -23/12
139/6, 2, 16/3, 25/6, 43/6, 10/3, 0, 19/6, 133/12, 19/12, 17/4, 23/12, 31/12, 5/4, -17/12, -23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
26, 15/2, 22/3, 31/6, 11/6, 7/6, 1, -1, 637/12, 163/12, 137/12, 113/12, 23/4, 41/12, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -25/6, -10/3, -10/3, -2/3, 19/6, 13/6, 1/3, -13, -13/6, 5/3, 1/6, -19/6, -23/6, 0, -2
-13/2, -25/6, -10/3, -10/3, -2/3, 19/6, 13/6, 1/3, -13, -13/6, 5/3, 1/6, -19/6, -23/6, 0, -2
-13/2, -25/6, -10/3, -10/3, -2/3, 19/6, 13/6, 1/3, -13, -13/6, 5/3, 1/6, -19/6, -23/6, 0, -2
-13/2, -25/6, -10/3, -10/3, -2/3, 19/6, 13/6, 1/3, -13, -13/6, 5/3, 1/6, -19/6, -23/6, 0, -2
-13/2, -25/6, -10/3, -10/3, -2/3, 19/6, 13/6, 1/3, -13, -13/6, 5/3, 1/6, -19/6, -23/6, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 131/12, 125/12, 103/12, 21/4, 43/12, 11/4, -1/12, 45, 55/6, 9, 8, 23/3, 29/6, 11/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/12, 11/12, 3/4, 11/12, 13/12, -3/4, -5/12, 11/12, 25/2, 25/6, 9/2, 11/3, -1/6, -5/3, -1/6, 5/6
59/12, 11/12, 3/4, 11/12, 13/12, -3/4, -5/12, 11/12, 25/2, 25/6, 9/2, 11/3, -1/6, -5/3, -1/6, 5/6
59/12, 11/12, 3/4, 11/12, 13/12, -3/4, -5/12, 11/12, 25/2, 25/6, 9/2, 11/3, -1/6, -5/3, -1/6, 5/6
59/12, 11/12, 3/4, 11/12, 13/12, -3/4, -5/12, 11/12, 25/2, 25/6, 9/2, 11/3, -1/6, -5/3, -1/6, 5/6
59/12, 11/12, 3/4, 11/12, 13/12, -3/4, -5/12, 11/12, 25/2, 25/6, 9/2, 11/3, -1/6, -5/3, -1/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 137/12, 39/4, 83/12, 55/12, 13/4, 7/12, 5/12, 129/4, 95/12, 21/4, 61/12, 59/12, 13/4, 23/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 31/12, 59/12, 37/12, 5/4, 25/12, -5/4, -9/4, 27, 61/6, 7, 23/6, 25/6, 3/2, 7/6, -1/6
89/4, 31/12, 59/12, 37/12, 5/4, 25/12, -5/4, -9/4, 27, 61/6, 7, 23/6, 25/6, 3/2, 7/6, -1/6
89/4, 31/12, 59/12, 37/12, 5/4, 25/12, -5/4, -9/4, 27, 61/6, 7, 23/6, 25/6, 3/2, 7/6, -1/6
89/4, 31/12, 59/12, 37/12, 5/4, 25/12, -5/4, -9/4, 27, 61/6, 7, 23/6, 25/6, 3/2, 7/6, -1/6
89/4, 31/12, 59/12, 37/12, 5/4, 25/12, -5/4, -9/4, 27, 61/6, 7, 23/6, 25/6, 3/2, 7/6, -1/6
-29/2, -15/2, -5, -2, -2, 0, 2, 1, 35/4, 11/4, 15/4, 1/4, 3/4, 15/4, 3/4, 1/4
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 55/6, 41/6, 11/2, 31/6, 23/6, 5/6, 1/6, 103/3, 47/6, 23/3, 22/3, 13/3, 23/6, 8/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/6, 41/6, 53/6, 6, 5, 2, 0, -11/6, -205/6, -17/2, -53/6, -31/6, -9/2, -3/2, 1/6, 19/6
143/6, 41/6, 53/6, 6, 5, 2, 0, -11/6, -205/6, -17/2, -53/6, -31/6, -9/2, -3/2, 1/6, 19/6
143/6, 41/6, 53/6, 6, 5, 2, 0, -11/6, -205/6, -17/2, -53/6, -31/6, -9/2, -3/2, 1/6, 19/6
143/6, 41/6, 53/6, 6, 5, 2, 0, -11/6, -205/6, -17/2, -53/6, -31/6, -9/2, -3/2, 1/6, 19/6
143/6, 41/6, 53/6, 6, 5, 2, 0, -11/6, -205/6, -17/2, -53/6, -31/6, -9/2, -3/2, 1/6, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 121/12, 83/12, 71/12, 65/12, 19/4, 7/4, -5/4, 347/6, 85/6, 65/6, 49/6, 49/6, 41/6, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/6, -5/2, -2/3, 1/3, -13/6, -13/6, 1/3, 0, -1/2, -2/3, -1/3, 1/2, -5/3, 3/2, 3, 1/2
-77/6, -5/2, -2/3, 1/3, -13/6, -13/6, 1/3, 0, -1/2, -2/3, -1/3, 1/2, -5/3, 3/2, 3, 1/2
-77/6, -5/2, -2/3, 1/3, -13/6, -13/6, 1/3, 0, -1/2, -2/3, -1/3, 1/2, -5/3, 3/2, 3, 1/2
-77/6, -5/2, -2/3, 1/3, -13/6, -13/6, 1/3, 0, -1/2, -2/3, -1/3, 1/2, -5/3, 3/2, 3, 1/2
-77/6, -5/2, -2/3, 1/3, -13/6, -13/6, 1/3, 0, -1/2, -2/3, -1/3, 1/2, -5/3, 3/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 28/3, 55/6, 7, 14/3, 11/3, 5/2, -1, 48, 28/3, 9, 17/2, 6, 35/6, 19/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
293/12, 49/12, 27/4, 47/12, 9/4, 11/4, 25/12, 1/12, 99/4, 71/12, 27/4, 23/4, 17/4, 35/12, 37/12, -1/12
293/12, 49/12, 27/4, 47/12, 9/4, 11/4, 25/12, 1/12, 99/4, 71/12, 27/4, 23/4, 17/4, 35/12, 37/12, -1/12
293/12, 49/12, 27/4, 47/12, 9/4, 11/4, 25/12, 1/12, 99/4, 71/12, 27/4, 23/4, 17/4, 35/12, 37/12, -1/12
293/12, 49/12, 27/4, 47/12, 9/4, 11/4, 25/12, 1/12, 99/4, 71/12, 27/4, 23/4, 17/4, 35/12, 37/12, -1/12
293/12, 49/12, 27/4, 47/12, 9/4, 11/4, 25/12, 1/12, 99/4, 71/12, 27/4, 23/4, 17/4, 35/12, 37/12, -1/12
-89/4, -15/4, -29/4, -15/4, -13/4, -7/4, -7/4, -5/4, 19/2, 5/2, -1/2, -1, 5/2, 3, 1, 2
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 19/2, 28/3, 11/2, 19/6, 2, 7/6, 0, 128/3, 19/2, 49/6, 7, 13/2, 23/6, 13/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
493/12, 167/12, 127/12, 97/12, 29/4, 59/12, 31/12, -5/12, 29/3, 4/3, 7/6, 5/6, 4/3, -7/6, 13/6, 2/3
493/12, 167/12, 127/12, 97/12, 29/4, 59/12, 31/12, -5/12, 29/3, 4/3, 7/6, 5/6, 4/3, -7/6, 13/6, 2/3
493/12, 167/12, 127/12, 97/12, 29/4, 59/12, 31/12, -5/12, 29/3, 4/3, 7/6, 5/6, 4/3, -7/6, 13/6, 2/3
493/12, 167/12, 127/12, 97/12, 29/4, 59/12, 31/12, -5/12, 29/3, 4/3, 7/6, 5/6, 4/3, -7/6, 13/6, 2/3
493/12, 167/12, 127/12, 97/12, 29/4, 59/12, 31/12, -5/12, 29/3, 4/3, 7/6, 5/6, 4/3, -7/6, 13/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 161/12, 133/12, 107/12, 67/12, 37/12, 31/12, 1/4, 361/12, 31/4, 27/4, 65/12, 61/12, 37/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 7/6, 2, 8/3, -7/6, -4/3, -1/6, -11/6, -257/12, -61/12, -85/12, -71/12, -11/4, -13/4, -17/12, -29/12
5, 7/6, 2, 8/3, -7/6, -4/3, -1/6, -11/6, -257/12, -61/12, -85/12, -71/12, -11/4, -13/4, -17/12, -29/12
5, 7/6, 2, 8/3, -7/6, -4/3, -1/6, -11/6, -257/12, -61/12, -85/12, -71/12, -11/4, -13/4, -17/12, -29/12
5, 7/6, 2, 8/3, -7/6, -4/3, -1/6, -11/6, -257/12, -61/12, -85/12, -71/12, -11/4, -13/4, -17/12, -29/12
5, 7/6, 2, 8/3, -7/6, -4/3, -1/6, -11/6, -257/12, -61/12, -85/12, -71/12, -11/4, -13/4, -17/12, -29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 137/12, 95/12, 25/4, 47/12, 15/4, 17/12, 1/12, 97/2, 41/3, 67/6, 47/6, 19/3, 23/6, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/12, 59/12, 5/4, -5/12, 5/12, -3/4, -1/12, 29/12, 22, 10/3, 13/6, 7/2, 7/3, 7/6, 11/6, -4/3
59/12, 59/12, 5/4, -5/12, 5/12, -3/4, -1/12, 29/12, 22, 10/3, 13/6, 7/2, 7/3, 7/6, 11/6, -4/3
59/12, 59/12, 5/4, -5/12, 5/12, -3/4, -1/12, 29/12, 22, 10/3, 13/6, 7/2, 7/3, 7/6, 11/6, -4/3
59/12, 59/12, 5/4, -5/12, 5/12, -3/4, -1/12, 29/12, 22, 10/3, 13/6, 7/2, 7/3, 7/6, 11/6, -4/3
59/12, 59/12, 5/4, -5/12, 5/12, -3/4, -1/12, 29/12, 22, 10/3, 13/6, 7/2, 7/3, 7/6, 11/6, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 14, 21/2, 23/3, 25/6, 23/6, 11/6, -5/3, 93/2, 40/3, 31/3, 7, 19/3, 13/3, 19/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/12, -7/12, 7/12, 23/12, 29/12, -3/4, -7/4, -23/12, 193/12, -5/4, 3/4, 15/4, 55/12, 15/4, 31/12, 3/4
-23/12, -7/12, 7/12, 23/12, 29/12, -3/4, -7/4, -23/12, 193/12, -5/4, 3/4, 15/4, 55/12, 15/4, 31/12, 3/4
-23/12, -7/12, 7/12, 23/12, 29/12, -3/4, -7/4, -23/12, 193/12, -5/4, 3/4, 15/4, 55/12, 15/4, 31/12, 3/4
-23/12, -7/12, 7/12, 23/12, 29/12, -3/4, -7/4, -23/12, 193/12, -5/4, 3/4, 15/4, 55/12, 15/4, 31/12, 3/4
-23/12, -7/12, 7/12, 23/12, 29/12, -3/4, -7/4, -23/12, 193/12, -5/4, 3/4, 15/4, 55/12, 15/4, 31/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 43/6, 19/3, 19/3, 19/3, 23/6, 8/3, 5/6, 133/3, 85/6, 21/2, 43/6, 16/3, 5/2, 5/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, 13/6, 7/3, 1/2, -8/3, -17/6, -7/6, -1/3, 13/12, -17/12, 13/12, -3/4, -31/12, -37/12, 7/12, -5/4
-9, 13/6, 7/3, 1/2, -8/3, -17/6, -7/6, -1/3, 13/12, -17/12, 13/12, -3/4, -31/12, -37/12, 7/12, -5/4
-9, 13/6, 7/3, 1/2, -8/3, -17/6, -7/6, -1/3, 13/12, -17/12, 13/12, -3/4, -31/12, -37/12, 7/12, -5/4
-9, 13/6, 7/3, 1/2, -8/3, -17/6, -7/6, -1/3, 13/12, -17/12, 13/12, -3/4, -31/12, -37/12, 7/12, -5/4
-9, 13/6, 7/3, 1/2, -8/3, -17/6, -7/6, -1/3, 13/12, -17/12, 13/12, -3/4, -31/12, -37/12, 7/12, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
767/12, 75/4, 181/12, 143/12, 101/12, 55/12, 19/12, 17/12, 165/4, 51/4, 107/12, 83/12, 19/4, 47/12, 43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
265/12, 67/12, 15/4, 17/4, 49/12, 1/4, -13/12, -11/12, 70/3, 20/3, 4, 6, 25/6, 5, 4/3, 5/2
265/12, 67/12, 15/4, 17/4, 49/12, 1/4, -13/12, -11/12, 70/3, 20/3, 4, 6, 25/6, 5, 4/3, 5/2
265/12, 67/12, 15/4, 17/4, 49/12, 1/4, -13/12, -11/12, 70/3, 20/3, 4, 6, 25/6, 5, 4/3, 5/2
265/12, 67/12, 15/4, 17/4, 49/12, 1/4, -13/12, -11/12, 70/3, 20/3, 4, 6, 25/6, 5, 4/3, 5/2
265/12, 67/12, 15/4, 17/4, 49/12, 1/4, -13/12, -11/12, 70/3, 20/3, 4, 6, 25/6, 5, 4/3, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 125/12, 107/12, 61/12, 61/12, 43/12, 3/4, -3/4, 239/4, 67/4, 155/12, 113/12, 33/4, 53/12, 41/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/12, 7/12, -13/12, -9/4, -17/4, -31/12, 1/12, 17/12, 64/3, 7/2, 29/6, 3, 13/6, 7/2, 0, -2
-55/12, 7/12, -13/12, -9/4, -17/4, -31/12, 1/12, 17/12, 64/3, 7/2, 29/6, 3, 13/6, 7/2, 0, -2
-55/12, 7/12, -13/12, -9/4, -17/4, -31/12, 1/12, 17/12, 64/3, 7/2, 29/6, 3, 13/6, 7/2, 0, -2
-55/12, 7/12, -13/12, -9/4, -17/4, -31/12, 1/12, 17/12, 64/3, 7/2, 29/6, 3, 13/6, 7/2, 0, -2
-55/12, 7/12, -13/12, -9/4, -17/4, -31/12, 1/12, 17/12, 64/3, 7/2, 29/6, 3, 13/6, 7/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/6, 34/3, 31/3, 61/6, 26/3, 31/6, 3/2, 4/3, 563/12, 49/4, 39/4, 83/12, 23/4, 21/4, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-463/12, -83/12, -109/12, -35/4, -25/4, -41/12, -19/12, 5/4, 43/2, 13/6, 17/6, 7/2, 11/3, 16/3, 3/2, 3/2
-463/12, -83/12, -109/12, -35/4, -25/4, -41/12, -19/12, 5/4, 43/2, 13/6, 17/6, 7/2, 11/3, 16/3, 3/2, 3/2
-463/12, -83/12, -109/12, -35/4, -25/4, -41/12, -19/12, 5/4, 43/2, 13/6, 17/6, 7/2, 11/3, 16/3, 3/2, 3/2
-463/12, -83/12, -109/12, -35/4, -25/4, -41/12, -19/12, 5/4, 43/2, 13/6, 17/6, 7/2, 11/3, 16/3, 3/2, 3/2
-463/12, -83/12, -109/12, -35/4, -25/4, -41/12, -19/12, 5/4, 43/2, 13/6, 17/6, 7/2, 11/3, 16/3, 3/2, 3/2
-1/2, -3/2, 2, -1/2, 3/2, 3, -1/2, -5/2, -99/4, -15/4, -21/4, -15/4, -23/4, -13/4, -5/4, -9/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/6, 41/6, 35/6, 4, 5/2, 2, 5/3, 5/3, 295/6, 89/6, 71/6, 26/3, 16/3, 7/2, 5/2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34/3, 37/6, 31/6, 3/2, 13/6, -1/2, 7/3, 7/6, -137/12, -19/12, -9/4, -43/12, -73/12, -29/12, -37/12, -1/4
34/3, 37/6, 31/6, 3/2, 13/6, -1/2, 7/3, 7/6, -137/12, -19/12, -9/4, -43/12, -73/12, -29/12, -37/12, -1/4
34/3, 37/6, 31/6, 3/2, 13/6, -1/2, 7/3, 7/6, -137/12, -19/12, -9/4, -43/12, -73/12, -29/12, -37/12, -1/4
34/3, 37/6, 31/6, 3/2, 13/6, -1/2, 7/3, 7/6, -137/12, -19/12, -9/4, -43/12, -73/12, -29/12, -37/12, -1/4
34/3, 37/6, 31/6, 3/2, 13/6, -1/2, 7/3, 7/6, -137/12, -19/12, -9/4, -43/12, -73/12, -29/12, -37/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 115/12, 89/12, 85/12, 23/4, 65/12, 23/12, -17/12, 505/12, 115/12, 91/12, 89/12, 65/12, 37/12, 13/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/12, 1/12, -15/4, -19/12, -31/12, -47/12, -1/4, -1/4, -205/4, -163/12, -127/12, -113/12, -101/12, -61/12, -25/12, -19/12
-113/12, 1/12, -15/4, -19/12, -31/12, -47/12, -1/4, -1/4, -205/4, -163/12, -127/12, -113/12, -101/12, -61/12, -25/12, -19/12
-113/12, 1/12, -15/4, -19/12, -31/12, -47/12, -1/4, -1/4, -205/4, -163/12, -127/12, -113/12, -101/12, -61/12, -25/12, -19/12
-113/12, 1/12, -15/4, -19/12, -31/12, -47/12, -1/4, -1/4, -205/4, -163/12, -127/12, -113/12, -101/12, -61/12, -25/12, -19/12
-113/12, 1/12, -15/4, -19/12, -31/12, -47/12, -1/4, -1/4, -205/4, -163/12, -127/12, -113/12, -101/12, -61/12, -25/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 65/6, 31/3, 9, 37/6, 31/6, 7/3, 1, 171/4, 125/12, 113/12, 95/12, 73/12, 11/4, 5/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -5/3, -13/3, -4, -3/2, -3/2, 13/6, -3/2, -52/3, -31/6, -14/3, -7/2, -31/6, -10/3, -3/2, -2/3
-11, -5/3, -13/3, -4, -3/2, -3/2, 13/6, -3/2, -52/3, -31/6, -14/3, -7/2, -31/6, -10/3, -3/2, -2/3
-11, -5/3, -13/3, -4, -3/2, -3/2, 13/6, -3/2, -52/3, -31/6, -14/3, -7/2, -31/6, -10/3, -3/2, -2/3
-11, -5/3, -13/3, -4, -3/2, -3/2, 13/6, -3/2, -52/3, -31/6, -14/3, -7/2, -31/6, -10/3, -3/2, -2/3
-11, -5/3, -13/3, -4, -3/2, -3/2, 13/6, -3/2, -52/3, -31/6, -14/3, -7/2, -31/6, -10/3, -3/2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/12, 121/12, 27/4, 71/12, 53/12, 49/12, 13/12, 5/12, 271/6, 73/6, 21/2, 41/6, 11/2, 11/2, 2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, -55/12, -71/12, -43/12, -25/12, -61/12, -19/12, -23/12, 19/3, 13/6, 3/2, 11/6, -1/2, -7/2, -1/6, 2/3
-73/4, -55/12, -71/12, -43/12, -25/12, -61/12, -19/12, -23/12, 19/3, 13/6, 3/2, 11/6, -1/2, -7/2, -1/6, 2/3
-73/4, -55/12, -71/12, -43/12, -25/12, -61/12, -19/12, -23/12, 19/3, 13/6, 3/2, 11/6, -1/2, -7/2, -1/6, 2/3
-73/4, -55/12, -71/12, -43/12, -25/12, -61/12, -19/12, -23/12, 19/3, 13/6, 3/2, 11/6, -1/2, -7/2, -1/6, 2/3
-73/4, -55/12, -71/12, -43/12, -25/12, -61/12, -19/12, -23/12, 19/3, 13/6, 3/2, 11/6, -1/2, -7/2, -1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/12, 149/12, 35/4, 101/12, 83/12, 59/12, 37/12, 3/4, 146/3, 13, 21/2, 19/2, 20/3, 23/6, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/6, 7, 11/2, 29/6, 7/2, 1/3, -1/3, -1, -17/3, 0, 1/2, -1/2, 10/3, 1/6, -8/3, 1/6
91/6, 7, 11/2, 29/6, 7/2, 1/3, -1/3, -1, -17/3, 0, 1/2, -1/2, 10/3, 1/6, -8/3, 1/6
91/6, 7, 11/2, 29/6, 7/2, 1/3, -1/3, -1, -17/3, 0, 1/2, -1/2, 10/3, 1/6, -8/3, 1/6
91/6, 7, 11/2, 29/6, 7/2, 1/3, -1/3, -1, -17/3, 0, 1/2, -1/2, 10/3, 1/6, -8/3, 1/6
91/6, 7, 11/2, 29/6, 7/2, 1/3, -1/3, -1, -17/3, 0, 1/2, -1/2, 10/3, 1/6, -8/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/12, 121/12, 107/12, 83/12, 73/12, 41/12, 9/4, -19/12, 325/6, 83/6, 23/2, 9, 49/6, 11/2, 17/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 1/4, 11/4, 17/4, 9/4, 29/12, -1/4, -11/4, 19/6, 5/3, 7/6, -3/2, 7/6, 1, 5/6, 1/2
31/4, 1/4, 11/4, 17/4, 9/4, 29/12, -1/4, -11/4, 19/6, 5/3, 7/6, -3/2, 7/6, 1, 5/6, 1/2
31/4, 1/4, 11/4, 17/4, 9/4, 29/12, -1/4, -11/4, 19/6, 5/3, 7/6, -3/2, 7/6, 1, 5/6, 1/2
31/4, 1/4, 11/4, 17/4, 9/4, 29/12, -1/4, -11/4, 19/6, 5/3, 7/6, -3/2, 7/6, 1, 5/6, 1/2
31/4, 1/4, 11/4, 17/4, 9/4, 29/12, -1/4, -11/4, 19/6, 5/3, 7/6, -3/2, 7/6, 1, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 125/12, 101/12, 95/12, 25/4, 31/12, 9/4, 3/4, 136/3, 35/3, 10, 29/3, 7, 10/3, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/3, -5/3, -5/2, -1/6, 1/6, 1, -8/3, 1/6, -26/3, -17/3, -2, -1, 2, 11/3, 0, 0
-13/3, -5/3, -5/2, -1/6, 1/6, 1, -8/3, 1/6, -26/3, -17/3, -2, -1, 2, 11/3, 0, 0
-13/3, -5/3, -5/2, -1/6, 1/6, 1, -8/3, 1/6, -26/3, -17/3, -2, -1, 2, 11/3, 0, 0
-13/3, -5/3, -5/2, -1/6, 1/6, 1, -8/3, 1/6, -26/3, -17/3, -2, -1, 2, 11/3, 0, 0
-13/3, -5/3, -5/2, -1/6, 1/6, 1, -8/3, 1/6, -26/3, -17/3, -2, -1, 2, 11/3, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/12, 109/12, 67/12, 17/4, 37/12, 9/4, 11/12, -11/12, 181/6, 49/6, 19/3, 4, 2, 11/6, 5/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/6, -5/3, 1/6, 7/6, -1/2, -5/6, -1/3, 3/2, -21/2, -1/3, -3, -2, -1, -8/3, -8/3, -1/2
-35/6, -5/3, 1/6, 7/6, -1/2, -5/6, -1/3, 3/2, -21/2, -1/3, -3, -2, -1, -8/3, -8/3, -1/2
-35/6, -5/3, 1/6, 7/6, -1/2, -5/6, -1/3, 3/2, -21/2, -1/3, -3, -2, -1, -8/3, -8/3, -1/2
-35/6, -5/3, 1/6, 7/6, -1/2, -5/6, -1/3, 3/2, -21/2, -1/3, -3, -2, -1, -8/3, -8/3, -1/2
-35/6, -5/3, 1/6, 7/6, -1/2, -5/6, -1/3, 3/2, -21/2, -1/3, -3, -2, -1, -8/3, -8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 29/3, 9, 15/2, 4, 8/3, 5/6, 2/3, 367/12, 103/12, 89/12, 47/12, 29/12, 9/4, 23/12, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -89/12, -15/4, -11/12, 7/4, -7/12, -17/12, 5/4, 187/12, 79/12, 53/12, 13/4, 29/12, 9/4, 1/4, 31/12
-45/4, -89/12, -15/4, -11/12, 7/4, -7/12, -17/12, 5/4, 187/12, 79/12, 53/12, 13/4, 29/12, 9/4, 1/4, 31/12
-45/4, -89/12, -15/4, -11/12, 7/4, -7/12, -17/12, 5/4, 187/12, 79/12, 53/12, 13/4, 29/12, 9/4, 1/4, 31/12
-45/4, -89/12, -15/4, -11/12, 7/4, -7/12, -17/12, 5/4, 187/12, 79/12, 53/12, 13/4, 29/12, 9/4, 1/4, 31/12
-45/4, -89/12, -15/4, -11/12, 7/4, -7/12, -17/12, 5/4, 187/12, 79/12, 53/12, 13/4, 29/12, 9/4, 1/4, 31/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
190/3, 91/6, 71/6, 31/3, 10, 37/6, 11/3, -1/6, 263/6, 23/2, 19/2, 28/3, 13/2, 3, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 1, 8/3, 35/6, 31/6, 9/2, 3/2, 7/6, -32/3, -5, -5, -7/3, -5, -4/3, 13/6, -7/6
33/2, 1, 8/3, 35/6, 31/6, 9/2, 3/2, 7/6, -32/3, -5, -5, -7/3, -5, -4/3, 13/6, -7/6
33/2, 1, 8/3, 35/6, 31/6, 9/2, 3/2, 7/6, -32/3, -5, -5, -7/3, -5, -4/3, 13/6, -7/6
33/2, 1, 8/3, 35/6, 31/6, 9/2, 3/2, 7/6, -32/3, -5, -5, -7/3, -5, -4/3, 13/6, -7/6
33/2, 1, 8/3, 35/6, 31/6, 9/2, 3/2, 7/6, -32/3, -5, -5, -7/3, -5, -4/3, 13/6, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 14, 32/3, 17/2, 19/3, 13/3, 1, 1, 581/12, 161/12, 121/12, 107/12, 79/12, 21/4, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/6, -14/3, -9/2, -3/2, 2/3, -1/3, -4/3, -11/6, -14/3, -2, -5/3, -5/6, -1/2, -13/6, 1/3, -11/6
-91/6, -14/3, -9/2, -3/2, 2/3, -1/3, -4/3, -11/6, -14/3, -2, -5/3, -5/6, -1/2, -13/6, 1/3, -11/6
-91/6, -14/3, -9/2, -3/2, 2/3, -1/3, -4/3, -11/6, -14/3, -2, -5/3, -5/6, -1/2, -13/6, 1/3, -11/6
-91/6, -14/3, -9/2, -3/2, 2/3, -1/3, -4/3, -11/6, -14/3, -2, -5/3, -5/6, -1/2, -13/6, 1/3, -11/6
-91/6, -14/3, -9/2, -3/2, 2/3, -1/3, -4/3, -11/6, -14/3, -2, -5/3, -5/6, -1/2, -13/6, 1/3, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/12, 103/12, 29/4, 65/12, 21/4, 49/12, 13/12, 13/12, 269/6, 65/6, 21/2, 17/2, 43/6, 7/2, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-287/12, -83/12, -37/4, -23/4, -43/12, -15/4, -1/12, -3/4, 37, 31/6, 26/3, 15/2, 29/6, 5/2, 17/6, 5/6
-287/12, -83/12, -37/4, -23/4, -43/12, -15/4, -1/12, -3/4, 37, 31/6, 26/3, 15/2, 29/6, 5/2, 17/6, 5/6
-287/12, -83/12, -37/4, -23/4, -43/12, -15/4, -1/12, -3/4, 37, 31/6, 26/3, 15/2, 29/6, 5/2, 17/6, 5/6
-287/12, -83/12, -37/4, -23/4, -43/12, -15/4, -1/12, -3/4, 37, 31/6, 26/3, 15/2, 29/6, 5/2, 17/6, 5/6
-287/12, -83/12, -37/4, -23/4, -43/12, -15/4, -1/12, -3/4, 37, 31/6, 26/3, 15/2, 29/6, 5/2, 17/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
38, 77/6, 9, 13/2, 14/3, 17/6, 5/3, 7/6, 21/2, 16/3, 13/6, 5/6, 5/6, 1/2, 1/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 8/3, -1/3, -8/3, 1/3, 4/3, -4/3, 7/3, -5/2, -5/3, 2/3, 1/3, -11/6, -23/6, -2/3, -13/6
-1/3, 8/3, -1/3, -8/3, 1/3, 4/3, -4/3, 7/3, -5/2, -5/3, 2/3, 1/3, -11/6, -23/6, -2/3, -13/6
-1/3, 8/3, -1/3, -8/3, 1/3, 4/3, -4/3, 7/3, -5/2, -5/3, 2/3, 1/3, -11/6, -23/6, -2/3, -13/6
-1/3, 8/3, -1/3, -8/3, 1/3, 4/3, -4/3, 7/3, -5/2, -5/3, 2/3, 1/3, -11/6, -23/6, -2/3, -13/6
-1/3, 8/3, -1/3, -8/3, 1/3, 4/3, -4/3, 7/3, -5/2, -5/3, 2/3, 1/3, -11/6, -23/6, -2/3, -13/6
-11/2, -1/2, 5/2, 2, -1, -5/2, 1, 1, -39, -13/2, -10, -10, -13/2, -7/2, -3/2, 2
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/12, 157/12, 155/12, 43/4, 33/4, 21/4, 37/12, 3/4, 269/6, 34/3, 65/6, 8, 19/3, 29/6, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, 1/3, -7/3, -5/6, -13/3, -1, 5/6, -1/6, 109/12, -1/12, -11/12, 29/12, 17/4, 13/12, 7/4, 13/12
-23/2, 1/3, -7/3, -5/6, -13/3, -1, 5/6, -1/6, 109/12, -1/12, -11/12, 29/12, 17/4, 13/12, 7/4, 13/12
-23/2, 1/3, -7/3, -5/6, -13/3, -1, 5/6, -1/6, 109/12, -1/12, -11/12, 29/12, 17/4, 13/12, 7/4, 13/12
-23/2, 1/3, -7/3, -5/6, -13/3, -1, 5/6, -1/6, 109/12, -1/12, -11/12, 29/12, 17/4, 13/12, 7/4, 13/12
-23/2, 1/3, -7/3, -5/6, -13/3, -1, 5/6, -1/6, 109/12, -1/12, -11/12, 29/12, 17/4, 13/12, 7/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/12, 45/4, 39/4, 89/12, 27/4, 55/12, 19/12, 3/4, 419/12, 103/12, 85/12, 83/12, 49/12, 11/12, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/3, 7/3, 2/3, 4, 31/6, 19/6, -2/3, 8/3, 191/6, 13/2, 37/6, 19/3, 37/6, 17/6, 3/2, 0
19/3, 7/3, 2/3, 4, 31/6, 19/6, -2/3, 8/3, 191/6, 13/2, 37/6, 19/3, 37/6, 17/6, 3/2, 0
19/3, 7/3, 2/3, 4, 31/6, 19/6, -2/3, 8/3, 191/6, 13/2, 37/6, 19/3, 37/6, 17/6, 3/2, 0
19/3, 7/3, 2/3, 4, 31/6, 19/6, -2/3, 8/3, 191/6, 13/2, 37/6, 19/3, 37/6, 17/6, 3/2, 0
19/3, 7/3, 2/3, 4, 31/6, 19/6, -2/3, 8/3, 191/6, 13/2, 37/6, 19/3, 37/6, 17/6, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/12, 143/12, 133/12, 113/12, 67/12, 65/12, 13/4, 1/4, 203/4, 149/12, 133/12, 115/12, 23/4, 67/12, 37/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 67/12, 17/4, 21/4, 25/4, 49/12, 23/12, -23/12, 13/4, -1/12, 1/12, -11/12, -11/4, -11/12, 7/12, -13/4
97/4, 67/12, 17/4, 21/4, 25/4, 49/12, 23/12, -23/12, 13/4, -1/12, 1/12, -11/12, -11/4, -11/12, 7/12, -13/4
97/4, 67/12, 17/4, 21/4, 25/4, 49/12, 23/12, -23/12, 13/4, -1/12, 1/12, -11/12, -11/4, -11/12, 7/12, -13/4
97/4, 67/12, 17/4, 21/4, 25/4, 49/12, 23/12, -23/12, 13/4, -1/12, 1/12, -11/12, -11/4, -11/12, 7/12, -13/4
97/4, 67/12, 17/4, 21/4, 25/4, 49/12, 23/12, -23/12, 13/4, -1/12, 1/12, -11/12, -11/4, -11/12, 7/12, -13/4
-39/4, 27/4, 13/4, -1/4, -13/4, -25/4, -11/4, 1/4, -15/2, -3/2, -1, 3/2, 5/2, -1/2, -7/2, 0
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 28/3, 37/6, 16/3, 5, 4, 10/3, -1/3, 587/12, 163/12, 127/12, 113/12, 71/12, 29/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/3, 7/3, 8/3, 17/6, 13/6, 13/6, -1, -5/6, 71/6, 19/6, 13/6, 5/6, -7/6, 5/6, 11/6, 11/6
35/3, 7/3, 8/3, 17/6, 13/6, 13/6, -1, -5/6, 71/6, 19/6, 13/6, 5/6, -7/6, 5/6, 11/6, 11/6
35/3, 7/3, 8/3, 17/6, 13/6, 13/6, -1, -5/6, 71/6, 19/6, 13/6, 5/6, -7/6, 5/6, 11/6, 11/6
35/3, 7/3, 8/3, 17/6, 13/6, 13/6, -1, -5/6, 71/6, 19/6, 13/6, 5/6, -7/6, 5/6, 11/6, 11/6
35/3, 7/3, 8/3, 17/6, 13/6, 13/6, -1, -5/6, 71/6, 19/6, 13/6, 5/6, -7/6, 5/6, 11/6, 11/6
71/4, 11/4, 3/4, -3/4, 11/4, 9/4, 7/4, -5/4, -59/4, -31/4, -23/4, -9/4, 1/4, 7/4, 3/4, 3/4
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/3, 47/3, 13, 32/3, 10, 13/2, 17/6, 1/3, 107/4, 79/12, 77/12, 73/12, 41/12, 31/12, 23/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/12, 13/12, -5/12, -17/12, -29/12, -23/12, -17/12, -13/12, 221/12, 89/12, 17/4, 17/4, 9/4, 41/12, -1/4, -41/12
-133/12, 13/12, -5/12, -17/12, -29/12, -23/12, -17/12, -13/12, 221/12, 89/12, 17/4, 17/4, 9/4, 41/12, -1/4, -41/12
-133/12, 13/12, -5/12, -17/12, -29/12, -23/12, -17/12, -13/12, 221/12, 89/12, 17/4, 17/4, 9/4, 41/12, -1/4, -41/12
-133/12, 13/12, -5/12, -17/12, -29/12, -23/12, -17/12, -13/12, 221/12, 89/12, 17/4, 17/4, 9/4, 41/12, -1/4, -41/12
-133/12, 13/12, -5/12, -17/12, -29/12, -23/12, -17/12, -13/12, 221/12, 89/12, 17/4, 17/4, 9/4, 41/12, -1/4, -41/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/4, 169/12, 163/12, 143/12, 113/12, 23/4, 23/12, -11/12, 565/12, 51/4, 39/4, 79/12, 79/12, 21/4, 29/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -1/12, -13/12, -49/12, -11/4, -21/4, -17/12, 25/12, 469/12, 51/4, 115/12, 79/12, 11/4, 1/4, 5/4, 13/12
-87/4, -1/12, -13/12, -49/12, -11/4, -21/4, -17/12, 25/12, 469/12, 51/4, 115/12, 79/12, 11/4, 1/4, 5/4, 13/12
-87/4, -1/12, -13/12, -49/12, -11/4, -21/4, -17/12, 25/12, 469/12, 51/4, 115/12, 79/12, 11/4, 1/4, 5/4, 13/12
-87/4, -1/12, -13/12, -49/12, -11/4, -21/4, -17/12, 25/12, 469/12, 51/4, 115/12, 79/12, 11/4, 1/4, 5/4, 13/12
-87/4, -1/12, -13/12, -49/12, -11/4, -21/4, -17/12, 25/12, 469/12, 51/4, 115/12, 79/12, 11/4, 1/4, 5/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 23/2, 61/6, 20/3, 31/6, 11/3, 11/6, -7/6, 299/12, 83/12, 53/12, 17/4, 15/4, 29/12, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 2/3, 5/2, 17/6, 2/3, 2, -4/3, -5/2, 45/4, 25/12, 3/4, -1/12, -7/12, -5/12, 35/12, -1/4
29/2, 2/3, 5/2, 17/6, 2/3, 2, -4/3, -5/2, 45/4, 25/12, 3/4, -1/12, -7/12, -5/12, 35/12, -1/4
29/2, 2/3, 5/2, 17/6, 2/3, 2, -4/3, -5/2, 45/4, 25/12, 3/4, -1/12, -7/12, -5/12, 35/12, -1/4
29/2, 2/3, 5/2, 17/6, 2/3, 2, -4/3, -5/2, 45/4, 25/12, 3/4, -1/12, -7/12, -5/12, 35/12, -1/4
29/2, 2/3, 5/2, 17/6, 2/3, 2, -4/3, -5/2, 45/4, 25/12, 3/4, -1/12, -7/12, -5/12, 35/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/12, 51/4, 125/12, 103/12, 59/12, 13/4, 9/4, -3/4, 241/6, 59/6, 29/3, 23/3, 25/6, 3, 11/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
337/12, 61/12, 73/12, 17/4, 9/4, 35/12, 13/12, 7/12, 61/6, 5/2, -4/3, 2, 5/2, 7/3, -3/2, 0
337/12, 61/12, 73/12, 17/4, 9/4, 35/12, 13/12, 7/12, 61/6, 5/2, -4/3, 2, 5/2, 7/3, -3/2, 0
337/12, 61/12, 73/12, 17/4, 9/4, 35/12, 13/12, 7/12, 61/6, 5/2, -4/3, 2, 5/2, 7/3, -3/2, 0
337/12, 61/12, 73/12, 17/4, 9/4, 35/12, 13/12, 7/12, 61/6, 5/2, -4/3, 2, 5/2, 7/3, -3/2, 0
337/12, 61/12, 73/12, 17/4, 9/4, 35/12, 13/12, 7/12, 61/6, 5/2, -4/3, 2, 5/2, 7/3, -3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/4, 57/4, 51/4, 125/12, 113/12, 23/4, 37/12, -1/12, 83/2, 79/6, 59/6, 41/6, 25/6, 19/6, 7/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/6, -29/6, -10/3, 1/2, 3/2, 16/3, 3/2, -7/6, 27/4, -31/12, -35/12, 1/12, 35/12, 41/12, 35/12, -11/12
-13/6, -29/6, -10/3, 1/2, 3/2, 16/3, 3/2, -7/6, 27/4, -31/12, -35/12, 1/12, 35/12, 41/12, 35/12, -11/12
-13/6, -29/6, -10/3, 1/2, 3/2, 16/3, 3/2, -7/6, 27/4, -31/12, -35/12, 1/12, 35/12, 41/12, 35/12, -11/12
-13/6, -29/6, -10/3, 1/2, 3/2, 16/3, 3/2, -7/6, 27/4, -31/12, -35/12, 1/12, 35/12, 41/12, 35/12, -11/12
-13/6, -29/6, -10/3, 1/2, 3/2, 16/3, 3/2, -7/6, 27/4, -31/12, -35/12, 1/12, 35/12, 41/12, 35/12, -11/12
59/4, 9/4, 3/4, 1/4, 1/4, 11/4, 9/4, 3/4, -39/4, -15/4, -7/4, -3/4, -5/4, -11/4, 3/4, -7/4
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 79/6, 23/2, 61/6, 47/6, 29/6, 17/6, 2/3, 311/6, 40/3, 31/3, 25/3, 22/3, 31/6, 3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 22/3, 9/2, 19/6, 2/3, -17/6, -1, -5/3, -115/6, 13/6, -5/3, -8/3, -14/3, -17/6, -1/2, 2
121/6, 22/3, 9/2, 19/6, 2/3, -17/6, -1, -5/3, -115/6, 13/6, -5/3, -8/3, -14/3, -17/6, -1/2, 2
121/6, 22/3, 9/2, 19/6, 2/3, -17/6, -1, -5/3, -115/6, 13/6, -5/3, -8/3, -14/3, -17/6, -1/2, 2
121/6, 22/3, 9/2, 19/6, 2/3, -17/6, -1, -5/3, -115/6, 13/6, -5/3, -8/3, -14/3, -17/6, -1/2, 2
121/6, 22/3, 9/2, 19/6, 2/3, -17/6, -1, -5/3, -115/6, 13/6, -5/3, -8/3, -14/3, -17/6, -1/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 85/6, 11, 25/3, 22/3, 5, 3, -5/6, 87/2, 11, 47/6, 7, 20/3, 4, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -25/6, -7/6, 1, -8/3, 1/6, 3, 1/3, 22, 19/2, 22/3, 7/2, 7/6, -1/3, 2, 5/6
-23/2, -25/6, -7/6, 1, -8/3, 1/6, 3, 1/3, 22, 19/2, 22/3, 7/2, 7/6, -1/3, 2, 5/6
-23/2, -25/6, -7/6, 1, -8/3, 1/6, 3, 1/3, 22, 19/2, 22/3, 7/2, 7/6, -1/3, 2, 5/6
-23/2, -25/6, -7/6, 1, -8/3, 1/6, 3, 1/3, 22, 19/2, 22/3, 7/2, 7/6, -1/3, 2, 5/6
-23/2, -25/6, -7/6, 1, -8/3, 1/6, 3, 1/3, 22, 19/2, 22/3, 7/2, 7/6, -1/3, 2, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/2, 35/3, 29/3, 25/3, 23/3, 25/6, 7/6, -1/2, 87/2, 40/3, 29/3, 6, 25/6, 11/3, 2, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-317/12, -37/12, -25/4, -65/12, -19/12, -55/12, -25/12, 13/12, 6, -1/3, 11/6, -3/2, 11/6, -2/3, -3/2, 2/3
-317/12, -37/12, -25/4, -65/12, -19/12, -55/12, -25/12, 13/12, 6, -1/3, 11/6, -3/2, 11/6, -2/3, -3/2, 2/3
-317/12, -37/12, -25/4, -65/12, -19/12, -55/12, -25/12, 13/12, 6, -1/3, 11/6, -3/2, 11/6, -2/3, -3/2, 2/3
-317/12, -37/12, -25/4, -65/12, -19/12, -55/12, -25/12, 13/12, 6, -1/3, 11/6, -3/2, 11/6, -2/3, -3/2, 2/3
-317/12, -37/12, -25/4, -65/12, -19/12, -55/12, -25/12, 13/12, 6, -1/3, 11/6, -3/2, 11/6, -2/3, -3/2, 2/3
-21, -4, -5/2, -1/2, -7/2, -3, -1/2, 2, 0, -3/2, 2, -1, -3/2, -3/2, 1, -1/2
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 149/12, 131/12, 113/12, 73/12, 41/12, 7/4, -5/4, 497/12, 125/12, 125/12, 79/12, 43/12, 31/12, 19/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -119/12, -77/12, -13/4, -21/4, -31/12, -25/12, -17/12, -247/12, -31/12, -55/12, -11/4, -7/4, -41/12, -3/4, -1/4
-119/4, -119/12, -77/12, -13/4, -21/4, -31/12, -25/12, -17/12, -247/12, -31/12, -55/12, -11/4, -7/4, -41/12, -3/4, -1/4
-119/4, -119/12, -77/12, -13/4, -21/4, -31/12, -25/12, -17/12, -247/12, -31/12, -55/12, -11/4, -7/4, -41/12, -3/4, -1/4
-119/4, -119/12, -77/12, -13/4, -21/4, -31/12, -25/12, -17/12, -247/12, -31/12, -55/12, -11/4, -7/4, -41/12, -3/4, -1/4
-119/4, -119/12, -77/12, -13/4, -21/4, -31/12, -25/12, -17/12, -247/12, -31/12, -55/12, -11/4, -7/4, -41/12, -3/4, -1/4
23/4, 5/4, -1/4, 9/4, -3/4, 1/4, -5/4, -5/4, -3/4, 17/4, 9/4, -5/4, -13/4, -1/4, -9/4, 5/4
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/12, 157/12, 43/4, 107/12, 71/12, 41/12, 37/12, -7/12, 515/12, 131/12, 131/12, 85/12, 19/4, 53/12, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-118/3, -26/3, -28/3, -6, -53/6, -5, -13/6, 1, 13/12, 37/12, 13/12, 59/12, 7/4, 1/12, -7/12, 35/12
-118/3, -26/3, -28/3, -6, -53/6, -5, -13/6, 1, 13/12, 37/12, 13/12, 59/12, 7/4, 1/12, -7/12, 35/12
-118/3, -26/3, -28/3, -6, -53/6, -5, -13/6, 1, 13/12, 37/12, 13/12, 59/12, 7/4, 1/12, -7/12, 35/12
-118/3, -26/3, -28/3, -6, -53/6, -5, -13/6, 1, 13/12, 37/12, 13/12, 59/12, 7/4, 1/12, -7/12, 35/12
-118/3, -26/3, -28/3, -6, -53/6, -5, -13/6, 1, 13/12, 37/12, 13/12, 59/12, 7/4, 1/12, -7/12, 35/12
79/2, 13, 19/2, 6, 3, 1/2, 1, -5/2, 39/2, 7/2, 5/2, 7/2, 4, 2, -1, -1
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 79/6, 11, 23/3, 41/6, 16/3, 13/6, 5/3, 154/3, 73/6, 53/6, 43/6, 41/6, 6, 17/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/12, -9/4, -5/12, -19/12, -11/4, -1/4, 3/4, 17/12, -28/3, -13/3, -11/3, -1/3, 7/3, 7/3, 4/3, -1/3
-19/12, -9/4, -5/12, -19/12, -11/4, -1/4, 3/4, 17/12, -28/3, -13/3, -11/3, -1/3, 7/3, 7/3, 4/3, -1/3
-19/12, -9/4, -5/12, -19/12, -11/4, -1/4, 3/4, 17/12, -28/3, -13/3, -11/3, -1/3, 7/3, 7/3, 4/3, -1/3
-19/12, -9/4, -5/12, -19/12, -11/4, -1/4, 3/4, 17/12, -28/3, -13/3, -11/3, -1/3, 7/3, 7/3, 4/3, -1/3
-19/12, -9/4, -5/12, -19/12, -11/4, -1/4, 3/4, 17/12, -28/3, -13/3, -11/3, -1/3, 7/3, 7/3, 4/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 47/6, 23/3, 20/3, 6, 25/6, 17/6, -2/3, 701/12, 193/12, 169/12, 125/12, 101/12, 61/12, 17/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/12, -11/12, -11/12, -17/12, -29/12, -59/12, -25/12, -5/4, 43/2, 29/6, 23/3, 20/3, 7/2, 17/6, 1/2, -13/6
-73/12, -11/12, -11/12, -17/12, -29/12, -59/12, -25/12, -5/4, 43/2, 29/6, 23/3, 20/3, 7/2, 17/6, 1/2, -13/6
-73/12, -11/12, -11/12, -17/12, -29/12, -59/12, -25/12, -5/4, 43/2, 29/6, 23/3, 20/3, 7/2, 17/6, 1/2, -13/6
-73/12, -11/12, -11/12, -17/12, -29/12, -59/12, -25/12, -5/4, 43/2, 29/6, 23/3, 20/3, 7/2, 17/6, 1/2, -13/6
-73/12, -11/12, -11/12, -17/12, -29/12, -59/12, -25/12, -5/4, 43/2, 29/6, 23/3, 20/3, 7/2, 17/6, 1/2, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/2, 17, 85/6, 12, 17/2, 5, 13/6, 1, 99/2, 77/6, 73/6, 61/6, 19/3, 29/6, 19/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-299/12, -7/4, -13/4, -79/12, -67/12, -49/12, -7/12, 5/12, -82/3, -20/3, -16/3, -16/3, -15/2, -11/3, -7/3, -3/2
-299/12, -7/4, -13/4, -79/12, -67/12, -49/12, -7/12, 5/12, -82/3, -20/3, -16/3, -16/3, -15/2, -11/3, -7/3, -3/2
-299/12, -7/4, -13/4, -79/12, -67/12, -49/12, -7/12, 5/12, -82/3, -20/3, -16/3, -16/3, -15/2, -11/3, -7/3, -3/2
-299/12, -7/4, -13/4, -79/12, -67/12, -49/12, -7/12, 5/12, -82/3, -20/3, -16/3, -16/3, -15/2, -11/3, -7/3, -3/2
-299/12, -7/4, -13/4, -79/12, -67/12, -49/12, -7/12, 5/12, -82/3, -20/3, -16/3, -16/3, -15/2, -11/3, -7/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/6, 53/6, 23/3, 15/2, 35/6, 10/3, 1, 1, 443/12, 131/12, 39/4, 31/4, 47/12, 35/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/12, 37/12, 13/4, 47/12, 31/12, 11/4, -5/12, -19/12, -413/12, -25/4, -97/12, -73/12, -23/4, -31/12, -13/12, -5/12
121/12, 37/12, 13/4, 47/12, 31/12, 11/4, -5/12, -19/12, -413/12, -25/4, -97/12, -73/12, -23/4, -31/12, -13/12, -5/12
121/12, 37/12, 13/4, 47/12, 31/12, 11/4, -5/12, -19/12, -413/12, -25/4, -97/12, -73/12, -23/4, -31/12, -13/12, -5/12
121/12, 37/12, 13/4, 47/12, 31/12, 11/4, -5/12, -19/12, -413/12, -25/4, -97/12, -73/12, -23/4, -31/12, -13/12, -5/12
121/12, 37/12, 13/4, 47/12, 31/12, 11/4, -5/12, -19/12, -413/12, -25/4, -97/12, -73/12, -23/4, -31/12, -13/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 14, 21/2, 19/2, 20/3, 14/3, 10/3, 1/6, 40, 8, 8, 22/3, 13/2, 17/6, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 23/4, 67/12, 29/12, 53/12, 43/12, 1/4, -1/12, 47/6, 1/3, -1/6, -19/6, -3/2, 13/6, 4/3, -7/6
83/4, 23/4, 67/12, 29/12, 53/12, 43/12, 1/4, -1/12, 47/6, 1/3, -1/6, -19/6, -3/2, 13/6, 4/3, -7/6
83/4, 23/4, 67/12, 29/12, 53/12, 43/12, 1/4, -1/12, 47/6, 1/3, -1/6, -19/6, -3/2, 13/6, 4/3, -7/6
83/4, 23/4, 67/12, 29/12, 53/12, 43/12, 1/4, -1/12, 47/6, 1/3, -1/6, -19/6, -3/2, 13/6, 4/3, -7/6
83/4, 23/4, 67/12, 29/12, 53/12, 43/12, 1/4, -1/12, 47/6, 1/3, -1/6, -19/6, -3/2, 13/6, 4/3, -7/6
67/4, -1/4, 9/4, 15/4, 11/4, 5/4, 5/4, -7/4, 77/2, 12, 17/2, 11/2, 7/2, 7/2, 1, -3/2
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 29/3, 25/3, 22/3, 17/3, 13/3, 11/6, -1/3, 205/6, 22/3, 19/3, 5, 29/6, 9/2, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 7/3, 11/3, 7/6, -1/6, 10/3, 1, -1/6, -37/3, 11/6, -7/6, -3/2, -8/3, -2, -4/3, -7/6
13/2, 7/3, 11/3, 7/6, -1/6, 10/3, 1, -1/6, -37/3, 11/6, -7/6, -3/2, -8/3, -2, -4/3, -7/6
13/2, 7/3, 11/3, 7/6, -1/6, 10/3, 1, -1/6, -37/3, 11/6, -7/6, -3/2, -8/3, -2, -4/3, -7/6
13/2, 7/3, 11/3, 7/6, -1/6, 10/3, 1, -1/6, -37/3, 11/6, -7/6, -3/2, -8/3, -2, -4/3, -7/6
13/2, 7/3, 11/3, 7/6, -1/6, 10/3, 1, -1/6, -37/3, 11/6, -7/6, -3/2, -8/3, -2, -4/3, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 133/12, 97/12, 97/12, 73/12, 15/4, 15/4, 1/12, 325/6, 15, 73/6, 10, 22/3, 29/6, 4/3, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 2/3, 7/3, 4/3, 1/3, -1, -2, -5/3, -125/6, -4, -35/6, -7, -11/3, -25/6, -8/3, 1/6
2/3, 2/3, 7/3, 4/3, 1/3, -1, -2, -5/3, -125/6, -4, -35/6, -7, -11/3, -25/6, -8/3, 1/6
2/3, 2/3, 7/3, 4/3, 1/3, -1, -2, -5/3, -125/6, -4, -35/6, -7, -11/3, -25/6, -8/3, 1/6
2/3, 2/3, 7/3, 4/3, 1/3, -1, -2, -5/3, -125/6, -4, -35/6, -7, -11/3, -25/6, -8/3, 1/6
2/3, 2/3, 7/3, 4/3, 1/3, -1, -2, -5/3, -125/6, -4, -35/6, -7, -11/3, -25/6, -8/3, 1/6
11/4, -19/4, -17/4, -7/4, 3/4, 15/4, 3/4, -5/4, -35/2, -4, -5/2, -3, 0, 1/2, 0, 5/2
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/12, 145/12, 39/4, 97/12, 25/4, 41/12, 19/12, 3/4, 169/4, 137/12, 39/4, 101/12, 67/12, 29/12, 19/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 13/6, 23/6, 8/3, 1, -4/3, -5/6, -3/2, -45/2, -49/6, -11/2, -31/6, -11/6, -1/6, 1/6, -1/6
41/3, 13/6, 23/6, 8/3, 1, -4/3, -5/6, -3/2, -45/2, -49/6, -11/2, -31/6, -11/6, -1/6, 1/6, -1/6
41/3, 13/6, 23/6, 8/3, 1, -4/3, -5/6, -3/2, -45/2, -49/6, -11/2, -31/6, -11/6, -1/6, 1/6, -1/6
41/3, 13/6, 23/6, 8/3, 1, -4/3, -5/6, -3/2, -45/2, -49/6, -11/2, -31/6, -11/6, -1/6, 1/6, -1/6
41/3, 13/6, 23/6, 8/3, 1, -4/3, -5/6, -3/2, -45/2, -49/6, -11/2, -31/6, -11/6, -1/6, 1/6, -1/6
16, 1/2, 1/2, 4, 5, 4, 3/2, -1/2, -57/4, -7/4, -19/4, -7/4, 3/4, -7/4, -9/4, 3/4
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 71/6, 26/3, 22/3, 25/6, 8/3, 5/3, 1, 317/6, 44/3, 77/6, 67/6, 25/3, 9/2, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -17/6, -7/3, -1/2, -4, -2, 3/2, 4/3, 73/12, 55/12, 19/12, 65/12, 23/12, 7/4, -7/12, 9/4
-13/2, -17/6, -7/3, -1/2, -4, -2, 3/2, 4/3, 73/12, 55/12, 19/12, 65/12, 23/12, 7/4, -7/12, 9/4
-13/2, -17/6, -7/3, -1/2, -4, -2, 3/2, 4/3, 73/12, 55/12, 19/12, 65/12, 23/12, 7/4, -7/12, 9/4
-13/2, -17/6, -7/3, -1/2, -4, -2, 3/2, 4/3, 73/12, 55/12, 19/12, 65/12, 23/12, 7/4, -7/12, 9/4
-13/2, -17/6, -7/3, -1/2, -4, -2, 3/2, 4/3, 73/12, 55/12, 19/12, 65/12, 23/12, 7/4, -7/12, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 38/3, 34/3, 23/3, 13/2, 7/2, 5/2, -5/6, 185/4, 143/12, 37/4, 101/12, 27/4, 35/12, 7/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/12, 47/12, 19/12, -17/12, 17/12, 41/12, -5/12, -9/4, -111/4, -121/12, -27/4, -15/4, -13/4, -1/4, -5/4, -7/12
49/12, 47/12, 19/12, -17/12, 17/12, 41/12, -5/12, -9/4, -111/4, -121/12, -27/4, -15/4, -13/4, -1/4, -5/4, -7/12
49/12, 47/12, 19/12, -17/12, 17/12, 41/12, -5/12, -9/4, -111/4, -121/12, -27/4, -15/4, -13/4, -1/4, -5/4, -7/12
49/12, 47/12, 19/12, -17/12, 17/12, 41/12, -5/12, -9/4, -111/4, -121/12, -27/4, -15/4, -13/4, -1/4, -5/4, -7/12
49/12, 47/12, 19/12, -17/12, 17/12, 41/12, -5/12, -9/4, -111/4, -121/12, -27/4, -15/4, -13/4, -1/4, -5/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 65/6, 55/6, 25/3, 16/3, 8/3, 8/3, 5/6, 689/12, 151/12, 133/12, 131/12, 97/12, 61/12, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 6, 49/6, 5, 13/2, 9/2, 4/3, 7/3, -28, -3, -35/6, -43/6, -29/6, -11/6, 1/3, 4/3
51/2, 6, 49/6, 5, 13/2, 9/2, 4/3, 7/3, -28, -3, -35/6, -43/6, -29/6, -11/6, 1/3, 4/3
51/2, 6, 49/6, 5, 13/2, 9/2, 4/3, 7/3, -28, -3, -35/6, -43/6, -29/6, -11/6, 1/3, 4/3
51/2, 6, 49/6, 5, 13/2, 9/2, 4/3, 7/3, -28, -3, -35/6, -43/6, -29/6, -11/6, 1/3, 4/3
51/2, 6, 49/6, 5, 13/2, 9/2, 4/3, 7/3, -28, -3, -35/6, -43/6, -29/6, -11/6, 1/3, 4/3
10, 5/2, 1, -1/2, 3, 3, 5/2, 1/2, -13, -3, -7/2, -1/2, -3/2, -1/2, 0, -1
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 32/3, 21/2, 7, 31/6, 5, 7/3, 1/3, 731/12, 69/4, 55/4, 127/12, 91/12, 19/4, 9/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/3, 17/6, 35/6, 25/6, 1/2, 1/3, 3, 0, 125/12, 11/4, 5/4, 1/12, 25/12, -3/4, -1/4, 5/12
43/3, 17/6, 35/6, 25/6, 1/2, 1/3, 3, 0, 125/12, 11/4, 5/4, 1/12, 25/12, -3/4, -1/4, 5/12
43/3, 17/6, 35/6, 25/6, 1/2, 1/3, 3, 0, 125/12, 11/4, 5/4, 1/12, 25/12, -3/4, -1/4, 5/12
43/3, 17/6, 35/6, 25/6, 1/2, 1/3, 3, 0, 125/12, 11/4, 5/4, 1/12, 25/12, -3/4, -1/4, 5/12
43/3, 17/6, 35/6, 25/6, 1/2, 1/3, 3, 0, 125/12, 11/4, 5/4, 1/12, 25/12, -3/4, -1/4, 5/12
11/2, 7/2, 3/2, 7/2, 1/2, 3/2, 3/2, 1/2, -47/4, -15/4, -21/4, -7/4, -3/4, -5/4, -7/4, -7/4
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 23/2, 34/3, 9, 17/3, 7/2, 5/2, -1, 134/3, 21/2, 28/3, 8, 7, 5, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, 7/6, -1, -9/2, -2, 11/6, -7/6, -1/2, -125/12, 1/4, -9/4, -25/12, 13/12, 1/12, 5/4, 25/12
-7/6, 7/6, -1, -9/2, -2, 11/6, -7/6, -1/2, -125/12, 1/4, -9/4, -25/12, 13/12, 1/12, 5/4, 25/12
-7/6, 7/6, -1, -9/2, -2, 11/6, -7/6, -1/2, -125/12, 1/4, -9/4, -25/12, 13/12, 1/12, 5/4, 25/12
-7/6, 7/6, -1, -9/2, -2, 11/6, -7/6, -1/2, -125/12, 1/4, -9/4, -25/12, 13/12, 1/12, 5/4, 25/12
-7/6, 7/6, -1, -9/2, -2, 11/6, -7/6, -1/2, -125/12, 1/4, -9/4, -25/12, 13/12, 1/12, 5/4, 25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39/4, 15/4, 37/12, 5/4, 13/12, 1/4, 1/12, 1/12, 535/12, 113/12, 101/12, 83/12, 73/12, 59/12, 7/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/12, -13/12, -59/12, -17/12, -9/4, -15/4, -1/4, -1/4, -7/6, -5/6, 1/6, -2, -8/3, -1, -2, -1/6
-157/12, -13/12, -59/12, -17/12, -9/4, -15/4, -1/4, -1/4, -7/6, -5/6, 1/6, -2, -8/3, -1, -2, -1/6
-157/12, -13/12, -59/12, -17/12, -9/4, -15/4, -1/4, -1/4, -7/6, -5/6, 1/6, -2, -8/3, -1, -2, -1/6
-157/12, -13/12, -59/12, -17/12, -9/4, -15/4, -1/4, -1/4, -7/6, -5/6, 1/6, -2, -8/3, -1, -2, -1/6
-157/12, -13/12, -59/12, -17/12, -9/4, -15/4, -1/4, -1/4, -7/6, -5/6, 1/6, -2, -8/3, -1, -2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 67/6, 26/3, 37/6, 17/3, 8/3, 5/6, 1/6, 521/12, 49/4, 133/12, 29/4, 21/4, 13/4, 13/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-38/3, -13/6, -11/2, -5/2, -1/3, 1/2, -1/2, 1/2, 109/12, -5/12, 3/4, 43/12, 43/12, 23/12, 23/12, 5/4
-38/3, -13/6, -11/2, -5/2, -1/3, 1/2, -1/2, 1/2, 109/12, -5/12, 3/4, 43/12, 43/12, 23/12, 23/12, 5/4
-38/3, -13/6, -11/2, -5/2, -1/3, 1/2, -1/2, 1/2, 109/12, -5/12, 3/4, 43/12, 43/12, 23/12, 23/12, 5/4
-38/3, -13/6, -11/2, -5/2, -1/3, 1/2, -1/2, 1/2, 109/12, -5/12, 3/4, 43/12, 43/12, 23/12, 23/12, 5/4
-38/3, -13/6, -11/2, -5/2, -1/3, 1/2, -1/2, 1/2, 109/12, -5/12, 3/4, 43/12, 43/12, 23/12, 23/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/12, 113/12, 95/12, 25/4, 47/12, 11/4, 5/12, -1/12, 175/4, 55/4, 127/12, 91/12, 65/12, 65/12, 19/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/12, 101/12, 21/4, 37/12, 1/4, -1/4, -25/12, -5/4, 11/6, -19/6, -2/3, -7/6, 7/6, 7/6, -1/6, 2/3
127/12, 101/12, 21/4, 37/12, 1/4, -1/4, -25/12, -5/4, 11/6, -19/6, -2/3, -7/6, 7/6, 7/6, -1/6, 2/3
127/12, 101/12, 21/4, 37/12, 1/4, -1/4, -25/12, -5/4, 11/6, -19/6, -2/3, -7/6, 7/6, 7/6, -1/6, 2/3
127/12, 101/12, 21/4, 37/12, 1/4, -1/4, -25/12, -5/4, 11/6, -19/6, -2/3, -7/6, 7/6, 7/6, -1/6, 2/3
127/12, 101/12, 21/4, 37/12, 1/4, -1/4, -25/12, -5/4, 11/6, -19/6, -2/3, -7/6, 7/6, 7/6, -1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 101/12, 89/12, 73/12, 59/12, 25/12, 19/12, -13/12, 511/12, 47/4, 41/4, 77/12, 19/4, 47/12, 19/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -11/2, -6, -5/2, -3/2, -7/2, -2, 1/3, 175/12, 19/12, 65/12, 29/12, 23/12, 47/12, 7/12, -29/12
-28, -11/2, -6, -5/2, -3/2, -7/2, -2, 1/3, 175/12, 19/12, 65/12, 29/12, 23/12, 47/12, 7/12, -29/12
-28, -11/2, -6, -5/2, -3/2, -7/2, -2, 1/3, 175/12, 19/12, 65/12, 29/12, 23/12, 47/12, 7/12, -29/12
-28, -11/2, -6, -5/2, -3/2, -7/2, -2, 1/3, 175/12, 19/12, 65/12, 29/12, 23/12, 47/12, 7/12, -29/12
-28, -11/2, -6, -5/2, -3/2, -7/2, -2, 1/3, 175/12, 19/12, 65/12, 29/12, 23/12, 47/12, 7/12, -29/12
20, 8, 13/2, 3, 0, 0, -1/2, 3, -9, -4, -3, 0, 3/2, -1/2, 1, -2
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 167/12, 155/12, 39/4, 89/12, 53/12, 7/4, 7/12, 197/6, 28/3, 23/3, 22/3, 11/3, 13/6, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/12, -17/12, 7/12, 23/12, 11/12, -1/12, -17/12, 23/12, 115/12, -17/12, 17/12, -19/12, 17/12, 47/12, 3/4, -5/12
55/12, -17/12, 7/12, 23/12, 11/12, -1/12, -17/12, 23/12, 115/12, -17/12, 17/12, -19/12, 17/12, 47/12, 3/4, -5/12
55/12, -17/12, 7/12, 23/12, 11/12, -1/12, -17/12, 23/12, 115/12, -17/12, 17/12, -19/12, 17/12, 47/12, 3/4, -5/12
55/12, -17/12, 7/12, 23/12, 11/12, -1/12, -17/12, 23/12, 115/12, -17/12, 17/12, -19/12, 17/12, 47/12, 3/4, -5/12
55/12, -17/12, 7/12, 23/12, 11/12, -1/12, -17/12, 23/12, 115/12, -17/12, 17/12, -19/12, 17/12, 47/12, 3/4, -5/12
-7/4, -11/4, -15/4, -3/4, 9/4, 5/4, -3/4, -11/4, 41/2, 7, 7, 13/2, 3, -1/2, -3, 1/2
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
271/6, 79/6, 29/3, 25/3, 14/3, 11/6, 1, 5/6, 145/4, 125/12, 91/12, 23/4, 21/4, 47/12, 25/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-257/12, -59/12, -17/12, -41/12, -17/12, -49/12, -41/12, -1/4, -67/6, -5, -13/6, 1/3, 11/6, -1/2, -5/2, 7/6
-257/12, -59/12, -17/12, -41/12, -17/12, -49/12, -41/12, -1/4, -67/6, -5, -13/6, 1/3, 11/6, -1/2, -5/2, 7/6
-257/12, -59/12, -17/12, -41/12, -17/12, -49/12, -41/12, -1/4, -67/6, -5, -13/6, 1/3, 11/6, -1/2, -5/2, 7/6
-257/12, -59/12, -17/12, -41/12, -17/12, -49/12, -41/12, -1/4, -67/6, -5, -13/6, 1/3, 11/6, -1/2, -5/2, 7/6
-257/12, -59/12, -17/12, -41/12, -17/12, -49/12, -41/12, -1/4, -67/6, -5, -13/6, 1/3, 11/6, -1/2, -5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 157/12, 41/4, 85/12, 43/12, 41/12, 31/12, 5/12, 355/12, 127/12, 91/12, 55/12, 47/12, 23/12, 23/12, 23/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -7/3, -7/3, -2/3, -2/3, 2/3, 2/3, 19/6, -17/12, -59/12, -29/12, 1/12, 5/4, 1/4, 1/4, -11/4
-47/6, -7/3, -7/3, -2/3, -2/3, 2/3, 2/3, 19/6, -17/12, -59/12, -29/12, 1/12, 5/4, 1/4, 1/4, -11/4
-47/6, -7/3, -7/3, -2/3, -2/3, 2/3, 2/3, 19/6, -17/12, -59/12, -29/12, 1/12, 5/4, 1/4, 1/4, -11/4
-47/6, -7/3, -7/3, -2/3, -2/3, 2/3, 2/3, 19/6, -17/12, -59/12, -29/12, 1/12, 5/4, 1/4, 1/4, -11/4
-47/6, -7/3, -7/3, -2/3, -2/3, 2/3, 2/3, 19/6, -17/12, -59/12, -29/12, 1/12, 5/4, 1/4, 1/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 53/4, 115/12, 115/12, 79/12, 41/12, 7/12, 1/4, 487/12, 41/4, 27/4, 77/12, 67/12, 11/4, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 5/4, 5/12, -35/12, -49/12, -11/12, -7/12, 17/12, 19, 19/6, 23/6, 15/2, 9/2, 5/6, 0, 5/2
-9/4, 5/4, 5/12, -35/12, -49/12, -11/12, -7/12, 17/12, 19, 19/6, 23/6, 15/2, 9/2, 5/6, 0, 5/2
-9/4, 5/4, 5/12, -35/12, -49/12, -11/12, -7/12, 17/12, 19, 19/6, 23/6, 15/2, 9/2, 5/6, 0, 5/2
-9/4, 5/4, 5/12, -35/12, -49/12, -11/12, -7/12, 17/12, 19, 19/6, 23/6, 15/2, 9/2, 5/6, 0, 5/2
-9/4, 5/4, 5/12, -35/12, -49/12, -11/12, -7/12, 17/12, 19, 19/6, 23/6, 15/2, 9/2, 5/6, 0, 5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
433/12, 45/4, 91/12, 23/4, 31/12, 29/12, 3/4, -3/4, 487/12, 47/4, 37/4, 27/4, 47/12, 15/4, 7/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/12, -29/12, -37/12, -19/12, -3/4, -3/4, 1/12, -1/12, -37/12, -41/12, -47/12, -17/4, -17/12, 7/4, -11/12, -17/12
-29/12, -29/12, -37/12, -19/12, -3/4, -3/4, 1/12, -1/12, -37/12, -41/12, -47/12, -17/4, -17/12, 7/4, -11/12, -17/12
-29/12, -29/12, -37/12, -19/12, -3/4, -3/4, 1/12, -1/12, -37/12, -41/12, -47/12, -17/4, -17/12, 7/4, -11/12, -17/12
-29/12, -29/12, -37/12, -19/12, -3/4, -3/4, 1/12, -1/12, -37/12, -41/12, -47/12, -17/4, -17/12, 7/4, -11/12, -17/12
-29/12, -29/12, -37/12, -19/12, -3/4, -3/4, 1/12, -1/12, -37/12, -41/12, -47/12, -17/4, -17/12, 7/4, -11/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/6, 71/6, 26/3, 35/6, 4, 8/3, 11/6, 1/3, 257/6, 59/6, 29/3, 49/6, 31/6, 29/6, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/12, 23/12, 25/12, 71/12, 35/12, 35/12, 11/12, 13/12, -23/12, 19/12, -9/4, -23/12, -7/12, 13/12, -23/12, -13/12
127/12, 23/12, 25/12, 71/12, 35/12, 35/12, 11/12, 13/12, -23/12, 19/12, -9/4, -23/12, -7/12, 13/12, -23/12, -13/12
127/12, 23/12, 25/12, 71/12, 35/12, 35/12, 11/12, 13/12, -23/12, 19/12, -9/4, -23/12, -7/12, 13/12, -23/12, -13/12
127/12, 23/12, 25/12, 71/12, 35/12, 35/12, 11/12, 13/12, -23/12, 19/12, -9/4, -23/12, -7/12, 13/12, -23/12, -13/12
127/12, 23/12, 25/12, 71/12, 35/12, 35/12, 11/12, 13/12, -23/12, 19/12, -9/4, -23/12, -7/12, 13/12, -23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
241/6, 38/3, 55/6, 22/3, 23/6, 5/3, 7/6, 1, 77/2, 10, 17/2, 13/2, 31/6, 2, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 79/12, 35/12, 53/12, 21/4, 9/4, -11/12, 1/4, 17/6, -4/3, -23/6, -1/6, 11/6, 11/3, 1/6, 19/6
89/4, 79/12, 35/12, 53/12, 21/4, 9/4, -11/12, 1/4, 17/6, -4/3, -23/6, -1/6, 11/6, 11/3, 1/6, 19/6
89/4, 79/12, 35/12, 53/12, 21/4, 9/4, -11/12, 1/4, 17/6, -4/3, -23/6, -1/6, 11/6, 11/3, 1/6, 19/6
89/4, 79/12, 35/12, 53/12, 21/4, 9/4, -11/12, 1/4, 17/6, -4/3, -23/6, -1/6, 11/6, 11/3, 1/6, 19/6
89/4, 79/12, 35/12, 53/12, 21/4, 9/4, -11/12, 1/4, 17/6, -4/3, -23/6, -1/6, 11/6, 11/3, 1/6, 19/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 49/4, 121/12, 89/12, 71/12, 15/4, 9/4, 19/12, 95/2, 91/6, 34/3, 17/2, 11/2, 17/6, 2, 11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/3, -1/3, -17/6, -3/2, 0, 17/6, 1/6, -8/3, -23/2, -4, -7/2, -11/6, -7/2, -8/3, 1, -7/3
-19/3, -1/3, -17/6, -3/2, 0, 17/6, 1/6, -8/3, -23/2, -4, -7/2, -11/6, -7/2, -8/3, 1, -7/3
-19/3, -1/3, -17/6, -3/2, 0, 17/6, 1/6, -8/3, -23/2, -4, -7/2, -11/6, -7/2, -8/3, 1, -7/3
-19/3, -1/3, -17/6, -3/2, 0, 17/6, 1/6, -8/3, -23/2, -4, -7/2, -11/6, -7/2, -8/3, 1, -7/3
-19/3, -1/3, -17/6, -3/2, 0, 17/6, 1/6, -8/3, -23/2, -4, -7/2, -11/6, -7/2, -8/3, 1, -7/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/6, 47/6, 43/6, 41/6, 31/6, 2, 11/6, 1/3, 139/2, 113/6, 47/3, 25/2, 31/3, 7, 23/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-22, -19/2, -41/6, -11/2, -3, -5/3, -1/2, -1/3, -31, -35/3, -49/6, -5, -11/6, -1/6, 1/3, -13/6
-22, -19/2, -41/6, -11/2, -3, -5/3, -1/2, -1/3, -31, -35/3, -49/6, -5, -11/6, -1/6, 1/3, -13/6
-22, -19/2, -41/6, -11/2, -3, -5/3, -1/2, -1/3, -31, -35/3, -49/6, -5, -11/6, -1/6, 1/3, -13/6
-22, -19/2, -41/6, -11/2, -3, -5/3, -1/2, -1/3, -31, -35/3, -49/6, -5, -11/6, -1/6, 1/3, -13/6
-22, -19/2, -41/6, -11/2, -3, -5/3, -1/2, -1/3, -31, -35/3, -49/6, -5, -11/6, -1/6, 1/3, -13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 37/3, 59/6, 20/3, 17/3, 13/3, 3/2, -1/3, 433/12, 131/12, 91/12, 79/12, 19/4, 11/12, 7/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-593/12, -115/12, -45/4, -101/12, -19/4, -65/12, -23/12, 13/12, -24, -7, -11/3, -20/3, -4, -3, -5/3, -2
-593/12, -115/12, -45/4, -101/12, -19/4, -65/12, -23/12, 13/12, -24, -7, -11/3, -20/3, -4, -3, -5/3, -2
-593/12, -115/12, -45/4, -101/12, -19/4, -65/12, -23/12, 13/12, -24, -7, -11/3, -20/3, -4, -3, -5/3, -2
-593/12, -115/12, -45/4, -101/12, -19/4, -65/12, -23/12, 13/12, -24, -7, -11/3, -20/3, -4, -3, -5/3, -2
-593/12, -115/12, -45/4, -101/12, -19/4, -65/12, -23/12, 13/12, -24, -7, -11/3, -20/3, -4, -3, -5/3, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/12, 35/4, 31/4, 25/4, 49/12, 35/12, 11/12, 1/4, 163/4, 125/12, 83/12, 27/4, 77/12, 59/12, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/12, -25/4, -97/12, -19/4, -61/12, -17/12, -17/12, -29/12, -101/12, 23/12, 17/12, -17/12, -49/12, -19/12, 3/4, 11/4
-203/12, -25/4, -97/12, -19/4, -61/12, -17/12, -17/12, -29/12, -101/12, 23/12, 17/12, -17/12, -49/12, -19/12, 3/4, 11/4
-203/12, -25/4, -97/12, -19/4, -61/12, -17/12, -17/12, -29/12, -101/12, 23/12, 17/12, -17/12, -49/12, -19/12, 3/4, 11/4
-203/12, -25/4, -97/12, -19/4, -61/12, -17/12, -17/12, -29/12, -101/12, 23/12, 17/12, -17/12, -49/12, -19/12, 3/4, 11/4
-203/12, -25/4, -97/12, -19/4, -61/12, -17/12, -17/12, -29/12, -101/12, 23/12, 17/12, -17/12, -49/12, -19/12, 3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
160/3, 91/6, 73/6, 17/2, 19/3, 19/6, 8/3, -2/3, 673/12, 55/4, 49/4, 121/12, 97/12, 61/12, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -83/12, -85/12, -67/12, -11/4, -7/12, 31/12, 5/4, -10, -41/6, -11/3, -1, 0, 2, -5/6, -8/3
-65/4, -83/12, -85/12, -67/12, -11/4, -7/12, 31/12, 5/4, -10, -41/6, -11/3, -1, 0, 2, -5/6, -8/3
-65/4, -83/12, -85/12, -67/12, -11/4, -7/12, 31/12, 5/4, -10, -41/6, -11/3, -1, 0, 2, -5/6, -8/3
-65/4, -83/12, -85/12, -67/12, -11/4, -7/12, 31/12, 5/4, -10, -41/6, -11/3, -1, 0, 2, -5/6, -8/3
-65/4, -83/12, -85/12, -67/12, -11/4, -7/12, 31/12, 5/4, -10, -41/6, -11/3, -1, 0, 2, -5/6, -8/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/12, 139/12, 119/12, 31/4, 65/12, 61/12, 23/12, 17/12, 112/3, 25/3, 49/6, 15/2, 19/3, 8/3, 4/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -11/6, -14/3, -7/6, -7/6, -5/2, -4/3, -5/3, -67/12, 7/12, -11/12, -31/12, -55/12, -5/4, 1/4, -31/12
-13, -11/6, -14/3, -7/6, -7/6, -5/2, -4/3, -5/3, -67/12, 7/12, -11/12, -31/12, -55/12, -5/4, 1/4, -31/12
-13, -11/6, -14/3, -7/6, -7/6, -5/2, -4/3, -5/3, -67/12, 7/12, -11/12, -31/12, -55/12, -5/4, 1/4, -31/12
-13, -11/6, -14/3, -7/6, -7/6, -5/2, -4/3, -5/3, -67/12, 7/12, -11/12, -31/12, -55/12, -5/4, 1/4, -31/12
-13, -11/6, -14/3, -7/6, -7/6, -5/2, -4/3, -5/3, -67/12, 7/12, -11/12, -31/12, -55/12, -5/4, 1/4, -31/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 28/3, 49/6, 47/6, 16/3, 5, 3/2, -4/3, 527/12, 119/12, 113/12, 109/12, 79/12, 17/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
295/12, 35/12, 23/4, 31/12, 25/12, 13/12, 31/12, -11/12, -329/12, -55/12, -25/12, -31/12, -65/12, -23/4, -9/4, 3/4
295/12, 35/12, 23/4, 31/12, 25/12, 13/12, 31/12, -11/12, -329/12, -55/12, -25/12, -31/12, -65/12, -23/4, -9/4, 3/4
295/12, 35/12, 23/4, 31/12, 25/12, 13/12, 31/12, -11/12, -329/12, -55/12, -25/12, -31/12, -65/12, -23/4, -9/4, 3/4
295/12, 35/12, 23/4, 31/12, 25/12, 13/12, 31/12, -11/12, -329/12, -55/12, -25/12, -31/12, -65/12, -23/4, -9/4, 3/4
295/12, 35/12, 23/4, 31/12, 25/12, 13/12, 31/12, -11/12, -329/12, -55/12, -25/12, -31/12, -65/12, -23/4, -9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
152/3, 77/6, 11, 47/6, 19/3, 9/2, 3/2, -1, 155/6, 19/3, 16/3, 29/6, 11/3, 1, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/12, 11/4, 29/12, -5/4, 5/4, 7/12, 1/12, 13/4, -3/4, -1/4, -1/4, 13/12, 1/4, -37/12, 3/4, -3/4
55/12, 11/4, 29/12, -5/4, 5/4, 7/12, 1/12, 13/4, -3/4, -1/4, -1/4, 13/12, 1/4, -37/12, 3/4, -3/4
55/12, 11/4, 29/12, -5/4, 5/4, 7/12, 1/12, 13/4, -3/4, -1/4, -1/4, 13/12, 1/4, -37/12, 3/4, -3/4
55/12, 11/4, 29/12, -5/4, 5/4, 7/12, 1/12, 13/4, -3/4, -1/4, -1/4, 13/12, 1/4, -37/12, 3/4, -3/4
55/12, 11/4, 29/12, -5/4, 5/4, 7/12, 1/12, 13/4, -3/4, -1/4, -1/4, 13/12, 1/4, -37/12, 3/4, -3/4
139/4, 31/4, 29/4, 31/4, 23/4, 15/4, 3/4, -3/4, 13/2, -1/2, 5/2, 2, 9/2, 4, 1/2, 1/2
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/6, 9, 37/6, 14/3, 3, 11/6, 3/2, -4/3, 98/3, 12, 26/3, 19/3, 13/3, 1, 1/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8/3, 2/3, -2, 0, 5/6, -1/3, 5/3, -1/6, -127/12, -27/4, -79/12, -53/12, -17/12, 3/4, 41/12, -5/12
-8/3, 2/3, -2, 0, 5/6, -1/3, 5/3, -1/6, -127/12, -27/4, -79/12, -53/12, -17/12, 3/4, 41/12, -5/12
-8/3, 2/3, -2, 0, 5/6, -1/3, 5/3, -1/6, -127/12, -27/4, -79/12, -53/12, -17/12, 3/4, 41/12, -5/12
-8/3, 2/3, -2, 0, 5/6, -1/3, 5/3, -1/6, -127/12, -27/4, -79/12, -53/12, -17/12, 3/4, 41/12, -5/12
-8/3, 2/3, -2, 0, 5/6, -1/3, 5/3, -1/6, -127/12, -27/4, -79/12, -53/12, -17/12, 3/4, 41/12, -5/12
9/2, 3/2, 1/2, -1/2, -1/2, 5/2, 3/2, 1/2, -127/4, -25/4, -27/4, -33/4, -25/4, -23/4, -9/4, 1/4
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 53/4, 113/12, 89/12, 85/12, 49/12, 25/12, 19/12, 75/2, 55/6, 15/2, 15/2, 5, 5/2, 1/2, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/3, -1/2, -1/2, -2, -2, -1, -1, 24, 15/2, 25/6, 1, 8/3, -1, 1, -2
0, -1/3, -1/2, -1/2, -2, -2, -1, -1, 24, 15/2, 25/6, 1, 8/3, -1, 1, -2
0, -1/3, -1/2, -1/2, -2, -2, -1, -1, 24, 15/2, 25/6, 1, 8/3, -1, 1, -2
0, -1/3, -1/2, -1/2, -2, -2, -1, -1, 24, 15/2, 25/6, 1, 8/3, -1, 1, -2
0, -1/3, -1/2, -1/2, -2, -2, -1, -1, 24, 15/2, 25/6, 1, 8/3, -1, 1, -2
-43/2, -7/2, -2, -5, -9/2, -7/2, -1/2, 5/2, -2, 1/2, -5/2, -6, -3, 0, 2, -1
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/6, 83/6, 61/6, 47/6, 31/6, 2, 11/6, -1, 281/6, 25/2, 65/6, 31/3, 8, 9/2, 4/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-347/12, -113/12, -71/12, -9/4, -67/12, -25/12, 1/4, -25/12, -105/4, -89/12, -33/4, -71/12, -35/12, 1/12, -5/12, 41/12
-347/12, -113/12, -71/12, -9/4, -67/12, -25/12, 1/4, -25/12, -105/4, -89/12, -33/4, -71/12, -35/12, 1/12, -5/12, 41/12
-347/12, -113/12, -71/12, -9/4, -67/12, -25/12, 1/4, -25/12, -105/4, -89/12, -33/4, -71/12, -35/12, 1/12, -5/12, 41/12
-347/12, -113/12, -71/12, -9/4, -67/12, -25/12, 1/4, -25/12, -105/4, -89/12, -33/4, -71/12, -35/12, 1/12, -5/12, 41/12
-347/12, -113/12, -71/12, -9/4, -67/12, -25/12, 1/4, -25/12, -105/4, -89/12, -33/4, -71/12, -35/12, 1/12, -5/12, 41/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
419/12, 31/4, 89/12, 29/4, 23/4, 55/12, 17/12, 1/4, 217/6, 26/3, 19/3, 19/3, 35/6, 13/3, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -19/6, -8/3, -25/6, -7/6, 0, -2/3, 19/6, -5/2, 5, 3, -2/3, -3/2, -11/3, -1/6, 7/2
-18, -19/6, -8/3, -25/6, -7/6, 0, -2/3, 19/6, -5/2, 5, 3, -2/3, -3/2, -11/3, -1/6, 7/2
-18, -19/6, -8/3, -25/6, -7/6, 0, -2/3, 19/6, -5/2, 5, 3, -2/3, -3/2, -11/3, -1/6, 7/2
-18, -19/6, -8/3, -25/6, -7/6, 0, -2/3, 19/6, -5/2, 5, 3, -2/3, -3/2, -11/3, -1/6, 7/2
-18, -19/6, -8/3, -25/6, -7/6, 0, -2/3, 19/6, -5/2, 5, 3, -2/3, -3/2, -11/3, -1/6, 7/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 151/12, 107/12, 33/4, 71/12, 35/12, 17/12, -5/12, 65/2, 17/2, 37/6, 25/6, 23/6, 11/6, 3/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-191/12, -13/4, -19/4, -71/12, -11/4, -55/12, -13/12, -7/4, 37/2, 3, 35/6, 23/6, 13/6, 19/6, 0, 1/6
-191/12, -13/4, -19/4, -71/12, -11/4, -55/12, -13/12, -7/4, 37/2, 3, 35/6, 23/6, 13/6, 19/6, 0, 1/6
-191/12, -13/4, -19/4, -71/12, -11/4, -55/12, -13/12, -7/4, 37/2, 3, 35/6, 23/6, 13/6, 19/6, 0, 1/6
-191/12, -13/4, -19/4, -71/12, -11/4, -55/12, -13/12, -7/4, 37/2, 3, 35/6, 23/6, 13/6, 19/6, 0, 1/6
-191/12, -13/4, -19/4, -71/12, -11/4, -55/12, -13/12, -7/4, 37/2, 3, 35/6, 23/6, 13/6, 19/6, 0, 1/6
-22, -8, -9/2, -13/2, -11/2, -3, -1/2, -3, -6, 0, -2, 1, -2, 0, 0, 3
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 25/3, 41/6, 17/3, 7/2, 3, 5/3, -3/2, 257/6, 23/2, 29/3, 47/6, 29/6, 7/3, 3/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-511/12, -101/12, -97/12, -133/12, -37/4, -67/12, -25/12, 3/4, 10/3, 1/2, 5/3, -2/3, -7/6, 7/3, -1/2, 1/6
-511/12, -101/12, -97/12, -133/12, -37/4, -67/12, -25/12, 3/4, 10/3, 1/2, 5/3, -2/3, -7/6, 7/3, -1/2, 1/6
-511/12, -101/12, -97/12, -133/12, -37/4, -67/12, -25/12, 3/4, 10/3, 1/2, 5/3, -2/3, -7/6, 7/3, -1/2, 1/6
-511/12, -101/12, -97/12, -133/12, -37/4, -67/12, -25/12, 3/4, 10/3, 1/2, 5/3, -2/3, -7/6, 7/3, -1/2, 1/6
-511/12, -101/12, -97/12, -133/12, -37/4, -67/12, -25/12, 3/4, 10/3, 1/2, 5/3, -2/3, -7/6, 7/3, -1/2, 1/6
-32, -6, -3, -6, -9/2, -3, -1, 3/2, 1, -3, -3/2, 1, 3, 3/2, 2, -1
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/12, 55/4, 119/12, 29/4, 83/12, 15/4, 37/12, 7/12, 425/12, 35/4, 25/4, 65/12, 65/12, 35/12, 31/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, 7/3, 11/6, 17/3, 14/3, 5/2, 2, -1/2, 553/12, 35/4, 125/12, 85/12, 83/12, 55/12, 11/12, -5/12
71/6, 7/3, 11/6, 17/3, 14/3, 5/2, 2, -1/2, 553/12, 35/4, 125/12, 85/12, 83/12, 55/12, 11/12, -5/12
71/6, 7/3, 11/6, 17/3, 14/3, 5/2, 2, -1/2, 553/12, 35/4, 125/12, 85/12, 83/12, 55/12, 11/12, -5/12
71/6, 7/3, 11/6, 17/3, 14/3, 5/2, 2, -1/2, 553/12, 35/4, 125/12, 85/12, 83/12, 55/12, 11/12, -5/12
71/6, 7/3, 11/6, 17/3, 14/3, 5/2, 2, -1/2, 553/12, 35/4, 125/12, 85/12, 83/12, 55/12, 11/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/12, 95/12, 77/12, 23/4, 21/4, 15/4, 23/12, 17/12, 128/3, 67/6, 9, 43/6, 17/3, 4, 7/6, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -5, -7, -16/3, -20/3, -11/3, -3, 0, 26/3, 8/3, 7/2, 1/6, -4/3, -3/2, 1/6, 5/3
-26, -5, -7, -16/3, -20/3, -11/3, -3, 0, 26/3, 8/3, 7/2, 1/6, -4/3, -3/2, 1/6, 5/3
-26, -5, -7, -16/3, -20/3, -11/3, -3, 0, 26/3, 8/3, 7/2, 1/6, -4/3, -3/2, 1/6, 5/3
-26, -5, -7, -16/3, -20/3, -11/3, -3, 0, 26/3, 8/3, 7/2, 1/6, -4/3, -3/2, 1/6, 5/3
-26, -5, -7, -16/3, -20/3, -11/3, -3, 0, 26/3, 8/3, 7/2, 1/6, -4/3, -3/2, 1/6, 5/3
57/2, 9, 7, 9/2, 2, 5/2, 3, 1/2, 33/2, 3, -1/2, 3, 3/2, 7/2, 2, 1
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 77/6, 31/3, 25/3, 17/3, 7/3, 7/6, 2/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -1/12, -29/12, 5/4, -17/12, 13/12, -5/12, 29/12, 49, 40/3, 29/3, 49/6, 47/6, 13/2, 17/6, -1/3
-23/4, -1/12, -29/12, 5/4, -17/12, 13/12, -5/12, 29/12, 49, 40/3, 29/3, 49/6, 47/6, 13/2, 17/6, -1/3
-23/4, -1/12, -29/12, 5/4, -17/12, 13/12, -5/12, 29/12, 49, 40/3, 29/3, 49/6, 47/6, 13/2, 17/6, -1/3
-23/4, -1/12, -29/12, 5/4, -17/12, 13/12, -5/12, 29/12, 49, 40/3, 29/3, 49/6, 47/6, 13/2, 17/6, -1/3
-23/4, -1/12, -29/12, 5/4, -17/12, 13/12, -5/12, 29/12, 49, 40/3, 29/3, 49/6, 47/6, 13/2, 17/6, -1/3
-21/4, -7/4, 5/4, 3/4, -7/4, -1/4, -7/4, -1/4, 79/4, 9/4, 9/4, 13/4, 21/4, 13/4, 1/4, 7/4
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/3, 21/2, 25/3, 8, 5, 23/6, 8/3, 1, 343/12, 73/12, 67/12, 15/4, 37/12, 23/12, 11/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, -1/3, 4/3, -5/6, 13/6, 19/6, -2/3, -1/2, 215/6, 16/3, 55/6, 26/3, 20/3, 7/2, 5/3, 1/2
13, -1/3, 4/3, -5/6, 13/6, 19/6, -2/3, -1/2, 215/6, 16/3, 55/6, 26/3, 20/3, 7/2, 5/3, 1/2
13, -1/3, 4/3, -5/6, 13/6, 19/6, -2/3, -1/2, 215/6, 16/3, 55/6, 26/3, 20/3, 7/2, 5/3, 1/2
13, -1/3, 4/3, -5/6, 13/6, 19/6, -2/3, -1/2, 215/6, 16/3, 55/6, 26/3, 20/3, 7/2, 5/3, 1/2
13, -1/3, 4/3, -5/6, 13/6, 19/6, -2/3, -1/2, 215/6, 16/3, 55/6, 26/3, 20/3, 7/2, 5/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/3, 40/3, 34/3, 31/3, 15/2, 13/3, 5/2, -2/3, 185/4, 55/4, 119/12, 103/12, 23/4, 31/12, 29/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 9/4, 29/12, 15/4, 5/12, 15/4, 7/12, 5/4, -227/12, -61/12, -97/12, -25/4, -73/12, -37/12, 1/4, -29/12
25/4, 9/4, 29/12, 15/4, 5/12, 15/4, 7/12, 5/4, -227/12, -61/12, -97/12, -25/4, -73/12, -37/12, 1/4, -29/12
25/4, 9/4, 29/12, 15/4, 5/12, 15/4, 7/12, 5/4, -227/12, -61/12, -97/12, -25/4, -73/12, -37/12, 1/4, -29/12
25/4, 9/4, 29/12, 15/4, 5/12, 15/4, 7/12, 5/4, -227/12, -61/12, -97/12, -25/4, -73/12, -37/12, 1/4, -29/12
25/4, 9/4, 29/12, 15/4, 5/12, 15/4, 7/12, 5/4, -227/12, -61/12, -97/12, -25/4, -73/12, -37/12, 1/4, -29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 39/4, 115/12, 95/12, 25/4, 49/12, 17/12, -11/12, 343/6, 89/6, 27/2, 31/3, 13/2, 19/6, 13/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-64/3, -22/3, -20/3, -7/2, -11/6, -9/2, -7/3, -7/6, -38/3, -4/3, -3, -16/3, -2, -2/3, -2/3, -1/3
-64/3, -22/3, -20/3, -7/2, -11/6, -9/2, -7/3, -7/6, -38/3, -4/3, -3, -16/3, -2, -2/3, -2/3, -1/3
-64/3, -22/3, -20/3, -7/2, -11/6, -9/2, -7/3, -7/6, -38/3, -4/3, -3, -16/3, -2, -2/3, -2/3, -1/3
-64/3, -22/3, -20/3, -7/2, -11/6, -9/2, -7/3, -7/6, -38/3, -4/3, -3, -16/3, -2, -2/3, -2/3, -1/3
-64/3, -22/3, -20/3, -7/2, -11/6, -9/2, -7/3, -7/6, -38/3, -4/3, -3, -16/3, -2, -2/3, -2/3, -1/3
-69/2, -13/2, -15/2, -9/2, -5, -7/2, -3/2, 2, -26, -7, -6, -11/2, -5, -4, -2, 3/2
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 67/6, 26/3, 25/3, 37/6, 25/6, 2/3, -1/3, 57, 49/3, 14, 32/3, 17/2, 14/3, 8/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/6, 35/3, 49/6, 14/3, 19/6, 2, 7/6, 1/3, 643/12, 121/12, 151/12, 107/12, 83/12, 47/12, 35/12, -11/12
167/6, 35/3, 49/6, 14/3, 19/6, 2, 7/6, 1/3, 643/12, 121/12, 151/12, 107/12, 83/12, 47/12, 35/12, -11/12
167/6, 35/3, 49/6, 14/3, 19/6, 2, 7/6, 1/3, 643/12, 121/12, 151/12, 107/12, 83/12, 47/12, 35/12, -11/12
167/6, 35/3, 49/6, 14/3, 19/6, 2, 7/6, 1/3, 643/12, 121/12, 151/12, 107/12, 83/12, 47/12, 35/12, -11/12
167/6, 35/3, 49/6, 14/3, 19/6, 2, 7/6, 1/3, 643/12, 121/12, 151/12, 107/12, 83/12, 47/12, 35/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
207/4, 49/4, 121/12, 37/4, 101/12, 23/4, 31/12, -13/12, 73/2, 61/6, 41/6, 35/6, 9/2, 11/6, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/6, -25/3, -31/6, -11/3, -5/3, -16/3, -7/3, -4/3, -45/2, -29/6, -17/6, -23/6, -9/2, -7/6, 0, 1
-109/6, -25/3, -31/6, -11/3, -5/3, -16/3, -7/3, -4/3, -45/2, -29/6, -17/6, -23/6, -9/2, -7/6, 0, 1
-109/6, -25/3, -31/6, -11/3, -5/3, -16/3, -7/3, -4/3, -45/2, -29/6, -17/6, -23/6, -9/2, -7/6, 0, 1
-109/6, -25/3, -31/6, -11/3, -5/3, -16/3, -7/3, -4/3, -45/2, -29/6, -17/6, -23/6, -9/2, -7/6, 0, 1
-109/6, -25/3, -31/6, -11/3, -5/3, -16/3, -7/3, -4/3, -45/2, -29/6, -17/6, -23/6, -9/2, -7/6, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/6, 34/3, 15/2, 29/6, 13/3, 13/3, 17/6, 2/3, 137/2, 103/6, 83/6, 79/6, 28/3, 35/6, 19/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
299/12, 41/12, 25/4, 103/12, 61/12, 41/12, 1/4, -43/12, -117/4, -85/12, -35/4, -85/12, -53/12, -7/4, 3/4, -7/4
299/12, 41/12, 25/4, 103/12, 61/12, 41/12, 1/4, -43/12, -117/4, -85/12, -35/4, -85/12, -53/12, -7/4, 3/4, -7/4
299/12, 41/12, 25/4, 103/12, 61/12, 41/12, 1/4, -43/12, -117/4, -85/12, -35/4, -85/12, -53/12, -7/4, 3/4, -7/4
299/12, 41/12, 25/4, 103/12, 61/12, 41/12, 1/4, -43/12, -117/4, -85/12, -35/4, -85/12, -53/12, -7/4, 3/4, -7/4
299/12, 41/12, 25/4, 103/12, 61/12, 41/12, 1/4, -43/12, -117/4, -85/12, -35/4, -85/12, -53/12, -7/4, 3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 12, 59/6, 8, 5, 2, 5/6, -1/2, 235/4, 55/4, 137/12, 41/4, 89/12, 23/4, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/6, -5/2, -1/2, 2/3, -5/2, -5/6, 1/6, -2, 29/12, -7/12, 35/12, 23/12, -17/12, -11/12, 17/12, -13/12
-19/6, -5/2, -1/2, 2/3, -5/2, -5/6, 1/6, -2, 29/12, -7/12, 35/12, 23/12, -17/12, -11/12, 17/12, -13/12
-19/6, -5/2, -1/2, 2/3, -5/2, -5/6, 1/6, -2, 29/12, -7/12, 35/12, 23/12, -17/12, -11/12, 17/12, -13/12
-19/6, -5/2, -1/2, 2/3, -5/2, -5/6, 1/6, -2, 29/12, -7/12, 35/12, 23/12, -17/12, -11/12, 17/12, -13/12
-19/6, -5/2, -1/2, 2/3, -5/2, -5/6, 1/6, -2, 29/12, -7/12, 35/12, 23/12, -17/12, -11/12, 17/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
166/3, 40/3, 23/2, 26/3, 19/3, 14/3, 13/6, -4/3, 105/4, 83/12, 73/12, 59/12, 13/4, 13/4, 13/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, -1/6, -5/3, 2/3, 5/3, 10/3, 7/6, -11/6, 63/4, 97/12, 71/12, 9/4, -5/4, -13/4, -5/4, -9/4
17/2, -1/6, -5/3, 2/3, 5/3, 10/3, 7/6, -11/6, 63/4, 97/12, 71/12, 9/4, -5/4, -13/4, -5/4, -9/4
17/2, -1/6, -5/3, 2/3, 5/3, 10/3, 7/6, -11/6, 63/4, 97/12, 71/12, 9/4, -5/4, -13/4, -5/4, -9/4
17/2, -1/6, -5/3, 2/3, 5/3, 10/3, 7/6, -11/6, 63/4, 97/12, 71/12, 9/4, -5/4, -13/4, -5/4, -9/4
17/2, -1/6, -5/3, 2/3, 5/3, 10/3, 7/6, -11/6, 63/4, 97/12, 71/12, 9/4, -5/4, -13/4, -5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/6, 32/3, 7, 11/2, 3, 5/2, 5/6, 2/3, 541/12, 145/12, 137/12, 35/4, 23/4, 15/4, 11/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, 11/6, 17/6, 13/3, 2/3, 2/3, -4/3, -2/3, 91/12, 1/12, 35/12, 7/4, 13/4, -1/4, -1/4, -29/12
41/3, 11/6, 17/6, 13/3, 2/3, 2/3, -4/3, -2/3, 91/12, 1/12, 35/12, 7/4, 13/4, -1/4, -1/4, -29/12
41/3, 11/6, 17/6, 13/3, 2/3, 2/3, -4/3, -2/3, 91/12, 1/12, 35/12, 7/4, 13/4, -1/4, -1/4, -29/12
41/3, 11/6, 17/6, 13/3, 2/3, 2/3, -4/3, -2/3, 91/12, 1/12, 35/12, 7/4, 13/4, -1/4, -1/4, -29/12
41/3, 11/6, 17/6, 13/3, 2/3, 2/3, -4/3, -2/3, 91/12, 1/12, 35/12, 7/4, 13/4, -1/4, -1/4, -29/12
-17/2, -11/2, -7/2, -1, -5/2, -7/2, -1/2, -2, -13, -15/2, -5, -3, 1/2, -3, 0, 2
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 38/3, 59/6, 37/6, 37/6, 19/6, 3, 1/6, 157/4, 113/12, 91/12, 91/12, 27/4, 53/12, 13/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/12, -1/12, 13/4, 41/12, 13/12, 3/4, -37/12, 1/12, -151/6, -11/3, -10/3, -7/2, -11/3, -19/6, -13/6, 1
107/12, -1/12, 13/4, 41/12, 13/12, 3/4, -37/12, 1/12, -151/6, -11/3, -10/3, -7/2, -11/3, -19/6, -13/6, 1
107/12, -1/12, 13/4, 41/12, 13/12, 3/4, -37/12, 1/12, -151/6, -11/3, -10/3, -7/2, -11/3, -19/6, -13/6, 1
107/12, -1/12, 13/4, 41/12, 13/12, 3/4, -37/12, 1/12, -151/6, -11/3, -10/3, -7/2, -11/3, -19/6, -13/6, 1
107/12, -1/12, 13/4, 41/12, 13/12, 3/4, -37/12, 1/12, -151/6, -11/3, -10/3, -7/2, -11/3, -19/6, -13/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 95/12, 89/12, 53/12, 43/12, 13/4, 23/12, -7/4, 129/4, 37/4, 31/4, 17/4, 17/4, 29/12, 25/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-347/12, -53/12, -17/12, -59/12, -67/12, -71/12, -43/12, 1/12, 253/12, 31/12, 41/12, 61/12, 49/12, 13/4, 1/12, -43/12
-347/12, -53/12, -17/12, -59/12, -67/12, -71/12, -43/12, 1/12, 253/12, 31/12, 41/12, 61/12, 49/12, 13/4, 1/12, -43/12
-347/12, -53/12, -17/12, -59/12, -67/12, -71/12, -43/12, 1/12, 253/12, 31/12, 41/12, 61/12, 49/12, 13/4, 1/12, -43/12
-347/12, -53/12, -17/12, -59/12, -67/12, -71/12, -43/12, 1/12, 253/12, 31/12, 41/12, 61/12, 49/12, 13/4, 1/12, -43/12
-347/12, -53/12, -17/12, -59/12, -67/12, -71/12, -43/12, 1/12, 253/12, 31/12, 41/12, 61/12, 49/12, 13/4, 1/12, -43/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/12, 137/12, 121/12, 89/12, 25/4, 41/12, 9/4, -3/4, 317/6, 15, 67/6, 55/6, 20/3, 11/3, 3/2, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/3, 1/6, -11/3, -2/3, -3/2, -5/6, -1, -5/6, 259/12, 29/4, 65/12, 53/12, 23/12, 5/12, 9/4, 5/12
-7/3, 1/6, -11/3, -2/3, -3/2, -5/6, -1, -5/6, 259/12, 29/4, 65/12, 53/12, 23/12, 5/12, 9/4, 5/12
-7/3, 1/6, -11/3, -2/3, -3/2, -5/6, -1, -5/6, 259/12, 29/4, 65/12, 53/12, 23/12, 5/12, 9/4, 5/12
-7/3, 1/6, -11/3, -2/3, -3/2, -5/6, -1, -5/6, 259/12, 29/4, 65/12, 53/12, 23/12, 5/12, 9/4, 5/12
-7/3, 1/6, -11/3, -2/3, -3/2, -5/6, -1, -5/6, 259/12, 29/4, 65/12, 53/12, 23/12, 5/12, 9/4, 5/12
-41, -27/2, -10, -8, -11/2, -5/2, 1, -5/2, 7, 5/2, 2, 2, -3/2, 1/2, -1, 1/2
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 121/12, 95/12, 31/4, 71/12, 67/12, 31/12, 3/4, 141/4, 115/12, 33/4, 61/12, 43/12, 19/12, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 23/12, 15/4, 15/4, 61/12, 43/12, -1/4, 3/4, 149/6, 17/3, 41/6, 49/6, 7, 11/3, 1, 13/6
67/4, 23/12, 15/4, 15/4, 61/12, 43/12, -1/4, 3/4, 149/6, 17/3, 41/6, 49/6, 7, 11/3, 1, 13/6
67/4, 23/12, 15/4, 15/4, 61/12, 43/12, -1/4, 3/4, 149/6, 17/3, 41/6, 49/6, 7, 11/3, 1, 13/6
67/4, 23/12, 15/4, 15/4, 61/12, 43/12, -1/4, 3/4, 149/6, 17/3, 41/6, 49/6, 7, 11/3, 1, 13/6
67/4, 23/12, 15/4, 15/4, 61/12, 43/12, -1/4, 3/4, 149/6, 17/3, 41/6, 49/6, 7, 11/3, 1, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
124/3, 10, 53/6, 13/2, 35/6, 5/2, 5/3, 0, 215/4, 157/12, 121/12, 33/4, 83/12, 21/4, 11/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-73/4, 5/12, -41/12, -23/4, -19/4, -37/12, -5/4, -19/12, 10/3, -4/3, -1/3, -7/3, -5/3, 2/3, 4/3, -5/3
-73/4, 5/12, -41/12, -23/4, -19/4, -37/12, -5/4, -19/12, 10/3, -4/3, -1/3, -7/3, -5/3, 2/3, 4/3, -5/3
-73/4, 5/12, -41/12, -23/4, -19/4, -37/12, -5/4, -19/12, 10/3, -4/3, -1/3, -7/3, -5/3, 2/3, 4/3, -5/3
-73/4, 5/12, -41/12, -23/4, -19/4, -37/12, -5/4, -19/12, 10/3, -4/3, -1/3, -7/3, -5/3, 2/3, 4/3, -5/3
-73/4, 5/12, -41/12, -23/4, -19/4, -37/12, -5/4, -19/12, 10/3, -4/3, -1/3, -7/3, -5/3, 2/3, 4/3, -5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/12, 161/12, 39/4, 115/12, 25/4, 43/12, 17/12, 5/4, 51, 23/2, 21/2, 61/6, 43/6, 6, 7/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/12, 5/4, 7/4, 65/12, 17/4, 23/12, 1/4, 37/12, -95/6, -5, -2, -19/6, -17/3, -13/3, -1, 2/3
97/12, 5/4, 7/4, 65/12, 17/4, 23/12, 1/4, 37/12, -95/6, -5, -2, -19/6, -17/3, -13/3, -1, 2/3
97/12, 5/4, 7/4, 65/12, 17/4, 23/12, 1/4, 37/12, -95/6, -5, -2, -19/6, -17/3, -13/3, -1, 2/3
97/12, 5/4, 7/4, 65/12, 17/4, 23/12, 1/4, 37/12, -95/6, -5, -2, -19/6, -17/3, -13/3, -1, 2/3
97/12, 5/4, 7/4, 65/12, 17/4, 23/12, 1/4, 37/12, -95/6, -5, -2, -19/6, -17/3, -13/3, -1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
92/3, 53/6, 25/3, 37/6, 10/3, 10/3, 3/2, 3/2, 629/12, 59/4, 45/4, 109/12, 77/12, 43/12, 11/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
191/4, 37/4, 149/12, 127/12, 29/4, 21/4, 23/12, 11/12, 79/6, 4, 5/2, -2/3, 19/6, 4/3, -1, 13/6
191/4, 37/4, 149/12, 127/12, 29/4, 21/4, 23/12, 11/12, 79/6, 4, 5/2, -2/3, 19/6, 4/3, -1, 13/6
191/4, 37/4, 149/12, 127/12, 29/4, 21/4, 23/12, 11/12, 79/6, 4, 5/2, -2/3, 19/6, 4/3, -1, 13/6
191/4, 37/4, 149/12, 127/12, 29/4, 21/4, 23/12, 11/12, 79/6, 4, 5/2, -2/3, 19/6, 4/3, -1, 13/6
191/4, 37/4, 149/12, 127/12, 29/4, 21/4, 23/12, 11/12, 79/6, 4, 5/2, -2/3, 19/6, 4/3, -1, 13/6
71/4, 19/4, 13/4, 5/4, 13/4, 5/4, -9/4, 3/4, -93/4, -41/4, -31/4, -17/4, -5/4, -15/4, -1/4, 7/4
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/12, 49/12, 47/12, 13/4, 11/4, 23/12, 23/12, 3/4, 86/3, 49/6, 11/2, 11/2, 23/6, 19/6, 11/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/12, 37/12, 21/4, 7/4, -5/4, 17/12, -7/4, 5/4, 62/3, 25/6, 7/2, 5/2, -7/6, 2/3, 7/3, -4/3
103/12, 37/12, 21/4, 7/4, -5/4, 17/12, -7/4, 5/4, 62/3, 25/6, 7/2, 5/2, -7/6, 2/3, 7/3, -4/3
103/12, 37/12, 21/4, 7/4, -5/4, 17/12, -7/4, 5/4, 62/3, 25/6, 7/2, 5/2, -7/6, 2/3, 7/3, -4/3
103/12, 37/12, 21/4, 7/4, -5/4, 17/12, -7/4, 5/4, 62/3, 25/6, 7/2, 5/2, -7/6, 2/3, 7/3, -4/3
103/12, 37/12, 21/4, 7/4, -5/4, 17/12, -7/4, 5/4, 62/3, 25/6, 7/2, 5/2, -7/6, 2/3, 7/3, -4/3
-45/4, -15/4, -9/4, -11/4, 1/4, 1/4, 3/4, -9/4, 3, 0, 7/2, 9/2, 3, 3/2, -3/2, 2
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
112/3, 67/6, 47/6, 41/6, 6, 17/6, 11/6, 5/6, 133/3, 71/6, 28/3, 53/6, 11/2, 14/3, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-251/12, -109/12, -77/12, -19/4, -11/4, -47/12, -5/12, -5/12, 34, 65/6, 15/2, 28/3, 11/2, 2, 11/6, 0
-251/12, -109/12, -77/12, -19/4, -11/4, -47/12, -5/12, -5/12, 34, 65/6, 15/2, 28/3, 11/2, 2, 11/6, 0
-251/12, -109/12, -77/12, -19/4, -11/4, -47/12, -5/12, -5/12, 34, 65/6, 15/2, 28/3, 11/2, 2, 11/6, 0
-251/12, -109/12, -77/12, -19/4, -11/4, -47/12, -5/12, -5/12, 34, 65/6, 15/2, 28/3, 11/2, 2, 11/6, 0
-251/12, -109/12, -77/12, -19/4, -11/4, -47/12, -5/12, -5/12, 34, 65/6, 15/2, 28/3, 11/2, 2, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 35/4, 91/12, 77/12, 73/12, 37/12, 23/12, -11/12, 207/4, 143/12, 43/4, 95/12, 65/12, 21/4, 29/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
199/6, 13/3, 43/6, 29/6, 13/3, 5/3, 11/6, -4/3, -125/3, -15/2, -59/6, -19/2, -8, -19/3, -3, 5/6
199/6, 13/3, 43/6, 29/6, 13/3, 5/3, 11/6, -4/3, -125/3, -15/2, -59/6, -19/2, -8, -19/3, -3, 5/6
199/6, 13/3, 43/6, 29/6, 13/3, 5/3, 11/6, -4/3, -125/3, -15/2, -59/6, -19/2, -8, -19/3, -3, 5/6
199/6, 13/3, 43/6, 29/6, 13/3, 5/3, 11/6, -4/3, -125/3, -15/2, -59/6, -19/2, -8, -19/3, -3, 5/6
199/6, 13/3, 43/6, 29/6, 13/3, 5/3, 11/6, -4/3, -125/3, -15/2, -59/6, -19/2, -8, -19/3, -3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 34/3, 32/3, 55/6, 16/3, 11/3, 2, -1/6, 661/12, 137/12, 45/4, 125/12, 27/4, 21/4, 11/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/6, 3, 25/6, 7/2, 13/3, 2, 7/2, 1/3, -73/12, 7/4, -5/4, -9/4, -11/4, -9/4, 1/4, 11/12
97/6, 3, 25/6, 7/2, 13/3, 2, 7/2, 1/3, -73/12, 7/4, -5/4, -9/4, -11/4, -9/4, 1/4, 11/12
97/6, 3, 25/6, 7/2, 13/3, 2, 7/2, 1/3, -73/12, 7/4, -5/4, -9/4, -11/4, -9/4, 1/4, 11/12
97/6, 3, 25/6, 7/2, 13/3, 2, 7/2, 1/3, -73/12, 7/4, -5/4, -9/4, -11/4, -9/4, 1/4, 11/12
97/6, 3, 25/6, 7/2, 13/3, 2, 7/2, 1/3, -73/12, 7/4, -5/4, -9/4, -11/4, -9/4, 1/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/4, 145/12, 143/12, 115/12, 79/12, 47/12, 37/12, -5/12, 148/3, 15, 25/2, 9, 16/3, 10/3, 11/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-257/6, -32/3, -25/3, -55/6, -17/3, -5, -3, 1/3, 173/6, 13/2, 61/6, 13/2, 23/6, 11/6, -2/3, 4/3
-257/6, -32/3, -25/3, -55/6, -17/3, -5, -3, 1/3, 173/6, 13/2, 61/6, 13/2, 23/6, 11/6, -2/3, 4/3
-257/6, -32/3, -25/3, -55/6, -17/3, -5, -3, 1/3, 173/6, 13/2, 61/6, 13/2, 23/6, 11/6, -2/3, 4/3
-257/6, -32/3, -25/3, -55/6, -17/3, -5, -3, 1/3, 173/6, 13/2, 61/6, 13/2, 23/6, 11/6, -2/3, 4/3
-257/6, -32/3, -25/3, -55/6, -17/3, -5, -3, 1/3, 173/6, 13/2, 61/6, 13/2, 23/6, 11/6, -2/3, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 95/6, 73/6, 17/2, 43/6, 29/6, 7/3, -1/2, 247/6, 61/6, 15/2, 37/6, 11/2, 29/6, 11/6, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, -1/3, 17/6, -1, -1, -7/3, -11/6, -1/2, -305/12, -77/12, -11/4, -17/12, -15/4, -55/12, -31/12, 1/4
-15/2, -1/3, 17/6, -1, -1, -7/3, -11/6, -1/2, -305/12, -77/12, -11/4, -17/12, -15/4, -55/12, -31/12, 1/4
-15/2, -1/3, 17/6, -1, -1, -7/3, -11/6, -1/2, -305/12, -77/12, -11/4, -17/12, -15/4, -55/12, -31/12, 1/4
-15/2, -1/3, 17/6, -1, -1, -7/3, -11/6, -1/2, -305/12, -77/12, -11/4, -17/12, -15/4, -55/12, -31/12, 1/4
-15/2, -1/3, 17/6, -1, -1, -7/3, -11/6, -1/2, -305/12, -77/12, -11/4, -17/12, -15/4, -55/12, -31/12, 1/4
8, 2, 0, 1, -1, 1, 0, -3, 5, 1, 3, 3, 1, 1, -1, 1
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/6, 61/6, 22/3, 25/6, 10/3, 17/6, 2, -2/3, 43/2, 15/2, 4, 17/6, 8/3, 11/6, 1/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-235/12, -73/12, -35/12, -5/4, -13/4, -1/4, -1/12, -11/12, 139/4, 37/4, 23/4, 35/12, 19/12, 53/12, 9/4, -11/12
-235/12, -73/12, -35/12, -5/4, -13/4, -1/4, -1/12, -11/12, 139/4, 37/4, 23/4, 35/12, 19/12, 53/12, 9/4, -11/12
-235/12, -73/12, -35/12, -5/4, -13/4, -1/4, -1/12, -11/12, 139/4, 37/4, 23/4, 35/12, 19/12, 53/12, 9/4, -11/12
-235/12, -73/12, -35/12, -5/4, -13/4, -1/4, -1/12, -11/12, 139/4, 37/4, 23/4, 35/12, 19/12, 53/12, 9/4, -11/12
-235/12, -73/12, -35/12, -5/4, -13/4, -1/4, -1/12, -11/12, 139/4, 37/4, 23/4, 35/12, 19/12, 53/12, 9/4, -11/12
-25/2, -3, -11/2, -7/2, -3/2, 2, -3/2, -3/2, -27, -10, -17/2, -5, -5/2, -1, 0, 3
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 25/2, 11, 28/3, 35/6, 16/3, 17/6, 5/6, 247/6, 35/3, 61/6, 49/6, 29/6, 14/3, 7/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -41/12, -49/12, -55/12, -11/4, -37/12, -11/12, -11/4, 37/6, -2, -7/2, 1/6, 23/6, 4, 1/6, -5/2
-43/4, -41/12, -49/12, -55/12, -11/4, -37/12, -11/12, -11/4, 37/6, -2, -7/2, 1/6, 23/6, 4, 1/6, -5/2
-43/4, -41/12, -49/12, -55/12, -11/4, -37/12, -11/12, -11/4, 37/6, -2, -7/2, 1/6, 23/6, 4, 1/6, -5/2
-43/4, -41/12, -49/12, -55/12, -11/4, -37/12, -11/12, -11/4, 37/6, -2, -7/2, 1/6, 23/6, 4, 1/6, -5/2
-43/4, -41/12, -49/12, -55/12, -11/4, -37/12, -11/12, -11/4, 37/6, -2, -7/2, 1/6, 23/6, 4, 1/6, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/6, 41/3, 73/6, 34/3, 15/2, 11/2, 7/3, 1, 455/12, 119/12, 83/12, 49/12, 49/12, 37/12, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
175/6, 17/6, 4/3, 14/3, 7, 7/2, 13/6, -1/3, 215/12, 77/12, 55/12, 17/12, 3/4, 7/4, -5/12, -25/12
175/6, 17/6, 4/3, 14/3, 7, 7/2, 13/6, -1/3, 215/12, 77/12, 55/12, 17/12, 3/4, 7/4, -5/12, -25/12
175/6, 17/6, 4/3, 14/3, 7, 7/2, 13/6, -1/3, 215/12, 77/12, 55/12, 17/12, 3/4, 7/4, -5/12, -25/12
175/6, 17/6, 4/3, 14/3, 7, 7/2, 13/6, -1/3, 215/12, 77/12, 55/12, 17/12, 3/4, 7/4, -5/12, -25/12
175/6, 17/6, 4/3, 14/3, 7, 7/2, 13/6, -1/3, 215/12, 77/12, 55/12, 17/12, 3/4, 7/4, -5/12, -25/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 35/3, 35/3, 17/2, 5, 19/6, 4/3, -7/6, 511/12, 143/12, 101/12, 29/4, 83/12, 61/12, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 17/6, 0, -17/6, -9/2, -5/2, -19/6, -1/3, 73/6, -1/2, -19/6, -1/3, 7/2, 7/2, 10/3, 1/6
-7/2, 17/6, 0, -17/6, -9/2, -5/2, -19/6, -1/3, 73/6, -1/2, -19/6, -1/3, 7/2, 7/2, 10/3, 1/6
-7/2, 17/6, 0, -17/6, -9/2, -5/2, -19/6, -1/3, 73/6, -1/2, -19/6, -1/3, 7/2, 7/2, 10/3, 1/6
-7/2, 17/6, 0, -17/6, -9/2, -5/2, -19/6, -1/3, 73/6, -1/2, -19/6, -1/3, 7/2, 7/2, 10/3, 1/6
-7/2, 17/6, 0, -17/6, -9/2, -5/2, -19/6, -1/3, 73/6, -1/2, -19/6, -1/3, 7/2, 7/2, 10/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/12, 157/12, 39/4, 77/12, 19/4, 41/12, 9/4, 19/12, 177/4, 149/12, 115/12, 113/12, 79/12, 65/12, 7/4, 19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, -1/2, 1/2, 11/3, 0, 5/3, 1/2, 2, -7/4, -49/12, -23/12, -37/12, -35/12, 5/12, 1/4, -23/12
53/6, -1/2, 1/2, 11/3, 0, 5/3, 1/2, 2, -7/4, -49/12, -23/12, -37/12, -35/12, 5/12, 1/4, -23/12
53/6, -1/2, 1/2, 11/3, 0, 5/3, 1/2, 2, -7/4, -49/12, -23/12, -37/12, -35/12, 5/12, 1/4, -23/12
53/6, -1/2, 1/2, 11/3, 0, 5/3, 1/2, 2, -7/4, -49/12, -23/12, -37/12, -35/12, 5/12, 1/4, -23/12
53/6, -1/2, 1/2, 11/3, 0, 5/3, 1/2, 2, -7/4, -49/12, -23/12, -37/12, -35/12, 5/12, 1/4, -23/12
11/2, 1, 2, 3, 5/2, -1/2, 3, 1/2, 63/4, 9/4, 11/4, 9/4, 3/4, 13/4, 9/4, -1/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/12, 157/12, 139/12, 45/4, 31/4, 71/12, 35/12, 7/12, 195/4, 57/4, 137/12, 95/12, 79/12, 43/12, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -13/2, -7/2, -25/6, -2/3, 0, 2/3, 7/3, -101/4, -23/4, -59/12, -65/12, -25/12, 11/12, -25/12, 5/4
-29/2, -13/2, -7/2, -25/6, -2/3, 0, 2/3, 7/3, -101/4, -23/4, -59/12, -65/12, -25/12, 11/12, -25/12, 5/4
-29/2, -13/2, -7/2, -25/6, -2/3, 0, 2/3, 7/3, -101/4, -23/4, -59/12, -65/12, -25/12, 11/12, -25/12, 5/4
-29/2, -13/2, -7/2, -25/6, -2/3, 0, 2/3, 7/3, -101/4, -23/4, -59/12, -65/12, -25/12, 11/12, -25/12, 5/4
-29/2, -13/2, -7/2, -25/6, -2/3, 0, 2/3, 7/3, -101/4, -23/4, -59/12, -65/12, -25/12, 11/12, -25/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
136/3, 83/6, 10, 17/2, 41/6, 7/2, 2/3, 1/3, 33, 9, 6, 35/6, 31/6, 7/3, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/12, -15/4, -25/12, -13/4, 5/12, -19/12, 3/4, -7/4, 23/12, 7/4, 7/4, -11/12, 31/12, -5/4, -7/12, -19/12
-161/12, -15/4, -25/12, -13/4, 5/12, -19/12, 3/4, -7/4, 23/12, 7/4, 7/4, -11/12, 31/12, -5/4, -7/12, -19/12
-161/12, -15/4, -25/12, -13/4, 5/12, -19/12, 3/4, -7/4, 23/12, 7/4, 7/4, -11/12, 31/12, -5/4, -7/12, -19/12
-161/12, -15/4, -25/12, -13/4, 5/12, -19/12, 3/4, -7/4, 23/12, 7/4, 7/4, -11/12, 31/12, -5/4, -7/12, -19/12
-161/12, -15/4, -25/12, -13/4, 5/12, -19/12, 3/4, -7/4, 23/12, 7/4, 7/4, -11/12, 31/12, -5/4, -7/12, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/3, 65/6, 59/6, 37/6, 7/3, 7/3, 7/6, 0, 134/3, 21/2, 31/3, 47/6, 37/6, 35/6, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 13/6, 19/6, 1/3, 8/3, -1/6, 1/3, -2/3, -11/3, 2, -4/3, -11/6, -1/6, 2/3, 5/6, -7/6
85/6, 13/6, 19/6, 1/3, 8/3, -1/6, 1/3, -2/3, -11/3, 2, -4/3, -11/6, -1/6, 2/3, 5/6, -7/6
85/6, 13/6, 19/6, 1/3, 8/3, -1/6, 1/3, -2/3, -11/3, 2, -4/3, -11/6, -1/6, 2/3, 5/6, -7/6
85/6, 13/6, 19/6, 1/3, 8/3, -1/6, 1/3, -2/3, -11/3, 2, -4/3, -11/6, -1/6, 2/3, 5/6, -7/6
85/6, 13/6, 19/6, 1/3, 8/3, -1/6, 1/3, -2/3, -11/3, 2, -4/3, -11/6, -1/6, 2/3, 5/6, -7/6
-55/2, -7, -13/2, -7, -9/2, -3/2, 1, 0, 21/4, 5/4, -1/4, 13/4, -1/4, 5/4, -1/4, 11/4
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 45/4, 45/4, 31/4, 27/4, 61/12, 11/4, 3/4, 493/12, 49/4, 43/4, 83/12, 27/4, 35/12, 7/4, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-130/3, -55/6, -32/3, -23/2, -28/3, -37/6, -8/3, 7/6, -107/6, 8/3, -2/3, -25/6, -20/3, -19/6, -2/3, 17/6
-130/3, -55/6, -32/3, -23/2, -28/3, -37/6, -8/3, 7/6, -107/6, 8/3, -2/3, -25/6, -20/3, -19/6, -2/3, 17/6
-130/3, -55/6, -32/3, -23/2, -28/3, -37/6, -8/3, 7/6, -107/6, 8/3, -2/3, -25/6, -20/3, -19/6, -2/3, 17/6
-130/3, -55/6, -32/3, -23/2, -28/3, -37/6, -8/3, 7/6, -107/6, 8/3, -2/3, -25/6, -20/3, -19/6, -2/3, 17/6
-130/3, -55/6, -32/3, -23/2, -28/3, -37/6, -8/3, 7/6, -107/6, 8/3, -2/3, -25/6, -20/3, -19/6, -2/3, 17/6
-6, 5/2, 0, 1/2, -3, -5/2, 1, 1/2, -29/2, -2, -1, -5/2, 0, -1/2, 1, 5/2
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 45/4, 43/4, 91/12, 17/4, 9/4, 7/4, 17/12, 179/6, 43/6, 31/6, 31/6, 19/6, 5/2, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/12, 85/12, 43/12, 13/12, 35/12, 9/4, -1/4, 11/12, -355/12, -65/12, -73/12, -85/12, -65/12, -7/4, 7/4, -17/12
109/12, 85/12, 43/12, 13/12, 35/12, 9/4, -1/4, 11/12, -355/12, -65/12, -73/12, -85/12, -65/12, -7/4, 7/4, -17/12
109/12, 85/12, 43/12, 13/12, 35/12, 9/4, -1/4, 11/12, -355/12, -65/12, -73/12, -85/12, -65/12, -7/4, 7/4, -17/12
109/12, 85/12, 43/12, 13/12, 35/12, 9/4, -1/4, 11/12, -355/12, -65/12, -73/12, -85/12, -65/12, -7/4, 7/4, -17/12
109/12, 85/12, 43/12, 13/12, 35/12, 9/4, -1/4, 11/12, -355/12, -65/12, -73/12, -85/12, -65/12, -7/4, 7/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 185/12, 139/12, 103/12, 25/4, 43/12, 5/4, -3/4, 193/4, 155/12, 145/12, 33/4, 23/4, 47/12, 7/4, -19/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 7/6, 13/3, 29/6, 10/3, 23/6, 5/3, 11/6, -21/2, -5/3, -5/6, 0, -3, -1/6, -2, 5/6
64/3, 7/6, 13/3, 29/6, 10/3, 23/6, 5/3, 11/6, -21/2, -5/3, -5/6, 0, -3, -1/6, -2, 5/6
64/3, 7/6, 13/3, 29/6, 10/3, 23/6, 5/3, 11/6, -21/2, -5/3, -5/6, 0, -3, -1/6, -2, 5/6
64/3, 7/6, 13/3, 29/6, 10/3, 23/6, 5/3, 11/6, -21/2, -5/3, -5/6, 0, -3, -1/6, -2, 5/6
64/3, 7/6, 13/3, 29/6, 10/3, 23/6, 5/3, 11/6, -21/2, -5/3, -5/6, 0, -3, -1/6, -2, 5/6
-17/4, -11/4, 3/4, -3/4, -11/4, -5/4, -11/4, -1/4, -3/4, -11/4, -7/4, -1/4, -3/4, -1/4, 5/4, -7/4
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 41/3, 21/2, 28/3, 47/6, 25/6, 5/3, 5/3, 427/12, 109/12, 67/12, 21/4, 15/4, 9/4, 9/4, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/2, 9, 71/6, 38/3, 61/6, 20/3, 19/6, 1/3, 121/12, 35/12, -7/12, 13/4, 13/12, 43/12, 5/4, 17/12
95/2, 9, 71/6, 38/3, 61/6, 20/3, 19/6, 1/3, 121/12, 35/12, -7/12, 13/4, 13/12, 43/12, 5/4, 17/12
95/2, 9, 71/6, 38/3, 61/6, 20/3, 19/6, 1/3, 121/12, 35/12, -7/12, 13/4, 13/12, 43/12, 5/4, 17/12
95/2, 9, 71/6, 38/3, 61/6, 20/3, 19/6, 1/3, 121/12, 35/12, -7/12, 13/4, 13/12, 43/12, 5/4, 17/12
95/2, 9, 71/6, 38/3, 61/6, 20/3, 19/6, 1/3, 121/12, 35/12, -7/12, 13/4, 13/12, 43/12, 5/4, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/12, 131/12, 43/4, 113/12, 67/12, 61/12, 43/12, 1/12, 433/12, 41/4, 29/4, 79/12, 47/12, 13/4, 19/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
205/4, 139/12, 31/4, 79/12, 35/4, 77/12, 35/12, 5/12, -19/3, -3/2, -3/2, 2/3, 4/3, -3/2, -7/3, -1/2
205/4, 139/12, 31/4, 79/12, 35/4, 77/12, 35/12, 5/12, -19/3, -3/2, -3/2, 2/3, 4/3, -3/2, -7/3, -1/2
205/4, 139/12, 31/4, 79/12, 35/4, 77/12, 35/12, 5/12, -19/3, -3/2, -3/2, 2/3, 4/3, -3/2, -7/3, -1/2
205/4, 139/12, 31/4, 79/12, 35/4, 77/12, 35/12, 5/12, -19/3, -3/2, -3/2, 2/3, 4/3, -3/2, -7/3, -1/2
205/4, 139/12, 31/4, 79/12, 35/4, 77/12, 35/12, 5/12, -19/3, -3/2, -3/2, 2/3, 4/3, -3/2, -7/3, -1/2
1/4, 5/4, -1/4, 5/4, -5/4, -13/4, 1/4, 11/4, -29/4, 1/4, -3/4, -7/4, 5/4, -3/4, 1/4, -5/4
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
317/6, 79/6, 67/6, 22/3, 11/2, 11/2, 3, 1/6, 185/6, 29/3, 9, 35/6, 14/3, 4/3, 5/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 2/3, 3, 11/6, 7/2, 3/2, -2, -1/2, 145/6, 13/3, 41/6, 35/6, 3, 1, 5/6, 1/3
4/3, 2/3, 3, 11/6, 7/2, 3/2, -2, -1/2, 145/6, 13/3, 41/6, 35/6, 3, 1, 5/6, 1/3
4/3, 2/3, 3, 11/6, 7/2, 3/2, -2, -1/2, 145/6, 13/3, 41/6, 35/6, 3, 1, 5/6, 1/3
4/3, 2/3, 3, 11/6, 7/2, 3/2, -2, -1/2, 145/6, 13/3, 41/6, 35/6, 3, 1, 5/6, 1/3
4/3, 2/3, 3, 11/6, 7/2, 3/2, -2, -1/2, 145/6, 13/3, 41/6, 35/6, 3, 1, 5/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/12, 73/12, 23/4, 17/4, 49/12, 29/12, 13/12, 1/4, 205/4, 61/4, 49/4, 37/4, 71/12, 61/12, 9/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/3, -53/6, -17/3, -23/6, -3, -2/3, 5/2, -5/6, -111/4, -19/4, -13/4, -15/4, -85/12, -47/12, -11/4, 7/12
-41/3, -53/6, -17/3, -23/6, -3, -2/3, 5/2, -5/6, -111/4, -19/4, -13/4, -15/4, -85/12, -47/12, -11/4, 7/12
-41/3, -53/6, -17/3, -23/6, -3, -2/3, 5/2, -5/6, -111/4, -19/4, -13/4, -15/4, -85/12, -47/12, -11/4, 7/12
-41/3, -53/6, -17/3, -23/6, -3, -2/3, 5/2, -5/6, -111/4, -19/4, -13/4, -15/4, -85/12, -47/12, -11/4, 7/12
-41/3, -53/6, -17/3, -23/6, -3, -2/3, 5/2, -5/6, -111/4, -19/4, -13/4, -15/4, -85/12, -47/12, -11/4, 7/12
-85/4, -9/4, -13/4, -9/4, -13/4, -5/4, -1/4, 7/4, -49/2, -3/2, -3, -9/2, -13/2, -9/2, -5/2, 0
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/12, 43/4, 33/4, 55/12, 11/12, 3/4, 3/4, -1/4, 55/2, 47/6, 31/6, 9/2, 13/6, 2/3, 2/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -1/2, -4/3, -1/6, -19/6, 1/6, -2/3, -11/6, -5/2, 7/6, -1/3, -3/2, 5/6, 7/6, -1/3, -1/2
-7/6, -1/2, -4/3, -1/6, -19/6, 1/6, -2/3, -11/6, -5/2, 7/6, -1/3, -3/2, 5/6, 7/6, -1/3, -1/2
-7/6, -1/2, -4/3, -1/6, -19/6, 1/6, -2/3, -11/6, -5/2, 7/6, -1/3, -3/2, 5/6, 7/6, -1/3, -1/2
-7/6, -1/2, -4/3, -1/6, -19/6, 1/6, -2/3, -11/6, -5/2, 7/6, -1/3, -3/2, 5/6, 7/6, -1/3, -1/2
-7/6, -1/2, -4/3, -1/6, -19/6, 1/6, -2/3, -11/6, -5/2, 7/6, -1/3, -3/2, 5/6, 7/6, -1/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 121/12, 31/4, 85/12, 27/4, 67/12, 25/12, 17/12, 157/4, 37/4, 109/12, 83/12, 21/4, 55/12, 11/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, -25/6, -17/6, 1/2, 7/6, 23/6, 11/6, 3/2, 41/4, 29/4, 53/12, 25/12, 1/4, 23/12, -1/4, -9/4
-7/6, -25/6, -17/6, 1/2, 7/6, 23/6, 11/6, 3/2, 41/4, 29/4, 53/12, 25/12, 1/4, 23/12, -1/4, -9/4
-7/6, -25/6, -17/6, 1/2, 7/6, 23/6, 11/6, 3/2, 41/4, 29/4, 53/12, 25/12, 1/4, 23/12, -1/4, -9/4
-7/6, -25/6, -17/6, 1/2, 7/6, 23/6, 11/6, 3/2, 41/4, 29/4, 53/12, 25/12, 1/4, 23/12, -1/4, -9/4
-7/6, -25/6, -17/6, 1/2, 7/6, 23/6, 11/6, 3/2, 41/4, 29/4, 53/12, 25/12, 1/4, 23/12, -1/4, -9/4
-5/2, -1/2, -2, -1/2, -1/2, 1, 3/2, 1/2, 5/2, 9/2, 3/2, 2, 5/2, 5/2, -1/2, 3
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
128/3, 31/3, 9, 43/6, 13/2, 37/6, 7/2, 0, 809/12, 63/4, 185/12, 49/4, 103/12, 27/4, 43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/12, 17/12, 53/12, 41/12, -1/12, -23/12, -11/12, 7/12, 1, 11/6, 1, -11/6, 0, -4/3, -2, -2/3
89/12, 17/12, 53/12, 41/12, -1/12, -23/12, -11/12, 7/12, 1, 11/6, 1, -11/6, 0, -4/3, -2, -2/3
89/12, 17/12, 53/12, 41/12, -1/12, -23/12, -11/12, 7/12, 1, 11/6, 1, -11/6, 0, -4/3, -2, -2/3
89/12, 17/12, 53/12, 41/12, -1/12, -23/12, -11/12, 7/12, 1, 11/6, 1, -11/6, 0, -4/3, -2, -2/3
89/12, 17/12, 53/12, 41/12, -1/12, -23/12, -11/12, 7/12, 1, 11/6, 1, -11/6, 0, -4/3, -2, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/12, 37/4, 73/12, 53/12, 13/4, 35/12, 25/12, 17/12, 219/4, 161/12, 115/12, 113/12, 107/12, 67/12, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-451/12, -157/12, -37/4, -71/12, -43/12, -43/12, -11/12, 19/12, 105/2, 65/6, 73/6, 53/6, 8, 37/6, 5/2, 4/3
-451/12, -157/12, -37/4, -71/12, -43/12, -43/12, -11/12, 19/12, 105/2, 65/6, 73/6, 53/6, 8, 37/6, 5/2, 4/3
-451/12, -157/12, -37/4, -71/12, -43/12, -43/12, -11/12, 19/12, 105/2, 65/6, 73/6, 53/6, 8, 37/6, 5/2, 4/3
-451/12, -157/12, -37/4, -71/12, -43/12, -43/12, -11/12, 19/12, 105/2, 65/6, 73/6, 53/6, 8, 37/6, 5/2, 4/3
-451/12, -157/12, -37/4, -71/12, -43/12, -43/12, -11/12, 19/12, 105/2, 65/6, 73/6, 53/6, 8, 37/6, 5/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/12, 101/12, 55/12, 15/4, 15/4, 13/4, 25/12, 7/12, 227/6, 23/2, 47/6, 23/3, 25/6, 13/6, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/4, 37/4, 29/4, 91/12, 55/12, 23/12, 11/4, -3/4, -239/6, -27/2, -65/6, -43/6, -37/6, -25/6, -1/2, -19/6
155/4, 37/4, 29/4, 91/12, 55/12, 23/12, 11/4, -3/4, -239/6, -27/2, -65/6, -43/6, -37/6, -25/6, -1/2, -19/6
155/4, 37/4, 29/4, 91/12, 55/12, 23/12, 11/4, -3/4, -239/6, -27/2, -65/6, -43/6, -37/6, -25/6, -1/2, -19/6
155/4, 37/4, 29/4, 91/12, 55/12, 23/12, 11/4, -3/4, -239/6, -27/2, -65/6, -43/6, -37/6, -25/6, -1/2, -19/6
155/4, 37/4, 29/4, 91/12, 55/12, 23/12, 11/4, -3/4, -239/6, -27/2, -65/6, -43/6, -37/6, -25/6, -1/2, -19/6
-63/2, -11/2, -13/2, -11/2, -13/2, -11/2, -5/2, -1/2, 19/4, -13/4, -1/4, -1/4, 9/4, -3/4, 5/4, -3/4
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/3, 19/2, 49/6, 16/3, 13/6, 2, 2, -5/6, 163/6, 37/6, 35/6, 11/2, 16/3, 7/2, 1/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/12, -55/12, -43/12, -1/12, -25/12, 5/4, -5/4, -19/12, 98/3, 37/6, 29/6, 7, 19/3, 4, 11/6, -5/6
-101/12, -55/12, -43/12, -1/12, -25/12, 5/4, -5/4, -19/12, 98/3, 37/6, 29/6, 7, 19/3, 4, 11/6, -5/6
-101/12, -55/12, -43/12, -1/12, -25/12, 5/4, -5/4, -19/12, 98/3, 37/6, 29/6, 7, 19/3, 4, 11/6, -5/6
-101/12, -55/12, -43/12, -1/12, -25/12, 5/4, -5/4, -19/12, 98/3, 37/6, 29/6, 7, 19/3, 4, 11/6, -5/6
-101/12, -55/12, -43/12, -1/12, -25/12, 5/4, -5/4, -19/12, 98/3, 37/6, 29/6, 7, 19/3, 4, 11/6, -5/6
-29/4, 9/4, 1/4, -9/4, -1/4, 1/4, 3/4, 5/4, -51/2, -5, -4, -7/2, -5, -5/2, 1/2, 3
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 14, 11, 8, 25/6, 19/6, 5/3, -2/3, 167/4, 131/12, 101/12, 89/12, 73/12, 19/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/6, 7/2, -1/6, 2, -1, 0, -2, -3/2, 263/12, 19/4, 5/4, 5/4, 17/4, 47/12, 17/12, -17/12
-23/6, 7/2, -1/6, 2, -1, 0, -2, -3/2, 263/12, 19/4, 5/4, 5/4, 17/4, 47/12, 17/12, -17/12
-23/6, 7/2, -1/6, 2, -1, 0, -2, -3/2, 263/12, 19/4, 5/4, 5/4, 17/4, 47/12, 17/12, -17/12
-23/6, 7/2, -1/6, 2, -1, 0, -2, -3/2, 263/12, 19/4, 5/4, 5/4, 17/4, 47/12, 17/12, -17/12
-23/6, 7/2, -1/6, 2, -1, 0, -2, -3/2, 263/12, 19/4, 5/4, 5/4, 17/4, 47/12, 17/12, -17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/12, 63/4, 143/12, 103/12, 27/4, 55/12, 11/4, 7/12, 395/12, 33/4, 89/12, 23/4, 65/12, 43/12, 23/12, 17/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -5/4, -31/12, -35/12, -17/12, -11/12, 7/4, -3/4, 106/3, 17/3, 9/2, 23/3, 29/6, 5/2, 7/3, -1/2
-53/4, -5/4, -31/12, -35/12, -17/12, -11/12, 7/4, -3/4, 106/3, 17/3, 9/2, 23/3, 29/6, 5/2, 7/3, -1/2
-53/4, -5/4, -31/12, -35/12, -17/12, -11/12, 7/4, -3/4, 106/3, 17/3, 9/2, 23/3, 29/6, 5/2, 7/3, -1/2
-53/4, -5/4, -31/12, -35/12, -17/12, -11/12, 7/4, -3/4, 106/3, 17/3, 9/2, 23/3, 29/6, 5/2, 7/3, -1/2
-53/4, -5/4, -31/12, -35/12, -17/12, -11/12, 7/4, -3/4, 106/3, 17/3, 9/2, 23/3, 29/6, 5/2, 7/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/6, 15/2, 19/3, 6, 17/3, 17/3, 13/6, 7/6, 533/12, 151/12, 125/12, 89/12, 43/12, 41/12, 7/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-169/12, -47/12, -35/12, 5/12, -1/12, -41/12, 5/12, -5/12, 175/12, 25/12, 67/12, 31/12, 53/12, 17/4, 17/12, 5/12
-169/12, -47/12, -35/12, 5/12, -1/12, -41/12, 5/12, -5/12, 175/12, 25/12, 67/12, 31/12, 53/12, 17/4, 17/12, 5/12
-169/12, -47/12, -35/12, 5/12, -1/12, -41/12, 5/12, -5/12, 175/12, 25/12, 67/12, 31/12, 53/12, 17/4, 17/12, 5/12
-169/12, -47/12, -35/12, 5/12, -1/12, -41/12, 5/12, -5/12, 175/12, 25/12, 67/12, 31/12, 53/12, 17/4, 17/12, 5/12
-169/12, -47/12, -35/12, 5/12, -1/12, -41/12, 5/12, -5/12, 175/12, 25/12, 67/12, 31/12, 53/12, 17/4, 17/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 51/4, 121/12, 89/12, 89/12, 53/12, 11/12, 3/4, 49, 35/3, 28/3, 55/6, 22/3, 5, 5/3, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -29/4, -43/12, -5/12, -17/12, 13/12, 1/4, -9/4, 101/4, 79/12, 89/12, 49/12, 65/12, 7/4, 31/12, 1/4
-23/4, -29/4, -43/12, -5/12, -17/12, 13/12, 1/4, -9/4, 101/4, 79/12, 89/12, 49/12, 65/12, 7/4, 31/12, 1/4
-23/4, -29/4, -43/12, -5/12, -17/12, 13/12, 1/4, -9/4, 101/4, 79/12, 89/12, 49/12, 65/12, 7/4, 31/12, 1/4
-23/4, -29/4, -43/12, -5/12, -17/12, 13/12, 1/4, -9/4, 101/4, 79/12, 89/12, 49/12, 65/12, 7/4, 31/12, 1/4
-23/4, -29/4, -43/12, -5/12, -17/12, 13/12, 1/4, -9/4, 101/4, 79/12, 89/12, 49/12, 65/12, 7/4, 31/12, 1/4
-59/2, -29/2, -11, -15/2, -9/2, -3/2, 2, -1/2, -6, 0, 0, -3/2, 1, 1, -1, 3/2
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/4, 91/12, 19/4, 29/12, 7/4, 11/12, 11/12, -7/12, 281/6, 34/3, 61/6, 13/2, 13/2, 14/3, 11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/6, 13/6, 11/6, -7/6, 2/3, -1/2, -3/2, 7/3, 287/12, 23/4, 49/12, 17/4, 41/12, 11/12, -1/12, 13/12
7/6, 13/6, 11/6, -7/6, 2/3, -1/2, -3/2, 7/3, 287/12, 23/4, 49/12, 17/4, 41/12, 11/12, -1/12, 13/12
7/6, 13/6, 11/6, -7/6, 2/3, -1/2, -3/2, 7/3, 287/12, 23/4, 49/12, 17/4, 41/12, 11/12, -1/12, 13/12
7/6, 13/6, 11/6, -7/6, 2/3, -1/2, -3/2, 7/3, 287/12, 23/4, 49/12, 17/4, 41/12, 11/12, -1/12, 13/12
7/6, 13/6, 11/6, -7/6, 2/3, -1/2, -3/2, 7/3, 287/12, 23/4, 49/12, 17/4, 41/12, 11/12, -1/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 71/6, 34/3, 15/2, 31/6, 13/6, 13/6, 5/6, 647/12, 179/12, 155/12, 41/4, 85/12, 47/12, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/12, -5/4, 19/12, 9/4, 25/12, -7/4, -25/12, 13/12, -109/12, -61/12, -5/4, -19/12, 25/12, 11/12, -11/12, 35/12
-7/12, -5/4, 19/12, 9/4, 25/12, -7/4, -25/12, 13/12, -109/12, -61/12, -5/4, -19/12, 25/12, 11/12, -11/12, 35/12
-7/12, -5/4, 19/12, 9/4, 25/12, -7/4, -25/12, 13/12, -109/12, -61/12, -5/4, -19/12, 25/12, 11/12, -11/12, 35/12
-7/12, -5/4, 19/12, 9/4, 25/12, -7/4, -25/12, 13/12, -109/12, -61/12, -5/4, -19/12, 25/12, 11/12, -11/12, 35/12
-7/12, -5/4, 19/12, 9/4, 25/12, -7/4, -25/12, 13/12, -109/12, -61/12, -5/4, -19/12, 25/12, 11/12, -11/12, 35/12
3, -3, -1, 2, -1, -1, -1, -2, -23, -8, -7, -4, -1, 2, -1, -2
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
49, 14, 13, 28/3, 35/6, 23/6, 11/6, 7/6, 685/12, 143/12, 143/12, 125/12, 31/4, 25/4, 31/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
467/12, 47/12, 85/12, 37/4, 23/4, 11/4, 13/4, -1/4, -7/2, 5/2, 1/2, -17/6, -1, -7/3, 1/6, -3/2
467/12, 47/12, 85/12, 37/4, 23/4, 11/4, 13/4, -1/4, -7/2, 5/2, 1/2, -17/6, -1, -7/3, 1/6, -3/2
467/12, 47/12, 85/12, 37/4, 23/4, 11/4, 13/4, -1/4, -7/2, 5/2, 1/2, -17/6, -1, -7/3, 1/6, -3/2
467/12, 47/12, 85/12, 37/4, 23/4, 11/4, 13/4, -1/4, -7/2, 5/2, 1/2, -17/6, -1, -7/3, 1/6, -3/2
467/12, 47/12, 85/12, 37/4, 23/4, 11/4, 13/4, -1/4, -7/2, 5/2, 1/2, -17/6, -1, -7/3, 1/6, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 25/2, 25/2, 21/2, 20/3, 3, 5/2, 4/3, 281/6, 11, 32/3, 61/6, 47/6, 29/6, 3/2, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
199/12, 39/4, 83/12, 47/12, 17/12, 31/12, 1/4, 35/12, 21/2, 7/2, 0, 5/2, 9/2, 9/2, 1, 1/2
199/12, 39/4, 83/12, 47/12, 17/12, 31/12, 1/4, 35/12, 21/2, 7/2, 0, 5/2, 9/2, 9/2, 1, 1/2
199/12, 39/4, 83/12, 47/12, 17/12, 31/12, 1/4, 35/12, 21/2, 7/2, 0, 5/2, 9/2, 9/2, 1, 1/2
199/12, 39/4, 83/12, 47/12, 17/12, 31/12, 1/4, 35/12, 21/2, 7/2, 0, 5/2, 9/2, 9/2, 1, 1/2
199/12, 39/4, 83/12, 47/12, 17/12, 31/12, 1/4, 35/12, 21/2, 7/2, 0, 5/2, 9/2, 9/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 89/12, 83/12, 83/12, 41/12, 13/4, 7/4, -7/4, 485/12, 43/4, 37/4, 25/4, 17/4, 47/12, 23/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/12, 25/12, -11/12, -35/12, -53/12, -23/12, 23/12, -11/12, -11/6, -3, -1, 0, -3, 1/6, 1/6, -17/6
-19/12, 25/12, -11/12, -35/12, -53/12, -23/12, 23/12, -11/12, -11/6, -3, -1, 0, -3, 1/6, 1/6, -17/6
-19/12, 25/12, -11/12, -35/12, -53/12, -23/12, 23/12, -11/12, -11/6, -3, -1, 0, -3, 1/6, 1/6, -17/6
-19/12, 25/12, -11/12, -35/12, -53/12, -23/12, 23/12, -11/12, -11/6, -3, -1, 0, -3, 1/6, 1/6, -17/6
-19/12, 25/12, -11/12, -35/12, -53/12, -23/12, 23/12, -11/12, -11/6, -3, -1, 0, -3, 1/6, 1/6, -17/6
15/4, -5/4, -1/4, -9/4, 5/4, 11/4, 5/4, -1/4, -97/4, -25/4, -15/4, -15/4, -15/4, -3/4, -11/4, 1/4
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/12, 205/12, 53/4, 127/12, 31/4, 19/4, 23/12, 7/4, 77/3, 15/2, 43/6, 5, 7/6, 7/6, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 1/3, 13/6, 9/2, 5, 5/2, 2/3, -3, -245/12, -55/12, -47/12, -13/12, -11/12, -35/12, -1/12, 35/12
83/6, 1/3, 13/6, 9/2, 5, 5/2, 2/3, -3, -245/12, -55/12, -47/12, -13/12, -11/12, -35/12, -1/12, 35/12
83/6, 1/3, 13/6, 9/2, 5, 5/2, 2/3, -3, -245/12, -55/12, -47/12, -13/12, -11/12, -35/12, -1/12, 35/12
83/6, 1/3, 13/6, 9/2, 5, 5/2, 2/3, -3, -245/12, -55/12, -47/12, -13/12, -11/12, -35/12, -1/12, 35/12
83/6, 1/3, 13/6, 9/2, 5, 5/2, 2/3, -3, -245/12, -55/12, -47/12, -13/12, -11/12, -35/12, -1/12, 35/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/6, 7, 41/6, 41/6, 4, 11/6, 3/2, -1/6, 34, 53/6, 26/3, 5, 23/6, 13/6, 2/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/3, 0, 4/3, -5/3, 0, -1/2, 1/2, -2, -139/12, 11/12, -13/12, -17/12, 1/4, -13/4, -13/12, 11/12
-11/3, 0, 4/3, -5/3, 0, -1/2, 1/2, -2, -139/12, 11/12, -13/12, -17/12, 1/4, -13/4, -13/12, 11/12
-11/3, 0, 4/3, -5/3, 0, -1/2, 1/2, -2, -139/12, 11/12, -13/12, -17/12, 1/4, -13/4, -13/12, 11/12
-11/3, 0, 4/3, -5/3, 0, -1/2, 1/2, -2, -139/12, 11/12, -13/12, -17/12, 1/4, -13/4, -13/12, 11/12
-11/3, 0, 4/3, -5/3, 0, -1/2, 1/2, -2, -139/12, 11/12, -13/12, -17/12, 1/4, -13/4, -13/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
106/3, 19/2, 7, 7, 35/6, 8/3, 7/6, 1/6, 721/12, 179/12, 51/4, 119/12, 33/4, 61/12, 43/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/6, -31/6, -4/3, -4/3, -25/6, -7/2, -7/3, 0, -79/12, -83/12, -13/4, -5/12, 9/4, 53/12, 41/12, 5/12
-109/6, -31/6, -4/3, -4/3, -25/6, -7/2, -7/3, 0, -79/12, -83/12, -13/4, -5/12, 9/4, 53/12, 41/12, 5/12
-109/6, -31/6, -4/3, -4/3, -25/6, -7/2, -7/3, 0, -79/12, -83/12, -13/4, -5/12, 9/4, 53/12, 41/12, 5/12
-109/6, -31/6, -4/3, -4/3, -25/6, -7/2, -7/3, 0, -79/12, -83/12, -13/4, -5/12, 9/4, 53/12, 41/12, 5/12
-109/6, -31/6, -4/3, -4/3, -25/6, -7/2, -7/3, 0, -79/12, -83/12, -13/4, -5/12, 9/4, 53/12, 41/12, 5/12
-33, -6, -8, -10, -7, -5, -3, 0, -45/2, -5, -6, -11/2, -3, -9/2, -2, -1/2
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/6, 9, 19/3, 35/6, 16/3, 7/3, 5/6, -1/6, 93/2, 32/3, 8, 8, 16/3, 9/2, 8/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -19/12, -7/12, -15/4, -1/4, -17/12, 1/4, 43/12, 265/12, 25/4, 91/12, 79/12, 15/4, 11/12, 1/12, 15/4
-53/4, -19/12, -7/12, -15/4, -1/4, -17/12, 1/4, 43/12, 265/12, 25/4, 91/12, 79/12, 15/4, 11/12, 1/12, 15/4
-53/4, -19/12, -7/12, -15/4, -1/4, -17/12, 1/4, 43/12, 265/12, 25/4, 91/12, 79/12, 15/4, 11/12, 1/12, 15/4
-53/4, -19/12, -7/12, -15/4, -1/4, -17/12, 1/4, 43/12, 265/12, 25/4, 91/12, 79/12, 15/4, 11/12, 1/12, 15/4
-53/4, -19/12, -7/12, -15/4, -1/4, -17/12, 1/4, 43/12, 265/12, 25/4, 91/12, 79/12, 15/4, 11/12, 1/12, 15/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/3, 23/2, 19/2, 9, 9, 31/6, 2, 1/2, 237/4, 179/12, 133/12, 109/12, 91/12, 25/4, 31/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 5, 9/2, 14/3, 8/3, -1/2, 2/3, 1, 23/12, 23/12, -11/12, 17/12, 5/4, -13/12, -11/4, 7/12
11, 5, 9/2, 14/3, 8/3, -1/2, 2/3, 1, 23/12, 23/12, -11/12, 17/12, 5/4, -13/12, -11/4, 7/12
11, 5, 9/2, 14/3, 8/3, -1/2, 2/3, 1, 23/12, 23/12, -11/12, 17/12, 5/4, -13/12, -11/4, 7/12
11, 5, 9/2, 14/3, 8/3, -1/2, 2/3, 1, 23/12, 23/12, -11/12, 17/12, 5/4, -13/12, -11/4, 7/12
11, 5, 9/2, 14/3, 8/3, -1/2, 2/3, 1, 23/12, 23/12, -11/12, 17/12, 5/4, -13/12, -11/4, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 16, 14, 65/6, 19/2, 19/3, 19/6, 1/6, 193/6, 47/6, 6, 29/6, 29/6, 29/6, 13/6, -4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40/3, -2, 0, -3/2, -1/2, -5/3, -5/3, 2/3, -7/12, -29/12, -3/4, 9/4, 19/12, 1/4, 17/12, -1/12
-40/3, -2, 0, -3/2, -1/2, -5/3, -5/3, 2/3, -7/12, -29/12, -3/4, 9/4, 19/12, 1/4, 17/12, -1/12
-40/3, -2, 0, -3/2, -1/2, -5/3, -5/3, 2/3, -7/12, -29/12, -3/4, 9/4, 19/12, 1/4, 17/12, -1/12
-40/3, -2, 0, -3/2, -1/2, -5/3, -5/3, 2/3, -7/12, -29/12, -3/4, 9/4, 19/12, 1/4, 17/12, -1/12
-40/3, -2, 0, -3/2, -1/2, -5/3, -5/3, 2/3, -7/12, -29/12, -3/4, 9/4, 19/12, 1/4, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/12, 131/12, 97/12, 83/12, 77/12, 71/12, 31/12, 3/4, 593/12, 149/12, 37/4, 83/12, 25/4, 19/4, 7/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
131/12, 35/12, 11/4, 53/12, 41/12, 29/12, -5/12, 5/4, -16, -17/6, -5/3, -16/3, -11/6, 2/3, -7/6, 1/2
131/12, 35/12, 11/4, 53/12, 41/12, 29/12, -5/12, 5/4, -16, -17/6, -5/3, -16/3, -11/6, 2/3, -7/6, 1/2
131/12, 35/12, 11/4, 53/12, 41/12, 29/12, -5/12, 5/4, -16, -17/6, -5/3, -16/3, -11/6, 2/3, -7/6, 1/2
131/12, 35/12, 11/4, 53/12, 41/12, 29/12, -5/12, 5/4, -16, -17/6, -5/3, -16/3, -11/6, 2/3, -7/6, 1/2
131/12, 35/12, 11/4, 53/12, 41/12, 29/12, -5/12, 5/4, -16, -17/6, -5/3, -16/3, -11/6, 2/3, -7/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 157/12, 39/4, 101/12, 31/4, 65/12, 19/12, -1/4, 187/3, 83/6, 77/6, 71/6, 49/6, 37/6, 8/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
197/12, 29/12, 59/12, 11/4, 47/12, 25/12, 7/12, 9/4, 1, -3/2, -7/6, 11/6, -5/3, 13/6, 5/6, 1/6
197/12, 29/12, 59/12, 11/4, 47/12, 25/12, 7/12, 9/4, 1, -3/2, -7/6, 11/6, -5/3, 13/6, 5/6, 1/6
197/12, 29/12, 59/12, 11/4, 47/12, 25/12, 7/12, 9/4, 1, -3/2, -7/6, 11/6, -5/3, 13/6, 5/6, 1/6
197/12, 29/12, 59/12, 11/4, 47/12, 25/12, 7/12, 9/4, 1, -3/2, -7/6, 11/6, -5/3, 13/6, 5/6, 1/6
197/12, 29/12, 59/12, 11/4, 47/12, 25/12, 7/12, 9/4, 1, -3/2, -7/6, 11/6, -5/3, 13/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
487/12, 139/12, 113/12, 27/4, 35/12, 23/12, 23/12, -1/12, 140/3, 25/2, 29/3, 35/6, 11/2, 7/2, 5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
263/12, 85/12, 49/12, 7/4, 31/12, 21/4, 19/12, -19/12, -8, 1, 7/3, 5/6, -4/3, -11/3, -2/3, 13/6
263/12, 85/12, 49/12, 7/4, 31/12, 21/4, 19/12, -19/12, -8, 1, 7/3, 5/6, -4/3, -11/3, -2/3, 13/6
263/12, 85/12, 49/12, 7/4, 31/12, 21/4, 19/12, -19/12, -8, 1, 7/3, 5/6, -4/3, -11/3, -2/3, 13/6
263/12, 85/12, 49/12, 7/4, 31/12, 21/4, 19/12, -19/12, -8, 1, 7/3, 5/6, -4/3, -11/3, -2/3, 13/6
263/12, 85/12, 49/12, 7/4, 31/12, 21/4, 19/12, -19/12, -8, 1, 7/3, 5/6, -4/3, -11/3, -2/3, 13/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
535/12, 137/12, 113/12, 85/12, 79/12, 71/12, 31/12, -7/12, 487/12, 113/12, 97/12, 89/12, 65/12, 15/4, 37/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/3, -5, -25/3, -7, -7/2, -1, 3/2, -4/3, 323/12, 71/12, 77/12, 37/12, 11/4, 9/4, 17/12, -1/12
-71/3, -5, -25/3, -7, -7/2, -1, 3/2, -4/3, 323/12, 71/12, 77/12, 37/12, 11/4, 9/4, 17/12, -1/12
-71/3, -5, -25/3, -7, -7/2, -1, 3/2, -4/3, 323/12, 71/12, 77/12, 37/12, 11/4, 9/4, 17/12, -1/12
-71/3, -5, -25/3, -7, -7/2, -1, 3/2, -4/3, 323/12, 71/12, 77/12, 37/12, 11/4, 9/4, 17/12, -1/12
-71/3, -5, -25/3, -7, -7/2, -1, 3/2, -4/3, 323/12, 71/12, 77/12, 37/12, 11/4, 9/4, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/6, 73/6, 34/3, 55/6, 19/3, 16/3, 19/6, 2/3, 235/4, 157/12, 155/12, 125/12, 109/12, 73/12, 9/4, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
227/6, 65/6, 43/6, 13/2, 11/3, 5, 17/6, -5/6, -25/12, -1/12, -23/12, -5/12, 1/4, -11/4, -11/12, -29/12
227/6, 65/6, 43/6, 13/2, 11/3, 5, 17/6, -5/6, -25/12, -1/12, -23/12, -5/12, 1/4, -11/4, -11/12, -29/12
227/6, 65/6, 43/6, 13/2, 11/3, 5, 17/6, -5/6, -25/12, -1/12, -23/12, -5/12, 1/4, -11/4, -11/12, -29/12
227/6, 65/6, 43/6, 13/2, 11/3, 5, 17/6, -5/6, -25/12, -1/12, -23/12, -5/12, 1/4, -11/4, -11/12, -29/12
227/6, 65/6, 43/6, 13/2, 11/3, 5, 17/6, -5/6, -25/12, -1/12, -23/12, -5/12, 1/4, -11/4, -11/12, -29/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
172/3, 27/2, 67/6, 67/6, 15/2, 31/6, 4/3, -1/2, 103/2, 15, 34/3, 32/3, 53/6, 5, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/12, 13/12, -1/12, -31/12, -17/4, -43/12, -17/12, 7/4, -81/4, -27/4, -101/12, -55/12, -17/12, 1/4, 9/4, 1/4
-163/12, 13/12, -1/12, -31/12, -17/4, -43/12, -17/12, 7/4, -81/4, -27/4, -101/12, -55/12, -17/12, 1/4, 9/4, 1/4
-163/12, 13/12, -1/12, -31/12, -17/4, -43/12, -17/12, 7/4, -81/4, -27/4, -101/12, -55/12, -17/12, 1/4, 9/4, 1/4
-163/12, 13/12, -1/12, -31/12, -17/4, -43/12, -17/12, 7/4, -81/4, -27/4, -101/12, -55/12, -17/12, 1/4, 9/4, 1/4
-163/12, 13/12, -1/12, -31/12, -17/4, -43/12, -17/12, 7/4, -81/4, -27/4, -101/12, -55/12, -17/12, 1/4, 9/4, 1/4
31/4, -13/4, 1/4, 3/4, 9/4, 15/4, 9/4, 5/4, -39/4, -7/4, -13/4, -3/4, -5/4, -19/4, -9/4, 3/4
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 139/12, 101/12, 23/4, 65/12, 37/12, 9/4, -5/12, 181/6, 59/6, 13/2, 19/6, 3/2, 3/2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/6, -1/2, 7/6, 11/3, 11/3, 7/3, 1/3, 1/2, 4/3, -19/3, -5/2, 1/3, 5/2, 1/2, 0, -7/2
71/6, -1/2, 7/6, 11/3, 11/3, 7/3, 1/3, 1/2, 4/3, -19/3, -5/2, 1/3, 5/2, 1/2, 0, -7/2
71/6, -1/2, 7/6, 11/3, 11/3, 7/3, 1/3, 1/2, 4/3, -19/3, -5/2, 1/3, 5/2, 1/2, 0, -7/2
71/6, -1/2, 7/6, 11/3, 11/3, 7/3, 1/3, 1/2, 4/3, -19/3, -5/2, 1/3, 5/2, 1/2, 0, -7/2
71/6, -1/2, 7/6, 11/3, 11/3, 7/3, 1/3, 1/2, 4/3, -19/3, -5/2, 1/3, 5/2, 1/2, 0, -7/2
-8, -1, -4, -2, -1, 2, 2, 0, -9, 2, 1/2, -1, -9/2, -7/2, -3, -1/2
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/12, 167/12, 51/4, 133/12, 89/12, 55/12, 11/4, 11/12, 130/3, 32/3, 26/3, 20/3, 6, 4, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/12, 43/12, 41/12, 73/12, 43/12, 11/12, -1/4, -5/12, 47/3, 16/3, 16/3, 7/3, 1, 2, -5/3, 2
145/12, 43/12, 41/12, 73/12, 43/12, 11/12, -1/4, -5/12, 47/3, 16/3, 16/3, 7/3, 1, 2, -5/3, 2
145/12, 43/12, 41/12, 73/12, 43/12, 11/12, -1/4, -5/12, 47/3, 16/3, 16/3, 7/3, 1, 2, -5/3, 2
145/12, 43/12, 41/12, 73/12, 43/12, 11/12, -1/4, -5/12, 47/3, 16/3, 16/3, 7/3, 1, 2, -5/3, 2
145/12, 43/12, 41/12, 73/12, 43/12, 11/12, -1/4, -5/12, 47/3, 16/3, 16/3, 7/3, 1, 2, -5/3, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/6, 13, 55/6, 17/2, 7, 13/3, 7/3, -5/6, 67/2, 53/6, 49/6, 13/3, 11/3, 5/2, 13/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/2, -37/6, -49/6, -14/3, -19/6, -5, -4/3, 7/3, 8, 7/3, 11/3, 1/3, -10/3, 0, 5/3, -4/3
-75/2, -37/6, -49/6, -14/3, -19/6, -5, -4/3, 7/3, 8, 7/3, 11/3, 1/3, -10/3, 0, 5/3, -4/3
-75/2, -37/6, -49/6, -14/3, -19/6, -5, -4/3, 7/3, 8, 7/3, 11/3, 1/3, -10/3, 0, 5/3, -4/3
-75/2, -37/6, -49/6, -14/3, -19/6, -5, -4/3, 7/3, 8, 7/3, 11/3, 1/3, -10/3, 0, 5/3, -4/3
-75/2, -37/6, -49/6, -14/3, -19/6, -5, -4/3, 7/3, 8, 7/3, 11/3, 1/3, -10/3, 0, 5/3, -4/3
24, 9, 6, 5/2, 5, 5/2, -1/2, -3/2, -1/4, 1/4, 3/4, -9/4, -3/4, -1/4, -9/4, 3/4
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/12, 107/12, 83/12, 21/4, 17/4, 13/4, 31/12, -5/4, 105/2, 15, 12, 49/6, 31/6, 9/2, 11/6, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-251/6, -9, -13/2, -47/6, -22/3, -11/3, -5/6, 4/3, 14, 4/3, 1/3, 17/6, 29/6, 3, 1/6, 7/6
-251/6, -9, -13/2, -47/6, -22/3, -11/3, -5/6, 4/3, 14, 4/3, 1/3, 17/6, 29/6, 3, 1/6, 7/6
-251/6, -9, -13/2, -47/6, -22/3, -11/3, -5/6, 4/3, 14, 4/3, 1/3, 17/6, 29/6, 3, 1/6, 7/6
-251/6, -9, -13/2, -47/6, -22/3, -11/3, -5/6, 4/3, 14, 4/3, 1/3, 17/6, 29/6, 3, 1/6, 7/6
-251/6, -9, -13/2, -47/6, -22/3, -11/3, -5/6, 4/3, 14, 4/3, 1/3, 17/6, 29/6, 3, 1/6, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/6, 17/3, 31/6, 3, 8/3, 7/3, 3/2, 3/2, 319/12, 21/4, 21/4, 19/4, 35/12, 7/4, 7/4, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/12, 5/4, -11/12, 25/12, 49/12, 11/4, -5/12, -7/12, 31/4, 9/4, -13/12, -7/12, -23/12, 17/12, 1/12, -11/12
137/12, 5/4, -11/12, 25/12, 49/12, 11/4, -5/12, -7/12, 31/4, 9/4, -13/12, -7/12, -23/12, 17/12, 1/12, -11/12
137/12, 5/4, -11/12, 25/12, 49/12, 11/4, -5/12, -7/12, 31/4, 9/4, -13/12, -7/12, -23/12, 17/12, 1/12, -11/12
137/12, 5/4, -11/12, 25/12, 49/12, 11/4, -5/12, -7/12, 31/4, 9/4, -13/12, -7/12, -23/12, 17/12, 1/12, -11/12
137/12, 5/4, -11/12, 25/12, 49/12, 11/4, -5/12, -7/12, 31/4, 9/4, -13/12, -7/12, -23/12, 17/12, 1/12, -11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 119/12, 101/12, 89/12, 43/12, 41/12, 23/12, -7/4, 667/12, 143/12, 43/4, 43/4, 103/12, 19/4, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-247/12, -19/4, -19/4, -43/12, -15/4, -3/4, -1/12, -41/12, 443/12, 91/12, 29/4, 27/4, 59/12, 13/4, -1/12, -19/12
-247/12, -19/4, -19/4, -43/12, -15/4, -3/4, -1/12, -41/12, 443/12, 91/12, 29/4, 27/4, 59/12, 13/4, -1/12, -19/12
-247/12, -19/4, -19/4, -43/12, -15/4, -3/4, -1/12, -41/12, 443/12, 91/12, 29/4, 27/4, 59/12, 13/4, -1/12, -19/12
-247/12, -19/4, -19/4, -43/12, -15/4, -3/4, -1/12, -41/12, 443/12, 91/12, 29/4, 27/4, 59/12, 13/4, -1/12, -19/12
-247/12, -19/4, -19/4, -43/12, -15/4, -3/4, -1/12, -41/12, 443/12, 91/12, 29/4, 27/4, 59/12, 13/4, -1/12, -19/12
83/4, 13/4, 7/4, 21/4, 13/4, 3/4, 11/4, 1/4, 29/4, 5/4, -1/4, -5/4, 1/4, -5/4, 7/4, 1/4
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/12, 37/4, 95/12, 91/12, 25/4, 17/4, 3/4, 1/12, 263/6, 79/6, 65/6, 8, 20/3, 14/3, 11/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/12, 19/12, -5/4, 7/4, 13/12, -5/12, 11/12, 1/12, 41/12, 25/4, 53/12, 3/4, -25/12, -37/12, -31/12, -1/12
55/12, 19/12, -5/4, 7/4, 13/12, -5/12, 11/12, 1/12, 41/12, 25/4, 53/12, 3/4, -25/12, -37/12, -31/12, -1/12
55/12, 19/12, -5/4, 7/4, 13/12, -5/12, 11/12, 1/12, 41/12, 25/4, 53/12, 3/4, -25/12, -37/12, -31/12, -1/12
55/12, 19/12, -5/4, 7/4, 13/12, -5/12, 11/12, 1/12, 41/12, 25/4, 53/12, 3/4, -25/12, -37/12, -31/12, -1/12
55/12, 19/12, -5/4, 7/4, 13/12, -5/12, 11/12, 1/12, 41/12, 25/4, 53/12, 3/4, -25/12, -37/12, -31/12, -1/12
-31, -5, -15/2, -5, -15/2, -4, -3/2, -1/2, -2, -2, 0, -5/2, -3/2, -5/2, 1, -5/2
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 191/12, 151/12, 107/12, 31/4, 25/4, 31/12, -5/4, 307/6, 79/6, 67/6, 47/6, 35/6, 35/6, 5/2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/3, 7, 6, 3, 4/3, 10/3, 7/3, 4/3, -50/3, -19/6, -11/3, 1/6, -7/3, -35/6, -5/2, 4/3
59/3, 7, 6, 3, 4/3, 10/3, 7/3, 4/3, -50/3, -19/6, -11/3, 1/6, -7/3, -35/6, -5/2, 4/3
59/3, 7, 6, 3, 4/3, 10/3, 7/3, 4/3, -50/3, -19/6, -11/3, 1/6, -7/3, -35/6, -5/2, 4/3
59/3, 7, 6, 3, 4/3, 10/3, 7/3, 4/3, -50/3, -19/6, -11/3, 1/6, -7/3, -35/6, -5/2, 4/3
59/3, 7, 6, 3, 4/3, 10/3, 7/3, 4/3, -50/3, -19/6, -11/3, 1/6, -7/3, -35/6, -5/2, 4/3
37/2, 13/2, 6, 6, 4, 5/2, -1, 5/2, 8, 7/2, 1, -3/2, 1, 3/2, 1/2, 2
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 63/4, 49/4, 101/12, 59/12, 13/4, 25/12, -19/12, 287/6, 12, 31/3, 15/2, 13/2, 25/6, 11/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -4, -25/6, -4/3, -1/2, 1/2, 8/3, -1, 19/6, 5/6, -7/6, -5/2, 1/3, -1/3, -5/3, -1
-11/2, -4, -25/6, -4/3, -1/2, 1/2, 8/3, -1, 19/6, 5/6, -7/6, -5/2, 1/3, -1/3, -5/3, -1
-11/2, -4, -25/6, -4/3, -1/2, 1/2, 8/3, -1, 19/6, 5/6, -7/6, -5/2, 1/3, -1/3, -5/3, -1
-11/2, -4, -25/6, -4/3, -1/2, 1/2, 8/3, -1, 19/6, 5/6, -7/6, -5/2, 1/3, -1/3, -5/3, -1
-11/2, -4, -25/6, -4/3, -1/2, 1/2, 8/3, -1, 19/6, 5/6, -7/6, -5/2, 1/3, -1/3, -5/3, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/2, 44/3, 37/3, 32/3, 28/3, 37/6, 8/3, 1/3, 121/3, 19/2, 17/2, 5, 11/3, 10/3, 13/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 13/12, 7/12, 11/4, -11/12, 13/12, -13/12, -3/4, 139/6, 6, 3, 11/2, 23/6, 1/2, -11/6, 1/6
-11/4, 13/12, 7/12, 11/4, -11/12, 13/12, -13/12, -3/4, 139/6, 6, 3, 11/2, 23/6, 1/2, -11/6, 1/6
-11/4, 13/12, 7/12, 11/4, -11/12, 13/12, -13/12, -3/4, 139/6, 6, 3, 11/2, 23/6, 1/2, -11/6, 1/6
-11/4, 13/12, 7/12, 11/4, -11/12, 13/12, -13/12, -3/4, 139/6, 6, 3, 11/2, 23/6, 1/2, -11/6, 1/6
-11/4, 13/12, 7/12, 11/4, -11/12, 13/12, -13/12, -3/4, 139/6, 6, 3, 11/2, 23/6, 1/2, -11/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/3, 47/6, 6, 11/2, 3, 5/2, 5/6, 2/3, 130/3, 13, 35/3, 8, 13/3, 19/6, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-271/12, -95/12, -59/12, -31/12, -59/12, -11/4, -9/4, -1/12, 115/6, 17/2, 5, 13/2, 3, 13/6, -1/3, 2
-271/12, -95/12, -59/12, -31/12, -59/12, -11/4, -9/4, -1/12, 115/6, 17/2, 5, 13/2, 3, 13/6, -1/3, 2
-271/12, -95/12, -59/12, -31/12, -59/12, -11/4, -9/4, -1/12, 115/6, 17/2, 5, 13/2, 3, 13/6, -1/3, 2
-271/12, -95/12, -59/12, -31/12, -59/12, -11/4, -9/4, -1/12, 115/6, 17/2, 5, 13/2, 3, 13/6, -1/3, 2
-271/12, -95/12, -59/12, -31/12, -59/12, -11/4, -9/4, -1/12, 115/6, 17/2, 5, 13/2, 3, 13/6, -1/3, 2
-12, -1, -4, -4, -2, -3/2, 1/2, 0, -17, -7/2, -3/2, -1/2, -5/2, -7/2, -2, -3/2
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/2, 103/6, 43/3, 21/2, 23/3, 17/3, 11/3, 1/6, 461/12, 49/4, 35/4, 21/4, 17/4, 9/4, 17/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -5/12, -11/12, 7/4, 25/12, 1/12, -41/12, 485/12, 37/4, 35/4, 29/4, 55/12, 19/12, 29/12, -1/4
5/4, 1/4, -5/12, -11/12, 7/4, 25/12, 1/12, -41/12, 485/12, 37/4, 35/4, 29/4, 55/12, 19/12, 29/12, -1/4
5/4, 1/4, -5/12, -11/12, 7/4, 25/12, 1/12, -41/12, 485/12, 37/4, 35/4, 29/4, 55/12, 19/12, 29/12, -1/4
5/4, 1/4, -5/12, -11/12, 7/4, 25/12, 1/12, -41/12, 485/12, 37/4, 35/4, 29/4, 55/12, 19/12, 29/12, -1/4
5/4, 1/4, -5/12, -11/12, 7/4, 25/12, 1/12, -41/12, 485/12, 37/4, 35/4, 29/4, 55/12, 19/12, 29/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/12, 65/12, 11/4, 11/4, 29/12, 7/4, 5/4, 1/12, 449/12, 113/12, 101/12, 91/12, 27/4, 41/12, 29/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -5/6, 7/3, 3/2, 5/3, -7/6, 1/6, 1/2, -15, -5, -41/6, -13/3, -7/3, -5/3, 5/3, -11/6
-11/6, -5/6, 7/3, 3/2, 5/3, -7/6, 1/6, 1/2, -15, -5, -41/6, -13/3, -7/3, -5/3, 5/3, -11/6
-11/6, -5/6, 7/3, 3/2, 5/3, -7/6, 1/6, 1/2, -15, -5, -41/6, -13/3, -7/3, -5/3, 5/3, -11/6
-11/6, -5/6, 7/3, 3/2, 5/3, -7/6, 1/6, 1/2, -15, -5, -41/6, -13/3, -7/3, -5/3, 5/3, -11/6
-11/6, -5/6, 7/3, 3/2, 5/3, -7/6, 1/6, 1/2, -15, -5, -41/6, -13/3, -7/3, -5/3, 5/3, -11/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 41/4, 41/4, 107/12, 67/12, 67/12, 35/12, 3/4, 445/12, 127/12, 95/12, 77/12, 13/4, 17/12, 17/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/3, 49/6, 47/6, 13/2, 3, 1/6, 3/2, -11/6, -77/12, -83/12, -67/12, -25/12, 3/4, 35/12, 11/12, 5/12
101/3, 49/6, 47/6, 13/2, 3, 1/6, 3/2, -11/6, -77/12, -83/12, -67/12, -25/12, 3/4, 35/12, 11/12, 5/12
101/3, 49/6, 47/6, 13/2, 3, 1/6, 3/2, -11/6, -77/12, -83/12, -67/12, -25/12, 3/4, 35/12, 11/12, 5/12
101/3, 49/6, 47/6, 13/2, 3, 1/6, 3/2, -11/6, -77/12, -83/12, -67/12, -25/12, 3/4, 35/12, 11/12, 5/12
101/3, 49/6, 47/6, 13/2, 3, 1/6, 3/2, -11/6, -77/12, -83/12, -67/12, -25/12, 3/4, 35/12, 11/12, 5/12
-25, -17/2, -8, -11/2, -5, -5/2, -3/2, 0, 33, 9, 8, 5, 2, 0, 0, -3
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
142/3, 25/2, 34/3, 17/2, 43/6, 13/3, 4/3, 1/2, 245/6, 28/3, 13/2, 19/3, 29/6, 23/6, 17/6, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-179/12, -55/12, -17/12, -13/4, -37/12, -11/12, -13/12, -7/4, 151/4, 95/12, 83/12, 101/12, 91/12, 21/4, 25/12, 13/12
-179/12, -55/12, -17/12, -13/4, -37/12, -11/12, -13/12, -7/4, 151/4, 95/12, 83/12, 101/12, 91/12, 21/4, 25/12, 13/12
-179/12, -55/12, -17/12, -13/4, -37/12, -11/12, -13/12, -7/4, 151/4, 95/12, 83/12, 101/12, 91/12, 21/4, 25/12, 13/12
-179/12, -55/12, -17/12, -13/4, -37/12, -11/12, -13/12, -7/4, 151/4, 95/12, 83/12, 101/12, 91/12, 21/4, 25/12, 13/12
-179/12, -55/12, -17/12, -13/4, -37/12, -11/12, -13/12, -7/4, 151/4, 95/12, 83/12, 101/12, 91/12, 21/4, 25/12, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/6, 67/6, 47/6, 22/3, 20/3, 35/6, 13/6, -1/6, 251/12, 95/12, 17/4, 41/12, 29/12, 11/12, 7/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -1/6, -7/2, -16/3, -5/2, 0, 1, 7/6, 37/6, -5/6, 3/2, 5/3, 14/3, 7/6, 1/3, 1
-9, -1/6, -7/2, -16/3, -5/2, 0, 1, 7/6, 37/6, -5/6, 3/2, 5/3, 14/3, 7/6, 1/3, 1
-9, -1/6, -7/2, -16/3, -5/2, 0, 1, 7/6, 37/6, -5/6, 3/2, 5/3, 14/3, 7/6, 1/3, 1
-9, -1/6, -7/2, -16/3, -5/2, 0, 1, 7/6, 37/6, -5/6, 3/2, 5/3, 14/3, 7/6, 1/3, 1
-9, -1/6, -7/2, -16/3, -5/2, 0, 1, 7/6, 37/6, -5/6, 3/2, 5/3, 14/3, 7/6, 1/3, 1
29/2, 3, 3/2, 5/2, 9/2, 7/2, 1/2, 3, -27/4, -11/4, 3/4, -5/4, -5/4, -11/4, -7/4, 7/4
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 73/6, 23/2, 19/2, 19/3, 5/2, 1, 1/2, 31, 25/3, 17/3, 11/3, 11/3, 10/3, 7/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 7, 19/6, 5/6, 1/6, -13/6, 1/6, 10/3, -133/6, -4/3, -31/6, -31/6, -31/6, -11/6, -1, 1/2
-3/2, 7, 19/6, 5/6, 1/6, -13/6, 1/6, 10/3, -133/6, -4/3, -31/6, -31/6, -31/6, -11/6, -1, 1/2
-3/2, 7, 19/6, 5/6, 1/6, -13/6, 1/6, 10/3, -133/6, -4/3, -31/6, -31/6, -31/6, -11/6, -1, 1/2
-3/2, 7, 19/6, 5/6, 1/6, -13/6, 1/6, 10/3, -133/6, -4/3, -31/6, -31/6, -31/6, -11/6, -1, 1/2
-3/2, 7, 19/6, 5/6, 1/6, -13/6, 1/6, 10/3, -133/6, -4/3, -31/6, -31/6, -31/6, -11/6, -1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -1/12, 1/12, 1/12, 1/12, 1/4, 3/4, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/6, -1/2, -1/3, -1/3, 1/3, 1/2, 1/3, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, -5/12, -5/12
1/6, 1/6, -1/2, -1/3, -1/3, 1/3, 1/2, 1/3, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, -5/12, -5/12
1/6, 1/6, -1/2, -1/3, -1/3, 1/3, 1/2, 1/3, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, -5/12, -5/12
1/6, 1/6, -1/2, -1/3, -1/3, 1/3, 1/2, 1/3, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, -5/12, -5/12
1/6, 1/6, -1/2, -1/3, -1/3, 1/3, 1/2, 1/3, 1/12, -5/12, -1/4, -1/4, -1/12, 1/12, -5/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, 0, 0, 1/6, 1/6, 1/6, 1/3, 1/3, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/12, -1/4, 1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/3, -1/3, -1/3, 1/6, -1/3, 1/6, 1/6, 1/6
-5/12, -1/4, 1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/3, -1/3, -1/3, 1/6, -1/3, 1/6, 1/6, 1/6
-5/12, -1/4, 1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/3, -1/3, -1/3, 1/6, -1/3, 1/6, 1/6, 1/6
-5/12, -1/4, 1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/3, -1/3, -1/3, 1/6, -1/3, 1/6, 1/6, 1/6
-5/12, -1/4, 1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/3, -1/3, -1/3, 1/6, -1/3, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 1/6, 1/6, 1/6, 1/6, 1/6, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 1/3, -1/3, 1/6, 1/6, 1/3, 2/3, 1/12, -5/12, 1/12, 1/12, 1/4, 3/4, -5/12, -1/12
1/2, 1/2, 1/3, -1/3, 1/6, 1/6, 1/3, 2/3, 1/12, -5/12, 1/12, 1/12, 1/4, 3/4, -5/12, -1/12
1/2, 1/2, 1/3, -1/3, 1/6, 1/6, 1/3, 2/3, 1/12, -5/12, 1/12, 1/12, 1/4, 3/4, -5/12, -1/12
1/2, 1/2, 1/3, -1/3, 1/6, 1/6, 1/3, 2/3, 1/12, -5/12, 1/12, 1/12, 1/4, 3/4, -5/12, -1/12
1/2, 1/2, 1/3, -1/3, 1/6, 1/6, 1/3, 2/3, 1/12, -5/12, 1/12, 1/12, 1/4, 3/4, -5/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, 0, 0, 0, 0, 0, 1/3, 2/3, -1/3, -1/6, 0, 0, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, -1/3, 0, 0, 1/2, 1/2, -1/3, 0, -1/2, 1/6, -1/6, 0, 1/6, 1/6, 2/3, 1/6
1/3, -1/3, 0, 0, 1/2, 1/2, -1/3, 0, -1/2, 1/6, -1/6, 0, 1/6, 1/6, 2/3, 1/6
1/3, -1/3, 0, 0, 1/2, 1/2, -1/3, 0, -1/2, 1/6, -1/6, 0, 1/6, 1/6, 2/3, 1/6
1/3, -1/3, 0, 0, 1/2, 1/2, -1/3, 0, -1/2, 1/6, -1/6, 0, 1/6, 1/6, 2/3, 1/6
1/3, -1/3, 0, 0, 1/2, 1/2, -1/3, 0, -1/2, 1/6, -1/6, 0, 1/6, 1/6, 2/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 0, 0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/12, -1/4, -5/12, -1/4, -1/12, -1/12, -1/12, -5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
7/12, -1/4, -5/12, -1/4, -1/12, -1/12, -1/12, -5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
7/12, -1/4, -5/12, -1/4, -1/12, -1/12, -1/12, -5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
7/12, -1/4, -5/12, -1/4, -1/12, -1/12, -1/12, -5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
7/12, -1/4, -5/12, -1/4, -1/12, -1/12, -1/12, -5/12, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 5/12, -1/3, -1/3, -1/3, 0, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, -1/12, 7/12, 5/12, 1/12, 1/4, 5/12, -1/12
-1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, -1/12, 7/12, 5/12, 1/12, 1/4, 5/12, -1/12
-1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, -1/12, 7/12, 5/12, 1/12, 1/4, 5/12, -1/12
-1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, -1/12, 7/12, 5/12, 1/12, 1/4, 5/12, -1/12
-1/3, -1/3, -1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/4, -1/12, 7/12, 5/12, 1/12, 1/4, 5/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 1/2, -1/6, 0, 0, 0, 0, 0, 0, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/12, 7/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/12, 7/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/12, 7/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/12, 7/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, -1/12, 7/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 1/6, 1/2, -1/3, 0, 0, 1/6, 1/6, 1/3, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 0, 0, 0, 0, 2/3, -1/6, 1/2, -1/6, -1/3, 1/6, 1/2, 1/2, -1/3, -1/6, 1/6
-1/3, 0, 0, 0, 0, 2/3, -1/6, 1/2, -1/6, -1/3, 1/6, 1/2, 1/2, -1/3, -1/6, 1/6
-1/3, 0, 0, 0, 0, 2/3, -1/6, 1/2, -1/6, -1/3, 1/6, 1/2, 1/2, -1/3, -1/6, 1/6
-1/3, 0, 0, 0, 0, 2/3, -1/6, 1/2, -1/6, -1/3, 1/6, 1/2, 1/2, -1/3, -1/6, 1/6
-1/3, 0, 0, 0, 0, 2/3, -1/6, 1/2, -1/6, -1/3, 1/6, 1/2, 1/2, -1/3, -1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, -1/12, -1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1/6, 0, -1/3, -1/3, -1/3, 1/6, 1/6, 1/12, 1/12, -5/12, -5/12, -1/4, 3/4, 1/12, 1/12
-1/2, -1/6, 0, -1/3, -1/3, -1/3, 1/6, 1/6, 1/12, 1/12, -5/12, -5/12, -1/4, 3/4, 1/12, 1/12
-1/2, -1/6, 0, -1/3, -1/3, -1/3, 1/6, 1/6, 1/12, 1/12, -5/12, -5/12, -1/4, 3/4, 1/12, 1/12
-1/2, -1/6, 0, -1/3, -1/3, -1/3, 1/6, 1/6, 1/12, 1/12, -5/12, -5/12, -1/4, 3/4, 1/12, 1/12
-1/2, -1/6, 0, -1/3, -1/3, -1/3, 1/6, 1/6, 1/12, 1/12, -5/12, -5/12, -1/4, 3/4, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, -5/12, -5/12, -5/12, -1/12, 1/12, 1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, 1/2, -1/6, 0, 0, 1/6, 1/6, -1/3, -1/6, -1/6, 2/3, -1/2, 1/6, 1/2, -1/6
1/2, -1/2, 1/2, -1/6, 0, 0, 1/6, 1/6, -1/3, -1/6, -1/6, 2/3, -1/2, 1/6, 1/2, -1/6
1/2, -1/2, 1/2, -1/6, 0, 0, 1/6, 1/6, -1/3, -1/6, -1/6, 2/3, -1/2, 1/6, 1/2, -1/6
1/2, -1/2, 1/2, -1/6, 0, 0, 1/6, 1/6, -1/3, -1/6, -1/6, 2/3, -1/2, 1/6, 1/2, -1/6
1/2, -1/2, 1/2, -1/6, 0, 0, 1/6, 1/6, -1/3, -1/6, -1/6, 2/3, -1/2, 1/6, 1/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 2/3, 0, 1/6, 1/6, 2/3, -1/2, -1/3, -1/3, -1/3, -1/3, -1/3, 0, 0, 0, 0
1/2, 2/3, 0, 1/6, 1/6, 2/3, -1/2, -1/3, -1/3, -1/3, -1/3, -1/3, 0, 0, 0, 0
1/2, 2/3, 0, 1/6, 1/6, 2/3, -1/2, -1/3, -1/3, -1/3, -1/3, -1/3, 0, 0, 0, 0
1/2, 2/3, 0, 1/6, 1/6, 2/3, -1/2, -1/3, -1/3, -1/3, -1/3, -1/3, 0, 0, 0, 0
1/2, 2/3, 0, 1/6, 1/6, 2/3, -1/2, -1/3, -1/3, -1/3, -1/3, -1/3, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/12, -5/12, -1/4, -1/4, -1/12, 7/12, 7/12, -5/12, 1/4, 3/4, -1/4, 1/4, 1/4, -5/12, -5/12, 7/12
7/12, -5/12, -1/4, -1/4, -1/12, 7/12, 7/12, -5/12, 1/4, 3/4, -1/4, 1/4, 1/4, -5/12, -5/12, 7/12
7/12, -5/12, -1/4, -1/4, -1/12, 7/12, 7/12, -5/12, 1/4, 3/4, -1/4, 1/4, 1/4, -5/12, -5/12, 7/12
7/12, -5/12, -1/4, -1/4, -1/12, 7/12, 7/12, -5/12, 1/4, 3/4, -1/4, 1/4, 1/4, -5/12, -5/12, 7/12
7/12, -5/12, -1/4, -1/4, -1/12, 7/12, 7/12, -5/12, 1/4, 3/4, -1/4, 1/4, 1/4, -5/12, -5/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, 0, 0, 0, 0, 0, 1/2, -5/12, -5/12, -1/4, -1/12, -1/12, 1/12, 1/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, 0, 1/2, -1/2, 1/3, 1/2, 1/6, 1/2, 1/2
1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, 0, 1/2, -1/2, 1/3, 1/2, 1/6, 1/2, 1/2
1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, 0, 1/2, -1/2, 1/3, 1/2, 1/6, 1/2, 1/2
1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, 0, 1/2, -1/2, 1/3, 1/2, 1/6, 1/2, 1/2
1/2, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, 0, 1/2, -1/2, 1/3, 1/2, 1/6, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, -1/12, -1/12, 1/12, 1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/6, 1/2, 2/3, 0, 0, 1/2, 0, 1/2, 1/4, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12
-1/6, 1/2, 2/3, 0, 0, 1/2, 0, 1/2, 1/4, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12
-1/6, 1/2, 2/3, 0, 0, 1/2, 0, 1/2, 1/4, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12
-1/6, 1/2, 2/3, 0, 0, 1/2, 0, 1/2, 1/4, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12
-1/6, 1/2, 2/3, 0, 0, 1/2, 0, 1/2, 1/4, 7/12, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, 1/4, 7/12, -5/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, 1/2, -1/3, 1/2, 1/2, 2/3, -1/6, -1/3, -1/2, -1/3, -1/2, -1/3, 1/3, 1/3, 2/3
1/2, 1/2, 1/2, -1/3, 1/2, 1/2, 2/3, -1/6, -1/3, -1/2, -1/3, -1/2, -1/3, 1/3, 1/3, 2/3
1/2, 1/2, 1/2, -1/3, 1/2, 1/2, 2/3, -1/6, -1/3, -1/2, -1/3, -1/2, -1/3, 1/3, 1/3, 2/3
1/2, 1/2, 1/2, -1/3, 1/2, 1/2, 2/3, -1/6, -1/3, -1/2, -1/3, -1/2, -1/3, 1/3, 1/3, 2/3
1/2, 1/2, 1/2, -1/3, 1/2, 1/2, 2/3, -1/6, -1/3, -1/2, -1/3, -1/2, -1/3, 1/3, 1/3, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/12, -5/12, -5/12, 7/12, -1/4, -1/4, -1/12, -1/12, 1/12, -5/12, -5/12, 1/4, 1/4, 1/12, 7/12, -1/12
7/12, -5/12, -5/12, 7/12, -1/4, -1/4, -1/12, -1/12, 1/12, -5/12, -5/12, 1/4, 1/4, 1/12, 7/12, -1/12
7/12, -5/12, -5/12, 7/12, -1/4, -1/4, -1/12, -1/12, 1/12, -5/12, -5/12, 1/4, 1/4, 1/12, 7/12, -1/12
7/12, -5/12, -5/12, 7/12, -1/4, -1/4, -1/12, -1/12, 1/12, -5/12, -5/12, 1/4, 1/4, 1/12, 7/12, -1/12
7/12, -5/12, -5/12, 7/12, -1/4, -1/4, -1/12, -1/12, 1/12, -5/12, -5/12, 1/4, 1/4, 1/12, 7/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -5/12, -5/12, -1/12, -1/12, -1/12, -1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 3/4, -5/12, 1/12, 1/4, 7/12, -1/12, 5/12
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 3/4, -5/12, 1/12, 1/4, 7/12, -1/12, 5/12
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 3/4, -5/12, 1/12, 1/4, 7/12, -1/12, 5/12
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 3/4, -5/12, 1/12, 1/4, 7/12, -1/12, 5/12
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 5/12, 3/4, -5/12, 1/12, 1/4, 7/12, -1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, -1/3, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 0, -1/3, 0, 0, 0, 0, 2/3, -5/12, 3/4, -5/12, -1/4, 1/12, 1/12, 7/12, 7/12
-1/3, 0, -1/3, 0, 0, 0, 0, 2/3, -5/12, 3/4, -5/12, -1/4, 1/12, 1/12, 7/12, 7/12
-1/3, 0, -1/3, 0, 0, 0, 0, 2/3, -5/12, 3/4, -5/12, -1/4, 1/12, 1/12, 7/12, 7/12
-1/3, 0, -1/3, 0, 0, 0, 0, 2/3, -5/12, 3/4, -5/12, -1/4, 1/12, 1/12, 7/12, 7/12
-1/3, 0, -1/3, 0, 0, 0, 0, 2/3, -5/12, 3/4, -5/12, -1/4, 1/12, 1/12, 7/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, 1/12, 1/12, 1/12, 5/12, 5/12, 5/12, -1/6, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 3/4, -1/4, -1/4, 1/4, 1/12, 1/12, 1/12, -1/3, 1/3, 1/2, 1/2, -1/3, -1/3, 1/3, 1/3
1/4, 3/4, -1/4, -1/4, 1/4, 1/12, 1/12, 1/12, -1/3, 1/3, 1/2, 1/2, -1/3, -1/3, 1/3, 1/3
1/4, 3/4, -1/4, -1/4, 1/4, 1/12, 1/12, 1/12, -1/3, 1/3, 1/2, 1/2, -1/3, -1/3, 1/3, 1/3
1/4, 3/4, -1/4, -1/4, 1/4, 1/12, 1/12, 1/12, -1/3, 1/3, 1/2, 1/2, -1/3, -1/3, 1/3, 1/3
1/4, 3/4, -1/4, -1/4, 1/4, 1/12, 1/12, 1/12, -1/3, 1/3, 1/2, 1/2, -1/3, -1/3, 1/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, 1/3, -5/12, -1/4, -1/4, -1/4, -1/12, -1/12, -1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/12, 1/12, -1/6, 1/6, 1/3, 2/3, -1/3, 0, 0, 1/3
1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/12, 1/12, -1/6, 1/6, 1/3, 2/3, -1/3, 0, 0, 1/3
1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/12, 1/12, -1/6, 1/6, 1/3, 2/3, -1/3, 0, 0, 1/3
1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/12, 1/12, -1/6, 1/6, 1/3, 2/3, -1/3, 0, 0, 1/3
1/12, 1/12, 1/12, 1/12, 1/4, 1/4, 1/12, 1/12, -1/6, 1/6, 1/3, 2/3, -1/3, 0, 0, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 1/4, -1/4, -1/12, -1/12, 1/12, 5/12, -1/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12
3/4, 1/4, -1/4, -1/12, -1/12, 1/12, 5/12, -1/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12
3/4, 1/4, -1/4, -1/12, -1/12, 1/12, 5/12, -1/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12
3/4, 1/4, -1/4, -1/12, -1/12, 1/12, 5/12, -1/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12
3/4, 1/4, -1/4, -1/12, -1/12, 1/12, 5/12, -1/12, -1/4, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -1/12, -1/12, -1/12, -1/12, 5/12, 5/12, 7/12, -1/3, -1/6, -1/6, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/3, -1/3, 1/3, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/3, -1/3, 1/3, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/3, -1/3, 1/3, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/3, -1/3, 1/3, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, -1/3, -1/3, 1/3, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -1, 0, -1, 1, 1, 1, -3/2, 0, 0, -1, 1/2, 1, 1, 2
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, 5/12, -1/3, -1/6, 0, 0, 0, 0, 0, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, -3/4, -1/4, 1/4, 5/4, 7/4, 1/4, 1, 2, -1, -1, -1/2, 1/2, 1, 0
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/6, -1/6, 0, 0, 0, 0, 1/3, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/3, 1/3, -1/3, -1/3, -1/3, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/3, 1/3, -1/3, -1/3, -1/3, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/3, 1/3, -1/3, -1/3, -1/3, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/3, 1/3, -1/3, -1/3, -1/3, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/3, 1/3, -1/3, -1/3, -1/3, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, -3/4, -1/4, 3/4, 3/4, -5/4, 5/4, -5/4, -3/4, 1/4, 1/4, 5/4, 5/4, 7/4
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/6, -1/6, 0, 0, 0, 0, 1/6, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 1/6, 1/6, -1/3, -1/6, 1/6, 2/3, 1/3, -5/12, -1/12, 1/12, 7/12, -5/12, -1/4, 5/12, 5/12
2/3, 1/6, 1/6, -1/3, -1/6, 1/6, 2/3, 1/3, -5/12, -1/12, 1/12, 7/12, -5/12, -1/4, 5/12, 5/12
2/3, 1/6, 1/6, -1/3, -1/6, 1/6, 2/3, 1/3, -5/12, -1/12, 1/12, 7/12, -5/12, -1/4, 5/12, 5/12
2/3, 1/6, 1/6, -1/3, -1/6, 1/6, 2/3, 1/3, -5/12, -1/12, 1/12, 7/12, -5/12, -1/4, 5/12, 5/12
2/3, 1/6, 1/6, -1/3, -1/6, 1/6, 2/3, 1/3, -5/12, -1/12, 1/12, 7/12, -5/12, -1/4, 5/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, -5/4, -5/4, 1/4, 1/4, -5/4, 1/4
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/12, -1/12, 1/12, 1/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, -1/3, 1/6, 1/6, 1/3, 1/2, 1/6, 1/3, 0, -1/2, 1/2, 1/2, 0, 0, -1/6, 1/3
-1/3, -1/3, 1/6, 1/6, 1/3, 1/2, 1/6, 1/3, 0, -1/2, 1/2, 1/2, 0, 0, -1/6, 1/3
-1/3, -1/3, 1/6, 1/6, 1/3, 1/2, 1/6, 1/3, 0, -1/2, 1/2, 1/2, 0, 0, -1/6, 1/3
-1/3, -1/3, 1/6, 1/6, 1/3, 1/2, 1/6, 1/3, 0, -1/2, 1/2, 1/2, 0, 0, -1/6, 1/3
-1/3, -1/3, 1/6, 1/6, 1/3, 1/2, 1/6, 1/3, 0, -1/2, 1/2, 1/2, 0, 0, -1/6, 1/3
-1/4, -1/4, -3/4, 1/4, 3/4, 3/4, -3/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, -1/6, 0, 0, 1/6, 1/6, 1/6, -1/6, 0, 0, 0, 0, 0, 0, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 2/3, 2/3, 0, 0, 0, 0, 0, 7/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 7/12
0, 2/3, 2/3, 0, 0, 0, 0, 0, 7/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 7/12
0, 2/3, 2/3, 0, 0, 0, 0, 0, 7/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 7/12
0, 2/3, 2/3, 0, 0, 0, 0, 0, 7/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 7/12
0, 2/3, 2/3, 0, 0, 0, 0, 0, 7/12, -1/4, -1/12, -1/12, 1/12, 1/12, 1/12, 7/12
-3/4, 9/4, 5/4, 3/4, 5/4, -3/4, -1/4, 9/4, -3/2, 1/2, -1, 2, -1, -1, 1/2, 3/2
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, -1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -5/12, -1/4, -1/4, -1/12, -1/12, -1/12, 1/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 2/3, 3/4, 1/4, 1/4, -1/12, -1/12, 5/12, -5/12, 1/4
1/3, 1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 2/3, 3/4, 1/4, 1/4, -1/12, -1/12, 5/12, -5/12, 1/4
1/3, 1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 2/3, 3/4, 1/4, 1/4, -1/12, -1/12, 5/12, -5/12, 1/4
1/3, 1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 2/3, 3/4, 1/4, 1/4, -1/12, -1/12, 5/12, -5/12, 1/4
1/3, 1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 2/3, 3/4, 1/4, 1/4, -1/12, -1/12, 5/12, -5/12, 1/4
3/2, 2, 1, -3/2, -1, -1, 1/2, 1/2, 7/4, -5/4, 1/4, -1/4, -1/4, 1/4, 9/4, 1/4
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, -1/6, 0, 0, 1/6, 1/6, 1/6, 1/6, -1/6, 0, 0, 0, 1/6, 1/6, 1/6, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/12, -1/12, -1/4, 1/4, 1/12, 1/12, 1/12, 7/12, -1/4, -5/12, -5/12, 5/12, -1/4, -1/4, -1/4, -1/4
-1/12, -1/12, -1/4, 1/4, 1/12, 1/12, 1/12, 7/12, -1/4, -5/12, -5/12, 5/12, -1/4, -1/4, -1/4, -1/4
-1/12, -1/12, -1/4, 1/4, 1/12, 1/12, 1/12, 7/12, -1/4, -5/12, -5/12, 5/12, -1/4, -1/4, -1/4, -1/4
-1/12, -1/12, -1/4, 1/4, 1/12, 1/12, 1/12, 7/12, -1/4, -5/12, -5/12, 5/12, -1/4, -1/4, -1/4, -1/4
-1/12, -1/12, -1/4, 1/4, 1/12, 1/12, 1/12, 7/12, -1/4, -5/12, -5/12, 5/12, -1/4, -1/4, -1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 1/4, -3/4, -5/4, -5/4, -5/4, -5/4
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/3, -1/3, 0, 0, 0, 1/6, 1/3, 1/2, -1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/12, -1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/12, 1/2, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6
-5/12, -1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/12, 1/2, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6
-5/12, -1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/12, 1/2, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6
-5/12, -1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/12, 1/2, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6
-5/12, -1/4, 1/4, 1/4, 3/4, 1/4, -1/4, 1/12, 1/2, -1/3, -1/3, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 3/2, -1, 0, 1/2, 1/2, 1
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/2, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 1/6, -1/3, -1/3, -1/3, 1/3, -1/6
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 1/6, -1/3, -1/3, -1/3, 1/3, -1/6
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 1/6, -1/3, -1/3, -1/3, 1/3, -1/6
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 1/6, -1/3, -1/3, -1/3, 1/3, -1/6
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/6, -1/6, 1/6, -1/3, -1/3, -1/3, 1/3, -1/6
1/4, -5/4, -5/4, -1/4, 1/4, 1/4, 5/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/12, -5/12, -1/4, -1/12, -1/12, 1/12, 1/12, 5/12, -1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/12, 1/4, 1/12, -5/12, -5/12, -1/4, -1/12, 1/4, -1/2, -1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/4, 1/12, -5/12, -5/12, -1/4, -1/12, 1/4, -1/2, -1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/4, 1/12, -5/12, -5/12, -1/4, -1/12, 1/4, -1/2, -1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/4, 1/12, -5/12, -5/12, -1/4, -1/12, 1/4, -1/2, -1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/4, 1/12, -5/12, -5/12, -1/4, -1/12, 1/4, -1/2, -1/3, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, 3/4, 9/4, -3/4, -1/4, 5/4, -1/4
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, -1/12, -1/12, -1/12, -1/12, 1/12, 1/12, -5/12, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -1/4, -5/12, -5/12, -5/12, -5/12, 5/12, 5/12, -1/2, -1/2, -1/3, -1/3, -1/3, 0, 0, 0
-1/4, -1/4, -5/12, -5/12, -5/12, -5/12, 5/12, 5/12, -1/2, -1/2, -1/3, -1/3, -1/3, 0, 0, 0
-1/4, -1/4, -5/12, -5/12, -5/12, -5/12, 5/12, 5/12, -1/2, -1/2, -1/3, -1/3, -1/3, 0, 0, 0
-1/4, -1/4, -5/12, -5/12, -5/12, -5/12, 5/12, 5/12, -1/2, -1/2, -1/3, -1/3, -1/3, 0, 0, 0
-1/4, -1/4, -5/12, -5/12, -5/12, -5/12, 5/12, 5/12, -1/2, -1/2, -1/3, -1/3, -1/3, 0, 0, 0
3/2, 3/2, -1, 1/2, 1, 2, -3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/3, 0, 0, 1/6, 1/6, 1/3, 1/2, -5/12, -5/12, -5/12, -1/4, -1/12, -1/12, -1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/6, -1/2, 1/2, -1/3, 2/3, -1/6, 0, 0, 1/6, 2/3, -1/6, -1/6, -1/6, 0, 0
0, 1/6, -1/2, 1/2, -1/3, 2/3, -1/6, 0, 0, 1/6, 2/3, -1/6, -1/6, -1/6, 0, 0
0, 1/6, -1/2, 1/2, -1/3, 2/3, -1/6, 0, 0, 1/6, 2/3, -1/6, -1/6, -1/6, 0, 0
0, 1/6, -1/2, 1/2, -1/3, 2/3, -1/6, 0, 0, 1/6, 2/3, -1/6, -1/6, -1/6, 0, 0
0, 1/6, -1/2, 1/2, -1/3, 2/3, -1/6, 0, 0, 1/6, 2/3, -1/6, -1/6, -1/6, 0, 0
1, -1/2, 1/2, 1, 1/2, 2, 2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/4, -1/4, -1/12, 1/12, 1/12, 1/12, 1/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/12, 1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/12, 1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/12, 1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/12, 1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12
0, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/3, -1/12, 1/4, -1/12, 1/12, 1/12, 1/12, 5/12, -5/12
-1/2, 3/2, 3/2, 1/2, 1/2, 1, 3/2, 1, 0, 2, 3/2, 1/2, 1, 2, 0, -1
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 1/6, 1/6, 1/3, -1/4, -1/4, -1/4, 1/12, 1/12, 1/12, 1/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/12, 1/12, 1/12, 1/12, 5/12, -5/12, -5/12, 1/4, -1/3, -1/6, 1/3, -1/3, -1/6, 1/6, 1/6, 1/3
-5/12, 1/12, 1/12, 1/12, 5/12, -5/12, -5/12, 1/4, -1/3, -1/6, 1/3, -1/3, -1/6, 1/6, 1/6, 1/3
-5/12, 1/12, 1/12, 1/12, 5/12, -5/12, -5/12, 1/4, -1/3, -1/6, 1/3, -1/3, -1/6, 1/6, 1/6, 1/3
-5/12, 1/12, 1/12, 1/12, 5/12, -5/12, -5/12, 1/4, -1/3, -1/6, 1/3, -1/3, -1/6, 1/6, 1/6, 1/3
-5/12, 1/12, 1/12, 1/12, 5/12, -5/12, -5/12, 1/4, -1/3, -1/6, 1/3, -1/3, -1/6, 1/6, 1/6, 1/3
1/4, -5/4, -3/4, 9/4, -1/4, 3/4, 3/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6, -1/3, -1/6, -1/6, 0, 0, 0, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, 1/12, 3/4, -5/12, 1/12, 5/12, 7/12, -1/4
3/4, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, 1/12, 3/4, -5/12, 1/12, 5/12, 7/12, -1/4
3/4, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, 1/12, 3/4, -5/12, 1/12, 5/12, 7/12, -1/4
3/4, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, 1/12, 3/4, -5/12, 1/12, 5/12, 7/12, -1/4
3/4, -5/12, -5/12, 1/12, 1/12, 1/12, 1/12, 1/12, -1/4, 1/12, 3/4, -5/12, 1/12, 5/12, 7/12, -1/4
3/4, -3/4, 7/4, -1/4, -1/4, 1/4, 3/4, 7/4, -3/4, -1/4, 7/4, 1/4, 7/4, -1/4, -3/4, 5/4
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, -1/12, 1/12, 1/12, 1/4, 1/4, 1/4, 0, 0, 1/6, 1/6, 1/6, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/12, 1/12, 5/12, -5/12, -5/12, 1/4, 5/12, 3/4, -1/2, 0, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/12, 5/12, -5/12, -5/12, 1/4, 5/12, 3/4, -1/2, 0, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/12, 5/12, -5/12, -5/12, 1/4, 5/12, 3/4, -1/2, 0, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/12, 5/12, -5/12, -5/12, 1/4, 5/12, 3/4, -1/2, 0, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
-1/12, 1/12, 5/12, -5/12, -5/12, 1/4, 5/12, 3/4, -1/2, 0, -1/3, -1/3, 1/6, 1/6, 1/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -3/2, 1, -1, -1/2, 3/2, 1/2
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, -1/12, 1/12, 1/12, 1/12, 1/12, 1/4, 7/12, -1/3, -1/6, -1/6, 0, 0, 0, 0, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/12, 5/12, -5/12, -5/12, -5/12, 7/12, -1/4, 1/12, 7/12, -1/12, 5/12, 1/12, 5/12, 5/12, 7/12, -5/12
5/12, 5/12, -5/12, -5/12, -5/12, 7/12, -1/4, 1/12, 7/12, -1/12, 5/12, 1/12, 5/12, 5/12, 7/12, -5/12
5/12, 5/12, -5/12, -5/12, -5/12, 7/12, -1/4, 1/12, 7/12, -1/12, 5/12, 1/12, 5/12, 5/12, 7/12, -5/12
5/12, 5/12, -5/12, -5/12, -5/12, 7/12, -1/4, 1/12, 7/12, -1/12, 5/12, 1/12, 5/12, 5/12, 7/12, -5/12
5/12, 5/12, -5/12, -5/12, -5/12, 7/12, -1/4, 1/12, 7/12, -1/12, 5/12, 1/12, 5/12, 5/12, 7/12, -5/12
-3/2, -1/2, 1/2, 1/2, 3/2, 3/2, -3/2, 1/2, 1/2, 3/2, 0, 0, -1/2, 2, -1, 3/2
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 2/3, 1/2, 1/2, 1/3, 1/6, 1/6, 1/6, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/12, 7/12, -5/12, 1/12, 11/12, 1/12, 11/12, 13/12, -1/6, -1/3, 1, 1/2, 1/2, 1/3, 1/6, 0
13/12, 7/12, -5/12, 1/12, 11/12, 1/12, 11/12, 13/12, -1/6, -1/3, 1, 1/2, 1/2, 1/3, 1/6, 0
13/12, 7/12, -5/12, 1/12, 11/12, 1/12, 11/12, 13/12, -1/6, -1/3, 1, 1/2, 1/2, 1/3, 1/6, 0
13/12, 7/12, -5/12, 1/12, 11/12, 1/12, 11/12, 13/12, -1/6, -1/3, 1, 1/2, 1/2, 1/3, 1/6, 0
13/12, 7/12, -5/12, 1/12, 11/12, 1/12, 11/12, 13/12, -1/6, -1/3, 1, 1/2, 1/2, 1/3, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -5/4, 9/4, -3/4, 1/4, 7/4, -3/4, -3/4
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 1, 1, 1, 0, 0, 0, 0, 2/3, 1/2, 5/6, 1/2, 1/2, 1/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/3, 0, 2/3, 2/3, 1/6, -1/6, 5/6, 5/6, 17/12, 3/4, 11/12, 1/4, -1/4, 11/12, 11/12, 1/12
1/3, 0, 2/3, 2/3, 1/6, -1/6, 5/6, 5/6, 17/12, 3/4, 11/12, 1/4, -1/4, 11/12, 11/12, 1/12
1/3, 0, 2/3, 2/3, 1/6, -1/6, 5/6, 5/6, 17/12, 3/4, 11/12, 1/4, -1/4, 11/12, 11/12, 1/12
1/3, 0, 2/3, 2/3, 1/6, -1/6, 5/6, 5/6, 17/12, 3/4, 11/12, 1/4, -1/4, 11/12, 11/12, 1/12
1/3, 0, 2/3, 2/3, 1/6, -1/6, 5/6, 5/6, 17/12, 3/4, 11/12, 1/4, -1/4, 11/12, 11/12, 1/12
1/2, 0, -1/2, 0, -1/2, -1, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 11/12, 11/12, 11/12, 11/12, 11/12, 3/4, 17/12, 3/4, 13/12, 7/12, 1/4, 1/4, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -1/4, 1/4, 11/12, 3/4, 7/12, 7/12, 5/4, 1/4, -1/12, -5/12, 5/12, 1/12, -1/4, 13/12, 7/12
5/4, -1/4, 1/4, 11/12, 3/4, 7/12, 7/12, 5/4, 1/4, -1/12, -5/12, 5/12, 1/12, -1/4, 13/12, 7/12
5/4, -1/4, 1/4, 11/12, 3/4, 7/12, 7/12, 5/4, 1/4, -1/12, -5/12, 5/12, 1/12, -1/4, 13/12, 7/12
5/4, -1/4, 1/4, 11/12, 3/4, 7/12, 7/12, 5/4, 1/4, -1/12, -5/12, 5/12, 1/12, -1/4, 13/12, 7/12
5/4, -1/4, 1/4, 11/12, 3/4, 7/12, 7/12, 5/4, 1/4, -1/12, -5/12, 5/12, 1/12, -1/4, 13/12, 7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 1, 1, 1, 1, 1, 0, 0, 1/4, 5/12, 3/4, 7/12, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 1, 5/6, 2/3, 2/3, 1/2, -1/3, 1/6, 5/4, -1/12, 5/12, 17/12, 17/12, 3/4, 13/12, 13/12
5/6, 1, 5/6, 2/3, 2/3, 1/2, -1/3, 1/6, 5/4, -1/12, 5/12, 17/12, 17/12, 3/4, 13/12, 13/12
5/6, 1, 5/6, 2/3, 2/3, 1/2, -1/3, 1/6, 5/4, -1/12, 5/12, 17/12, 17/12, 3/4, 13/12, 13/12
5/6, 1, 5/6, 2/3, 2/3, 1/2, -1/3, 1/6, 5/4, -1/12, 5/12, 17/12, 17/12, 3/4, 13/12, 13/12
5/6, 1, 5/6, 2/3, 2/3, 1/2, -1/3, 1/6, 5/4, -1/12, 5/12, 17/12, 17/12, 3/4, 13/12, 13/12
-1/2, 1/2, 2, 3/2, -1, -3/2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
13/12, -1/12, 3/4, 3/4, 3/4, 1/4, 1/4, 1/4, 1, 1, 1, 1, 1, 1, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/12, 7/12, 17/12, 7/12, 13/12, -1/4, 1/12, 13/12, 2/3, 1/3, 2/3, 1/2, 1/3, 1/6, 0, 0
13/12, 7/12, 17/12, 7/12, 13/12, -1/4, 1/12, 13/12, 2/3, 1/3, 2/3, 1/2, 1/3, 1/6, 0, 0
13/12, 7/12, 17/12, 7/12, 13/12, -1/4, 1/12, 13/12, 2/3, 1/3, 2/3, 1/2, 1/3, 1/6, 0, 0
13/12, 7/12, 17/12, 7/12, 13/12, -1/4, 1/12, 13/12, 2/3, 1/3, 2/3, 1/2, 1/3, 1/6, 0, 0
13/12, 7/12, 17/12, 7/12, 13/12, -1/4, 1/12, 13/12, 2/3, 1/3, 2/3, 1/2, 1/3, 1/6, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1, 1, 0, 0, 0, 0, -1/12, 5/4, 3/4, 3/4, 3/4, 1/4, 1/4, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1/3, 7/6, 7/6, 2/3, 1/3, 1, 1, -1/2, 4/3, 7/6, 1, 2/3, -1/3, 1, 0
1, -1/3, 7/6, 7/6, 2/3, 1/3, 1, 1, -1/2, 4/3, 7/6, 1, 2/3, -1/3, 1, 0
1, -1/3, 7/6, 7/6, 2/3, 1/3, 1, 1, -1/2, 4/3, 7/6, 1, 2/3, -1/3, 1, 0
1, -1/3, 7/6, 7/6, 2/3, 1/3, 1, 1, -1/2, 4/3, 7/6, 1, 2/3, -1/3, 1, 0
1, -1/3, 7/6, 7/6, 2/3, 1/3, 1, 1, -1/2, 4/3, 7/6, 1, 2/3, -1/3, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 1/12, 13/12, 13/12, 7/12, 5/12, 1/12, 1/12, 1, 1, 1/2, 1/2, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/12, 3/4, 5/12, 1/12, 5/4, -5/12, 17/12, -1/4, 7/6, 1/6, 1/3, 0, 7/6, 7/6, 5/6, 5/6
13/12, 3/4, 5/12, 1/12, 5/4, -5/12, 17/12, -1/4, 7/6, 1/6, 1/3, 0, 7/6, 7/6, 5/6, 5/6
13/12, 3/4, 5/12, 1/12, 5/4, -5/12, 17/12, -1/4, 7/6, 1/6, 1/3, 0, 7/6, 7/6, 5/6, 5/6
13/12, 3/4, 5/12, 1/12, 5/4, -5/12, 17/12, -1/4, 7/6, 1/6, 1/3, 0, 7/6, 7/6, 5/6, 5/6
13/12, 3/4, 5/12, 1/12, 5/4, -5/12, 17/12, -1/4, 7/6, 1/6, 1/3, 0, 7/6, 7/6, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 1/4, 9/4, -1/4, 5/4, -3/4, 3/4, 5/4, -3/4
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/12, 11/12, 13/12, 5/12, 5/12, 1/12, 1/12, 1/12, 0, 0, 1, 1, 1, 1, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 0, 1/3, 1, -1/6, 2/3, 7/6, 1, 17/12, 1/12, 1/12, -1/4, 7/12, 1/4, 1/4, 1/4
4/3, 0, 1/3, 1, -1/6, 2/3, 7/6, 1, 17/12, 1/12, 1/12, -1/4, 7/12, 1/4, 1/4, 1/4
4/3, 0, 1/3, 1, -1/6, 2/3, 7/6, 1, 17/12, 1/12, 1/12, -1/4, 7/12, 1/4, 1/4, 1/4
4/3, 0, 1/3, 1, -1/6, 2/3, 7/6, 1, 17/12, 1/12, 1/12, -1/4, 7/12, 1/4, 1/4, 1/4
4/3, 0, 1/3, 1, -1/6, 2/3, 7/6, 1, 17/12, 1/12, 1/12, -1/4, 7/12, 1/4, 1/4, 1/4
1/2, -3/2, 1/2, 1/2, 3/2, 1/2, -1/2, 1/2, -1/2, -1/2, 3/2, 1/2, 2, 1, -1, 1
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1, 1, 1, 1, 0, 0, 1/3, 1/6, 5/6, 5/6, 1/3, 1/6, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/3, 1/2, -1/6, 1/6, 1, 2/3, 1/6, -1/3, 5/6, 5/6, 2/3, -1/3, -1/2, 7/6, 2/3, 1
-1/3, 1/2, -1/6, 1/6, 1, 2/3, 1/6, -1/3, 5/6, 5/6, 2/3, -1/3, -1/2, 7/6, 2/3, 1
-1/3, 1/2, -1/6, 1/6, 1, 2/3, 1/6, -1/3, 5/6, 5/6, 2/3, -1/3, -1/2, 7/6, 2/3, 1
-1/3, 1/2, -1/6, 1/6, 1, 2/3, 1/6, -1/3, 5/6, 5/6, 2/3, -1/3, -1/2, 7/6, 2/3, 1
-1/3, 1/2, -1/6, 1/6, 1, 2/3, 1/6, -1/3, 5/6, 5/6, 2/3, -1/3, -1/2, 7/6, 2/3, 1
9/4, -1/4, -1/4, -3/4, 9/4, -5/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 1, 1, 1, 1, 1/2, 1/2, 1/2, -1/2, 1/2, 1, 1, 1/2, 1/2, 1/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 7/6, 1/6, 5/6, 5/6, 0, 1, 1, 11/12, 5/4, 7/12, 7/12, -5/12, 1/4, 1/4, 1/4
4/3, 7/6, 1/6, 5/6, 5/6, 0, 1, 1, 11/12, 5/4, 7/12, 7/12, -5/12, 1/4, 1/4, 1/4
4/3, 7/6, 1/6, 5/6, 5/6, 0, 1, 1, 11/12, 5/4, 7/12, 7/12, -5/12, 1/4, 1/4, 1/4
4/3, 7/6, 1/6, 5/6, 5/6, 0, 1, 1, 11/12, 5/4, 7/12, 7/12, -5/12, 1/4, 1/4, 1/4
4/3, 7/6, 1/6, 5/6, 5/6, 0, 1, 1, 11/12, 5/4, 7/12, 7/12, -5/12, 1/4, 1/4, 1/4
3/2, -3/2, -1/2, 1/2, 1/2, 3/2, -3/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/6, -1/3, 5/6, 5/6, 5/6, 5/6, 1/3, 1/6, 1, 0, 1, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/6, 4/3, -1/3, 5/6, 5/6, 7/6, 1, 1/2, 1/3, 1/3, 7/6, -1/3, 1, 5/6, 5/6
0, -1/6, 4/3, -1/3, 5/6, 5/6, 7/6, 1, 1/2, 1/3, 1/3, 7/6, -1/3, 1, 5/6, 5/6
0, -1/6, 4/3, -1/3, 5/6, 5/6, 7/6, 1, 1/2, 1/3, 1/3, 7/6, -1/3, 1, 5/6, 5/6
0, -1/6, 4/3, -1/3, 5/6, 5/6, 7/6, 1, 1/2, 1/3, 1/3, 7/6, -1/3, 1, 5/6, 5/6
0, -1/6, 4/3, -1/3, 5/6, 5/6, 7/6, 1, 1/2, 1/3, 1/3, 7/6, -1/3, 1, 5/6, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1/2, -1/2, 3/2, 3/2
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
5/12, 7/12, 13/12, 13/12, 11/12, 1/12, 1/12, 1/12, 0, 1, 1, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/12, 1/4, 3/4, 13/12, -1/12, 5/12, -1/12, 11/12, -1/2, 1, 2/3, 4/3, 5/6, 5/6, 5/6, 2/3
5/12, 1/4, 3/4, 13/12, -1/12, 5/12, -1/12, 11/12, -1/2, 1, 2/3, 4/3, 5/6, 5/6, 5/6, 2/3
5/12, 1/4, 3/4, 13/12, -1/12, 5/12, -1/12, 11/12, -1/2, 1, 2/3, 4/3, 5/6, 5/6, 5/6, 2/3
5/12, 1/4, 3/4, 13/12, -1/12, 5/12, -1/12, 11/12, -1/2, 1, 2/3, 4/3, 5/6, 5/6, 5/6, 2/3
5/12, 1/4, 3/4, 13/12, -1/12, 5/12, -1/12, 11/12, -1/2, 1, 2/3, 4/3, 5/6, 5/6, 5/6, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 3/2, 2, 2, 1/2, 1, 1
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 1, 0, 0, 0, 0, 0, 0, -1/3, 5/6, 1, 1/2, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4/3, 1/3, -1/6, 5/6, 5/6, 2/3, 1/2, 1/3, -1/2, 0, 1/2, 4/3, 1/3, 1/6, 5/6, 2/3
4/3, 1/3, -1/6, 5/6, 5/6, 2/3, 1/2, 1/3, -1/2, 0, 1/2, 4/3, 1/3, 1/6, 5/6, 2/3
4/3, 1/3, -1/6, 5/6, 5/6, 2/3, 1/2, 1/3, -1/2, 0, 1/2, 4/3, 1/3, 1/6, 5/6, 2/3
4/3, 1/3, -1/6, 5/6, 5/6, 2/3, 1/2, 1/3, -1/2, 0, 1/2, 4/3, 1/3, 1/6, 5/6, 2/3
4/3, 1/3, -1/6, 5/6, 5/6, 2/3, 1/2, 1/3, -1/2, 0, 1/2, 4/3, 1/3, 1/6, 5/6, 2/3
-1, -1, 1/2, -1/2, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
7/12, 5/12, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, 5/6, 1/6, 1/2, 2/3, 1/3, 1/3, 1/2, 1/6, 2/3, 1/2, 1/2, 1/3, 1/3, 0
0, 1/2, 5/6, 1/6, 1/2, 2/3, 1/3, 1/3, 1/2, 1/6, 2/3, 1/2, 1/2, 1/3, 1/3, 0
0, 1/2, 5/6, 1/6, 1/2, 2/3, 1/3, 1/3, 1/2, 1/6, 2/3, 1/2, 1/2, 1/3, 1/3, 0
0, 1/2, 5/6, 1/6, 1/2, 2/3, 1/3, 1/3, 1/2, 1/6, 2/3, 1/2, 1/2, 1/3, 1/3, 0
0, 1/2, 5/6, 1/6, 1/2, 2/3, 1/3, 1/3, 1/2, 1/6, 2/3, 1/2, 1/2, 1/3, 1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 1/2, 0, 1/2, 0, 0
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/4, 1/4, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 0, 1/2, 1/2, 1/2, 1/2, 1/3, 1/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/6, 5/6, 1/2, 2/3, 1/2, 2/3, 2/3, 2/3, 11/12, 5/12, 3/4, 3/4, 3/4, 1/4, 1/4, 11/12
1/6, 5/6, 1/2, 2/3, 1/2, 2/3, 2/3, 2/3, 11/12, 5/12, 3/4, 3/4, 3/4, 1/4, 1/4, 11/12
1/6, 5/6, 1/2, 2/3, 1/2, 2/3, 2/3, 2/3, 11/12, 5/12, 3/4, 3/4, 3/4, 1/4, 1/4, 11/12
1/6, 5/6, 1/2, 2/3, 1/2, 2/3, 2/3, 2/3, 11/12, 5/12, 3/4, 3/4, 3/4, 1/4, 1/4, 11/12
1/6, 5/6, 1/2, 2/3, 1/2, 2/3, 2/3, 2/3, 11/12, 5/12, 3/4, 3/4, 3/4, 1/4, 1/4, 11/12
1/2, 0, 1/2, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 0, 0, 5/12, 7/12, 3/4, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2/3, 1/6, 2/3, 2/3, 1/2, 1/6, 1/6, 0, 1/6, 2/3, 1/3, 1/3, 0, 1/2, 1/6, 1/6
2/3, 1/6, 2/3, 2/3, 1/2, 1/6, 1/6, 0, 1/6, 2/3, 1/3, 1/3, 0, 1/2, 1/6, 1/6
2/3, 1/6, 2/3, 2/3, 1/2, 1/6, 1/6, 0, 1/6, 2/3, 1/3, 1/3, 0, 1/2, 1/6, 1/6
2/3, 1/6, 2/3, 2/3, 1/2, 1/6, 1/6, 0, 1/6, 2/3, 1/3, 1/3, 0, 1/2, 1/6, 1/6
2/3, 1/6, 2/3, 2/3, 1/2, 1/6, 1/6, 0, 1/6, 2/3, 1/3, 1/3, 0, 1/2, 1/6, 1/6
1/2, 0, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 1/4, 5/12, 3/4, 3/4, 3/4, 3/4, 5/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 5/6, 0, 2/3, 1/2, 1/6, 1/3, 1/4, 11/12, 1/4, 7/12, 3/4, 7/12, 7/12, 1/12
1/2, 0, 5/6, 0, 2/3, 1/2, 1/6, 1/3, 1/4, 11/12, 1/4, 7/12, 3/4, 7/12, 7/12, 1/12
1/2, 0, 5/6, 0, 2/3, 1/2, 1/6, 1/3, 1/4, 11/12, 1/4, 7/12, 3/4, 7/12, 7/12, 1/12
1/2, 0, 5/6, 0, 2/3, 1/2, 1/6, 1/3, 1/4, 11/12, 1/4, 7/12, 3/4, 7/12, 7/12, 1/12
1/2, 0, 5/6, 0, 2/3, 1/2, 1/6, 1/3, 1/4, 11/12, 1/4, 7/12, 3/4, 7/12, 7/12, 1/12
0, 0, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z6-II_4_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 5/4, 3/4, 3/4, 3/4, 3/4, 1/4, 1/4, 5/4, -1/4, 3/4, 5/12, 5/12, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 5/4, 11/12, 13/12, 3/4, 3/4, 1/12, 1/4, 7/12, 3/4, 17/12, 7/12, 11/12, 11/12, -1/4, 13/12
1/4, 5/4, 11/12, 13/12, 3/4, 3/4, 1/12, 1/4, 7/12, 3/4, 17/12, 7/12, 11/12, 11/12, -1/4, 13/12
1/4, 5/4, 11/12, 13/12, 3/4, 3/4, 1/12, 1/4, 7/12, 3/4, 17/12, 7/12, 11/12, 11/12, -1/4, 13/12
1/4, 5/4, 11/12, 13/12, 3/4, 3/4, 1/12, 1/4, 7/12, 3/4, 17/12, 7/12, 11/12, 11/12, -1/4, 13/12
1/4, 5/4, 11/12, 13/12, 3/4, 3/4, 1/12, 1/4, 7/12, 3/4, 17/12, 7/12, 11/12, 11/12, -1/4, 13/12
0, 0, 0, 0, 0, 0, 0, 0, 2, -1/2, 1, -1, -1/2, -1/2, 1, 1/2
end model 


==> anc/Z6-I_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/12, 131/12, 35/4, 91/12, 85/12, 73/12, 9/4, 11/12, 146/3, 14, 23/2, 53/6, 16/3, 16/3, 7/3, -2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/6, 29/6, 5/2, 17/6, -1/2, -1/6, -1/6, -1/6, 89/6, 17/2, 49/6, 9/2, 7/6, -11/6, -11/6, -5/6
89/6, 29/6, 5/2, 17/6, -1/2, -1/6, -1/6, -1/6, 89/6, 17/2, 49/6, 9/2, 7/6, -11/6, -11/6, -5/6
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/6, 37/3, 29/3, 13/2, 7/2, 17/6, 4/3, -4/3, 175/6, 16/3, 14/3, 13/3, 11/3, 7/2, 10/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
157/6, 3/2, 23/6, 15/2, 35/6, 25/6, 17/6, 1/6, -47/3, -2, -5, -4, -3, -5/3, -1, -5/3
157/6, 3/2, 23/6, 15/2, 35/6, 25/6, 17/6, 1/6, -47/3, -2, -5, -4, -3, -5/3, -1, -5/3
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
571/12, 145/12, 133/12, 31/4, 67/12, 21/4, 31/12, 5/12, 655/12, 197/12, 51/4, 121/12, 103/12, 19/4, 19/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/3, 17/3, 23/3, 25/3, 6, 10/3, -1/3, 1, -29/3, -1/3, -4, -4/3, -5/3, 2, -2/3, 7/3
103/3, 17/3, 23/3, 25/3, 6, 10/3, -1/3, 1, -29/3, -1/3, -4, -4/3, -5/3, 2, -2/3, 7/3
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
110/3, 65/6, 29/3, 6, 25/6, 7/3, 3/2, 3/2, 349/12, 67/12, 47/12, 15/4, 15/4, 31/12, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/6, 5/2, 11/2, 13/6, 5/6, -13/6, -1/6, -1/6, 33/2, 25/6, 5/2, 29/6, 23/6, 7/6, 19/6, -1/6
53/6, 5/2, 11/2, 13/6, 5/6, -13/6, -1/6, -1/6, 33/2, 25/6, 5/2, 29/6, 23/6, 7/6, 19/6, -1/6
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 35/3, 65/6, 17/2, 8, 16/3, 3/2, 5/6, 539/12, 137/12, 103/12, 89/12, 89/12, 55/12, 19/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/6, -5/2, -1/2, -1/2, 1/2, -11/6, -3/2, 1/6, 11, 5/3, 13/3, 14/3, 11/3, 2/3, -4/3, 0
-47/6, -5/2, -1/2, -1/2, 1/2, -11/6, -3/2, 1/6, 11, 5/3, 13/3, 14/3, 11/3, 2/3, -4/3, 0
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 79/6, 13, 12, 9, 17/3, 13/6, 2/3, 473/12, 43/4, 29/4, 85/12, 83/12, 47/12, 9/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/6, 1/6, -5/6, 1/2, -17/6, -7/6, -1/2, -13/6, 58/3, 4/3, 3, 10/3, 20/3, 16/3, 3, 2/3
5/6, 1/6, -5/6, 1/2, -17/6, -7/6, -1/2, -13/6, 58/3, 4/3, 3, 10/3, 20/3, 16/3, 3, 2/3
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/12, 63/4, 143/12, 107/12, 29/4, 41/12, 29/12, 17/12, 127/3, 12, 28/3, 6, 17/3, 25/6, 7/3, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/6, -7/2, -13/6, -23/6, -11/6, -17/6, -1/2, -1/6, 2/3, 11/3, 1, -4/3, -5/3, 1, 2/3, -4/3
-67/6, -7/2, -13/6, -23/6, -11/6, -17/6, -1/2, -1/6, 2/3, 11/3, 1, -4/3, -5/3, 1, 2/3, -4/3
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
27, 55/6, 6, 14/3, 8/3, 8/3, 3/2, 2/3, 89/2, 71/6, 11, 55/6, 7, 11/3, 7/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/6, 15/2, 25/6, 1/2, 11/6, 11/6, 5/6, 7/6, 0, -2, -5/3, 2, 0, 2, 5/3, -2/3
121/6, 15/2, 25/6, 1/2, 11/6, 11/6, 5/6, 7/6, 0, -2, -5/3, 2, 0, 2, 5/3, -2/3
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 101/12, 97/12, 77/12, 59/12, 5/4, 1/4, -1/12, 581/12, 145/12, 133/12, 35/4, 61/12, 49/12, 11/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, -1/3, 7/3, 10/3, 11/3, 1, 1/3, -5/3, -2/3, -5/3, -3, -8/3, -5/3, 2, 4/3, -7/3
18, -1/3, 7/3, 10/3, 11/3, 1, 1/3, -5/3, -2/3, -5/3, -3, -8/3, -5/3, 2, 4/3, -7/3
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
140/3, 67/6, 17/2, 25/3, 7, 7/2, 3/2, 2/3, 541/12, 53/4, 127/12, 35/4, 67/12, 7/4, 13/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/3, -4/3, -1, 2/3, -8/3, -7/3, -2/3, 3, 17/2, 35/6, 17/6, 7/2, 3/2, 1/6, 1/2, 5/2
-17/3, -4/3, -1, 2/3, -8/3, -7/3, -2/3, 3, 17/2, 35/6, 17/6, 7/2, 3/2, 1/6, 1/2, 5/2
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/6, 13, 10, 10, 26/3, 6, 8/3, -1/2, 50, 12, 71/6, 8, 35/6, 7/2, 8/3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/6, -1/6, 5/6, -1/6, 1/6, 7/2, 5/2, 1/6, -29/6, -23/6, -7/6, -13/6, -5/2, -11/6, -3/2, -5/6
19/6, -1/6, 5/6, -1/6, 1/6, 7/2, 5/2, 1/6, -29/6, -23/6, -7/6, -13/6, -5/2, -11/6, -3/2, -5/6
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/12, 155/12, 143/12, 109/12, 103/12, 25/4, 15/4, -1/12, 323/12, 109/12, 23/4, 59/12, 25/12, 5/4, 11/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -23/6, -19/6, -19/6, 1/6, 7/2, 1/6, 5/6, 11, 3, 2/3, 1, 4, 2, 4/3, -5/3
-9/2, -23/6, -19/6, -19/6, 1/6, 7/2, 1/6, 5/6, 11, 3, 2/3, 1, 4, 2, 4/3, -5/3
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/12, 113/12, 79/12, 79/12, 21/4, 15/4, 11/4, 3/4, 167/4, 151/12, 113/12, 23/4, 59/12, 13/4, 7/12, 1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -17/3, -8/3, -8/3, -4, -14/3, -7/3, 4/3, -51/2, -23/6, -17/6, -13/2, -35/6, -13/6, 1/6, -17/6
-30, -17/3, -8/3, -8/3, -4, -14/3, -7/3, 4/3, -51/2, -23/6, -17/6, -13/2, -35/6, -13/6, 1/6, -17/6
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
122/3, 37/3, 61/6, 13/2, 11/2, 29/6, 5/3, 5/3, 215/4, 163/12, 125/12, 119/12, 33/4, 79/12, 37/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, -1, 1, -1/3, 4/3, 8/3, 7/3, 1/3, -9, -16/3, -14/3, -13/3, -2/3, 3, 5/3, 2/3
23/3, -1, 1, -1/3, 4/3, 8/3, 7/3, 1/3, -9, -16/3, -14/3, -13/3, -2/3, 3, 5/3, 2/3
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/12, 35/4, 31/4, 53/12, 47/12, 15/4, 31/12, -5/4, 151/4, 115/12, 89/12, 67/12, 15/4, 43/12, 29/12, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/6, 1/6, -5/2, 1/2, 3/2, 3/2, -5/6, 3/2, -1/2, -5/6, 5/2, 3/2, -5/6, 3/2, -1/2, -1/6
-7/6, 1/6, -5/2, 1/2, 3/2, 3/2, -5/6, 3/2, -1/2, -5/6, 5/2, 3/2, -5/6, 3/2, -1/2, -1/6
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/12, 45/4, 95/12, 79/12, 55/12, 17/4, 25/12, 7/4, 343/6, 107/6, 29/2, 11, 47/6, 4, 3/2, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -1/3, 3, 7/3, 1, 7/3, 0, 0, 15/2, 53/6, 31/6, 17/6, 1/6, -7/2, -1/6, 19/6
5, -1/3, 3, 7/3, 1, 7/3, 0, 0, 15/2, 53/6, 31/6, 17/6, 1/6, -7/2, -1/6, 19/6
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/6, 19/2, 28/3, 41/6, 20/3, 29/6, 5/3, -1/3, 44, 10, 49/6, 41/6, 25/6, 25/6, 5/2, -7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-259/6, -59/6, -43/6, -53/6, -11/2, -5/2, 5/6, 17/6, 15, 3, 4, 13/3, 4/3, -7/3, -1, -1
-259/6, -59/6, -43/6, -53/6, -11/2, -5/2, 5/6, 17/6, 15, 3, 4, 13/3, 4/3, -7/3, -1, -1
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/12, 103/12, 29/4, 71/12, 15/4, 11/4, 11/4, -11/12, 91/2, 77/6, 32/3, 25/3, 13/2, 7/2, 19/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -4, -2, -1, 7/3, 2/3, 0, 7/3, -59/6, -9/2, -29/6, -11/6, 1/6, 17/6, 3/2, -13/6
-7, -4, -2, -1, 7/3, 2/3, 0, 7/3, -59/6, -9/2, -29/6, -11/6, 1/6, 17/6, 3/2, -13/6
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43/2, 13/2, 11/2, 23/6, 3, 13/6, 3/2, 4/3, 391/12, 103/12, 89/12, 21/4, 49/12, 43/12, 43/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/6, -3/2, -7/2, -19/6, 1/6, -19/6, -11/6, -5/6, 13/3, 4/3, -4/3, 2, 11/3, 4/3, 1/3, -1
-61/6, -3/2, -7/2, -19/6, 1/6, -19/6, -11/6, -5/6, 13/3, 4/3, -4/3, 2, 11/3, 4/3, 1/3, -1
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/6, 11, 55/6, 19/3, 37/6, 8/3, 11/6, -5/3, 607/12, 143/12, 45/4, 107/12, 95/12, 21/4, 37/12, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/6, 1/2, 7/6, 13/6, -3/2, 13/6, 13/6, 1/6, 7/6, 7/6, -11/6, -1/6, 7/6, 1/2, -5/6, -1/2
83/6, 1/2, 7/6, 13/6, -3/2, 13/6, 13/6, 1/6, 7/6, 7/6, -11/6, -1/6, 7/6, 1/2, -5/6, -1/2
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/12, 131/12, 31/4, 73/12, 37/12, 7/4, 19/12, -3/4, 94/3, 28/3, 22/3, 5, 9/2, 2, 3/2, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/3, -17/3, -13/3, -8, -13/3, -10/3, -7/3, 1, 17/3, -7/3, -1/3, -2/3, 2/3, 1, 0, -4/3
-67/3, -17/3, -13/3, -8, -13/3, -10/3, -7/3, 1, 17/3, -7/3, -1/3, -2/3, 2/3, 1, 0, -4/3
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45/2, 6, 11/2, 5, 10/3, 2, 1/2, 1/2, 581/12, 149/12, 115/12, 107/12, 77/12, 35/12, 25/12, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
227/6, 37/6, 19/2, 43/6, 25/6, 3/2, 13/6, 1/6, 27/2, 17/6, 19/6, 29/6, 7/6, 5/2, 17/6, -1/6
227/6, 37/6, 19/2, 43/6, 25/6, 3/2, 13/6, 1/6, 27/2, 17/6, 19/6, 29/6, 7/6, 5/2, 17/6, -1/6
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 91/6, 23/2, 8, 16/3, 13/3, 7/6, 1, 116/3, 29/3, 49/6, 49/6, 37/6, 5/2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/2, -23/6, -23/6, -13/6, -5/6, 7/6, 1/2, -7/6, 3/2, 29/6, 7/6, -11/6, -3/2, 7/6, -5/6, -11/6
-13/2, -23/6, -23/6, -13/6, -5/6, 7/6, 1/2, -7/6, 3/2, 29/6, 7/6, -11/6, -3/2, 7/6, -5/6, -11/6
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
62/3, 11/2, 25/6, 8/3, 5/3, 5/3, 1/6, -1/6, 275/6, 23/2, 19/2, 53/6, 17/2, 16/3, 11/6, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/6, 29/6, 9/2, 17/6, 5/2, -5/6, 1/6, 13/6, -79/6, -29/6, -11/2, -31/6, -13/6, -19/6, 1/6, -7/2
103/6, 29/6, 9/2, 17/6, 5/2, -5/6, 1/6, 13/6, -79/6, -29/6, -11/2, -31/6, -13/6, -19/6, 1/6, -7/2
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 121/12, 101/12, 31/4, 47/12, 35/12, 7/4, -7/12, 135/4, 109/12, 29/4, 77/12, 17/4, 13/12, 11/12, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 15/2, 41/6, 19/6, 19/6, 13/6, -7/6, 7/6, 20, 20/3, 5, 8/3, 10/3, -1/3, -2/3, 4/3
33/2, 15/2, 41/6, 19/6, 19/6, 13/6, -7/6, 7/6, 20, 20/3, 5, 8/3, 10/3, -1/3, -2/3, 4/3
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/12, 45/4, 133/12, 39/4, 79/12, 41/12, 5/12, 1/12, 139/3, 31/3, 28/3, 47/6, 20/3, 4, 13/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/6, -1/2, 1/6, -19/6, -17/6, -3/2, 13/6, -7/6, 33/2, 3/2, 7/6, 11/6, 9/2, 5/2, 1/6, -3/2
-11/6, -1/2, 1/6, -19/6, -17/6, -3/2, 13/6, -7/6, 33/2, 3/2, 7/6, 11/6, 9/2, 5/2, 1/6, -3/2
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 65/6, 32/3, 8, 29/6, 7/2, 3, -1/2, 511/12, 121/12, 37/4, 97/12, 65/12, 55/12, 29/12, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/6, 19/6, 7/6, 5/2, -7/6, -13/6, -5/6, -5/2, 85/6, 19/6, 35/6, 13/6, -1/2, 1/2, -1/6, -19/6
59/6, 19/6, 7/6, 5/2, -7/6, -13/6, -5/6, -5/2, 85/6, 19/6, 35/6, 13/6, -1/2, 1/2, -1/6, -19/6
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 45/4, 133/12, 127/12, 97/12, 79/12, 11/4, 3/4, 189/4, 125/12, 39/4, 33/4, 31/4, 23/4, 13/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32/3, 5, 8/3, 14/3, 1, -5/3, 5/3, -4/3, 98/3, 10, 25/3, 20/3, 17/3, 3, 5/3, -2/3
32/3, 5, 8/3, 14/3, 1, -5/3, 5/3, -4/3, 98/3, 10, 25/3, 20/3, 17/3, 3, 5/3, -2/3
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 61/4, 139/12, 109/12, 65/12, 35/12, 19/12, 1/4, 37, 7, 7, 31/6, 14/3, 14/3, 3, -5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/6, 3/2, -5/6, 1/6, 3/2, 7/6, 13/6, -1/6, 21/2, 5/2, 5/2, 5/6, 19/6, 11/6, -1/2, -3/2
31/6, 3/2, -5/6, 1/6, 3/2, 7/6, 13/6, -1/6, 21/2, 5/2, 5/2, 5/6, 19/6, 11/6, -1/2, -3/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
164/3, 77/6, 38/3, 23/2, 26/3, 6, 8/3, 2/3, 361/12, 79/12, 25/4, 53/12, 17/4, 25/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25, -17/3, -10/3, -13/3, -5, -7/3, -2/3, -7/3, -89/6, -43/6, -7/2, -17/6, -11/6, -1/2, -13/6, 1/6
-25, -17/3, -10/3, -13/3, -5, -7/3, -2/3, -7/3, -89/6, -43/6, -7/2, -17/6, -11/6, -1/2, -13/6, 1/6
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
176/3, 29/2, 32/3, 21/2, 22/3, 37/6, 5/2, -4/3, 36, 6, 6, 6, 14/3, 25/6, 7/3, -1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -47/6, -31/6, -25/6, -37/6, -17/6, 5/6, -3/2, 2, 13/3, 3, 0, -7/3, 1, -2/3, 0
-33/2, -47/6, -31/6, -25/6, -37/6, -17/6, 5/6, -3/2, 2, 13/3, 3, 0, -7/3, 1, -2/3, 0
end model 


==> anc/Z6-I_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 45/4, 107/12, 103/12, 25/4, 31/12, 17/12, 1/12, 152/3, 77/6, 35/3, 34/3, 23/3, 25/6, 8/3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/6, -37/6, -25/6, -7/2, -5/6, 13/6, 7/6, 5/2, 229/6, 9/2, 43/6, 43/6, 37/6, 31/6, 13/6, 3/2
-71/6, -37/6, -25/6, -7/2, -5/6, 13/6, 7/6, 5/2, 229/6, 9/2, 43/6, 43/6, 37/6, 31/6, 13/6, 3/2
-71/6, -37/6, -25/6, -7/2, -5/6, 13/6, 7/6, 5/2, 229/6, 9/2, 43/6, 43/6, 37/6, 31/6, 13/6, 3/2
-71/6, -37/6, -25/6, -7/2, -5/6, 13/6, 7/6, 5/2, 229/6, 9/2, 43/6, 43/6, 37/6, 31/6, 13/6, 3/2
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 79/6, 25/2, 59/6, 19/3, 16/3, 3/2, -1/3, 94/3, 31/3, 22/3, 14/3, 23/6, 1/2, 1/3, -1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/2, -37/6, -11/2, -9/2, -15/2, -23/6, -11/6, -3/2, -12, -5, -4, -4/3, 0, -2/3, 0, 11/3
-41/2, -37/6, -11/2, -9/2, -15/2, -23/6, -11/6, -3/2, -12, -5, -4, -4/3, 0, -2/3, 0, 11/3
-41/2, -37/6, -11/2, -9/2, -15/2, -23/6, -11/6, -3/2, -12, -5, -4, -4/3, 0, -2/3, 0, 11/3
-41/2, -37/6, -11/2, -9/2, -15/2, -23/6, -11/6, -3/2, -12, -5, -4, -4/3, 0, -2/3, 0, 11/3
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 47/4, 95/12, 65/12, 59/12, 17/4, 5/4, -1/4, 659/12, 161/12, 161/12, 39/4, 83/12, 15/4, 19/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/6, -1/2, -17/6, -5/6, -1/6, -17/6, -7/2, -1/6, -89/6, -17/6, -25/6, -9/2, -17/6, -1/2, 7/6, 11/6
-59/6, -1/2, -17/6, -5/6, -1/6, -17/6, -7/2, -1/6, -89/6, -17/6, -25/6, -9/2, -17/6, -1/2, 7/6, 11/6
-59/6, -1/2, -17/6, -5/6, -1/6, -17/6, -7/2, -1/6, -89/6, -17/6, -25/6, -9/2, -17/6, -1/2, 7/6, 11/6
-59/6, -1/2, -17/6, -5/6, -1/6, -17/6, -7/2, -1/6, -89/6, -17/6, -25/6, -9/2, -17/6, -1/2, 7/6, 11/6
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/6, 23/2, 9, 26/3, 43/6, 17/3, 8/3, 1/6, 59/2, 59/6, 41/6, 9/2, 11/3, 17/6, 11/6, 4/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -5/6, -7/6, -5/6, -17/6, -23/6, -1/6, -7/2, 80/3, 19/3, 14/3, 22/3, 5, 8/3, 2/3, 2
-11/2, -5/6, -7/6, -5/6, -17/6, -23/6, -1/6, -7/2, 80/3, 19/3, 14/3, 22/3, 5, 8/3, 2/3, 2
-11/2, -5/6, -7/6, -5/6, -17/6, -23/6, -1/6, -7/2, 80/3, 19/3, 14/3, 22/3, 5, 8/3, 2/3, 2
-11/2, -5/6, -7/6, -5/6, -17/6, -23/6, -1/6, -7/2, 80/3, 19/3, 14/3, 22/3, 5, 8/3, 2/3, 2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 47/4, 131/12, 121/12, 85/12, 47/12, 17/12, -7/12, 485/12, 91/12, 29/4, 85/12, 55/12, 53/12, 7/4, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-40/3, -5, -4/3, -1/3, 1/3, -3, 1/3, 1/3, 20/3, 7/3, 10/3, 0, 7/3, -1/3, -1/3, 2
-40/3, -5, -4/3, -1/3, 1/3, -3, 1/3, 1/3, 20/3, 7/3, 10/3, 0, 7/3, -1/3, -1/3, 2
-40/3, -5, -4/3, -1/3, 1/3, -3, 1/3, 1/3, 20/3, 7/3, 10/3, 0, 7/3, -1/3, -1/3, 2
-40/3, -5, -4/3, -1/3, 1/3, -3, 1/3, 1/3, 20/3, 7/3, 10/3, 0, 7/3, -1/3, -1/3, 2
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
595/12, 49/4, 115/12, 109/12, 77/12, 55/12, 23/12, 23/12, 629/12, 143/12, 115/12, 115/12, 71/12, 65/12, 23/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 6, 11/3, 1, 5/3, 4, 1, 2/3, 24, 11/3, 17/3, 17/3, 17/3, 5, 5/3, -4/3
10, 6, 11/3, 1, 5/3, 4, 1, 2/3, 24, 11/3, 17/3, 17/3, 17/3, 5, 5/3, -4/3
10, 6, 11/3, 1, 5/3, 4, 1, 2/3, 24, 11/3, 17/3, 17/3, 17/3, 5, 5/3, -4/3
10, 6, 11/3, 1, 5/3, 4, 1, 2/3, 24, 11/3, 17/3, 17/3, 17/3, 5, 5/3, -4/3
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
73/2, 53/6, 17/3, 5, 29/6, 4, 17/6, -2/3, 50, 40/3, 32/3, 10, 13/2, 17/3, 7/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-161/6, -15/2, -29/6, -17/6, -13/6, -11/2, -13/6, -1/6, 17/2, 19/6, -1/6, 1/2, 7/6, -7/6, 13/6, 7/6
-161/6, -15/2, -29/6, -17/6, -13/6, -11/2, -13/6, -1/6, 17/2, 19/6, -1/6, 1/2, 7/6, -7/6, 13/6, 7/6
-161/6, -15/2, -29/6, -17/6, -13/6, -11/2, -13/6, -1/6, 17/2, 19/6, -1/6, 1/2, 7/6, -7/6, 13/6, 7/6
-161/6, -15/2, -29/6, -17/6, -13/6, -11/2, -13/6, -1/6, 17/2, 19/6, -1/6, 1/2, 7/6, -7/6, 13/6, 7/6
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
715/12, 203/12, 53/4, 121/12, 25/4, 11/4, 11/4, -11/12, 173/4, 47/4, 35/4, 79/12, 61/12, 35/12, 11/12, 5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/6, 13/2, 25/6, 17/6, 11/2, 31/6, 13/6, -5/6, 143/3, 43/3, 12, 28/3, 9, 17/3, 8/3, 2/3
151/6, 13/2, 25/6, 17/6, 11/2, 31/6, 13/6, -5/6, 143/3, 43/3, 12, 28/3, 9, 17/3, 8/3, 2/3
151/6, 13/2, 25/6, 17/6, 11/2, 31/6, 13/6, -5/6, 143/3, 43/3, 12, 28/3, 9, 17/3, 8/3, 2/3
151/6, 13/2, 25/6, 17/6, 11/2, 31/6, 13/6, -5/6, 143/3, 43/3, 12, 28/3, 9, 17/3, 8/3, 2/3
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/12, 29/4, 55/12, 29/12, 29/12, 23/12, 17/12, 7/12, 44, 14, 61/6, 20/3, 19/3, 11/3, 17/6, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 1/2, -5/2, -1/6, -7/6, -3/2, -1/2, -19/6, -86/3, -8, -8, -5, -7/3, 0, -10/3, 0
5/2, 1/2, -5/2, -1/6, -7/6, -3/2, -1/2, -19/6, -86/3, -8, -8, -5, -7/3, 0, -10/3, 0
5/2, 1/2, -5/2, -1/6, -7/6, -3/2, -1/2, -19/6, -86/3, -8, -8, -5, -7/3, 0, -10/3, 0
5/2, 1/2, -5/2, -1/6, -7/6, -3/2, -1/2, -19/6, -86/3, -8, -8, -5, -7/3, 0, -10/3, 0
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
583/12, 161/12, 41/4, 109/12, 21/4, 55/12, 25/12, -1/4, 493/12, 41/4, 37/4, 29/4, 61/12, 37/12, 11/4, -1/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -47/6, -29/6, -23/6, -37/6, -7/2, -7/6, -5/6, -79/3, -6, -16/3, -7/3, -13/3, -16/3, -2, 1/3
-49/2, -47/6, -29/6, -23/6, -37/6, -7/2, -7/6, -5/6, -79/3, -6, -16/3, -7/3, -13/3, -16/3, -2, 1/3
-49/2, -47/6, -29/6, -23/6, -37/6, -7/2, -7/6, -5/6, -79/3, -6, -16/3, -7/3, -13/3, -16/3, -2, 1/3
-49/2, -47/6, -29/6, -23/6, -37/6, -7/2, -7/6, -5/6, -79/3, -6, -16/3, -7/3, -13/3, -16/3, -2, 1/3
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/6, 27/2, 67/6, 8, 9/2, 13/6, 11/6, 2/3, 169/3, 44/3, 79/6, 59/6, 37/6, 16/3, 5/3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -5/6, -1/6, -5/6, 1/2, -11/6, -13/6, 7/6, -35/6, 3/2, 7/6, -11/6, -7/2, -7/6, -17/6, -1/6
-21/2, -5/6, -1/6, -5/6, 1/2, -11/6, -13/6, 7/6, -35/6, 3/2, 7/6, -11/6, -7/2, -7/6, -17/6, -1/6
-21/2, -5/6, -1/6, -5/6, 1/2, -11/6, -13/6, 7/6, -35/6, 3/2, 7/6, -11/6, -7/2, -7/6, -17/6, -1/6
-21/2, -5/6, -1/6, -5/6, 1/2, -11/6, -13/6, 7/6, -35/6, 3/2, 7/6, -11/6, -7/2, -7/6, -17/6, -1/6
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/6, 21/2, 19/2, 43/6, 35/6, 31/6, 11/6, -5/6, 163/4, 137/12, 113/12, 89/12, 73/12, 31/12, 5/4, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/3, 1/3, 3, 2/3, -1/3, 1, -7/3, -2/3, 62/3, 20/3, 13/3, 2, 0, -1/3, 2/3, -8/3
23/3, 1/3, 3, 2/3, -1/3, 1, -7/3, -2/3, 62/3, 20/3, 13/3, 2, 0, -1/3, 2/3, -8/3
23/3, 1/3, 3, 2/3, -1/3, 1, -7/3, -2/3, 62/3, 20/3, 13/3, 2, 0, -1/3, 2/3, -8/3
23/3, 1/3, 3, 2/3, -1/3, 1, -7/3, -2/3, 62/3, 20/3, 13/3, 2, 0, -1/3, 2/3, -8/3
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 39/4, 35/4, 103/12, 73/12, 37/12, 5/4, 11/12, 143/4, 125/12, 89/12, 89/12, 17/4, 5/4, 13/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -10/3, -1, -4, -2, 0, 1/3, -10/3, 68/3, 7/3, 16/3, 2, 8/3, 14/3, 3, 2/3
-8, -10/3, -1, -4, -2, 0, 1/3, -10/3, 68/3, 7/3, 16/3, 2, 8/3, 14/3, 3, 2/3
-8, -10/3, -1, -4, -2, 0, 1/3, -10/3, 68/3, 7/3, 16/3, 2, 8/3, 14/3, 3, 2/3
-8, -10/3, -1, -4, -2, 0, 1/3, -10/3, 68/3, 7/3, 16/3, 2, 8/3, 14/3, 3, 2/3
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/3, 20/3, 20/3, 19/3, 16/3, 8/3, 11/6, -11/6, 289/6, 77/6, 34/3, 9, 16/3, 23/6, 5/3, 5/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
64/3, 17/3, 11/3, 5, 6, 7/3, 4/3, 2/3, 6, 3, 8/3, 0, 0, -3, -4/3, 4/3
64/3, 17/3, 11/3, 5, 6, 7/3, 4/3, 2/3, 6, 3, 8/3, 0, 0, -3, -4/3, 4/3
64/3, 17/3, 11/3, 5, 6, 7/3, 4/3, 2/3, 6, 3, 8/3, 0, 0, -3, -4/3, 4/3
64/3, 17/3, 11/3, 5, 6, 7/3, 4/3, 2/3, 6, 3, 8/3, 0, 0, -3, -4/3, 4/3
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/3, 9, 35/6, 13/3, 19/6, 5/2, 1, -1/2, 36, 11, 49/6, 19/3, 6, 8/3, 13/6, 5/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -4/3, 0, -2/3, -10/3, 0, 3, 0, 9/2, -3/2, 1/2, -1/6, 1/2, 1/6, -3/2, 5/6
-1, -4/3, 0, -2/3, -10/3, 0, 3, 0, 9/2, -3/2, 1/2, -1/6, 1/2, 1/6, -3/2, 5/6
-1, -4/3, 0, -2/3, -10/3, 0, 3, 0, 9/2, -3/2, 1/2, -1/6, 1/2, 1/6, -3/2, 5/6
-1, -4/3, 0, -2/3, -10/3, 0, 3, 0, 9/2, -3/2, 1/2, -1/6, 1/2, 1/6, -3/2, 5/6
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
154/3, 44/3, 35/3, 21/2, 17/2, 14/3, 5/2, 7/6, 193/4, 139/12, 33/4, 91/12, 27/4, 17/4, 25/12, -13/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/3, 3, 19/3, 19/3, 11/3, 1, -2/3, 2/3, 24, 11/3, 2/3, 5/3, 14/3, 5, 5/3, -2/3
67/3, 3, 19/3, 19/3, 11/3, 1, -2/3, 2/3, 24, 11/3, 2/3, 5/3, 14/3, 5, 5/3, -2/3
67/3, 3, 19/3, 19/3, 11/3, 1, -2/3, 2/3, 24, 11/3, 2/3, 5/3, 14/3, 5, 5/3, -2/3
67/3, 3, 19/3, 19/3, 11/3, 1, -2/3, 2/3, 24, 11/3, 2/3, 5/3, 14/3, 5, 5/3, -2/3
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/6, 34/3, 65/6, 49/6, 13/2, 35/6, 7/3, 1/2, 119/3, 73/6, 17/2, 47/6, 14/3, 4/3, 1/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/3, 5/3, -5/3, 5/3, 3, 0, 8/3, 1/3, -20, -22/3, -11/3, -4/3, 4/3, -5/3, -2/3, 2
37/3, 5/3, -5/3, 5/3, 3, 0, 8/3, 1/3, -20, -22/3, -11/3, -4/3, 4/3, -5/3, -2/3, 2
37/3, 5/3, -5/3, 5/3, 3, 0, 8/3, 1/3, -20, -22/3, -11/3, -4/3, 4/3, -5/3, -2/3, 2
37/3, 5/3, -5/3, 5/3, 3, 0, 8/3, 1/3, -20, -22/3, -11/3, -4/3, 4/3, -5/3, -2/3, 2
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/3, 89/6, 77/6, 55/6, 6, 4, 13/6, 0, 565/12, 155/12, 113/12, 37/4, 89/12, 43/12, 25/12, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/6, 11/6, -3/2, 7/6, -1/6, -5/2, 1/6, -17/6, -17, 5/3, -2, -4, -3, -4, -2/3, 5/3
55/6, 11/6, -3/2, 7/6, -1/6, -5/2, 1/6, -17/6, -17, 5/3, -2, -4, -3, -4, -2/3, 5/3
55/6, 11/6, -3/2, 7/6, -1/6, -5/2, 1/6, -17/6, -17, 5/3, -2, -4, -3, -4, -2/3, 5/3
55/6, 11/6, -3/2, 7/6, -1/6, -5/2, 1/6, -17/6, -17, 5/3, -2, -4, -3, -4, -2/3, 5/3
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/12, 41/4, 119/12, 113/12, 95/12, 53/12, 13/12, -5/12, 185/4, 35/4, 101/12, 33/4, 77/12, 17/4, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/6, -19/6, -19/6, -7/2, -1/6, 17/6, 1/2, 19/6, 13/6, 13/6, 25/6, 3/2, -11/6, 1/2, -11/6, -5/6
-55/6, -19/6, -19/6, -7/2, -1/6, 17/6, 1/2, 19/6, 13/6, 13/6, 25/6, 3/2, -11/6, 1/2, -11/6, -5/6
-55/6, -19/6, -19/6, -7/2, -1/6, 17/6, 1/2, 19/6, 13/6, 13/6, 25/6, 3/2, -11/6, 1/2, -11/6, -5/6
-55/6, -19/6, -19/6, -7/2, -1/6, 17/6, 1/2, 19/6, 13/6, 13/6, 25/6, 3/2, -11/6, 1/2, -11/6, -5/6
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 34/3, 11, 9, 31/6, 14/3, 17/6, 1/2, 233/6, 55/6, 8, 7, 29/6, 9/2, 7/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, 11/3, 1, 8/3, -2/3, -10/3, -7/3, -1/3, -115/6, -31/6, -43/6, -25/6, -5/2, -3/2, -11/6, 1/6
-6, 11/3, 1, 8/3, -2/3, -10/3, -7/3, -1/3, -115/6, -31/6, -43/6, -25/6, -5/2, -3/2, -11/6, 1/6
-6, 11/3, 1, 8/3, -2/3, -10/3, -7/3, -1/3, -115/6, -31/6, -43/6, -25/6, -5/2, -3/2, -11/6, 1/6
-6, 11/3, 1, 8/3, -2/3, -10/3, -7/3, -1/3, -115/6, -31/6, -43/6, -25/6, -5/2, -3/2, -11/6, 1/6
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 25/2, 61/6, 9, 22/3, 17/3, 11/6, 1/3, 697/12, 157/12, 149/12, 133/12, 95/12, 53/12, 7/4, -5/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/6, -17/2, -15/2, -13/2, -35/6, -25/6, -1/2, -5/2, 65/3, 6, 25/3, 6, 10/3, -1/3, 2/3, 7/3
-155/6, -17/2, -15/2, -13/2, -35/6, -25/6, -1/2, -5/2, 65/3, 6, 25/3, 6, 10/3, -1/3, 2/3, 7/3
-155/6, -17/2, -15/2, -13/2, -35/6, -25/6, -1/2, -5/2, 65/3, 6, 25/3, 6, 10/3, -1/3, 2/3, 7/3
-155/6, -17/2, -15/2, -13/2, -35/6, -25/6, -1/2, -5/2, 65/3, 6, 25/3, 6, 10/3, -1/3, 2/3, 7/3
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
709/12, 59/4, 47/4, 115/12, 29/4, 25/4, 11/4, 7/12, 335/6, 103/6, 40/3, 31/3, 7, 25/6, 7/6, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-52/3, -22/3, -4, -4/3, -11/3, -13/3, -5/3, -1, -43/6, -5/2, 1/2, 13/6, -5/6, 13/6, -5/6, 11/6
-52/3, -22/3, -4, -4/3, -11/3, -13/3, -5/3, -1, -43/6, -5/2, 1/2, 13/6, -5/6, 13/6, -5/6, 11/6
-52/3, -22/3, -4, -4/3, -11/3, -13/3, -5/3, -1, -43/6, -5/2, 1/2, 13/6, -5/6, 13/6, -5/6, 11/6
-52/3, -22/3, -4, -4/3, -11/3, -13/3, -5/3, -1, -43/6, -5/2, 1/2, 13/6, -5/6, 13/6, -5/6, 11/6
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/12, 137/12, 115/12, 91/12, 77/12, 53/12, 9/4, -5/4, 124/3, 27/2, 61/6, 20/3, 23/6, 13/6, 1, 2/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-235/6, -65/6, -65/6, -15/2, -49/6, -11/2, -17/6, 1/6, -55/6, -5/2, -31/6, -23/6, -1/2, 17/6, -5/6, 11/6
-235/6, -65/6, -65/6, -15/2, -49/6, -11/2, -17/6, 1/6, -55/6, -5/2, -31/6, -23/6, -1/2, 17/6, -5/6, 11/6
-235/6, -65/6, -65/6, -15/2, -49/6, -11/2, -17/6, 1/6, -55/6, -5/2, -31/6, -23/6, -1/2, 17/6, -5/6, 11/6
-235/6, -65/6, -65/6, -15/2, -49/6, -11/2, -17/6, 1/6, -55/6, -5/2, -31/6, -23/6, -1/2, 17/6, -5/6, 11/6
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 145/12, 43/4, 43/4, 33/4, 55/12, 23/12, 5/12, 40, 67/6, 10, 43/6, 16/3, 5, 4/3, 1/3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/3, 7, 7, 20/3, 14/3, 11/3, 2/3, 8/3, 31/2, 29/6, 3/2, 17/6, 3/2, 9/2, 11/6, -1/2
89/3, 7, 7, 20/3, 14/3, 11/3, 2/3, 8/3, 31/2, 29/6, 3/2, 17/6, 3/2, 9/2, 11/6, -1/2
89/3, 7, 7, 20/3, 14/3, 11/3, 2/3, 8/3, 31/2, 29/6, 3/2, 17/6, 3/2, 9/2, 11/6, -1/2
89/3, 7, 7, 20/3, 14/3, 11/3, 2/3, 8/3, 31/2, 29/6, 3/2, 17/6, 3/2, 9/2, 11/6, -1/2
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/6, 49/3, 89/6, 71/6, 8, 13/3, 3/2, 0, 169/6, 20/3, 37/6, 35/6, 4, 17/6, 5/6, 1/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/3, -2, -14/3, -5, -7/3, -8/3, -2/3, 7/3, 59/3, 5, 14/3, 7/3, 1, 7/3, 5/3, 4/3
-49/3, -2, -14/3, -5, -7/3, -8/3, -2/3, 7/3, 59/3, 5, 14/3, 7/3, 1, 7/3, 5/3, 4/3
-49/3, -2, -14/3, -5, -7/3, -8/3, -2/3, 7/3, 59/3, 5, 14/3, 7/3, 1, 7/3, 5/3, 4/3
-49/3, -2, -14/3, -5, -7/3, -8/3, -2/3, 7/3, 59/3, 5, 14/3, 7/3, 1, 7/3, 5/3, 4/3
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 109/12, 107/12, 71/12, 23/4, 17/4, 41/12, -5/12, 211/4, 133/12, 133/12, 109/12, 33/4, 19/4, 31/12, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/6, 9/2, 43/6, 7/2, 19/6, 35/6, 17/6, -1/6, 22/3, 1, 0, 3, 4, 7/3, 8/3, -1
167/6, 9/2, 43/6, 7/2, 19/6, 35/6, 17/6, -1/6, 22/3, 1, 0, 3, 4, 7/3, 8/3, -1
167/6, 9/2, 43/6, 7/2, 19/6, 35/6, 17/6, -1/6, 22/3, 1, 0, 3, 4, 7/3, 8/3, -1
167/6, 9/2, 43/6, 7/2, 19/6, 35/6, 17/6, -1/6, 22/3, 1, 0, 3, 4, 7/3, 8/3, -1
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/12, 49/4, 49/4, 41/4, 89/12, 61/12, 7/4, -19/12, 247/6, 35/3, 21/2, 22/3, 25/6, 2, 2, 7/6
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
40/3, 4/3, 1/3, 0, 7/3, 16/3, 7/3, 1, 65/6, 17/2, 31/6, 17/6, -1/6, -7/6, -13/6, -1/2
40/3, 4/3, 1/3, 0, 7/3, 16/3, 7/3, 1, 65/6, 17/2, 31/6, 17/6, -1/6, -7/6, -13/6, -1/2
40/3, 4/3, 1/3, 0, 7/3, 16/3, 7/3, 1, 65/6, 17/2, 31/6, 17/6, -1/6, -7/6, -13/6, -1/2
40/3, 4/3, 1/3, 0, 7/3, 16/3, 7/3, 1, 65/6, 17/2, 31/6, 17/6, -1/6, -7/6, -13/6, -1/2
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
172/3, 43/3, 27/2, 61/6, 41/6, 10/3, 3/2, -2/3, 139/3, 65/6, 32/3, 10, 20/3, 31/6, 8/3, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/3, 14/3, 4/3, -2, 4/3, -1, -7/3, 1/3, 2, 11/3, 1/3, 7/3, -1, 2/3, -2/3, 2/3
7/3, 14/3, 4/3, -2, 4/3, -1, -7/3, 1/3, 2, 11/3, 1/3, 7/3, -1, 2/3, -2/3, 2/3
7/3, 14/3, 4/3, -2, 4/3, -1, -7/3, 1/3, 2, 11/3, 1/3, 7/3, -1, 2/3, -2/3, 2/3
7/3, 14/3, 4/3, -2, 4/3, -1, -7/3, 1/3, 2, 11/3, 1/3, 7/3, -1, 2/3, -2/3, 2/3
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/6, 37/3, 61/6, 25/3, 6, 29/6, 2, 5/6, 595/12, 161/12, 47/4, 103/12, 21/4, 43/12, 29/12, -7/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, 11/3, 5/3, -4/3, -2/3, -11/3, -2, 1/3, -217/6, -17/2, -43/6, -9/2, -13/2, -19/6, -1/2, -3/2
-6, 11/3, 5/3, -4/3, -2/3, -11/3, -2, 1/3, -217/6, -17/2, -43/6, -9/2, -13/2, -19/6, -1/2, -3/2
-6, 11/3, 5/3, -4/3, -2/3, -11/3, -2, 1/3, -217/6, -17/2, -43/6, -9/2, -13/2, -19/6, -1/2, -3/2
-6, 11/3, 5/3, -4/3, -2/3, -11/3, -2, 1/3, -217/6, -17/2, -43/6, -9/2, -13/2, -19/6, -1/2, -3/2
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/12, 119/12, 97/12, 77/12, 71/12, 49/12, 17/12, 13/12, 443/12, 41/4, 103/12, 83/12, 71/12, 49/12, 25/12, 11/12
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/3, -3, 1/3, 2, 5, 3, 1, -4/3, -151/6, -17/2, -43/6, -31/6, -13/6, 1/6, 1/2, 17/6
41/3, -3, 1/3, 2, 5, 3, 1, -4/3, -151/6, -17/2, -43/6, -31/6, -13/6, 1/6, 1/2, 17/6
41/3, -3, 1/3, 2, 5, 3, 1, -4/3, -151/6, -17/2, -43/6, -31/6, -13/6, 1/6, 1/2, 17/6
41/3, -3, 1/3, 2, 5, 3, 1, -4/3, -151/6, -17/2, -43/6, -31/6, -13/6, 1/6, 1/2, 17/6
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z6-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/3, 55/6, 55/6, 26/3, 19/3, 5, 3/2, -3/2, 257/12, 89/12, 55/12, 17/4, 11/4, 5/12, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/6, 35/6, 31/6, 3/2, 13/6, 1/6, 1/2, 19/6, 103/3, 10/3, 17/3, 5, 6, 16/3, 10/3, 1/3
85/6, 35/6, 31/6, 3/2, 13/6, 1/6, 1/2, 19/6, 103/3, 10/3, 17/3, 5, 6, 16/3, 10/3, 1/3
85/6, 35/6, 31/6, 3/2, 13/6, 1/6, 1/2, 19/6, 103/3, 10/3, 17/3, 5, 6, 16/3, 10/3, 1/3
85/6, 35/6, 31/6, 3/2, 13/6, 1/6, 1/2, 19/6, 103/3, 10/3, 17/3, 5, 6, 16/3, 10/3, 1/3
end model 


==> anc/Z7_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z7_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/7, 72/7, 50/7, 43/7, 39/7, 16/7, 10/7, 9/7, 341/14, 89/14, 11/2, 7/2, 31/14, 3/2, 9/14, -5/14
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
335/14, 43/14, 89/14, 73/14, 9/2, 9/14, 1/2, -15/14, -503/14, -125/14, -13/2, -19/2, -89/14, -5/2, 13/14, -29/14
end model 


==> anc/Z8-II_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
801/16, 189/16, 183/16, 151/16, 103/16, 49/16, 33/16, 15/16, 201/4, 97/8, 83/8, 77/8, 8, 43/8, 19/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-171/8, -69/8, -55/8, -37/8, -19/8, -27/8, -3/8, 13/8, -271/8, -91/8, -73/8, -55/8, -25/8, -9/8, -9/8, 1/8
-171/8, -69/8, -55/8, -37/8, -19/8, -27/8, -3/8, 13/8, -271/8, -91/8, -73/8, -55/8, -25/8, -9/8, -9/8, 1/8
-171/8, -69/8, -55/8, -37/8, -19/8, -27/8, -3/8, 13/8, -271/8, -91/8, -73/8, -55/8, -25/8, -9/8, -9/8, 1/8
-171/8, -69/8, -55/8, -37/8, -19/8, -27/8, -3/8, 13/8, -271/8, -91/8, -73/8, -55/8, -25/8, -9/8, -9/8, 1/8
-171/8, -69/8, -55/8, -37/8, -19/8, -27/8, -3/8, 13/8, -271/8, -91/8, -73/8, -55/8, -25/8, -9/8, -9/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/16, 167/16, 109/16, 97/16, 91/16, 65/16, 27/16, -27/16, 575/16, 179/16, 141/16, 113/16, 65/16, 59/16, 31/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/8, 5/8, -13/8, -11/8, -37/8, -13/8, 11/8, 17/8, 19/8, 5/8, 17/8, -1/8, -11/8, 19/8, 11/8, -11/8
-103/8, 5/8, -13/8, -11/8, -37/8, -13/8, 11/8, 17/8, 19/8, 5/8, 17/8, -1/8, -11/8, 19/8, 11/8, -11/8
-103/8, 5/8, -13/8, -11/8, -37/8, -13/8, 11/8, 17/8, 19/8, 5/8, 17/8, -1/8, -11/8, 19/8, 11/8, -11/8
-103/8, 5/8, -13/8, -11/8, -37/8, -13/8, 11/8, 17/8, 19/8, 5/8, 17/8, -1/8, -11/8, 19/8, 11/8, -11/8
-103/8, 5/8, -13/8, -11/8, -37/8, -13/8, 11/8, 17/8, 19/8, 5/8, 17/8, -1/8, -11/8, 19/8, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/16, 209/16, 147/16, 145/16, 121/16, 85/16, 37/16, 23/16, 247/8, 9, 57/8, 53/8, 27/8, 21/8, 7/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/8, 21/8, 33/8, 19/8, -11/8, -31/8, -7/8, 13/8, -19/4, -19/4, -9/4, -11/4, -1/4, 5/4, -7/4, -3/4
19/8, 21/8, 33/8, 19/8, -11/8, -31/8, -7/8, 13/8, -19/4, -19/4, -9/4, -11/4, -1/4, 5/4, -7/4, -3/4
19/8, 21/8, 33/8, 19/8, -11/8, -31/8, -7/8, 13/8, -19/4, -19/4, -9/4, -11/4, -1/4, 5/4, -7/4, -3/4
19/8, 21/8, 33/8, 19/8, -11/8, -31/8, -7/8, 13/8, -19/4, -19/4, -9/4, -11/4, -1/4, 5/4, -7/4, -3/4
19/8, 21/8, 33/8, 19/8, -11/8, -31/8, -7/8, 13/8, -19/4, -19/4, -9/4, -11/4, -1/4, 5/4, -7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/8, 49/4, 75/8, 23/4, 19/4, 11/4, 2, 3/2, 275/8, 67/8, 63/8, 45/8, 43/8, 37/8, 15/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/8, 75/8, 51/8, 37/8, 47/8, 23/8, -5/8, 25/8, 127/8, 23/8, 3/8, 25/8, 31/8, 9/8, 11/8, -1/8
151/8, 75/8, 51/8, 37/8, 47/8, 23/8, -5/8, 25/8, 127/8, 23/8, 3/8, 25/8, 31/8, 9/8, 11/8, -1/8
151/8, 75/8, 51/8, 37/8, 47/8, 23/8, -5/8, 25/8, 127/8, 23/8, 3/8, 25/8, 31/8, 9/8, 11/8, -1/8
151/8, 75/8, 51/8, 37/8, 47/8, 23/8, -5/8, 25/8, 127/8, 23/8, 3/8, 25/8, 31/8, 9/8, 11/8, -1/8
151/8, 75/8, 51/8, 37/8, 47/8, 23/8, -5/8, 25/8, 127/8, 23/8, 3/8, 25/8, 31/8, 9/8, 11/8, -1/8
-8, -1, -4, -4, -1, -3/2, 1, -3/2, 35/2, 17/2, 6, 5/2, 9/2, 5/2, 1, 1/2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
683/16, 177/16, 159/16, 113/16, 81/16, 49/16, 23/16, 3/16, 263/4, 65/4, 59/4, 97/8, 69/8, 41/8, 13/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/8, -27/8, -3/8, -23/8, -29/8, -39/8, -25/8, 1/8, 19/2, 4, 5, 7/4, 4, 2, -3/4, 0
-131/8, -27/8, -3/8, -23/8, -29/8, -39/8, -25/8, 1/8, 19/2, 4, 5, 7/4, 4, 2, -3/4, 0
-131/8, -27/8, -3/8, -23/8, -29/8, -39/8, -25/8, 1/8, 19/2, 4, 5, 7/4, 4, 2, -3/4, 0
-131/8, -27/8, -3/8, -23/8, -29/8, -39/8, -25/8, 1/8, 19/2, 4, 5, 7/4, 4, 2, -3/4, 0
-131/8, -27/8, -3/8, -23/8, -29/8, -39/8, -25/8, 1/8, 19/2, 4, 5, 7/4, 4, 2, -3/4, 0
11, 1, 4, 5, 4, 2, 1, 0, -109/4, -23/4, -29/4, -23/4, -21/4, -7/4, 3/4, -11/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1029/16, 241/16, 203/16, 165/16, 159/16, 97/16, 45/16, -3/16, 323/16, 109/16, 81/16, 51/16, 31/16, 31/16, 15/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/8, 13/8, 15/8, -5/8, -17/8, -17/8, 13/8, 13/8, -87/8, -25/8, -43/8, -39/8, -13/8, -13/8, 3/8, 17/8
-63/8, 13/8, 15/8, -5/8, -17/8, -17/8, 13/8, 13/8, -87/8, -25/8, -43/8, -39/8, -13/8, -13/8, 3/8, 17/8
-63/8, 13/8, 15/8, -5/8, -17/8, -17/8, 13/8, 13/8, -87/8, -25/8, -43/8, -39/8, -13/8, -13/8, 3/8, 17/8
-63/8, 13/8, 15/8, -5/8, -17/8, -17/8, 13/8, 13/8, -87/8, -25/8, -43/8, -39/8, -13/8, -13/8, 3/8, 17/8
-63/8, 13/8, 15/8, -5/8, -17/8, -17/8, 13/8, 13/8, -87/8, -25/8, -43/8, -39/8, -13/8, -13/8, 3/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
759/16, 161/16, 159/16, 131/16, 113/16, 71/16, 15/16, -9/16, 939/16, 235/16, 199/16, 149/16, 135/16, 75/16, 31/16, -31/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 11/4, 7/4, 0, 1, 13/4, 7/4, 0, 205/4, 49/4, 11, 39/4, 7, 21/4, 5/2, -1/2
7, 11/4, 7/4, 0, 1, 13/4, 7/4, 0, 205/4, 49/4, 11, 39/4, 7, 21/4, 5/2, -1/2
7, 11/4, 7/4, 0, 1, 13/4, 7/4, 0, 205/4, 49/4, 11, 39/4, 7, 21/4, 5/2, -1/2
7, 11/4, 7/4, 0, 1, 13/4, 7/4, 0, 205/4, 49/4, 11, 39/4, 7, 21/4, 5/2, -1/2
7, 11/4, 7/4, 0, 1, 13/4, 7/4, 0, 205/4, 49/4, 11, 39/4, 7, 21/4, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
809/16, 213/16, 171/16, 135/16, 129/16, 73/16, 43/16, 15/16, 639/16, 173/16, 133/16, 117/16, 103/16, 55/16, 27/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/8, 29/8, 31/8, 7/8, 3/8, 21/8, 19/8, -3/8, 49/8, -17/8, -3/8, 25/8, 37/8, 15/8, -1/8, 23/8
93/8, 29/8, 31/8, 7/8, 3/8, 21/8, 19/8, -3/8, 49/8, -17/8, -3/8, 25/8, 37/8, 15/8, -1/8, 23/8
93/8, 29/8, 31/8, 7/8, 3/8, 21/8, 19/8, -3/8, 49/8, -17/8, -3/8, 25/8, 37/8, 15/8, -1/8, 23/8
93/8, 29/8, 31/8, 7/8, 3/8, 21/8, 19/8, -3/8, 49/8, -17/8, -3/8, 25/8, 37/8, 15/8, -1/8, 23/8
93/8, 29/8, 31/8, 7/8, 3/8, 21/8, 19/8, -3/8, 49/8, -17/8, -3/8, 25/8, 37/8, 15/8, -1/8, 23/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
299/8, 21/2, 79/8, 51/8, 39/8, 7/2, 5/4, 0, 573/16, 159/16, 157/16, 99/16, 65/16, 35/16, 31/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -3/4, -9/4, -3/2, -1/4, 2, 9/4, 1, 35/2, 11/2, 9/2, 3/2, -1/2, 3/2, -3/2, 1/2
-7, -3/4, -9/4, -3/2, -1/4, 2, 9/4, 1, 35/2, 11/2, 9/2, 3/2, -1/2, 3/2, -3/2, 1/2
-7, -3/4, -9/4, -3/2, -1/4, 2, 9/4, 1, 35/2, 11/2, 9/2, 3/2, -1/2, 3/2, -3/2, 1/2
-7, -3/4, -9/4, -3/2, -1/4, 2, 9/4, 1, 35/2, 11/2, 9/2, 3/2, -1/2, 3/2, -3/2, 1/2
-7, -3/4, -9/4, -3/2, -1/4, 2, 9/4, 1, 35/2, 11/2, 9/2, 3/2, -1/2, 3/2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 105/8, 75/8, 59/8, 4, 7/2, 19/8, -7/8, 57, 129/8, 107/8, 79/8, 8, 33/8, 7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, -1, -1/2, 0, 2, 9/2, 1, 1, -30, -25/4, -21/4, -27/4, -5, -9/4, -1/2, 1
7, -1, -1/2, 0, 2, 9/2, 1, 1, -30, -25/4, -21/4, -27/4, -5, -9/4, -1/2, 1
7, -1, -1/2, 0, 2, 9/2, 1, 1, -30, -25/4, -21/4, -27/4, -5, -9/4, -1/2, 1
7, -1, -1/2, 0, 2, 9/2, 1, 1, -30, -25/4, -21/4, -27/4, -5, -9/4, -1/2, 1
7, -1, -1/2, 0, 2, 9/2, 1, 1, -30, -25/4, -21/4, -27/4, -5, -9/4, -1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/8, 19/2, 59/8, 45/8, 17/4, 23/8, 11/8, 7/8, 209/4, 12, 89/8, 17/2, 8, 39/8, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 7/2, 5/2, 0, 2, 3, 9/4, 0, 15/8, -21/8, -15/8, 15/8, 29/8, 31/8, 15/8, 7/8
51/4, 7/2, 5/2, 0, 2, 3, 9/4, 0, 15/8, -21/8, -15/8, 15/8, 29/8, 31/8, 15/8, 7/8
51/4, 7/2, 5/2, 0, 2, 3, 9/4, 0, 15/8, -21/8, -15/8, 15/8, 29/8, 31/8, 15/8, 7/8
51/4, 7/2, 5/2, 0, 2, 3, 9/4, 0, 15/8, -21/8, -15/8, 15/8, 29/8, 31/8, 15/8, 7/8
51/4, 7/2, 5/2, 0, 2, 3, 9/4, 0, 15/8, -21/8, -15/8, 15/8, 29/8, 31/8, 15/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
573/16, 169/16, 139/16, 87/16, 71/16, 71/16, 29/16, 5/16, 921/16, 199/16, 179/16, 175/16, 133/16, 71/16, 41/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
235/8, 57/8, 73/8, 51/8, 21/8, 7/8, 11/8, -15/8, -91/8, -37/8, -13/8, -23/8, 1/8, -21/8, -11/8, -5/8
235/8, 57/8, 73/8, 51/8, 21/8, 7/8, 11/8, -15/8, -91/8, -37/8, -13/8, -23/8, 1/8, -21/8, -11/8, -5/8
235/8, 57/8, 73/8, 51/8, 21/8, 7/8, 11/8, -15/8, -91/8, -37/8, -13/8, -23/8, 1/8, -21/8, -11/8, -5/8
235/8, 57/8, 73/8, 51/8, 21/8, 7/8, 11/8, -15/8, -91/8, -37/8, -13/8, -23/8, 1/8, -21/8, -11/8, -5/8
235/8, 57/8, 73/8, 51/8, 21/8, 7/8, 11/8, -15/8, -91/8, -37/8, -13/8, -23/8, 1/8, -21/8, -11/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 9, 67/8, 31/4, 53/8, 31/8, 3, 7/8, 681/16, 205/16, 147/16, 117/16, 103/16, 59/16, 5/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3, 5/4, -1, -11/4, 1, 1/4, 2, -79/8, -17/8, -47/8, -21/8, -25/8, 5/8, -5/8, 9/8
3/4, 3, 5/4, -1, -11/4, 1, 1/4, 2, -79/8, -17/8, -47/8, -21/8, -25/8, 5/8, -5/8, 9/8
3/4, 3, 5/4, -1, -11/4, 1, 1/4, 2, -79/8, -17/8, -47/8, -21/8, -25/8, 5/8, -5/8, 9/8
3/4, 3, 5/4, -1, -11/4, 1, 1/4, 2, -79/8, -17/8, -47/8, -21/8, -25/8, 5/8, -5/8, 9/8
3/4, 3, 5/4, -1, -11/4, 1, 1/4, 2, -79/8, -17/8, -47/8, -21/8, -25/8, 5/8, -5/8, 9/8
42, 27/2, 10, 15/2, 5, 7/2, 3, 1/2, -33/4, 1/4, -1/4, 9/4, 1/4, -5/4, -11/4, 3/4
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/4, 79/8, 25/4, 33/8, 9/4, 1/2, 1/4, -1/4, 323/8, 19/2, 69/8, 65/8, 13/2, 7/2, 15/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-245/8, -71/8, -53/8, -41/8, -17/8, -41/8, -11/8, 15/8, 15, 11/2, 4, 1/2, 1/2, -1/2, -5/2, -1/2
-245/8, -71/8, -53/8, -41/8, -17/8, -41/8, -11/8, 15/8, 15, 11/2, 4, 1/2, 1/2, -1/2, -5/2, -1/2
-245/8, -71/8, -53/8, -41/8, -17/8, -41/8, -11/8, 15/8, 15, 11/2, 4, 1/2, 1/2, -1/2, -5/2, -1/2
-245/8, -71/8, -53/8, -41/8, -17/8, -41/8, -11/8, 15/8, 15, 11/2, 4, 1/2, 1/2, -1/2, -5/2, -1/2
-245/8, -71/8, -53/8, -41/8, -17/8, -41/8, -11/8, 15/8, 15, 11/2, 4, 1/2, 1/2, -1/2, -5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
725/16, 173/16, 137/16, 109/16, 95/16, 59/16, 31/16, -25/16, 929/16, 247/16, 203/16, 159/16, 137/16, 95/16, 49/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, 15/8, 15/8, 3/8, 3/8, -9/8, 11/8, -9/8, -11, -27/4, -15/4, -1/4, -1/2, -5/4, 9/4, 1/4
-13/8, 15/8, 15/8, 3/8, 3/8, -9/8, 11/8, -9/8, -11, -27/4, -15/4, -1/4, -1/2, -5/4, 9/4, 1/4
-13/8, 15/8, 15/8, 3/8, 3/8, -9/8, 11/8, -9/8, -11, -27/4, -15/4, -1/4, -1/2, -5/4, 9/4, 1/4
-13/8, 15/8, 15/8, 3/8, 3/8, -9/8, 11/8, -9/8, -11, -27/4, -15/4, -1/4, -1/2, -5/4, 9/4, 1/4
-13/8, 15/8, 15/8, 3/8, 3/8, -9/8, 11/8, -9/8, -11, -27/4, -15/4, -1/4, -1/2, -5/4, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/16, 177/16, 173/16, 155/16, 121/16, 79/16, 17/16, -3/16, 647/16, 173/16, 133/16, 97/16, 55/16, 51/16, 49/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-221/8, -47/8, -21/8, -35/8, -35/8, -41/8, -21/8, -7/8, 18, 31/4, 21/4, 5/2, 1, -7/4, 1/2, -5/4
-221/8, -47/8, -21/8, -35/8, -35/8, -41/8, -21/8, -7/8, 18, 31/4, 21/4, 5/2, 1, -7/4, 1/2, -5/4
-221/8, -47/8, -21/8, -35/8, -35/8, -41/8, -21/8, -7/8, 18, 31/4, 21/4, 5/2, 1, -7/4, 1/2, -5/4
-221/8, -47/8, -21/8, -35/8, -35/8, -41/8, -21/8, -7/8, 18, 31/4, 21/4, 5/2, 1, -7/4, 1/2, -5/4
-221/8, -47/8, -21/8, -35/8, -35/8, -41/8, -21/8, -7/8, 18, 31/4, 21/4, 5/2, 1, -7/4, 1/2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
739/16, 193/16, 163/16, 157/16, 97/16, 97/16, 35/16, 19/16, 715/16, 181/16, 159/16, 133/16, 75/16, 69/16, 31/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/8, 53/8, 31/8, 37/8, 13/8, -3/8, -9/8, 7/8, -49/4, -27/4, -27/4, -15/4, -9/4, 1/4, 5/4, -3/4
59/8, 53/8, 31/8, 37/8, 13/8, -3/8, -9/8, 7/8, -49/4, -27/4, -27/4, -15/4, -9/4, 1/4, 5/4, -3/4
59/8, 53/8, 31/8, 37/8, 13/8, -3/8, -9/8, 7/8, -49/4, -27/4, -27/4, -15/4, -9/4, 1/4, 5/4, -3/4
59/8, 53/8, 31/8, 37/8, 13/8, -3/8, -9/8, 7/8, -49/4, -27/4, -27/4, -15/4, -9/4, 1/4, 5/4, -3/4
59/8, 53/8, 31/8, 37/8, 13/8, -3/8, -9/8, 7/8, -49/4, -27/4, -27/4, -15/4, -9/4, 1/4, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/16, 191/16, 183/16, 147/16, 105/16, 47/16, 37/16, 11/16, 713/16, 145/16, 139/16, 111/16, 93/16, 67/16, 53/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/8, 9/8, -5/8, 19/8, 27/8, 15/8, 17/8, -1/8, 39/8, -5/8, 25/8, 13/8, 27/8, 13/8, 7/8, -15/8
27/8, 9/8, -5/8, 19/8, 27/8, 15/8, 17/8, -1/8, 39/8, -5/8, 25/8, 13/8, 27/8, 13/8, 7/8, -15/8
27/8, 9/8, -5/8, 19/8, 27/8, 15/8, 17/8, -1/8, 39/8, -5/8, 25/8, 13/8, 27/8, 13/8, 7/8, -15/8
27/8, 9/8, -5/8, 19/8, 27/8, 15/8, 17/8, -1/8, 39/8, -5/8, 25/8, 13/8, 27/8, 13/8, 7/8, -15/8
27/8, 9/8, -5/8, 19/8, 27/8, 15/8, 17/8, -1/8, 39/8, -5/8, 25/8, 13/8, 27/8, 13/8, 7/8, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 101/8, 47/4, 35/4, 41/8, 4, 7/4, -3/2, 577/16, 151/16, 135/16, 109/16, 51/16, 25/16, 25/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/8, 67/8, 47/8, 17/8, -7/8, 11/8, 19/8, -9/8, 97/8, 11/8, 19/8, 29/8, 27/8, 35/8, 5/8, -23/8
139/8, 67/8, 47/8, 17/8, -7/8, 11/8, 19/8, -9/8, 97/8, 11/8, 19/8, 29/8, 27/8, 35/8, 5/8, -23/8
139/8, 67/8, 47/8, 17/8, -7/8, 11/8, 19/8, -9/8, 97/8, 11/8, 19/8, 29/8, 27/8, 35/8, 5/8, -23/8
139/8, 67/8, 47/8, 17/8, -7/8, 11/8, 19/8, -9/8, 97/8, 11/8, 19/8, 29/8, 27/8, 35/8, 5/8, -23/8
139/8, 67/8, 47/8, 17/8, -7/8, 11/8, 19/8, -9/8, 97/8, 11/8, 19/8, 29/8, 27/8, 35/8, 5/8, -23/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
239/8, 47/8, 43/8, 41/8, 41/8, 4, 15/8, 7/4, 87/2, 13, 79/8, 29/4, 33/8, 7/2, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -15/2, -15/4, -1, -3/2, -2, 3/2, -1/2, -105/4, -6, -35/4, -5, -13/4, -5/4, -1/4, 7/4
-63/4, -15/2, -15/4, -1, -3/2, -2, 3/2, -1/2, -105/4, -6, -35/4, -5, -13/4, -5/4, -1/4, 7/4
-63/4, -15/2, -15/4, -1, -3/2, -2, 3/2, -1/2, -105/4, -6, -35/4, -5, -13/4, -5/4, -1/4, 7/4
-63/4, -15/2, -15/4, -1, -3/2, -2, 3/2, -1/2, -105/4, -6, -35/4, -5, -13/4, -5/4, -1/4, 7/4
-63/4, -15/2, -15/4, -1, -3/2, -2, 3/2, -1/2, -105/4, -6, -35/4, -5, -13/4, -5/4, -1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 25/2, 10, 49/8, 11/2, 27/8, 11/4, 1, 47, 43/4, 61/8, 57/8, 27/4, 41/8, 5/2, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-215/8, -49/8, -37/8, -57/8, -31/8, -11/8, -3/8, -13/8, -171/8, -29/8, -19/8, -29/8, -5/8, -9/8, 1/8, 21/8
-215/8, -49/8, -37/8, -57/8, -31/8, -11/8, -3/8, -13/8, -171/8, -29/8, -19/8, -29/8, -5/8, -9/8, 1/8, 21/8
-215/8, -49/8, -37/8, -57/8, -31/8, -11/8, -3/8, -13/8, -171/8, -29/8, -19/8, -29/8, -5/8, -9/8, 1/8, 21/8
-215/8, -49/8, -37/8, -57/8, -31/8, -11/8, -3/8, -13/8, -171/8, -29/8, -19/8, -29/8, -5/8, -9/8, 1/8, 21/8
-215/8, -49/8, -37/8, -57/8, -31/8, -11/8, -3/8, -13/8, -171/8, -29/8, -19/8, -29/8, -5/8, -9/8, 1/8, 21/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 107/8, 81/8, 31/4, 49/8, 19/4, 23/8, 3/4, 797/16, 219/16, 165/16, 123/16, 107/16, 85/16, 37/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -3, -9/4, -3/4, 0, -11/4, -3/4, 9/4, 61/2, 27/4, 33/4, 23/4, 15/4, 9/4, -3/4, 0
-69/4, -3, -9/4, -3/4, 0, -11/4, -3/4, 9/4, 61/2, 27/4, 33/4, 23/4, 15/4, 9/4, -3/4, 0
-69/4, -3, -9/4, -3/4, 0, -11/4, -3/4, 9/4, 61/2, 27/4, 33/4, 23/4, 15/4, 9/4, -3/4, 0
-69/4, -3, -9/4, -3/4, 0, -11/4, -3/4, 9/4, 61/2, 27/4, 33/4, 23/4, 15/4, 9/4, -3/4, 0
-69/4, -3, -9/4, -3/4, 0, -11/4, -3/4, 9/4, 61/2, 27/4, 33/4, 23/4, 15/4, 9/4, -3/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/8, 131/8, 27/2, 51/4, 83/8, 55/8, 3, 1/4, 41, 107/8, 21/2, 15/2, 9/2, 33/8, 2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27, -21/2, -7, -9/2, -9/2, -3/2, -1/2, -5/2, 26, 9, 7, 6, 4, 1/2, 0, -5/2
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
71/2, 45/4, 33/4, 43/8, 33/8, 9/4, 1/8, 1/8, 48, 23/2, 39/4, 19/2, 59/8, 25/4, 23/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 21/2, 15/2, 6, 27/4, 7/2, 7/4, -1/2, 25/2, -2, 0, -1, 9/4, 5, 7/4, -2
31, 21/2, 15/2, 6, 27/4, 7/2, 7/4, -1/2, 25/2, -2, 0, -1, 9/4, 5, 7/4, -2
31, 21/2, 15/2, 6, 27/4, 7/2, 7/4, -1/2, 25/2, -2, 0, -1, 9/4, 5, 7/4, -2
31, 21/2, 15/2, 6, 27/4, 7/2, 7/4, -1/2, 25/2, -2, 0, -1, 9/4, 5, 7/4, -2
31, 21/2, 15/2, 6, 27/4, 7/2, 7/4, -1/2, 25/2, -2, 0, -1, 9/4, 5, 7/4, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
567/16, 177/16, 123/16, 97/16, 81/16, 61/16, 29/16, 21/16, 185/4, 91/8, 11, 75/8, 45/8, 3, 9/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/8, 31/8, 23/8, 23/8, -5/8, -5/8, -3/8, 13/8, 97/8, 37/8, 35/8, 5/8, 11/8, -11/8, -17/8, 11/8
7/8, 31/8, 23/8, 23/8, -5/8, -5/8, -3/8, 13/8, 97/8, 37/8, 35/8, 5/8, 11/8, -11/8, -17/8, 11/8
7/8, 31/8, 23/8, 23/8, -5/8, -5/8, -3/8, 13/8, 97/8, 37/8, 35/8, 5/8, 11/8, -11/8, -17/8, 11/8
7/8, 31/8, 23/8, 23/8, -5/8, -5/8, -3/8, 13/8, 97/8, 37/8, 35/8, 5/8, 11/8, -11/8, -17/8, 11/8
7/8, 31/8, 23/8, 23/8, -5/8, -5/8, -3/8, 13/8, 97/8, 37/8, 35/8, 5/8, 11/8, -11/8, -17/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 27/2, 93/8, 35/4, 49/8, 19/8, 2, -5/8, 109/4, 13/2, 6, 45/8, 7/2, 7/2, 7/4, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/4, -9/2, -11/4, -7/2, -3/2, -5, -11/4, -1/4, -15, 5/2, -1, -4, -7/2, -9/2, -5/2, 1
-101/4, -9/2, -11/4, -7/2, -3/2, -5, -11/4, -1/4, -15, 5/2, -1, -4, -7/2, -9/2, -5/2, 1
-101/4, -9/2, -11/4, -7/2, -3/2, -5, -11/4, -1/4, -15, 5/2, -1, -4, -7/2, -9/2, -5/2, 1
-101/4, -9/2, -11/4, -7/2, -3/2, -5, -11/4, -1/4, -15, 5/2, -1, -4, -7/2, -9/2, -5/2, 1
-101/4, -9/2, -11/4, -7/2, -3/2, -5, -11/4, -1/4, -15, 5/2, -1, -4, -7/2, -9/2, -5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
335/8, 12, 87/8, 63/8, 43/8, 13/8, 9/8, -3/4, 44, 57/4, 89/8, 19/2, 45/8, 5/2, 13/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-113/8, 17/8, -7/8, -33/8, -31/8, -27/8, -15/8, 5/8, -165/8, -41/8, -41/8, -15/8, -43/8, -17/8, -19/8, -11/8
-113/8, 17/8, -7/8, -33/8, -31/8, -27/8, -15/8, 5/8, -165/8, -41/8, -41/8, -15/8, -43/8, -17/8, -19/8, -11/8
-113/8, 17/8, -7/8, -33/8, -31/8, -27/8, -15/8, 5/8, -165/8, -41/8, -41/8, -15/8, -43/8, -17/8, -19/8, -11/8
-113/8, 17/8, -7/8, -33/8, -31/8, -27/8, -15/8, 5/8, -165/8, -41/8, -41/8, -15/8, -43/8, -17/8, -19/8, -11/8
-113/8, 17/8, -7/8, -33/8, -31/8, -27/8, -15/8, 5/8, -165/8, -41/8, -41/8, -15/8, -43/8, -17/8, -19/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
917/16, 213/16, 171/16, 147/16, 135/16, 97/16, 35/16, -19/16, 151/4, 19/2, 61/8, 13/2, 23/4, 15/8, 3/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -5/4, -9/4, -3, -7/4, -11/4, -3/2, -1, 13/4, -4, -1/4, 3, 1/4, 0, 9/4, 0
-21/2, -5/4, -9/4, -3, -7/4, -11/4, -3/2, -1, 13/4, -4, -1/4, 3, 1/4, 0, 9/4, 0
-21/2, -5/4, -9/4, -3, -7/4, -11/4, -3/2, -1, 13/4, -4, -1/4, 3, 1/4, 0, 9/4, 0
-21/2, -5/4, -9/4, -3, -7/4, -11/4, -3/2, -1, 13/4, -4, -1/4, 3, 1/4, 0, 9/4, 0
-21/2, -5/4, -9/4, -3, -7/4, -11/4, -3/2, -1, 13/4, -4, -1/4, 3, 1/4, 0, 9/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/8, 97/8, 35/4, 31/4, 25/4, 6, 5/2, 5/4, 377/8, 105/8, 81/8, 69/8, 41/8, 27/8, 17/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-247/8, -83/8, -81/8, -53/8, -41/8, -17/8, -11/8, -3/8, 7, 0, 3/4, 5/2, 7/4, 7/2, 2, 1/2
-247/8, -83/8, -81/8, -53/8, -41/8, -17/8, -11/8, -3/8, 7, 0, 3/4, 5/2, 7/4, 7/2, 2, 1/2
-247/8, -83/8, -81/8, -53/8, -41/8, -17/8, -11/8, -3/8, 7, 0, 3/4, 5/2, 7/4, 7/2, 2, 1/2
-247/8, -83/8, -81/8, -53/8, -41/8, -17/8, -11/8, -3/8, 7, 0, 3/4, 5/2, 7/4, 7/2, 2, 1/2
-247/8, -83/8, -81/8, -53/8, -41/8, -17/8, -11/8, -3/8, 7, 0, 3/4, 5/2, 7/4, 7/2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 27/2, 89/8, 33/4, 6, 17/4, 29/8, -1/4, 897/16, 201/16, 199/16, 153/16, 135/16, 83/16, 35/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/8, 47/8, 17/8, 17/8, 5/8, -3/8, 3/8, 7/8, 45/4, 3, 2, 0, 0, 9/4, 3/2, 1/2
75/8, 47/8, 17/8, 17/8, 5/8, -3/8, 3/8, 7/8, 45/4, 3, 2, 0, 0, 9/4, 3/2, 1/2
75/8, 47/8, 17/8, 17/8, 5/8, -3/8, 3/8, 7/8, 45/4, 3, 2, 0, 0, 9/4, 3/2, 1/2
75/8, 47/8, 17/8, 17/8, 5/8, -3/8, 3/8, 7/8, 45/4, 3, 2, 0, 0, 9/4, 3/2, 1/2
75/8, 47/8, 17/8, 17/8, 5/8, -3/8, 3/8, 7/8, 45/4, 3, 2, 0, 0, 9/4, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 151/16, 141/16, 133/16, 99/16, 93/16, 35/16, 1/16, 995/16, 239/16, 229/16, 171/16, 157/16, 95/16, 35/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -6, -5/2, -2, -19/4, -2, -5/4, -3/2, 19/2, 19/4, 2, 1, 5/2, -5/4, -5/2, 0
-23, -6, -5/2, -2, -19/4, -2, -5/4, -3/2, 19/2, 19/4, 2, 1, 5/2, -5/4, -5/2, 0
-23, -6, -5/2, -2, -19/4, -2, -5/4, -3/2, 19/2, 19/4, 2, 1, 5/2, -5/4, -5/2, 0
-23, -6, -5/2, -2, -19/4, -2, -5/4, -3/2, 19/2, 19/4, 2, 1, 5/2, -5/4, -5/2, 0
-23, -6, -5/2, -2, -19/4, -2, -5/4, -3/2, 19/2, 19/4, 2, 1, 5/2, -5/4, -5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/8, 105/8, 45/4, 71/8, 29/4, 37/8, 13/8, -7/8, 119/2, 121/8, 27/2, 87/8, 63/8, 13/2, 7/2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/8, -13/8, -27/8, -23/8, -3/8, -11/8, 3/8, 27/8, 0, 0, 0, 0, 0, 0, 0, 0
-93/8, -13/8, -27/8, -23/8, -3/8, -11/8, 3/8, 27/8, 0, 0, 0, 0, 0, 0, 0, 0
-93/8, -13/8, -27/8, -23/8, -3/8, -11/8, 3/8, 27/8, 0, 0, 0, 0, 0, 0, 0, 0
-93/8, -13/8, -27/8, -23/8, -3/8, -11/8, 3/8, 27/8, 0, 0, 0, 0, 0, 0, 0, 0
-93/8, -13/8, -27/8, -23/8, -3/8, -11/8, 3/8, 27/8, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
561/16, 131/16, 117/16, 109/16, 89/16, 35/16, 19/16, -13/16, 227/4, 111/8, 47/4, 65/8, 29/4, 25/4, 23/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/8, 1/8, -25/8, -19/8, -37/8, -11/8, -17/8, -9/8, -187/8, -33/8, -51/8, -47/8, -29/8, -21/8, 7/8, -23/8
-59/8, 1/8, -25/8, -19/8, -37/8, -11/8, -17/8, -9/8, -187/8, -33/8, -51/8, -47/8, -29/8, -21/8, 7/8, -23/8
-59/8, 1/8, -25/8, -19/8, -37/8, -11/8, -17/8, -9/8, -187/8, -33/8, -51/8, -47/8, -29/8, -21/8, 7/8, -23/8
-59/8, 1/8, -25/8, -19/8, -37/8, -11/8, -17/8, -9/8, -187/8, -33/8, -51/8, -47/8, -29/8, -21/8, 7/8, -23/8
-59/8, 1/8, -25/8, -19/8, -37/8, -11/8, -17/8, -9/8, -187/8, -33/8, -51/8, -47/8, -29/8, -21/8, 7/8, -23/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 61/8, 27/4, 41/8, 17/4, 3, 19/8, 7/8, 165/4, 9, 69/8, 27/4, 27/4, 23/8, 9/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 27/4, 9/2, 9/4, -1/4, -1/2, 5/4, -3/4, 217/4, 47/4, 23/2, 47/4, 35/4, 6, 9/4, -5/4
45/4, 27/4, 9/2, 9/4, -1/4, -1/2, 5/4, -3/4, 217/4, 47/4, 23/2, 47/4, 35/4, 6, 9/4, -5/4
45/4, 27/4, 9/2, 9/4, -1/4, -1/2, 5/4, -3/4, 217/4, 47/4, 23/2, 47/4, 35/4, 6, 9/4, -5/4
45/4, 27/4, 9/2, 9/4, -1/4, -1/2, 5/4, -3/4, 217/4, 47/4, 23/2, 47/4, 35/4, 6, 9/4, -5/4
45/4, 27/4, 9/2, 9/4, -1/4, -1/2, 5/4, -3/4, 217/4, 47/4, 23/2, 47/4, 35/4, 6, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
777/16, 165/16, 153/16, 147/16, 117/16, 57/16, 27/16, -11/16, 51, 12, 47/4, 9, 7, 15/4, 3/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 27/4, 4, 3, 1, 5/2, 1/2, 7/4, 15, 0, 1/4, 3, 5, 7/4, 1, -1
23/2, 27/4, 4, 3, 1, 5/2, 1/2, 7/4, 15, 0, 1/4, 3, 5, 7/4, 1, -1
23/2, 27/4, 4, 3, 1, 5/2, 1/2, 7/4, 15, 0, 1/4, 3, 5, 7/4, 1, -1
23/2, 27/4, 4, 3, 1, 5/2, 1/2, 7/4, 15, 0, 1/4, 3, 5, 7/4, 1, -1
23/2, 27/4, 4, 3, 1, 5/2, 1/2, 7/4, 15, 0, 1/4, 3, 5, 7/4, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 89/8, 83/8, 31/4, 41/8, 7/2, 21/8, 9/8, 307/8, 47/4, 73/8, 65/8, 19/4, 13/4, 13/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 9/4, 17/4, 15/4, 3, -1/4, -5/4, 1/2, 9/8, -21/8, 3/8, -7/8, 3/8, 13/8, 7/8, -7/8
17/4, 9/4, 17/4, 15/4, 3, -1/4, -5/4, 1/2, 9/8, -21/8, 3/8, -7/8, 3/8, 13/8, 7/8, -7/8
17/4, 9/4, 17/4, 15/4, 3, -1/4, -5/4, 1/2, 9/8, -21/8, 3/8, -7/8, 3/8, 13/8, 7/8, -7/8
17/4, 9/4, 17/4, 15/4, 3, -1/4, -5/4, 1/2, 9/8, -21/8, 3/8, -7/8, 3/8, 13/8, 7/8, -7/8
17/4, 9/4, 17/4, 15/4, 3, -1/4, -5/4, 1/2, 9/8, -21/8, 3/8, -7/8, 3/8, 13/8, 7/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
459/8, 93/8, 89/8, 89/8, 67/8, 19/4, 23/8, -3/4, 97/2, 99/8, 11, 65/8, 37/8, 29/8, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/8, 5/8, 25/8, 3/8, -1/8, 5/8, -1/8, -23/8, -29/8, -35/8, -31/8, -1/8, 3/8, 27/8, 11/8, 11/8
43/8, 5/8, 25/8, 3/8, -1/8, 5/8, -1/8, -23/8, -29/8, -35/8, -31/8, -1/8, 3/8, 27/8, 11/8, 11/8
43/8, 5/8, 25/8, 3/8, -1/8, 5/8, -1/8, -23/8, -29/8, -35/8, -31/8, -1/8, 3/8, 27/8, 11/8, 11/8
43/8, 5/8, 25/8, 3/8, -1/8, 5/8, -1/8, -23/8, -29/8, -35/8, -31/8, -1/8, 3/8, 27/8, 11/8, 11/8
43/8, 5/8, 25/8, 3/8, -1/8, 5/8, -1/8, -23/8, -29/8, -35/8, -31/8, -1/8, 3/8, 27/8, 11/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/8, 93/8, 63/8, 13/2, 25/8, 17/8, 2, 13/8, 223/4, 109/8, 99/8, 71/8, 15/2, 19/4, 9/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, -19/4, -1, -3/4, 7/4, 7/4, 13/4, -1/2, -4, -31/4, -21/4, -3/2, 0, 5/2, 5/2, 1
19/4, -19/4, -1, -3/4, 7/4, 7/4, 13/4, -1/2, -4, -31/4, -21/4, -3/2, 0, 5/2, 5/2, 1
19/4, -19/4, -1, -3/4, 7/4, 7/4, 13/4, -1/2, -4, -31/4, -21/4, -3/2, 0, 5/2, 5/2, 1
19/4, -19/4, -1, -3/4, 7/4, 7/4, 13/4, -1/2, -4, -31/4, -21/4, -3/2, 0, 5/2, 5/2, 1
19/4, -19/4, -1, -3/4, 7/4, 7/4, 13/4, -1/2, -4, -31/4, -21/4, -3/2, 0, 5/2, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/16, 171/16, 145/16, 111/16, 85/16, 63/16, 43/16, 7/16, 213/4, 25/2, 91/8, 41/4, 29/4, 4, 3/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
323/8, 99/8, 77/8, 69/8, 61/8, 39/8, 9/8, 19/8, -53/8, 7/8, -17/8, 3/8, -5/8, -13/8, -11/8, 13/8
323/8, 99/8, 77/8, 69/8, 61/8, 39/8, 9/8, 19/8, -53/8, 7/8, -17/8, 3/8, -5/8, -13/8, -11/8, 13/8
323/8, 99/8, 77/8, 69/8, 61/8, 39/8, 9/8, 19/8, -53/8, 7/8, -17/8, 3/8, -5/8, -13/8, -11/8, 13/8
323/8, 99/8, 77/8, 69/8, 61/8, 39/8, 9/8, 19/8, -53/8, 7/8, -17/8, 3/8, -5/8, -13/8, -11/8, 13/8
323/8, 99/8, 77/8, 69/8, 61/8, 39/8, 9/8, 19/8, -53/8, 7/8, -17/8, 3/8, -5/8, -13/8, -11/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
981/16, 217/16, 199/16, 181/16, 153/16, 91/16, 43/16, 19/16, 581/16, 153/16, 141/16, 87/16, 79/16, 59/16, 21/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -25/4, -11/2, -5/2, 1/2, -1/2, 1/2, -1/2, 39/4, 5/4, 0, 11/4, -1, 9/4, 7/4, 3/4
-63/4, -25/4, -11/2, -5/2, 1/2, -1/2, 1/2, -1/2, 39/4, 5/4, 0, 11/4, -1, 9/4, 7/4, 3/4
-63/4, -25/4, -11/2, -5/2, 1/2, -1/2, 1/2, -1/2, 39/4, 5/4, 0, 11/4, -1, 9/4, 7/4, 3/4
-63/4, -25/4, -11/2, -5/2, 1/2, -1/2, 1/2, -1/2, 39/4, 5/4, 0, 11/4, -1, 9/4, 7/4, 3/4
-63/4, -25/4, -11/2, -5/2, 1/2, -1/2, 1/2, -1/2, 39/4, 5/4, 0, 11/4, -1, 9/4, 7/4, 3/4
-49/4, 1/4, 1/4, -5/4, -15/4, -5/4, 7/4, 5/4, -67/2, -6, -15/2, -4, -5, -9/2, -3/2, 1
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/4, 135/8, 27/2, 91/8, 75/8, 51/8, 11/4, -1/2, 437/8, 13, 13, 37/4, 45/8, 5, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -7/2, -3/2, -3, -5/2, 0, 3/2, -2, -33/8, -11/8, -37/8, -25/8, -29/8, -13/8, 5/8, -25/8
-10, -7/2, -3/2, -3, -5/2, 0, 3/2, -2, -33/8, -11/8, -37/8, -25/8, -29/8, -13/8, 5/8, -25/8
-10, -7/2, -3/2, -3, -5/2, 0, 3/2, -2, -33/8, -11/8, -37/8, -25/8, -29/8, -13/8, 5/8, -25/8
-10, -7/2, -3/2, -3, -5/2, 0, 3/2, -2, -33/8, -11/8, -37/8, -25/8, -29/8, -13/8, 5/8, -25/8
-10, -7/2, -3/2, -3, -5/2, 0, 3/2, -2, -33/8, -11/8, -37/8, -25/8, -29/8, -13/8, 5/8, -25/8
11/2, -3/2, 2, -1/2, 1/2, 1/2, 1/2, 2, 5, 3, 3, 0, -2, 0, 1/2, -5/2
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/2, 31/2, 111/8, 87/8, 59/8, 21/4, 7/2, -1/8, 1055/16, 297/16, 245/16, 189/16, 135/16, 87/16, 35/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/8, -9/8, 9/8, 13/8, 1/8, -3/8, 9/8, 3/8, -27/4, 1/4, -7/4, -1/4, -9/4, -9/4, 5/4, -9/4
57/8, -9/8, 9/8, 13/8, 1/8, -3/8, 9/8, 3/8, -27/4, 1/4, -7/4, -1/4, -9/4, -9/4, 5/4, -9/4
57/8, -9/8, 9/8, 13/8, 1/8, -3/8, 9/8, 3/8, -27/4, 1/4, -7/4, -1/4, -9/4, -9/4, 5/4, -9/4
57/8, -9/8, 9/8, 13/8, 1/8, -3/8, 9/8, 3/8, -27/4, 1/4, -7/4, -1/4, -9/4, -9/4, 5/4, -9/4
57/8, -9/8, 9/8, 13/8, 1/8, -3/8, 9/8, 3/8, -27/4, 1/4, -7/4, -1/4, -9/4, -9/4, 5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 51/4, 71/8, 63/8, 41/8, 9/4, 2, 1/8, 111/2, 13, 41/4, 10, 63/8, 11/2, 15/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/8, -19/8, -31/8, -49/8, -23/8, -23/8, -3/8, 13/8, -185/4, -31/2, -49/4, -17/2, -23/4, -11/4, 1/4, -7/4
-157/8, -19/8, -31/8, -49/8, -23/8, -23/8, -3/8, 13/8, -185/4, -31/2, -49/4, -17/2, -23/4, -11/4, 1/4, -7/4
-157/8, -19/8, -31/8, -49/8, -23/8, -23/8, -3/8, 13/8, -185/4, -31/2, -49/4, -17/2, -23/4, -11/4, 1/4, -7/4
-157/8, -19/8, -31/8, -49/8, -23/8, -23/8, -3/8, 13/8, -185/4, -31/2, -49/4, -17/2, -23/4, -11/4, 1/4, -7/4
-157/8, -19/8, -31/8, -49/8, -23/8, -23/8, -3/8, 13/8, -185/4, -31/2, -49/4, -17/2, -23/4, -11/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
755/16, 217/16, 177/16, 123/16, 89/16, 31/16, 31/16, 21/16, 343/8, 97/8, 79/8, 49/8, 9/2, 27/8, 21/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -3/2, -3, -7/2, -1/2, 2, 3/2, 3/4, 235/8, 93/8, 75/8, 45/8, 35/8, 9/8, -21/8, 1/8
3/4, -3/2, -3, -7/2, -1/2, 2, 3/2, 3/4, 235/8, 93/8, 75/8, 45/8, 35/8, 9/8, -21/8, 1/8
3/4, -3/2, -3, -7/2, -1/2, 2, 3/2, 3/4, 235/8, 93/8, 75/8, 45/8, 35/8, 9/8, -21/8, 1/8
3/4, -3/2, -3, -7/2, -1/2, 2, 3/2, 3/4, 235/8, 93/8, 75/8, 45/8, 35/8, 9/8, -21/8, 1/8
3/4, -3/2, -3, -7/2, -1/2, 2, 3/2, 3/4, 235/8, 93/8, 75/8, 45/8, 35/8, 9/8, -21/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/4, 55/4, 87/8, 73/8, 15/2, 37/8, 7/4, 13/8, 515/16, 127/16, 117/16, 91/16, 55/16, 37/16, 23/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/2, 47/4, 21/2, 15/2, 19/4, 2, 0, -2, 53/2, 1, 11/4, 21/4, 21/4, 27/4, 13/4, 1/4
81/2, 47/4, 21/2, 15/2, 19/4, 2, 0, -2, 53/2, 1, 11/4, 21/4, 21/4, 27/4, 13/4, 1/4
81/2, 47/4, 21/2, 15/2, 19/4, 2, 0, -2, 53/2, 1, 11/4, 21/4, 21/4, 27/4, 13/4, 1/4
81/2, 47/4, 21/2, 15/2, 19/4, 2, 0, -2, 53/2, 1, 11/4, 21/4, 21/4, 27/4, 13/4, 1/4
81/2, 47/4, 21/2, 15/2, 19/4, 2, 0, -2, 53/2, 1, 11/4, 21/4, 21/4, 27/4, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/16, 171/16, 125/16, 105/16, 71/16, 13/16, 9/16, 5/16, 729/16, 215/16, 169/16, 115/16, 85/16, 25/16, 9/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
189/8, 65/8, 43/8, 19/8, 25/8, 43/8, 17/8, -1/8, -4, 0, 1, 9/4, 9/4, -1, -2, 0
189/8, 65/8, 43/8, 19/8, 25/8, 43/8, 17/8, -1/8, -4, 0, 1, 9/4, 9/4, -1, -2, 0
189/8, 65/8, 43/8, 19/8, 25/8, 43/8, 17/8, -1/8, -4, 0, 1, 9/4, 9/4, -1, -2, 0
189/8, 65/8, 43/8, 19/8, 25/8, 43/8, 17/8, -1/8, -4, 0, 1, 9/4, 9/4, -1, -2, 0
189/8, 65/8, 43/8, 19/8, 25/8, 43/8, 17/8, -1/8, -4, 0, 1, 9/4, 9/4, -1, -2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 81/8, 69/8, 13/2, 39/8, 23/8, 11/8, 11/8, 327/8, 49/4, 37/4, 31/4, 47/8, 19/8, 17/8, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
357/8, 105/8, 85/8, 63/8, 59/8, 35/8, 9/8, -13/8, -103/4, -9/4, -17/4, -11/4, -15/4, -9/4, -5/4, 9/4
357/8, 105/8, 85/8, 63/8, 59/8, 35/8, 9/8, -13/8, -103/4, -9/4, -17/4, -11/4, -15/4, -9/4, -5/4, 9/4
357/8, 105/8, 85/8, 63/8, 59/8, 35/8, 9/8, -13/8, -103/4, -9/4, -17/4, -11/4, -15/4, -9/4, -5/4, 9/4
357/8, 105/8, 85/8, 63/8, 59/8, 35/8, 9/8, -13/8, -103/4, -9/4, -17/4, -11/4, -15/4, -9/4, -5/4, 9/4
357/8, 105/8, 85/8, 63/8, 59/8, 35/8, 9/8, -13/8, -103/4, -9/4, -17/4, -11/4, -15/4, -9/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/16, 137/16, 105/16, 51/16, 21/16, 19/16, 15/16, -7/16, 977/16, 281/16, 221/16, 173/16, 131/16, 79/16, 55/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-315/8, -81/8, -69/8, -45/8, -37/8, -23/8, -1/8, 15/8, -325/8, -33/8, -63/8, -79/8, -49/8, -19/8, -7/8, 15/8
-315/8, -81/8, -69/8, -45/8, -37/8, -23/8, -1/8, 15/8, -325/8, -33/8, -63/8, -79/8, -49/8, -19/8, -7/8, 15/8
-315/8, -81/8, -69/8, -45/8, -37/8, -23/8, -1/8, 15/8, -325/8, -33/8, -63/8, -79/8, -49/8, -19/8, -7/8, 15/8
-315/8, -81/8, -69/8, -45/8, -37/8, -23/8, -1/8, 15/8, -325/8, -33/8, -63/8, -79/8, -49/8, -19/8, -7/8, 15/8
-315/8, -81/8, -69/8, -45/8, -37/8, -23/8, -1/8, 15/8, -325/8, -33/8, -63/8, -79/8, -49/8, -19/8, -7/8, 15/8
-7/4, -9/4, 3/4, 11/4, 3/4, -11/4, -1/4, -9/4, 89/4, 21/4, 27/4, 19/4, 9/4, 7/4, -5/4, 1/4
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 83/8, 71/8, 8, 17/4, 5/2, 1/2, 0, 215/4, 107/8, 83/8, 81/8, 29/4, 9/2, 15/8, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-179/4, -43/4, -37/4, -6, -33/4, -25/4, -5/2, -1/4, 187/8, 57/8, 49/8, 25/8, 21/8, 17/8, -1/8, 17/8
-179/4, -43/4, -37/4, -6, -33/4, -25/4, -5/2, -1/4, 187/8, 57/8, 49/8, 25/8, 21/8, 17/8, -1/8, 17/8
-179/4, -43/4, -37/4, -6, -33/4, -25/4, -5/2, -1/4, 187/8, 57/8, 49/8, 25/8, 21/8, 17/8, -1/8, 17/8
-179/4, -43/4, -37/4, -6, -33/4, -25/4, -5/2, -1/4, 187/8, 57/8, 49/8, 25/8, 21/8, 17/8, -1/8, 17/8
-179/4, -43/4, -37/4, -6, -33/4, -25/4, -5/2, -1/4, 187/8, 57/8, 49/8, 25/8, 21/8, 17/8, -1/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
73/2, 77/8, 69/8, 43/8, 43/8, 17/4, 5/4, 3/4, 675/16, 179/16, 161/16, 105/16, 63/16, 23/16, 17/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
137/4, 17/2, 47/4, 9, 23/4, 11/4, -1, 2, 15/4, -7/4, 5/4, -1/4, 3/4, 9/4, -3/4, -5/4
137/4, 17/2, 47/4, 9, 23/4, 11/4, -1, 2, 15/4, -7/4, 5/4, -1/4, 3/4, 9/4, -3/4, -5/4
137/4, 17/2, 47/4, 9, 23/4, 11/4, -1, 2, 15/4, -7/4, 5/4, -1/4, 3/4, 9/4, -3/4, -5/4
137/4, 17/2, 47/4, 9, 23/4, 11/4, -1, 2, 15/4, -7/4, 5/4, -1/4, 3/4, 9/4, -3/4, -5/4
137/4, 17/2, 47/4, 9, 23/4, 11/4, -1, 2, 15/4, -7/4, 5/4, -1/4, 3/4, 9/4, -3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/2, 51/4, 47/4, 81/8, 25/4, 23/4, 15/8, 3/4, 405/8, 115/8, 11, 73/8, 47/8, 9/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -13/4, -3/2, 3/2, -1/4, -1/4, 7/2, 1/4, -1/4, 9/4, 1/4, 3, -1/2, -4, -5/4, 1
-3, -13/4, -3/2, 3/2, -1/4, -1/4, 7/2, 1/4, -1/4, 9/4, 1/4, 3, -1/2, -4, -5/4, 1
-3, -13/4, -3/2, 3/2, -1/4, -1/4, 7/2, 1/4, -1/4, 9/4, 1/4, 3, -1/2, -4, -5/4, 1
-3, -13/4, -3/2, 3/2, -1/4, -1/4, 7/2, 1/4, -1/4, 9/4, 1/4, 3, -1/2, -4, -5/4, 1
-3, -13/4, -3/2, 3/2, -1/4, -1/4, 7/2, 1/4, -1/4, 9/4, 1/4, 3, -1/2, -4, -5/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/8, 57/4, 83/8, 7, 21/4, 13/8, 3/4, -3/8, 95/2, 47/4, 8, 13/2, 51/8, 11/2, 29/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/8, -49/8, -29/8, -21/8, 9/8, -3/8, -23/8, -1/8, -7, -15/2, -19/4, -1, -3/2, 0, 1/2, -5/4
-123/8, -49/8, -29/8, -21/8, 9/8, -3/8, -23/8, -1/8, -7, -15/2, -19/4, -1, -3/2, 0, 1/2, -5/4
-123/8, -49/8, -29/8, -21/8, 9/8, -3/8, -23/8, -1/8, -7, -15/2, -19/4, -1, -3/2, 0, 1/2, -5/4
-123/8, -49/8, -29/8, -21/8, 9/8, -3/8, -23/8, -1/8, -7, -15/2, -19/4, -1, -3/2, 0, 1/2, -5/4
-123/8, -49/8, -29/8, -21/8, 9/8, -3/8, -23/8, -1/8, -7, -15/2, -19/4, -1, -3/2, 0, 1/2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
615/16, 175/16, 173/16, 113/16, 93/16, 53/16, 27/16, 19/16, 1041/16, 279/16, 237/16, 185/16, 131/16, 93/16, 33/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -3, -23/4, -5/2, -5, -15/4, 0, 3/4, -5/2, -2, -4, -1, 1, 3, 3/2, -1
-67/4, -3, -23/4, -5/2, -5, -15/4, 0, 3/4, -5/2, -2, -4, -1, 1, 3, 3/2, -1
-67/4, -3, -23/4, -5/2, -5, -15/4, 0, 3/4, -5/2, -2, -4, -1, 1, 3, 3/2, -1
-67/4, -3, -23/4, -5/2, -5, -15/4, 0, 3/4, -5/2, -2, -4, -1, 1, 3, 3/2, -1
-67/4, -3, -23/4, -5/2, -5, -15/4, 0, 3/4, -5/2, -2, -4, -1, 1, 3, 3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
639/16, 187/16, 155/16, 131/16, 93/16, 43/16, 23/16, 13/16, 949/16, 289/16, 235/16, 189/16, 133/16, 75/16, 21/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
235/8, 89/8, 73/8, 45/8, 25/8, -5/8, 1/8, -27/8, 13, 7/2, 6, 9/2, 13/4, -1/4, 1, 3/2
235/8, 89/8, 73/8, 45/8, 25/8, -5/8, 1/8, -27/8, 13, 7/2, 6, 9/2, 13/4, -1/4, 1, 3/2
235/8, 89/8, 73/8, 45/8, 25/8, -5/8, 1/8, -27/8, 13, 7/2, 6, 9/2, 13/4, -1/4, 1, 3/2
235/8, 89/8, 73/8, 45/8, 25/8, -5/8, 1/8, -27/8, 13, 7/2, 6, 9/2, 13/4, -1/4, 1, 3/2
235/8, 89/8, 73/8, 45/8, 25/8, -5/8, 1/8, -27/8, 13, 7/2, 6, 9/2, 13/4, -1/4, 1, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 105/8, 39/4, 61/8, 7, 29/8, 1, 1/8, 423/8, 14, 41/4, 19/2, 15/2, 17/4, 2, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 1/2, 1, -5/4, -3, -19/4, -3, 0, -67/2, -9, -25/4, -13/2, -11/2, -17/4, -2, 1
-11/2, 1/2, 1, -5/4, -3, -19/4, -3, 0, -67/2, -9, -25/4, -13/2, -11/2, -17/4, -2, 1
-11/2, 1/2, 1, -5/4, -3, -19/4, -3, 0, -67/2, -9, -25/4, -13/2, -11/2, -17/4, -2, 1
-11/2, 1/2, 1, -5/4, -3, -19/4, -3, 0, -67/2, -9, -25/4, -13/2, -11/2, -17/4, -2, 1
-11/2, 1/2, 1, -5/4, -3, -19/4, -3, 0, -67/2, -9, -25/4, -13/2, -11/2, -17/4, -2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 125/16, 123/16, 105/16, 87/16, 65/16, 35/16, 25/16, 459/8, 117/8, 45/4, 43/4, 63/8, 17/4, 17/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/8, 17/8, 29/8, -1/8, -15/8, 15/8, 23/8, 1/8, 81/8, 47/8, 39/8, 17/8, 5/8, 15/8, 11/8, -7/8
67/8, 17/8, 29/8, -1/8, -15/8, 15/8, 23/8, 1/8, 81/8, 47/8, 39/8, 17/8, 5/8, 15/8, 11/8, -7/8
67/8, 17/8, 29/8, -1/8, -15/8, 15/8, 23/8, 1/8, 81/8, 47/8, 39/8, 17/8, 5/8, 15/8, 11/8, -7/8
67/8, 17/8, 29/8, -1/8, -15/8, 15/8, 23/8, 1/8, 81/8, 47/8, 39/8, 17/8, 5/8, 15/8, 11/8, -7/8
67/8, 17/8, 29/8, -1/8, -15/8, 15/8, 23/8, 1/8, 81/8, 47/8, 39/8, 17/8, 5/8, 15/8, 11/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/4, 11, 75/8, 59/8, 55/8, 5, 7/2, -3/8, 391/8, 99/8, 83/8, 75/8, 27/4, 29/8, 23/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-14, -3/2, -15/4, -1, -5/2, -5/2, 0, 5/4, -355/8, -77/8, -69/8, -77/8, -51/8, -25/8, -17/8, 11/8
-14, -3/2, -15/4, -1, -5/2, -5/2, 0, 5/4, -355/8, -77/8, -69/8, -77/8, -51/8, -25/8, -17/8, 11/8
-14, -3/2, -15/4, -1, -5/2, -5/2, 0, 5/4, -355/8, -77/8, -69/8, -77/8, -51/8, -25/8, -17/8, 11/8
-14, -3/2, -15/4, -1, -5/2, -5/2, 0, 5/4, -355/8, -77/8, -69/8, -77/8, -51/8, -25/8, -17/8, 11/8
-14, -3/2, -15/4, -1, -5/2, -5/2, 0, 5/4, -355/8, -77/8, -69/8, -77/8, -51/8, -25/8, -17/8, 11/8
-3, -1, -3/2, -3, 0, 2, 2, -3/2, 43/4, 13/4, 5/4, 9/4, 7/4, 17/4, 5/4, -7/4
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 99/8, 81/8, 73/8, 7, 29/8, 1/2, 1/8, 705/16, 167/16, 139/16, 125/16, 69/16, 55/16, 41/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 5/2, 1/2, 3, 4, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 5/2, 1/2, 3, 4, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 5/2, 1/2, 3, 4, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 5/2, 1/2, 3, 4, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
13, 6, 5/2, 1/2, 3, 4, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0
61/2, 17/2, 7, 7, 7/2, 1, 1, -1/2, 27/2, 5, 7/2, 1/2, 2, 1, 0, 7/2
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/16, 109/16, 107/16, 85/16, 49/16, 45/16, 37/16, -13/16, 39, 77/8, 8, 7, 53/8, 4, 27/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/8, -13/8, -35/8, -41/8, -43/8, -23/8, -5/8, -3/8, -9, -5/2, 1, 0, -1/2, -2, -3/2, 1/2
-137/8, -13/8, -35/8, -41/8, -43/8, -23/8, -5/8, -3/8, -9, -5/2, 1, 0, -1/2, -2, -3/2, 1/2
-137/8, -13/8, -35/8, -41/8, -43/8, -23/8, -5/8, -3/8, -9, -5/2, 1, 0, -1/2, -2, -3/2, 1/2
-137/8, -13/8, -35/8, -41/8, -43/8, -23/8, -5/8, -3/8, -9, -5/2, 1, 0, -1/2, -2, -3/2, 1/2
-137/8, -13/8, -35/8, -41/8, -43/8, -23/8, -5/8, -3/8, -9, -5/2, 1, 0, -1/2, -2, -3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
249/8, 69/8, 49/8, 21/4, 39/8, 15/4, 9/8, 7/8, 759/16, 169/16, 137/16, 105/16, 101/16, 73/16, 25/16, -25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1, -3/2, 9/4, 3/4, -1/4, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1, -3/2, 9/4, 3/4, -1/4, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1, -3/2, 9/4, 3/4, -1/4, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1, -3/2, 9/4, 3/4, -1/4, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1, -3/2, 9/4, 3/4, -1/4, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -8, -7, -7/2, -5/2, -3/2, 2, 0, -1/2, -1/2, -3/2, 3/2, 3/2, -3/2, 1/2, 1/2
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/4, 59/8, 51/8, 17/4, 29/8, 17/8, 1, 1/4, 137/4, 67/8, 29/4, 9/2, 5/2, 7/4, 13/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/8, -33/8, -17/8, 7/8, 9/8, 3/8, 5/8, 17/8, -21/4, 9/4, -5/4, 1/2, -1/2, 1/4, 3/4, -1/4
17/8, -33/8, -17/8, 7/8, 9/8, 3/8, 5/8, 17/8, -21/4, 9/4, -5/4, 1/2, -1/2, 1/4, 3/4, -1/4
17/8, -33/8, -17/8, 7/8, 9/8, 3/8, 5/8, 17/8, -21/4, 9/4, -5/4, 1/2, -1/2, 1/4, 3/4, -1/4
17/8, -33/8, -17/8, 7/8, 9/8, 3/8, 5/8, 17/8, -21/4, 9/4, -5/4, 1/2, -1/2, 1/4, 3/4, -1/4
17/8, -33/8, -17/8, 7/8, 9/8, 3/8, 5/8, 17/8, -21/4, 9/4, -5/4, 1/2, -1/2, 1/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
819/16, 185/16, 167/16, 155/16, 125/16, 79/16, 29/16, 9/16, 171/4, 39/4, 35/4, 27/4, 5, 7/2, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/8, 13/8, -3/8, -29/8, -11/8, 1/8, -21/8, -5/8, -103/8, 1/8, -15/8, -39/8, -15/8, -37/8, -19/8, 7/8
15/8, 13/8, -3/8, -29/8, -11/8, 1/8, -21/8, -5/8, -103/8, 1/8, -15/8, -39/8, -15/8, -37/8, -19/8, 7/8
15/8, 13/8, -3/8, -29/8, -11/8, 1/8, -21/8, -5/8, -103/8, 1/8, -15/8, -39/8, -15/8, -37/8, -19/8, 7/8
15/8, 13/8, -3/8, -29/8, -11/8, 1/8, -21/8, -5/8, -103/8, 1/8, -15/8, -39/8, -15/8, -37/8, -19/8, 7/8
15/8, 13/8, -3/8, -29/8, -11/8, 1/8, -21/8, -5/8, -103/8, 1/8, -15/8, -39/8, -15/8, -37/8, -19/8, 7/8
-35/4, -1/4, 3/4, -3/4, -5/4, -5/4, -7/4, -3/4, 41/4, 17/4, 9/4, 13/4, 1/4, 15/4, 13/4, -1/4
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 187/16, 159/16, 123/16, 91/16, 67/16, 27/16, -5/16, 429/16, 113/16, 71/16, 71/16, 43/16, 25/16, 9/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 5, 15/2, 21/4, 7/4, 9/4, 3/4, -5/2, -163/8, -35/8, -7/8, -31/8, -17/8, -17/8, -17/8, -13/8
23, 5, 15/2, 21/4, 7/4, 9/4, 3/4, -5/2, -163/8, -35/8, -7/8, -31/8, -17/8, -17/8, -17/8, -13/8
23, 5, 15/2, 21/4, 7/4, 9/4, 3/4, -5/2, -163/8, -35/8, -7/8, -31/8, -17/8, -17/8, -17/8, -13/8
23, 5, 15/2, 21/4, 7/4, 9/4, 3/4, -5/2, -163/8, -35/8, -7/8, -31/8, -17/8, -17/8, -17/8, -13/8
23, 5, 15/2, 21/4, 7/4, 9/4, 3/4, -5/2, -163/8, -35/8, -7/8, -31/8, -17/8, -17/8, -17/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/16, 203/16, 159/16, 113/16, 79/16, 43/16, 23/16, 15/16, 361/8, 13, 39/4, 15/2, 4, 9/4, 17/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -5, -5/2, 3/4, -2, 1/2, -1, -5/4, -27, -3, -13/2, -15/4, -1, -13/4, 0, 2
-7, -5, -5/2, 3/4, -2, 1/2, -1, -5/4, -27, -3, -13/2, -15/4, -1, -13/4, 0, 2
-7, -5, -5/2, 3/4, -2, 1/2, -1, -5/4, -27, -3, -13/2, -15/4, -1, -13/4, 0, 2
-7, -5, -5/2, 3/4, -2, 1/2, -1, -5/4, -27, -3, -13/2, -15/4, -1, -13/4, 0, 2
-7, -5, -5/2, 3/4, -2, 1/2, -1, -5/4, -27, -3, -13/2, -15/4, -1, -13/4, 0, 2
-17/2, 1/2, 1/2, -5/2, -5/2, -5/2, 1/2, 5/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/16, 125/16, 85/16, 47/16, 41/16, 15/16, 7/16, 5/16, 249/8, 67/8, 59/8, 55/8, 33/8, 29/8, 15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/8, 3/8, 29/8, -1/8, 9/8, -5/8, 17/8, -1/8, -12, -3, -21/4, -15/4, 0, -1/2, 1/2, -3/2
109/8, 3/8, 29/8, -1/8, 9/8, -5/8, 17/8, -1/8, -12, -3, -21/4, -15/4, 0, -1/2, 1/2, -3/2
109/8, 3/8, 29/8, -1/8, 9/8, -5/8, 17/8, -1/8, -12, -3, -21/4, -15/4, 0, -1/2, 1/2, -3/2
109/8, 3/8, 29/8, -1/8, 9/8, -5/8, 17/8, -1/8, -12, -3, -21/4, -15/4, 0, -1/2, 1/2, -3/2
109/8, 3/8, 29/8, -1/8, 9/8, -5/8, 17/8, -1/8, -12, -3, -21/4, -15/4, 0, -1/2, 1/2, -3/2
-131/4, -37/4, -25/4, -13/4, -23/4, -17/4, -5/4, -1/4, 55/4, -1/4, -1/4, 7/4, 11/4, 15/4, 3/4, -9/4
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/16, 163/16, 107/16, 49/16, 31/16, 15/16, 15/16, 13/16, 271/8, 73/8, 47/8, 45/8, 27/8, 3, 5/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 25/4, 5, 3/2, 9/4, 3, 2, -3/2, 14, 3, 5, 3/2, -1/2, 7/4, -3/4, 3
47/2, 25/4, 5, 3/2, 9/4, 3, 2, -3/2, 14, 3, 5, 3/2, -1/2, 7/4, -3/4, 3
47/2, 25/4, 5, 3/2, 9/4, 3, 2, -3/2, 14, 3, 5, 3/2, -1/2, 7/4, -3/4, 3
47/2, 25/4, 5, 3/2, 9/4, 3, 2, -3/2, 14, 3, 5, 3/2, -1/2, 7/4, -3/4, 3
47/2, 25/4, 5, 3/2, 9/4, 3, 2, -3/2, 14, 3, 5, 3/2, -1/2, 7/4, -3/4, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 71/8, 61/8, 43/8, 43/8, 17/8, 7/4, -7/8, 255/8, 39/4, 61/8, 19/4, 11/4, 15/8, 5/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/4, 1/2, 17/4, 19/4, 2, 19/4, 9/4, -5/4, 17/8, -3/8, 11/8, 7/8, 21/8, 1/8, 19/8, -1/8
83/4, 1/2, 17/4, 19/4, 2, 19/4, 9/4, -5/4, 17/8, -3/8, 11/8, 7/8, 21/8, 1/8, 19/8, -1/8
83/4, 1/2, 17/4, 19/4, 2, 19/4, 9/4, -5/4, 17/8, -3/8, 11/8, 7/8, 21/8, 1/8, 19/8, -1/8
83/4, 1/2, 17/4, 19/4, 2, 19/4, 9/4, -5/4, 17/8, -3/8, 11/8, 7/8, 21/8, 1/8, 19/8, -1/8
83/4, 1/2, 17/4, 19/4, 2, 19/4, 9/4, -5/4, 17/8, -3/8, 11/8, 7/8, 21/8, 1/8, 19/8, -1/8
-149/4, -35/4, -33/4, -19/4, -25/4, -11/4, -13/4, 1/4, -39, -21/2, -21/2, -8, -11/2, -2, 1/2, 0
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 109/8, 99/8, 37/4, 49/8, 37/8, 5/2, 7/8, 559/16, 147/16, 101/16, 101/16, 83/16, 65/16, 25/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-147/4, -21/4, -29/4, -33/4, -25/4, -15/4, -5/4, 7/4, 59/2, 6, 11/2, 11/2, 6, 5/2, -1/2, -5/2
-147/4, -21/4, -29/4, -33/4, -25/4, -15/4, -5/4, 7/4, 59/2, 6, 11/2, 11/2, 6, 5/2, -1/2, -5/2
-147/4, -21/4, -29/4, -33/4, -25/4, -15/4, -5/4, 7/4, 59/2, 6, 11/2, 11/2, 6, 5/2, -1/2, -5/2
-147/4, -21/4, -29/4, -33/4, -25/4, -15/4, -5/4, 7/4, 59/2, 6, 11/2, 11/2, 6, 5/2, -1/2, -5/2
-147/4, -21/4, -29/4, -33/4, -25/4, -15/4, -5/4, 7/4, 59/2, 6, 11/2, 11/2, 6, 5/2, -1/2, -5/2
-31/2, 0, 1, -2, -7/2, -3/2, -1/2, 2, 91/4, 35/4, 29/4, 21/4, 7/4, 17/4, 7/4, 5/4
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/16, 171/16, 111/16, 87/16, 55/16, 41/16, 35/16, 11/16, 169/4, 103/8, 37/4, 15/2, 35/8, 35/8, 3/4, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -15/4, -17/4, -23/4, -11/4, -25/4, -11/4, 1/4, 95/4, 29/4, 19/4, 29/4, 17/4, 7/4, 1/4, -5/4
-79/4, -15/4, -17/4, -23/4, -11/4, -25/4, -11/4, 1/4, 95/4, 29/4, 19/4, 29/4, 17/4, 7/4, 1/4, -5/4
-79/4, -15/4, -17/4, -23/4, -11/4, -25/4, -11/4, 1/4, 95/4, 29/4, 19/4, 29/4, 17/4, 7/4, 1/4, -5/4
-79/4, -15/4, -17/4, -23/4, -11/4, -25/4, -11/4, 1/4, 95/4, 29/4, 19/4, 29/4, 17/4, 7/4, 1/4, -5/4
-79/4, -15/4, -17/4, -23/4, -11/4, -25/4, -11/4, 1/4, 95/4, 29/4, 19/4, 29/4, 17/4, 7/4, 1/4, -5/4
-41/2, -4, -5, -7/2, 0, -3/2, -1/2, 2, -41/2, -5, -13/2, -4, -7/2, -3, -1/2, 1
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
893/16, 251/16, 201/16, 159/16, 121/16, 81/16, 29/16, -3/16, 385/16, 109/16, 79/16, 69/16, 65/16, 27/16, 21/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, 2, -3/2, -2, -2, -3/2, -1/2, -3, -195/8, -39/8, -61/8, -35/8, -11/8, -29/8, -19/8, -3/8
-17/2, 2, -3/2, -2, -2, -3/2, -1/2, -3, -195/8, -39/8, -61/8, -35/8, -11/8, -29/8, -19/8, -3/8
-17/2, 2, -3/2, -2, -2, -3/2, -1/2, -3, -195/8, -39/8, -61/8, -35/8, -11/8, -29/8, -19/8, -3/8
-17/2, 2, -3/2, -2, -2, -3/2, -1/2, -3, -195/8, -39/8, -61/8, -35/8, -11/8, -29/8, -19/8, -3/8
-17/2, 2, -3/2, -2, -2, -3/2, -1/2, -3, -195/8, -39/8, -61/8, -35/8, -11/8, -29/8, -19/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/8, 17/2, 53/8, 13/2, 29/8, 21/8, 7/4, -1, 33, 10, 67/8, 27/4, 13/4, 3, 2, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 11/4, 1/4, 2, -7/4, -2, -5/4, 0, -49/2, -11/2, -11/2, -4, -13/2, -9/2, -3/2, 1
11/2, 11/4, 1/4, 2, -7/4, -2, -5/4, 0, -49/2, -11/2, -11/2, -4, -13/2, -9/2, -3/2, 1
11/2, 11/4, 1/4, 2, -7/4, -2, -5/4, 0, -49/2, -11/2, -11/2, -4, -13/2, -9/2, -3/2, 1
11/2, 11/4, 1/4, 2, -7/4, -2, -5/4, 0, -49/2, -11/2, -11/2, -4, -13/2, -9/2, -3/2, 1
11/2, 11/4, 1/4, 2, -7/4, -2, -5/4, 0, -49/2, -11/2, -11/2, -4, -13/2, -9/2, -3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/16, 107/16, 91/16, 75/16, 63/16, 47/16, 23/16, -1/16, 657/16, 183/16, 121/16, 111/16, 79/16, 79/16, 45/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
233/8, 25/8, 55/8, 65/8, 35/8, 15/8, 5/8, -9/8, 87/4, 1, 17/4, 17/4, 17/4, 17/4, 1, 7/4
233/8, 25/8, 55/8, 65/8, 35/8, 15/8, 5/8, -9/8, 87/4, 1, 17/4, 17/4, 17/4, 17/4, 1, 7/4
233/8, 25/8, 55/8, 65/8, 35/8, 15/8, 5/8, -9/8, 87/4, 1, 17/4, 17/4, 17/4, 17/4, 1, 7/4
233/8, 25/8, 55/8, 65/8, 35/8, 15/8, 5/8, -9/8, 87/4, 1, 17/4, 17/4, 17/4, 17/4, 1, 7/4
233/8, 25/8, 55/8, 65/8, 35/8, 15/8, 5/8, -9/8, 87/4, 1, 17/4, 17/4, 17/4, 17/4, 1, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/8, 105/8, 93/8, 69/8, 8, 19/4, 9/4, -5/4, 99/4, 15/2, 9/2, 31/8, 25/8, 9/4, 5/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/8, 27/8, 35/8, 13/8, 23/8, 1/8, -1/8, 11/8, 1/4, -1/2, -7/2, 1/4, 11/4, 11/4, 3/4, -1/4
55/8, 27/8, 35/8, 13/8, 23/8, 1/8, -1/8, 11/8, 1/4, -1/2, -7/2, 1/4, 11/4, 11/4, 3/4, -1/4
55/8, 27/8, 35/8, 13/8, 23/8, 1/8, -1/8, 11/8, 1/4, -1/2, -7/2, 1/4, 11/4, 11/4, 3/4, -1/4
55/8, 27/8, 35/8, 13/8, 23/8, 1/8, -1/8, 11/8, 1/4, -1/2, -7/2, 1/4, 11/4, 11/4, 3/4, -1/4
55/8, 27/8, 35/8, 13/8, 23/8, 1/8, -1/8, 11/8, 1/4, -1/2, -7/2, 1/4, 11/4, 11/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 89/8, 85/8, 29/4, 17/4, 27/8, 13/8, -1, 703/16, 189/16, 151/16, 95/16, 67/16, 67/16, 49/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -1, -3/2, -9/4, -5/4, 1, -1/2, 7/4, -5/4, 2, 0, 7/4, 2, 7/4, 1/4, 3
-23/4, -1, -3/2, -9/4, -5/4, 1, -1/2, 7/4, -5/4, 2, 0, 7/4, 2, 7/4, 1/4, 3
-23/4, -1, -3/2, -9/4, -5/4, 1, -1/2, 7/4, -5/4, 2, 0, 7/4, 2, 7/4, 1/4, 3
-23/4, -1, -3/2, -9/4, -5/4, 1, -1/2, 7/4, -5/4, 2, 0, 7/4, 2, 7/4, 1/4, 3
-23/4, -1, -3/2, -9/4, -5/4, 1, -1/2, 7/4, -5/4, 2, 0, 7/4, 2, 7/4, 1/4, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
725/16, 191/16, 157/16, 143/16, 95/16, 49/16, 37/16, -17/16, 37, 10, 33/4, 49/8, 7/2, 5/4, 9/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/4, -27/4, -25/4, -17/4, -5/2, -17/4, -7/2, -1/4, -4, -3, -1/4, 0, 1/4, 0, 0, 1
-83/4, -27/4, -25/4, -17/4, -5/2, -17/4, -7/2, -1/4, -4, -3, -1/4, 0, 1/4, 0, 0, 1
-83/4, -27/4, -25/4, -17/4, -5/2, -17/4, -7/2, -1/4, -4, -3, -1/4, 0, 1/4, 0, 0, 1
-83/4, -27/4, -25/4, -17/4, -5/2, -17/4, -7/2, -1/4, -4, -3, -1/4, 0, 1/4, 0, 0, 1
-83/4, -27/4, -25/4, -17/4, -5/2, -17/4, -7/2, -1/4, -4, -3, -1/4, 0, 1/4, 0, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 95/8, 75/8, 37/4, 8, 43/8, 15/8, -13/8, 451/8, 107/8, 107/8, 23/2, 31/4, 19/4, 7/4, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
18, 1/4, 0, 11/4, 25/4, 21/4, 9/4, -5/4, 19/2, 5/2, -1/2, 2, 17/4, 9/4, -1, 1/2
18, 1/4, 0, 11/4, 25/4, 21/4, 9/4, -5/4, 19/2, 5/2, -1/2, 2, 17/4, 9/4, -1, 1/2
18, 1/4, 0, 11/4, 25/4, 21/4, 9/4, -5/4, 19/2, 5/2, -1/2, 2, 17/4, 9/4, -1, 1/2
18, 1/4, 0, 11/4, 25/4, 21/4, 9/4, -5/4, 19/2, 5/2, -1/2, 2, 17/4, 9/4, -1, 1/2
18, 1/4, 0, 11/4, 25/4, 21/4, 9/4, -5/4, 19/2, 5/2, -1/2, 2, 17/4, 9/4, -1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1077/16, 263/16, 261/16, 203/16, 147/16, 85/16, 29/16, -25/16, 471/16, 137/16, 105/16, 73/16, 43/16, 25/16, 23/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/8, -41/8, -25/8, -29/8, -3/8, 15/8, -9/8, 17/8, 3/4, -7/4, -15/4, -3/4, 3/4, 13/4, -1/4, -13/4
-69/8, -41/8, -25/8, -29/8, -3/8, 15/8, -9/8, 17/8, 3/4, -7/4, -15/4, -3/4, 3/4, 13/4, -1/4, -13/4
-69/8, -41/8, -25/8, -29/8, -3/8, 15/8, -9/8, 17/8, 3/4, -7/4, -15/4, -3/4, 3/4, 13/4, -1/4, -13/4
-69/8, -41/8, -25/8, -29/8, -3/8, 15/8, -9/8, 17/8, 3/4, -7/4, -15/4, -3/4, 3/4, 13/4, -1/4, -13/4
-69/8, -41/8, -25/8, -29/8, -3/8, 15/8, -9/8, 17/8, 3/4, -7/4, -15/4, -3/4, 3/4, 13/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 89/8, 83/8, 29/4, 43/8, 21/8, 3/2, -3/2, 565/16, 181/16, 119/16, 75/16, 75/16, 55/16, 39/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-183/8, -19/8, -31/8, -41/8, -19/8, -1/8, 3/8, 27/8, 119/8, 15/8, 39/8, 33/8, 25/8, -1/8, -17/8, -9/8
-183/8, -19/8, -31/8, -41/8, -19/8, -1/8, 3/8, 27/8, 119/8, 15/8, 39/8, 33/8, 25/8, -1/8, -17/8, -9/8
-183/8, -19/8, -31/8, -41/8, -19/8, -1/8, 3/8, 27/8, 119/8, 15/8, 39/8, 33/8, 25/8, -1/8, -17/8, -9/8
-183/8, -19/8, -31/8, -41/8, -19/8, -1/8, 3/8, 27/8, 119/8, 15/8, 39/8, 33/8, 25/8, -1/8, -17/8, -9/8
-183/8, -19/8, -31/8, -41/8, -19/8, -1/8, 3/8, 27/8, 119/8, 15/8, 39/8, 33/8, 25/8, -1/8, -17/8, -9/8
37/2, 13/2, 11/2, 7/2, 3/2, -1/2, 1/2, -3/2, 13/2, 9/2, 5/2, 1/2, -5/2, 1/2, -3/2, -1/2
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
959/16, 257/16, 201/16, 161/16, 135/16, 75/16, 29/16, 7/16, 877/16, 213/16, 179/16, 149/16, 123/16, 87/16, 53/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 6, 11/4, 1/2, 4, 13/4, -1/4, -3, 4, 5/2, 0, 1/2, 5/2, 2, 3/2, 1
71/4, 6, 11/4, 1/2, 4, 13/4, -1/4, -3, 4, 5/2, 0, 1/2, 5/2, 2, 3/2, 1
71/4, 6, 11/4, 1/2, 4, 13/4, -1/4, -3, 4, 5/2, 0, 1/2, 5/2, 2, 3/2, 1
71/4, 6, 11/4, 1/2, 4, 13/4, -1/4, -3, 4, 5/2, 0, 1/2, 5/2, 2, 3/2, 1
71/4, 6, 11/4, 1/2, 4, 13/4, -1/4, -3, 4, 5/2, 0, 1/2, 5/2, 2, 3/2, 1
39/2, 8, 9/2, 4, 1, -1/2, -1/2, 0, -33/2, -7/2, -11/2, -9/2, -11/2, -5/2, -1/2, -3/2
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/16, 199/16, 155/16, 131/16, 71/16, 65/16, 25/16, -7/16, 421/16, 153/16, 117/16, 59/16, 37/16, 21/16, 19/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-185/8, -27/8, -37/8, -7/8, -37/8, -47/8, -21/8, -7/8, 79/8, 25/8, 7/8, 1/8, 31/8, 7/8, 23/8, -1/8
-185/8, -27/8, -37/8, -7/8, -37/8, -47/8, -21/8, -7/8, 79/8, 25/8, 7/8, 1/8, 31/8, 7/8, 23/8, -1/8
-185/8, -27/8, -37/8, -7/8, -37/8, -47/8, -21/8, -7/8, 79/8, 25/8, 7/8, 1/8, 31/8, 7/8, 23/8, -1/8
-185/8, -27/8, -37/8, -7/8, -37/8, -47/8, -21/8, -7/8, 79/8, 25/8, 7/8, 1/8, 31/8, 7/8, 23/8, -1/8
-185/8, -27/8, -37/8, -7/8, -37/8, -47/8, -21/8, -7/8, 79/8, 25/8, 7/8, 1/8, 31/8, 7/8, 23/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/16, 203/16, 151/16, 147/16, 91/16, 41/16, 11/16, -5/16, 657/16, 151/16, 147/16, 105/16, 63/16, 47/16, 13/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 3/4, -2, 1/4, 13/4, 7/4, 2, -421/8, -85/8, -81/8, -81/8, -59/8, -35/8, -23/8, 5/8
-3/2, 0, 3/4, -2, 1/4, 13/4, 7/4, 2, -421/8, -85/8, -81/8, -81/8, -59/8, -35/8, -23/8, 5/8
-3/2, 0, 3/4, -2, 1/4, 13/4, 7/4, 2, -421/8, -85/8, -81/8, -81/8, -59/8, -35/8, -23/8, 5/8
-3/2, 0, 3/4, -2, 1/4, 13/4, 7/4, 2, -421/8, -85/8, -81/8, -81/8, -59/8, -35/8, -23/8, 5/8
-3/2, 0, 3/4, -2, 1/4, 13/4, 7/4, 2, -421/8, -85/8, -81/8, -81/8, -59/8, -35/8, -23/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
811/16, 255/16, 201/16, 147/16, 93/16, 75/16, 37/16, -3/16, 851/16, 195/16, 185/16, 175/16, 123/16, 85/16, 23/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-34, -47/4, -39/4, -15/2, -9/2, -19/4, -3/2, -1/4, -27/2, -5/2, -15/4, -7/4, -5, -7/4, 3/4, -5/2
-34, -47/4, -39/4, -15/2, -9/2, -19/4, -3/2, -1/4, -27/2, -5/2, -15/4, -7/4, -5, -7/4, 3/4, -5/2
-34, -47/4, -39/4, -15/2, -9/2, -19/4, -3/2, -1/4, -27/2, -5/2, -15/4, -7/4, -5, -7/4, 3/4, -5/2
-34, -47/4, -39/4, -15/2, -9/2, -19/4, -3/2, -1/4, -27/2, -5/2, -15/4, -7/4, -5, -7/4, 3/4, -5/2
-34, -47/4, -39/4, -15/2, -9/2, -19/4, -3/2, -1/4, -27/2, -5/2, -15/4, -7/4, -5, -7/4, 3/4, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 97/8, 9, 55/8, 7/2, 9/4, 13/8, 3/2, 779/16, 227/16, 181/16, 171/16, 115/16, 53/16, 27/16, 27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
103/8, 25/8, 37/8, 23/8, 11/8, -3/8, 21/8, -9/8, 8, 3/4, -2, -1, 9/4, 1, 3, 0
103/8, 25/8, 37/8, 23/8, 11/8, -3/8, 21/8, -9/8, 8, 3/4, -2, -1, 9/4, 1, 3, 0
103/8, 25/8, 37/8, 23/8, 11/8, -3/8, 21/8, -9/8, 8, 3/4, -2, -1, 9/4, 1, 3, 0
103/8, 25/8, 37/8, 23/8, 11/8, -3/8, 21/8, -9/8, 8, 3/4, -2, -1, 9/4, 1, 3, 0
103/8, 25/8, 37/8, 23/8, 11/8, -3/8, 21/8, -9/8, 8, 3/4, -2, -1, 9/4, 1, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 203/16, 145/16, 97/16, 71/16, 59/16, 25/16, 21/16, 63/2, 71/8, 65/8, 19/4, 31/8, 3/4, 1/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, 15/8, -15/8, 15/8, 13/8, 11/8, 3/8, -7/8, 251/8, 27/8, 37/8, 47/8, 51/8, 39/8, 17/8, -9/8
-3/8, 15/8, -15/8, 15/8, 13/8, 11/8, 3/8, -7/8, 251/8, 27/8, 37/8, 47/8, 51/8, 39/8, 17/8, -9/8
-3/8, 15/8, -15/8, 15/8, 13/8, 11/8, 3/8, -7/8, 251/8, 27/8, 37/8, 47/8, 51/8, 39/8, 17/8, -9/8
-3/8, 15/8, -15/8, 15/8, 13/8, 11/8, 3/8, -7/8, 251/8, 27/8, 37/8, 47/8, 51/8, 39/8, 17/8, -9/8
-3/8, 15/8, -15/8, 15/8, 13/8, 11/8, 3/8, -7/8, 251/8, 27/8, 37/8, 47/8, 51/8, 39/8, 17/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
651/16, 185/16, 133/16, 121/16, 87/16, 27/16, 23/16, 13/16, 567/8, 65/4, 129/8, 53/4, 19/2, 53/8, 23/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/8, -23/8, -33/8, -11/8, -19/8, 7/8, 3/8, 11/8, -167/8, -47/8, -17/8, -13/8, -31/8, -53/8, -23/8, -1/8
-87/8, -23/8, -33/8, -11/8, -19/8, 7/8, 3/8, 11/8, -167/8, -47/8, -17/8, -13/8, -31/8, -53/8, -23/8, -1/8
-87/8, -23/8, -33/8, -11/8, -19/8, 7/8, 3/8, 11/8, -167/8, -47/8, -17/8, -13/8, -31/8, -53/8, -23/8, -1/8
-87/8, -23/8, -33/8, -11/8, -19/8, 7/8, 3/8, 11/8, -167/8, -47/8, -17/8, -13/8, -31/8, -53/8, -23/8, -1/8
-87/8, -23/8, -33/8, -11/8, -19/8, 7/8, 3/8, 11/8, -167/8, -47/8, -17/8, -13/8, -31/8, -53/8, -23/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
495/16, 165/16, 123/16, 93/16, 77/16, 33/16, 19/16, 19/16, 383/8, 89/8, 83/8, 39/4, 51/8, 17/4, 9/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/8, 3/8, -9/8, 3/8, 29/8, 21/8, -5/8, -7/8, 67/8, 21/8, 21/8, 3/8, -19/8, -11/8, 13/8, -11/8
13/8, 3/8, -9/8, 3/8, 29/8, 21/8, -5/8, -7/8, 67/8, 21/8, 21/8, 3/8, -19/8, -11/8, 13/8, -11/8
13/8, 3/8, -9/8, 3/8, 29/8, 21/8, -5/8, -7/8, 67/8, 21/8, 21/8, 3/8, -19/8, -11/8, 13/8, -11/8
13/8, 3/8, -9/8, 3/8, 29/8, 21/8, -5/8, -7/8, 67/8, 21/8, 21/8, 3/8, -19/8, -11/8, 13/8, -11/8
13/8, 3/8, -9/8, 3/8, 29/8, 21/8, -5/8, -7/8, 67/8, 21/8, 21/8, 3/8, -19/8, -11/8, 13/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 79/8, 67/8, 23/4, 4, 21/8, 11/8, 1, 855/16, 201/16, 173/16, 135/16, 131/16, 109/16, 47/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -4, -21/4, -5, -4, -7/4, -3/2, 5/4, -10, -6, -9/2, -1, 1/2, 3/2, 1/2, 3
-107/4, -4, -21/4, -5, -4, -7/4, -3/2, 5/4, -10, -6, -9/2, -1, 1/2, 3/2, 1/2, 3
-107/4, -4, -21/4, -5, -4, -7/4, -3/2, 5/4, -10, -6, -9/2, -1, 1/2, 3/2, 1/2, 3
-107/4, -4, -21/4, -5, -4, -7/4, -3/2, 5/4, -10, -6, -9/2, -1, 1/2, 3/2, 1/2, 3
-107/4, -4, -21/4, -5, -4, -7/4, -3/2, 5/4, -10, -6, -9/2, -1, 1/2, 3/2, 1/2, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 61/4, 91/8, 83/8, 57/8, 7/2, 3, 5/8, 605/16, 201/16, 151/16, 117/16, 61/16, 39/16, 19/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 23/4, 15/2, 7, 4, 1/2, -5/4, -1/2, -177/8, -61/8, -75/8, -53/8, -33/8, -3/8, 17/8, 1/8
26, 23/4, 15/2, 7, 4, 1/2, -5/4, -1/2, -177/8, -61/8, -75/8, -53/8, -33/8, -3/8, 17/8, 1/8
26, 23/4, 15/2, 7, 4, 1/2, -5/4, -1/2, -177/8, -61/8, -75/8, -53/8, -33/8, -3/8, 17/8, 1/8
26, 23/4, 15/2, 7, 4, 1/2, -5/4, -1/2, -177/8, -61/8, -75/8, -53/8, -33/8, -3/8, 17/8, 1/8
26, 23/4, 15/2, 7, 4, 1/2, -5/4, -1/2, -177/8, -61/8, -75/8, -53/8, -33/8, -3/8, 17/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/8, 31/4, 23/4, 17/4, 5/4, 5/8, 1/2, -1/4, 815/16, 207/16, 159/16, 143/16, 139/16, 91/16, 39/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/8, -41/8, -49/8, -29/8, -3/8, -1/8, -7/8, -15/8, 37/2, 5/2, 7/2, 5/2, 23/4, 15/4, 9/4, 5/4
-123/8, -41/8, -49/8, -29/8, -3/8, -1/8, -7/8, -15/8, 37/2, 5/2, 7/2, 5/2, 23/4, 15/4, 9/4, 5/4
-123/8, -41/8, -49/8, -29/8, -3/8, -1/8, -7/8, -15/8, 37/2, 5/2, 7/2, 5/2, 23/4, 15/4, 9/4, 5/4
-123/8, -41/8, -49/8, -29/8, -3/8, -1/8, -7/8, -15/8, 37/2, 5/2, 7/2, 5/2, 23/4, 15/4, 9/4, 5/4
-123/8, -41/8, -49/8, -29/8, -3/8, -1/8, -7/8, -15/8, 37/2, 5/2, 7/2, 5/2, 23/4, 15/4, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
831/16, 205/16, 157/16, 157/16, 99/16, 59/16, 43/16, -15/16, 83/2, 91/8, 15/2, 55/8, 29/8, 5/2, 3/2, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/8, -3/8, 27/8, 15/8, 11/8, -5/8, -9/8, 19/8, 14, 21/4, 5, 5/2, 11/4, 1, -1, 0
5/8, -3/8, 27/8, 15/8, 11/8, -5/8, -9/8, 19/8, 14, 21/4, 5, 5/2, 11/4, 1, -1, 0
5/8, -3/8, 27/8, 15/8, 11/8, -5/8, -9/8, 19/8, 14, 21/4, 5, 5/2, 11/4, 1, -1, 0
5/8, -3/8, 27/8, 15/8, 11/8, -5/8, -9/8, 19/8, 14, 21/4, 5, 5/2, 11/4, 1, -1, 0
5/8, -3/8, 27/8, 15/8, 11/8, -5/8, -9/8, 19/8, 14, 21/4, 5, 5/2, 11/4, 1, -1, 0
-29/4, -5/4, 5/4, -7/4, -7/4, 1/4, 1/4, -11/4, 29/2, -3, 1/2, 5/2, 2, 9/2, 5/2, 1/2
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1149/16, 277/16, 263/16, 207/16, 145/16, 93/16, 51/16, 7/16, 277/8, 33/4, 33/4, 47/8, 17/4, 9/4, 11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 41/4, 33/4, 21/4, 7/4, 15/4, 5/4, 1/4, 28, 23/4, 7/2, 23/4, 19/4, 7/2, 5/4, -3/2
113/4, 41/4, 33/4, 21/4, 7/4, 15/4, 5/4, 1/4, 28, 23/4, 7/2, 23/4, 19/4, 7/2, 5/4, -3/2
113/4, 41/4, 33/4, 21/4, 7/4, 15/4, 5/4, 1/4, 28, 23/4, 7/2, 23/4, 19/4, 7/2, 5/4, -3/2
113/4, 41/4, 33/4, 21/4, 7/4, 15/4, 5/4, 1/4, 28, 23/4, 7/2, 23/4, 19/4, 7/2, 5/4, -3/2
113/4, 41/4, 33/4, 21/4, 7/4, 15/4, 5/4, 1/4, 28, 23/4, 7/2, 23/4, 19/4, 7/2, 5/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
381/16, 57/16, 51/16, 45/16, 45/16, 45/16, 41/16, -21/16, 361/8, 21/2, 17/2, 33/4, 63/8, 41/8, 11/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -5/2, 1, 7/2, 5/2, 3/2, -2, -3/2, 31/4, 1/4, -3/4, 1/4, 5/4, 7/4, 11/4, 3/4
1/2, -5/2, 1, 7/2, 5/2, 3/2, -2, -3/2, 31/4, 1/4, -3/4, 1/4, 5/4, 7/4, 11/4, 3/4
1/2, -5/2, 1, 7/2, 5/2, 3/2, -2, -3/2, 31/4, 1/4, -3/4, 1/4, 5/4, 7/4, 11/4, 3/4
1/2, -5/2, 1, 7/2, 5/2, 3/2, -2, -3/2, 31/4, 1/4, -3/4, 1/4, 5/4, 7/4, 11/4, 3/4
1/2, -5/2, 1, 7/2, 5/2, 3/2, -2, -3/2, 31/4, 1/4, -3/4, 1/4, 5/4, 7/4, 11/4, 3/4
57/4, 19/4, 33/4, 21/4, 9/4, 11/4, 1/4, 9/4, 83/4, 3/4, 15/4, 19/4, 21/4, 15/4, 1/4, -5/4
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 117/8, 91/8, 63/8, 25/4, 5, 13/8, -1/4, 687/16, 197/16, 141/16, 107/16, 53/16, 49/16, 21/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/8, 7/8, 29/8, 21/8, 5/8, -25/8, -15/8, 11/8, 11/2, 1/2, 1, -1/2, 1/2, 2, 1/2, 3/2
35/8, 7/8, 29/8, 21/8, 5/8, -25/8, -15/8, 11/8, 11/2, 1/2, 1, -1/2, 1/2, 2, 1/2, 3/2
35/8, 7/8, 29/8, 21/8, 5/8, -25/8, -15/8, 11/8, 11/2, 1/2, 1, -1/2, 1/2, 2, 1/2, 3/2
35/8, 7/8, 29/8, 21/8, 5/8, -25/8, -15/8, 11/8, 11/2, 1/2, 1, -1/2, 1/2, 2, 1/2, 3/2
35/8, 7/8, 29/8, 21/8, 5/8, -25/8, -15/8, 11/8, 11/2, 1/2, 1, -1/2, 1/2, 2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/8, 14, 45/4, 71/8, 27/4, 31/8, 19/8, -1/2, 235/4, 55/4, 101/8, 23/2, 35/4, 47/8, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 9/2, 1, 9/2, 3/2, 5/2, 1, 2, -99/4, -11/4, -15/4, -6, -5, -7/4, -7/2, 0
17, 9/2, 1, 9/2, 3/2, 5/2, 1, 2, -99/4, -11/4, -15/4, -6, -5, -7/4, -7/2, 0
17, 9/2, 1, 9/2, 3/2, 5/2, 1, 2, -99/4, -11/4, -15/4, -6, -5, -7/4, -7/2, 0
17, 9/2, 1, 9/2, 3/2, 5/2, 1, 2, -99/4, -11/4, -15/4, -6, -5, -7/4, -7/2, 0
17, 9/2, 1, 9/2, 3/2, 5/2, 1, 2, -99/4, -11/4, -15/4, -6, -5, -7/4, -7/2, 0
123/4, 41/4, 37/4, 27/4, 15/4, 15/4, 3/4, 7/4, -111/2, -25/2, -10, -17/2, -19/2, -6, -5/2, -1/2
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 21/2, 81/8, 33/4, 39/8, 37/8, 11/8, 1/2, 217/8, 19/2, 55/8, 47/8, 25/8, 5/8, 1/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
217/8, 79/8, 59/8, 31/8, 15/8, -11/8, -13/8, -1/8, 167/8, 65/8, 57/8, 49/8, 23/8, -5/8, -7/8, 23/8
217/8, 79/8, 59/8, 31/8, 15/8, -11/8, -13/8, -1/8, 167/8, 65/8, 57/8, 49/8, 23/8, -5/8, -7/8, 23/8
217/8, 79/8, 59/8, 31/8, 15/8, -11/8, -13/8, -1/8, 167/8, 65/8, 57/8, 49/8, 23/8, -5/8, -7/8, 23/8
217/8, 79/8, 59/8, 31/8, 15/8, -11/8, -13/8, -1/8, 167/8, 65/8, 57/8, 49/8, 23/8, -5/8, -7/8, 23/8
217/8, 79/8, 59/8, 31/8, 15/8, -11/8, -13/8, -1/8, 167/8, 65/8, 57/8, 49/8, 23/8, -5/8, -7/8, 23/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
125/4, 33/4, 8, 53/8, 37/8, 2, 2, 7/4, 201/4, 29/2, 25/2, 43/4, 59/8, 35/8, 15/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 1, 1/4, 3, -1/2, 5/2, 5/4, -1, 23/2, -1/2, 3, 1/2, 9/4, -3/4, 2, -1
11, 1, 1/4, 3, -1/2, 5/2, 5/4, -1, 23/2, -1/2, 3, 1/2, 9/4, -3/4, 2, -1
11, 1, 1/4, 3, -1/2, 5/2, 5/4, -1, 23/2, -1/2, 3, 1/2, 9/4, -3/4, 2, -1
11, 1, 1/4, 3, -1/2, 5/2, 5/4, -1, 23/2, -1/2, 3, 1/2, 9/4, -3/4, 2, -1
11, 1, 1/4, 3, -1/2, 5/2, 5/4, -1, 23/2, -1/2, 3, 1/2, 9/4, -3/4, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
555/8, 65/4, 121/8, 95/8, 41/4, 27/4, 23/8, -3/4, 85/2, 99/8, 73/8, 63/8, 5, 21/8, 15/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 9/2, 11/4, 17/4, 6, 7/2, 1/4, 1/2, 26, 11/2, 4, 6, 5/2, 7/2, 2, -3/2
63/4, 9/2, 11/4, 17/4, 6, 7/2, 1/4, 1/2, 26, 11/2, 4, 6, 5/2, 7/2, 2, -3/2
63/4, 9/2, 11/4, 17/4, 6, 7/2, 1/4, 1/2, 26, 11/2, 4, 6, 5/2, 7/2, 2, -3/2
63/4, 9/2, 11/4, 17/4, 6, 7/2, 1/4, 1/2, 26, 11/2, 4, 6, 5/2, 7/2, 2, -3/2
63/4, 9/2, 11/4, 17/4, 6, 7/2, 1/4, 1/2, 26, 11/2, 4, 6, 5/2, 7/2, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/16, 153/16, 153/16, 145/16, 101/16, 43/16, 43/16, -3/16, 745/16, 225/16, 171/16, 149/16, 119/16, 57/16, 23/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 8, 21/4, 5/2, 0, 1/2, -3/4, 3/2, -1/8, -45/8, -31/8, -5/8, 17/8, 23/8, 9/8, 9/8
31/2, 8, 21/4, 5/2, 0, 1/2, -3/4, 3/2, -1/8, -45/8, -31/8, -5/8, 17/8, 23/8, 9/8, 9/8
31/2, 8, 21/4, 5/2, 0, 1/2, -3/4, 3/2, -1/8, -45/8, -31/8, -5/8, 17/8, 23/8, 9/8, 9/8
31/2, 8, 21/4, 5/2, 0, 1/2, -3/4, 3/2, -1/8, -45/8, -31/8, -5/8, 17/8, 23/8, 9/8, 9/8
31/2, 8, 21/4, 5/2, 0, 1/2, -3/4, 3/2, -1/8, -45/8, -31/8, -5/8, 17/8, 23/8, 9/8, 9/8
-16, -5, -11/2, -2, -3, -4, -3/2, 0, -7/4, 17/4, 3/4, -7/4, -1/4, 5/4, -9/4, -1/4
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 45/4, 81/8, 65/8, 37/8, 27/8, 13/8, -13/8, 669/16, 181/16, 131/16, 111/16, 97/16, 89/16, 31/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/8, -13/8, -29/8, -13/8, 15/8, -15/8, 3/8, 1/8, 133/8, 73/8, 53/8, 31/8, 17/8, 7/8, 7/8, 23/8
-97/8, -13/8, -29/8, -13/8, 15/8, -15/8, 3/8, 1/8, 133/8, 73/8, 53/8, 31/8, 17/8, 7/8, 7/8, 23/8
-97/8, -13/8, -29/8, -13/8, 15/8, -15/8, 3/8, 1/8, 133/8, 73/8, 53/8, 31/8, 17/8, 7/8, 7/8, 23/8
-97/8, -13/8, -29/8, -13/8, 15/8, -15/8, 3/8, 1/8, 133/8, 73/8, 53/8, 31/8, 17/8, 7/8, 7/8, 23/8
-97/8, -13/8, -29/8, -13/8, 15/8, -15/8, 3/8, 1/8, 133/8, 73/8, 53/8, 31/8, 17/8, 7/8, 7/8, 23/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 67/8, 6, 6, 5, 19/4, 5/2, 1, 55, 16, 25/2, 35/4, 6, 4, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -7/4, -1/2, -17/4, -3/4, -1/2, -3/4, 3/2, 39/8, -31/8, -1/8, 21/8, 9/8, 15/8, -15/8, -9/8
-31/2, -7/4, -1/2, -17/4, -3/4, -1/2, -3/4, 3/2, 39/8, -31/8, -1/8, 21/8, 9/8, 15/8, -15/8, -9/8
-31/2, -7/4, -1/2, -17/4, -3/4, -1/2, -3/4, 3/2, 39/8, -31/8, -1/8, 21/8, 9/8, 15/8, -15/8, -9/8
-31/2, -7/4, -1/2, -17/4, -3/4, -1/2, -3/4, 3/2, 39/8, -31/8, -1/8, 21/8, 9/8, 15/8, -15/8, -9/8
-31/2, -7/4, -1/2, -17/4, -3/4, -1/2, -3/4, 3/2, 39/8, -31/8, -1/8, 21/8, 9/8, 15/8, -15/8, -9/8
-32, -13/2, -3, -11/2, -15/2, -9/2, -2, 0, -51/4, -17/4, -5/4, -17/4, -13/4, -3/4, -3/4, 1/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 25/2, 37/4, 67/8, 45/8, 25/8, 13/8, -3/2, 79/2, 69/8, 67/8, 53/8, 43/8, 35/8, 13/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -15/4, -9/2, -27/4, -15/4, -3/4, 3/4, -11/4, -47/8, 21/8, 27/8, 5/8, -13/8, -5/8, -17/8, 5/8
-19/2, -15/4, -9/2, -27/4, -15/4, -3/4, 3/4, -11/4, -47/8, 21/8, 27/8, 5/8, -13/8, -5/8, -17/8, 5/8
-19/2, -15/4, -9/2, -27/4, -15/4, -3/4, 3/4, -11/4, -47/8, 21/8, 27/8, 5/8, -13/8, -5/8, -17/8, 5/8
-19/2, -15/4, -9/2, -27/4, -15/4, -3/4, 3/4, -11/4, -47/8, 21/8, 27/8, 5/8, -13/8, -5/8, -17/8, 5/8
-19/2, -15/4, -9/2, -27/4, -15/4, -3/4, 3/4, -11/4, -47/8, 21/8, 27/8, 5/8, -13/8, -5/8, -17/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 13, 83/8, 53/8, 37/8, 3/4, 3/4, -1/8, 325/8, 79/8, 75/8, 67/8, 9/2, 27/8, 13/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 11/2, 7/2, 0, -1/2, -1/4, -5/4, 0, 29/2, 8, 25/4, 7/2, 3/2, -7/4, -3/2, 1
0, 11/2, 7/2, 0, -1/2, -1/4, -5/4, 0, 29/2, 8, 25/4, 7/2, 3/2, -7/4, -3/2, 1
0, 11/2, 7/2, 0, -1/2, -1/4, -5/4, 0, 29/2, 8, 25/4, 7/2, 3/2, -7/4, -3/2, 1
0, 11/2, 7/2, 0, -1/2, -1/4, -5/4, 0, 29/2, 8, 25/4, 7/2, 3/2, -7/4, -3/2, 1
0, 11/2, 7/2, 0, -1/2, -1/4, -5/4, 0, 29/2, 8, 25/4, 7/2, 3/2, -7/4, -3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 101/8, 87/8, 7, 13/4, 25/8, 3/2, 11/8, 313/8, 19/2, 67/8, 6, 19/4, 13/4, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-219/8, -41/8, -35/8, -65/8, -51/8, -27/8, -7/8, 9/8, 97/8, 3/8, 5/8, 23/8, 37/8, 27/8, 15/8, 1/8
-219/8, -41/8, -35/8, -65/8, -51/8, -27/8, -7/8, 9/8, 97/8, 3/8, 5/8, 23/8, 37/8, 27/8, 15/8, 1/8
-219/8, -41/8, -35/8, -65/8, -51/8, -27/8, -7/8, 9/8, 97/8, 3/8, 5/8, 23/8, 37/8, 27/8, 15/8, 1/8
-219/8, -41/8, -35/8, -65/8, -51/8, -27/8, -7/8, 9/8, 97/8, 3/8, 5/8, 23/8, 37/8, 27/8, 15/8, 1/8
-219/8, -41/8, -35/8, -65/8, -51/8, -27/8, -7/8, 9/8, 97/8, 3/8, 5/8, 23/8, 37/8, 27/8, 15/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
681/16, 181/16, 133/16, 133/16, 117/16, 87/16, 29/16, 7/16, 151/4, 10, 63/8, 23/4, 11/2, 17/4, 3/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 29/4, 33/4, 11/2, 5/2, 17/4, 3/4, -11/4, 89/8, 31/8, 7/8, 25/8, 7/8, 23/8, 1/8, -7/8
113/4, 29/4, 33/4, 11/2, 5/2, 17/4, 3/4, -11/4, 89/8, 31/8, 7/8, 25/8, 7/8, 23/8, 1/8, -7/8
113/4, 29/4, 33/4, 11/2, 5/2, 17/4, 3/4, -11/4, 89/8, 31/8, 7/8, 25/8, 7/8, 23/8, 1/8, -7/8
113/4, 29/4, 33/4, 11/2, 5/2, 17/4, 3/4, -11/4, 89/8, 31/8, 7/8, 25/8, 7/8, 23/8, 1/8, -7/8
113/4, 29/4, 33/4, 11/2, 5/2, 17/4, 3/4, -11/4, 89/8, 31/8, 7/8, 25/8, 7/8, 23/8, 1/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
871/16, 197/16, 193/16, 171/16, 131/16, 115/16, 53/16, -3/16, 335/8, 49/4, 69/8, 13/2, 7/2, 13/4, 3/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
267/8, 83/8, 55/8, 51/8, 39/8, 43/8, 13/8, 17/8, 3, 7/4, 5/4, 7/2, 7/2, 7/4, -5/4, 2
267/8, 83/8, 55/8, 51/8, 39/8, 43/8, 13/8, 17/8, 3, 7/4, 5/4, 7/2, 7/2, 7/4, -5/4, 2
267/8, 83/8, 55/8, 51/8, 39/8, 43/8, 13/8, 17/8, 3, 7/4, 5/4, 7/2, 7/2, 7/4, -5/4, 2
267/8, 83/8, 55/8, 51/8, 39/8, 43/8, 13/8, 17/8, 3, 7/4, 5/4, 7/2, 7/2, 7/4, -5/4, 2
267/8, 83/8, 55/8, 51/8, 39/8, 43/8, 13/8, 17/8, 3, 7/4, 5/4, 7/2, 7/2, 7/4, -5/4, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/8, 105/8, 93/8, 19/2, 9, 11/2, 11/4, 5/8, 361/8, 59/4, 97/8, 69/8, 49/8, 23/8, 1, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/8, -21/8, -45/8, -63/8, -47/8, -29/8, -17/8, -11/8, 181/8, 31/8, 21/8, 25/8, 37/8, 11/8, 15/8, 11/8
-163/8, -21/8, -45/8, -63/8, -47/8, -29/8, -17/8, -11/8, 181/8, 31/8, 21/8, 25/8, 37/8, 11/8, 15/8, 11/8
-163/8, -21/8, -45/8, -63/8, -47/8, -29/8, -17/8, -11/8, 181/8, 31/8, 21/8, 25/8, 37/8, 11/8, 15/8, 11/8
-163/8, -21/8, -45/8, -63/8, -47/8, -29/8, -17/8, -11/8, 181/8, 31/8, 21/8, 25/8, 37/8, 11/8, 15/8, 11/8
-163/8, -21/8, -45/8, -63/8, -47/8, -29/8, -17/8, -11/8, 181/8, 31/8, 21/8, 25/8, 37/8, 11/8, 15/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 117/8, 49/4, 69/8, 53/8, 13/4, 11/4, 9/8, 763/16, 219/16, 185/16, 129/16, 87/16, 85/16, 43/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/8, 25/8, 11/8, 33/8, 17/8, 7/8, -13/8, 3/8, 42, 10, 9, 15/2, 4, 5, 2, 3/2
89/8, 25/8, 11/8, 33/8, 17/8, 7/8, -13/8, 3/8, 42, 10, 9, 15/2, 4, 5, 2, 3/2
89/8, 25/8, 11/8, 33/8, 17/8, 7/8, -13/8, 3/8, 42, 10, 9, 15/2, 4, 5, 2, 3/2
89/8, 25/8, 11/8, 33/8, 17/8, 7/8, -13/8, 3/8, 42, 10, 9, 15/2, 4, 5, 2, 3/2
89/8, 25/8, 11/8, 33/8, 17/8, 7/8, -13/8, 3/8, 42, 10, 9, 15/2, 4, 5, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 47/4, 33/4, 6, 6, 7/2, 23/8, -5/8, 851/16, 221/16, 163/16, 131/16, 115/16, 57/16, 47/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -3, 1/2, 3, 1, 1, 2, -1/2, 25/2, 1/2, 7/2, 3/2, 9/2, 2, 1, 1/2
-1, -3, 1/2, 3, 1, 1, 2, -1/2, 25/2, 1/2, 7/2, 3/2, 9/2, 2, 1, 1/2
-1, -3, 1/2, 3, 1, 1, 2, -1/2, 25/2, 1/2, 7/2, 3/2, 9/2, 2, 1, 1/2
-1, -3, 1/2, 3, 1, 1, 2, -1/2, 25/2, 1/2, 7/2, 3/2, 9/2, 2, 1, 1/2
-1, -3, 1/2, 3, 1, 1, 2, -1/2, 25/2, 1/2, 7/2, 3/2, 9/2, 2, 1, 1/2
31/4, -7/4, 7/4, 9/4, 21/4, 11/4, 7/4, 5/4, -167/4, -41/4, -27/4, -35/4, -23/4, -11/4, -7/4, -1/4
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 105/8, 75/8, 53/8, 49/8, 17/4, 7/2, 1/4, 517/16, 151/16, 137/16, 87/16, 69/16, 57/16, 7/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -1, -1/2, -3/2, -5/2, -5/2, -1, 5/2, -4, 1, 0, 1/2, -2, -1, 1, -5/2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/8, 17/4, 17/4, 17/4, 23/8, 9/4, 2, -7/4, 237/8, 81/8, 55/8, 11/2, 3, 9/4, 7/4, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/8, 27/8, 11/8, -15/8, 11/8, -13/8, 17/8, 7/8, -401/8, -101/8, -75/8, -75/8, -57/8, -43/8, -25/8, 1/8
7/8, 27/8, 11/8, -15/8, 11/8, -13/8, 17/8, 7/8, -401/8, -101/8, -75/8, -75/8, -57/8, -43/8, -25/8, 1/8
7/8, 27/8, 11/8, -15/8, 11/8, -13/8, 17/8, 7/8, -401/8, -101/8, -75/8, -75/8, -57/8, -43/8, -25/8, 1/8
7/8, 27/8, 11/8, -15/8, 11/8, -13/8, 17/8, 7/8, -401/8, -101/8, -75/8, -75/8, -57/8, -43/8, -25/8, 1/8
7/8, 27/8, 11/8, -15/8, 11/8, -13/8, 17/8, 7/8, -401/8, -101/8, -75/8, -75/8, -57/8, -43/8, -25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 51/4, 77/8, 65/8, 47/8, 5, 7/4, 1/2, 657/16, 191/16, 155/16, 101/16, 57/16, 21/16, 9/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/8, 33/8, 29/8, 7/8, 3/8, -17/8, -15/8, 11/8, -19/4, -3/4, 11/4, 7/4, 5/4, 3/4, -3/4, 11/4
81/8, 33/8, 29/8, 7/8, 3/8, -17/8, -15/8, 11/8, -19/4, -3/4, 11/4, 7/4, 5/4, 3/4, -3/4, 11/4
81/8, 33/8, 29/8, 7/8, 3/8, -17/8, -15/8, 11/8, -19/4, -3/4, 11/4, 7/4, 5/4, 3/4, -3/4, 11/4
81/8, 33/8, 29/8, 7/8, 3/8, -17/8, -15/8, 11/8, -19/4, -3/4, 11/4, 7/4, 5/4, 3/4, -3/4, 11/4
81/8, 33/8, 29/8, 7/8, 3/8, -17/8, -15/8, 11/8, -19/4, -3/4, 11/4, 7/4, 5/4, 3/4, -3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
827/16, 203/16, 153/16, 137/16, 107/16, 67/16, 53/16, -7/16, 483/16, 119/16, 111/16, 75/16, 57/16, 51/16, 45/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -8, -17/4, -19/4, -13/4, -23/4, -2, -7/4, -139/8, -33/8, -3/8, -33/8, -31/8, -3/8, -17/8, -5/8
-107/4, -8, -17/4, -19/4, -13/4, -23/4, -2, -7/4, -139/8, -33/8, -3/8, -33/8, -31/8, -3/8, -17/8, -5/8
-107/4, -8, -17/4, -19/4, -13/4, -23/4, -2, -7/4, -139/8, -33/8, -3/8, -33/8, -31/8, -3/8, -17/8, -5/8
-107/4, -8, -17/4, -19/4, -13/4, -23/4, -2, -7/4, -139/8, -33/8, -3/8, -33/8, -31/8, -3/8, -17/8, -5/8
-107/4, -8, -17/4, -19/4, -13/4, -23/4, -2, -7/4, -139/8, -33/8, -3/8, -33/8, -31/8, -3/8, -17/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/8, 23/2, 73/8, 35/4, 5, 29/8, 25/8, -1/2, 639/16, 167/16, 123/16, 95/16, 93/16, 81/16, 37/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -29/4, -7, -9/2, -6, -5/2, -2, 3/4, -71/8, 31/8, 7/8, -23/8, 5/8, -25/8, -13/8, 1/8
-53/2, -29/4, -7, -9/2, -6, -5/2, -2, 3/4, -71/8, 31/8, 7/8, -23/8, 5/8, -25/8, -13/8, 1/8
-53/2, -29/4, -7, -9/2, -6, -5/2, -2, 3/4, -71/8, 31/8, 7/8, -23/8, 5/8, -25/8, -13/8, 1/8
-53/2, -29/4, -7, -9/2, -6, -5/2, -2, 3/4, -71/8, 31/8, 7/8, -23/8, 5/8, -25/8, -13/8, 1/8
-53/2, -29/4, -7, -9/2, -6, -5/2, -2, 3/4, -71/8, 31/8, 7/8, -23/8, 5/8, -25/8, -13/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 97/8, 91/8, 69/8, 43/8, 41/8, 19/8, 5/4, 379/8, 49/4, 39/4, 75/8, 23/4, 29/8, 9/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -5, -3/2, 3/4, -1/2, -7/2, -5/4, -1/4, 57/4, 9/4, 15/4, 21/4, 15/4, 15/4, 1/4, -9/4
-43/4, -5, -3/2, 3/4, -1/2, -7/2, -5/4, -1/4, 57/4, 9/4, 15/4, 21/4, 15/4, 15/4, 1/4, -9/4
-43/4, -5, -3/2, 3/4, -1/2, -7/2, -5/4, -1/4, 57/4, 9/4, 15/4, 21/4, 15/4, 15/4, 1/4, -9/4
-43/4, -5, -3/2, 3/4, -1/2, -7/2, -5/4, -1/4, 57/4, 9/4, 15/4, 21/4, 15/4, 15/4, 1/4, -9/4
-43/4, -5, -3/2, 3/4, -1/2, -7/2, -5/4, -1/4, 57/4, 9/4, 15/4, 21/4, 15/4, 15/4, 1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/4, 17, 115/8, 87/8, 81/8, 53/8, 3, 1/2, 335/16, 119/16, 85/16, 53/16, 27/16, 21/16, 13/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-185/8, -31/8, -37/8, -35/8, -27/8, -15/8, -7/8, 13/8, -27/8, -13/8, -5/8, -13/8, -13/8, -29/8, -7/8, 7/8
-185/8, -31/8, -37/8, -35/8, -27/8, -15/8, -7/8, 13/8, -27/8, -13/8, -5/8, -13/8, -13/8, -29/8, -7/8, 7/8
-185/8, -31/8, -37/8, -35/8, -27/8, -15/8, -7/8, 13/8, -27/8, -13/8, -5/8, -13/8, -13/8, -29/8, -7/8, 7/8
-185/8, -31/8, -37/8, -35/8, -27/8, -15/8, -7/8, 13/8, -27/8, -13/8, -5/8, -13/8, -13/8, -29/8, -7/8, 7/8
-185/8, -31/8, -37/8, -35/8, -27/8, -15/8, -7/8, 13/8, -27/8, -13/8, -5/8, -13/8, -13/8, -29/8, -7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/8, 99/8, 89/8, 21/2, 37/4, 6, 17/8, -1/2, 215/4, 107/8, 105/8, 79/8, 63/8, 39/8, 11/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/8, 9/8, -3/8, -31/8, -37/8, -27/8, 3/8, 17/8, -213/8, -53/8, -63/8, -41/8, -25/8, -17/8, -5/8, 21/8
-47/8, 9/8, -3/8, -31/8, -37/8, -27/8, 3/8, 17/8, -213/8, -53/8, -63/8, -41/8, -25/8, -17/8, -5/8, 21/8
-47/8, 9/8, -3/8, -31/8, -37/8, -27/8, 3/8, 17/8, -213/8, -53/8, -63/8, -41/8, -25/8, -17/8, -5/8, 21/8
-47/8, 9/8, -3/8, -31/8, -37/8, -27/8, 3/8, 17/8, -213/8, -53/8, -63/8, -41/8, -25/8, -17/8, -5/8, 21/8
-47/8, 9/8, -3/8, -31/8, -37/8, -27/8, 3/8, 17/8, -213/8, -53/8, -63/8, -41/8, -25/8, -17/8, -5/8, 21/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
869/16, 205/16, 187/16, 149/16, 121/16, 59/16, 39/16, 7/16, 285/8, 15/2, 29/4, 57/8, 13/4, 7/4, 7/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 5/4, 11/4, 5/2, 5/4, 3/4, 3, -3/4, 149/8, 59/8, 59/8, 39/8, 11/8, 13/8, 1/8, -27/8
27/4, 5/4, 11/4, 5/2, 5/4, 3/4, 3, -3/4, 149/8, 59/8, 59/8, 39/8, 11/8, 13/8, 1/8, -27/8
27/4, 5/4, 11/4, 5/2, 5/4, 3/4, 3, -3/4, 149/8, 59/8, 59/8, 39/8, 11/8, 13/8, 1/8, -27/8
27/4, 5/4, 11/4, 5/2, 5/4, 3/4, 3, -3/4, 149/8, 59/8, 59/8, 39/8, 11/8, 13/8, 1/8, -27/8
27/4, 5/4, 11/4, 5/2, 5/4, 3/4, 3, -3/4, 149/8, 59/8, 59/8, 39/8, 11/8, 13/8, 1/8, -27/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 71/8, 71/8, 59/8, 11/2, 13/8, 13/8, -3/4, 915/16, 209/16, 191/16, 137/16, 121/16, 93/16, 45/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, -1, 11/4, 5/2, -1/4, -3/2, 1, -1, -5/2, -3/4, 1/4, 9/4, -1/4, -1/4, -13/4
-3/2, 1, -1, 11/4, 5/2, -1/4, -3/2, 1, -1, -5/2, -3/4, 1/4, 9/4, -1/4, -1/4, -13/4
-3/2, 1, -1, 11/4, 5/2, -1/4, -3/2, 1, -1, -5/2, -3/4, 1/4, 9/4, -1/4, -1/4, -13/4
-3/2, 1, -1, 11/4, 5/2, -1/4, -3/2, 1, -1, -5/2, -3/4, 1/4, 9/4, -1/4, -1/4, -13/4
-3/2, 1, -1, 11/4, 5/2, -1/4, -3/2, 1, -1, -5/2, -3/4, 1/4, 9/4, -1/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 109/8, 87/8, 15/2, 9/2, 33/8, 5/2, -9/8, 203/8, 9, 27/4, 23/4, 3, 3/8, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-419/8, -103/8, -81/8, -87/8, -59/8, -33/8, -5/8, -5/8, 29, 11/2, 13/4, 25/4, 9/2, 2, 3/2, 1/2
-419/8, -103/8, -81/8, -87/8, -59/8, -33/8, -5/8, -5/8, 29, 11/2, 13/4, 25/4, 9/2, 2, 3/2, 1/2
-419/8, -103/8, -81/8, -87/8, -59/8, -33/8, -5/8, -5/8, 29, 11/2, 13/4, 25/4, 9/2, 2, 3/2, 1/2
-419/8, -103/8, -81/8, -87/8, -59/8, -33/8, -5/8, -5/8, 29, 11/2, 13/4, 25/4, 9/2, 2, 3/2, 1/2
-419/8, -103/8, -81/8, -87/8, -59/8, -33/8, -5/8, -5/8, 29, 11/2, 13/4, 25/4, 9/2, 2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
673/16, 199/16, 137/16, 109/16, 55/16, 41/16, 25/16, -11/16, 113/4, 27/4, 43/8, 19/4, 25/8, 11/4, 5/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-215/8, -27/8, -39/8, -45/8, -33/8, -21/8, 3/8, -7/8, 211/8, 29/8, 43/8, 45/8, 23/8, 29/8, 11/8, 17/8
-215/8, -27/8, -39/8, -45/8, -33/8, -21/8, 3/8, -7/8, 211/8, 29/8, 43/8, 45/8, 23/8, 29/8, 11/8, 17/8
-215/8, -27/8, -39/8, -45/8, -33/8, -21/8, 3/8, -7/8, 211/8, 29/8, 43/8, 45/8, 23/8, 29/8, 11/8, 17/8
-215/8, -27/8, -39/8, -45/8, -33/8, -21/8, 3/8, -7/8, 211/8, 29/8, 43/8, 45/8, 23/8, 29/8, 11/8, 17/8
-215/8, -27/8, -39/8, -45/8, -33/8, -21/8, 3/8, -7/8, 211/8, 29/8, 43/8, 45/8, 23/8, 29/8, 11/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
597/16, 163/16, 135/16, 115/16, 93/16, 39/16, 37/16, 1/16, 301/8, 83/8, 53/8, 15/4, 15/4, 27/8, 13/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -8, -5, -13/2, -4, -3/2, -7/2, 0, 7/4, 9/4, 11/4, 3/4, 3/4, -7/4, -9/4, -5/4
-45/2, -8, -5, -13/2, -4, -3/2, -7/2, 0, 7/4, 9/4, 11/4, 3/4, 3/4, -7/4, -9/4, -5/4
-45/2, -8, -5, -13/2, -4, -3/2, -7/2, 0, 7/4, 9/4, 11/4, 3/4, 3/4, -7/4, -9/4, -5/4
-45/2, -8, -5, -13/2, -4, -3/2, -7/2, 0, 7/4, 9/4, 11/4, 3/4, 3/4, -7/4, -9/4, -5/4
-45/2, -8, -5, -13/2, -4, -3/2, -7/2, 0, 7/4, 9/4, 11/4, 3/4, 3/4, -7/4, -9/4, -5/4
25/4, 17/4, 13/4, -1/4, 7/4, 5/4, 5/4, 5/4, 81/4, 27/4, 25/4, 21/4, 9/4, 15/4, 1/4, 9/4
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
489/8, 15, 25/2, 95/8, 77/8, 51/8, 5/2, -5/4, 663/16, 161/16, 159/16, 113/16, 101/16, 65/16, 31/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/4, 41/4, 8, 21/4, 13/4, 19/4, 9/4, 1/2, 119/8, 35/8, 13/8, 5/8, 1/8, 3/8, 11/8, 5/8
143/4, 41/4, 8, 21/4, 13/4, 19/4, 9/4, 1/2, 119/8, 35/8, 13/8, 5/8, 1/8, 3/8, 11/8, 5/8
143/4, 41/4, 8, 21/4, 13/4, 19/4, 9/4, 1/2, 119/8, 35/8, 13/8, 5/8, 1/8, 3/8, 11/8, 5/8
143/4, 41/4, 8, 21/4, 13/4, 19/4, 9/4, 1/2, 119/8, 35/8, 13/8, 5/8, 1/8, 3/8, 11/8, 5/8
143/4, 41/4, 8, 21/4, 13/4, 19/4, 9/4, 1/2, 119/8, 35/8, 13/8, 5/8, 1/8, 3/8, 11/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 117/8, 87/8, 67/8, 27/4, 31/8, 5/4, 5/8, 757/16, 213/16, 155/16, 145/16, 121/16, 69/16, 49/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/8, -1/8, 21/8, -7/8, 9/8, 13/8, -3/8, 7/8, -5, -1, -4, -2, -9/4, 1, 9/4, -1
21/8, -1/8, 21/8, -7/8, 9/8, 13/8, -3/8, 7/8, -5, -1, -4, -2, -9/4, 1, 9/4, -1
21/8, -1/8, 21/8, -7/8, 9/8, 13/8, -3/8, 7/8, -5, -1, -4, -2, -9/4, 1, 9/4, -1
21/8, -1/8, 21/8, -7/8, 9/8, 13/8, -3/8, 7/8, -5, -1, -4, -2, -9/4, 1, 9/4, -1
21/8, -1/8, 21/8, -7/8, 9/8, 13/8, -3/8, 7/8, -5, -1, -4, -2, -9/4, 1, 9/4, -1
-131/4, -17/4, -23/4, -19/4, -19/4, -19/4, -11/4, 3/4, 65/4, 9/4, 7/4, 9/4, 15/4, 13/4, 3/4, -1/4
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 10, 10, 33/4, 41/8, 17/4, 13/8, 5/8, 521/16, 127/16, 91/16, 63/16, 55/16, 47/16, 25/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -23/4, -31/4, -21/4, -3/2, -9/4, 1/2, -3, -29/2, -19/4, -5/2, -11/4, -5/2, 5/4, 1/2, 1/4
-15, -23/4, -31/4, -21/4, -3/2, -9/4, 1/2, -3, -29/2, -19/4, -5/2, -11/4, -5/2, 5/4, 1/2, 1/4
-15, -23/4, -31/4, -21/4, -3/2, -9/4, 1/2, -3, -29/2, -19/4, -5/2, -11/4, -5/2, 5/4, 1/2, 1/4
-15, -23/4, -31/4, -21/4, -3/2, -9/4, 1/2, -3, -29/2, -19/4, -5/2, -11/4, -5/2, 5/4, 1/2, 1/4
-15, -23/4, -31/4, -21/4, -3/2, -9/4, 1/2, -3, -29/2, -19/4, -5/2, -11/4, -5/2, 5/4, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
729/16, 175/16, 117/16, 109/16, 97/16, 65/16, 23/16, -19/16, 359/8, 105/8, 39/4, 25/4, 45/8, 39/8, 11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/8, 35/8, 17/8, 37/8, 9/8, 29/8, 11/8, 13/8, 17/4, 7/4, 21/4, 15/4, 1/4, -11/4, -5/4, 9/4
97/8, 35/8, 17/8, 37/8, 9/8, 29/8, 11/8, 13/8, 17/4, 7/4, 21/4, 15/4, 1/4, -11/4, -5/4, 9/4
97/8, 35/8, 17/8, 37/8, 9/8, 29/8, 11/8, 13/8, 17/4, 7/4, 21/4, 15/4, 1/4, -11/4, -5/4, 9/4
97/8, 35/8, 17/8, 37/8, 9/8, 29/8, 11/8, 13/8, 17/4, 7/4, 21/4, 15/4, 1/4, -11/4, -5/4, 9/4
97/8, 35/8, 17/8, 37/8, 9/8, 29/8, 11/8, 13/8, 17/4, 7/4, 21/4, 15/4, 1/4, -11/4, -5/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/16, 199/16, 193/16, 135/16, 83/16, 75/16, 25/16, -15/16, 939/16, 259/16, 219/16, 181/16, 123/16, 85/16, 29/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 31/4, 25/4, 11/4, 21/4, 9/4, 7/4, 0, -47/4, -4, -7/4, -21/4, -7/4, -5/4, -1/4, -3
45/2, 31/4, 25/4, 11/4, 21/4, 9/4, 7/4, 0, -47/4, -4, -7/4, -21/4, -7/4, -5/4, -1/4, -3
45/2, 31/4, 25/4, 11/4, 21/4, 9/4, 7/4, 0, -47/4, -4, -7/4, -21/4, -7/4, -5/4, -1/4, -3
45/2, 31/4, 25/4, 11/4, 21/4, 9/4, 7/4, 0, -47/4, -4, -7/4, -21/4, -7/4, -5/4, -1/4, -3
45/2, 31/4, 25/4, 11/4, 21/4, 9/4, 7/4, 0, -47/4, -4, -7/4, -21/4, -7/4, -5/4, -1/4, -3
-15/4, 1/4, -3/4, -11/4, -3/4, -5/4, 5/4, -1/4, 65/4, 3/4, 17/4, 7/4, 1/4, 3/4, 9/4, -5/4
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/16, 249/16, 195/16, 139/16, 117/16, 77/16, 27/16, 13/16, 645/16, 203/16, 167/16, 109/16, 77/16, 39/16, 27/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 6, 17/4, 7/4, 5/4, 9/4, 1/2, 3/4, -157/8, -19/8, -23/8, -51/8, -43/8, -23/8, -3/8, -5/8
67/4, 6, 17/4, 7/4, 5/4, 9/4, 1/2, 3/4, -157/8, -19/8, -23/8, -51/8, -43/8, -23/8, -3/8, -5/8
67/4, 6, 17/4, 7/4, 5/4, 9/4, 1/2, 3/4, -157/8, -19/8, -23/8, -51/8, -43/8, -23/8, -3/8, -5/8
67/4, 6, 17/4, 7/4, 5/4, 9/4, 1/2, 3/4, -157/8, -19/8, -23/8, -51/8, -43/8, -23/8, -3/8, -5/8
67/4, 6, 17/4, 7/4, 5/4, 9/4, 1/2, 3/4, -157/8, -19/8, -23/8, -51/8, -43/8, -23/8, -3/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
759/16, 205/16, 173/16, 143/16, 107/16, 61/16, 39/16, 13/16, 55/2, 17/2, 25/4, 9/2, 11/4, 15/8, 13/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/8, 19/8, 11/8, 37/8, 17/8, -9/8, 3/8, 17/8, -21/2, -1/2, -13/4, -7/2, -7/4, -1, -3/2, 3/2
89/8, 19/8, 11/8, 37/8, 17/8, -9/8, 3/8, 17/8, -21/2, -1/2, -13/4, -7/2, -7/4, -1, -3/2, 3/2
89/8, 19/8, 11/8, 37/8, 17/8, -9/8, 3/8, 17/8, -21/2, -1/2, -13/4, -7/2, -7/4, -1, -3/2, 3/2
89/8, 19/8, 11/8, 37/8, 17/8, -9/8, 3/8, 17/8, -21/2, -1/2, -13/4, -7/2, -7/4, -1, -3/2, 3/2
89/8, 19/8, 11/8, 37/8, 17/8, -9/8, 3/8, 17/8, -21/2, -1/2, -13/4, -7/2, -7/4, -1, -3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 107/8, 91/8, 63/8, 13/2, 25/8, 7/4, 5/4, 839/16, 189/16, 189/16, 159/16, 151/16, 89/16, 45/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -9/2, -3, -5/2, -3/2, 0, 2, -1/2, 47/4, 17/4, 17/4, 5/4, -9/4, 1/4, -7/4, 1/4
-4, -9/2, -3, -5/2, -3/2, 0, 2, -1/2, 47/4, 17/4, 17/4, 5/4, -9/4, 1/4, -7/4, 1/4
-4, -9/2, -3, -5/2, -3/2, 0, 2, -1/2, 47/4, 17/4, 17/4, 5/4, -9/4, 1/4, -7/4, 1/4
-4, -9/2, -3, -5/2, -3/2, 0, 2, -1/2, 47/4, 17/4, 17/4, 5/4, -9/4, 1/4, -7/4, 1/4
-4, -9/2, -3, -5/2, -3/2, 0, 2, -1/2, 47/4, 17/4, 17/4, 5/4, -9/4, 1/4, -7/4, 1/4
-19/4, 7/4, -1/4, -1/4, -3/4, 11/4, -1/4, 3/4, 89/4, 29/4, 21/4, 25/4, 13/4, -1/4, 1/4, -5/4
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
995/16, 265/16, 207/16, 179/16, 153/16, 105/16, 55/16, -3/16, 257/4, 69/4, 27/2, 10, 37/4, 45/8, 23/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-147/8, -41/8, -57/8, -29/8, 1/8, 5/8, -1/8, -19/8, -21/8, 3/8, -13/8, 13/8, -13/8, -31/8, -15/8, 13/8
-147/8, -41/8, -57/8, -29/8, 1/8, 5/8, -1/8, -19/8, -21/8, 3/8, -13/8, 13/8, -13/8, -31/8, -15/8, 13/8
-147/8, -41/8, -57/8, -29/8, 1/8, 5/8, -1/8, -19/8, -21/8, 3/8, -13/8, 13/8, -13/8, -31/8, -15/8, 13/8
-147/8, -41/8, -57/8, -29/8, 1/8, 5/8, -1/8, -19/8, -21/8, 3/8, -13/8, 13/8, -13/8, -31/8, -15/8, 13/8
-147/8, -41/8, -57/8, -29/8, 1/8, 5/8, -1/8, -19/8, -21/8, 3/8, -13/8, 13/8, -13/8, -31/8, -15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 17/2, 8, 27/4, 27/8, 17/8, 11/8, -9/8, 479/8, 63/4, 103/8, 73/8, 59/8, 11/2, 17/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 5/4, 5/4, 9/4, 15/4, 1/4, -5/4, -1/4, 121/4, 35/4, 21/4, 23/4, 19/4, 5/4, -1/4, 9/4
47/4, 5/4, 5/4, 9/4, 15/4, 1/4, -5/4, -1/4, 121/4, 35/4, 21/4, 23/4, 19/4, 5/4, -1/4, 9/4
47/4, 5/4, 5/4, 9/4, 15/4, 1/4, -5/4, -1/4, 121/4, 35/4, 21/4, 23/4, 19/4, 5/4, -1/4, 9/4
47/4, 5/4, 5/4, 9/4, 15/4, 1/4, -5/4, -1/4, 121/4, 35/4, 21/4, 23/4, 19/4, 5/4, -1/4, 9/4
47/4, 5/4, 5/4, 9/4, 15/4, 1/4, -5/4, -1/4, 121/4, 35/4, 21/4, 23/4, 19/4, 5/4, -1/4, 9/4
39/2, 7, 7/2, 1/2, 3/2, 3/2, 5/2, 1, 189/4, 47/4, 49/4, 39/4, 27/4, 13/4, -1/4, -3/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/8, 23/4, 9/2, 25/8, 9/4, 17/8, 3/4, 1/8, 399/8, 13, 11, 8, 59/8, 15/4, 9/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 23/4, 13/4, -1/4, -7/4, 0, -9/4, -1/2, -63/4, -7/2, -3/2, -9/2, -17/4, -3, -3/2, -1/2
29/4, 23/4, 13/4, -1/4, -7/4, 0, -9/4, -1/2, -63/4, -7/2, -3/2, -9/2, -17/4, -3, -3/2, -1/2
29/4, 23/4, 13/4, -1/4, -7/4, 0, -9/4, -1/2, -63/4, -7/2, -3/2, -9/2, -17/4, -3, -3/2, -1/2
29/4, 23/4, 13/4, -1/4, -7/4, 0, -9/4, -1/2, -63/4, -7/2, -3/2, -9/2, -17/4, -3, -3/2, -1/2
29/4, 23/4, 13/4, -1/4, -7/4, 0, -9/4, -1/2, -63/4, -7/2, -3/2, -9/2, -17/4, -3, -3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
729/16, 179/16, 171/16, 145/16, 87/16, 79/16, 19/16, -9/16, 431/16, 113/16, 89/16, 65/16, 63/16, 51/16, 35/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -21/4, -15/4, -3/4, 1/2, 9/4, 3/4, 9/4, 125/4, 23/4, 19/2, 27/4, 17/4, 5/4, -3/4, -2
-7/2, -21/4, -15/4, -3/4, 1/2, 9/4, 3/4, 9/4, 125/4, 23/4, 19/2, 27/4, 17/4, 5/4, -3/4, -2
-7/2, -21/4, -15/4, -3/4, 1/2, 9/4, 3/4, 9/4, 125/4, 23/4, 19/2, 27/4, 17/4, 5/4, -3/4, -2
-7/2, -21/4, -15/4, -3/4, 1/2, 9/4, 3/4, 9/4, 125/4, 23/4, 19/2, 27/4, 17/4, 5/4, -3/4, -2
-7/2, -21/4, -15/4, -3/4, 1/2, 9/4, 3/4, 9/4, 125/4, 23/4, 19/2, 27/4, 17/4, 5/4, -3/4, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
813/16, 197/16, 173/16, 135/16, 83/16, 57/16, 25/16, -23/16, 651/16, 169/16, 117/16, 103/16, 57/16, 43/16, 27/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, -1/2, -2, 3/2, -1/4, 3, -1/2, -1, 125/8, 41/8, 27/8, 31/8, 3/8, 21/8, 5/8, 11/8
25/4, -1/2, -2, 3/2, -1/4, 3, -1/2, -1, 125/8, 41/8, 27/8, 31/8, 3/8, 21/8, 5/8, 11/8
25/4, -1/2, -2, 3/2, -1/4, 3, -1/2, -1, 125/8, 41/8, 27/8, 31/8, 3/8, 21/8, 5/8, 11/8
25/4, -1/2, -2, 3/2, -1/4, 3, -1/2, -1, 125/8, 41/8, 27/8, 31/8, 3/8, 21/8, 5/8, 11/8
25/4, -1/2, -2, 3/2, -1/4, 3, -1/2, -1, 125/8, 41/8, 27/8, 31/8, 3/8, 21/8, 5/8, 11/8
4, 5/2, 1/2, -1/2, 0, 1/2, 3/2, 1/2, -3/4, -3/4, 3/4, 15/4, 3/4, -11/4, 1/4, 3/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
657/16, 193/16, 159/16, 133/16, 73/16, 61/16, 27/16, -11/16, 871/16, 255/16, 231/16, 177/16, 115/16, 57/16, 35/16, 27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/8, 45/8, 23/8, -1/8, 19/8, 11/8, 19/8, 7/8, 3/8, 7/8, 9/8, 33/8, 3/8, -11/8, 3/8, 25/8
113/8, 45/8, 23/8, -1/8, 19/8, 11/8, 19/8, 7/8, 3/8, 7/8, 9/8, 33/8, 3/8, -11/8, 3/8, 25/8
113/8, 45/8, 23/8, -1/8, 19/8, 11/8, 19/8, 7/8, 3/8, 7/8, 9/8, 33/8, 3/8, -11/8, 3/8, 25/8
113/8, 45/8, 23/8, -1/8, 19/8, 11/8, 19/8, 7/8, 3/8, 7/8, 9/8, 33/8, 3/8, -11/8, 3/8, 25/8
113/8, 45/8, 23/8, -1/8, 19/8, 11/8, 19/8, 7/8, 3/8, 7/8, 9/8, 33/8, 3/8, -11/8, 3/8, 25/8
47/4, 15/4, 13/4, 1/4, -3/4, 5/4, -3/4, 9/4, -7/4, -19/4, -5/4, -1/4, 9/4, 11/4, 1/4, 11/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 11, 37/4, 17/2, 39/8, 13/4, 9/8, -1, 575/16, 157/16, 123/16, 99/16, 61/16, 47/16, 15/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -11/2, -3, -1, -1/2, -17/4, -1, 1/2, 233/8, 79/8, 55/8, 41/8, 31/8, 7/8, 9/8, 9/8
-59/4, -11/2, -3, -1, -1/2, -17/4, -1, 1/2, 233/8, 79/8, 55/8, 41/8, 31/8, 7/8, 9/8, 9/8
-59/4, -11/2, -3, -1, -1/2, -17/4, -1, 1/2, 233/8, 79/8, 55/8, 41/8, 31/8, 7/8, 9/8, 9/8
-59/4, -11/2, -3, -1, -1/2, -17/4, -1, 1/2, 233/8, 79/8, 55/8, 41/8, 31/8, 7/8, 9/8, 9/8
-59/4, -11/2, -3, -1, -1/2, -17/4, -1, 1/2, 233/8, 79/8, 55/8, 41/8, 31/8, 7/8, 9/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
259/8, 67/8, 59/8, 49/8, 7/2, 9/8, 1/8, 0, 731/16, 189/16, 169/16, 163/16, 107/16, 47/16, 21/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-165/8, -11/8, -41/8, -39/8, -21/8, -7/8, 5/8, 15/8, -175/4, -51/4, -29/2, -45/4, -31/4, -4, -1/4, -9/4
-165/8, -11/8, -41/8, -39/8, -21/8, -7/8, 5/8, 15/8, -175/4, -51/4, -29/2, -45/4, -31/4, -4, -1/4, -9/4
-165/8, -11/8, -41/8, -39/8, -21/8, -7/8, 5/8, 15/8, -175/4, -51/4, -29/2, -45/4, -31/4, -4, -1/4, -9/4
-165/8, -11/8, -41/8, -39/8, -21/8, -7/8, 5/8, 15/8, -175/4, -51/4, -29/2, -45/4, -31/4, -4, -1/4, -9/4
-165/8, -11/8, -41/8, -39/8, -21/8, -7/8, 5/8, 15/8, -175/4, -51/4, -29/2, -45/4, -31/4, -4, -1/4, -9/4
-77/2, -23/2, -17/2, -17/2, -15/2, -9/2, -3/2, -3/2, -57/4, -13/4, -13/4, -9/4, 3/4, 5/4, -7/4, 3/4
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
633/16, 179/16, 161/16, 105/16, 65/16, 41/16, 39/16, -3/16, 709/16, 207/16, 187/16, 137/16, 105/16, 43/16, 9/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 1, 2, -3/2, -5/2, -2, 1/2, -3/2, -14, -7/4, -7/2, -19/4, -11/4, -3/2, 1/4, -3/2
-8, 1, 2, -3/2, -5/2, -2, 1/2, -3/2, -14, -7/4, -7/2, -19/4, -11/4, -3/2, 1/4, -3/2
-8, 1, 2, -3/2, -5/2, -2, 1/2, -3/2, -14, -7/4, -7/2, -19/4, -11/4, -3/2, 1/4, -3/2
-8, 1, 2, -3/2, -5/2, -2, 1/2, -3/2, -14, -7/4, -7/2, -19/4, -11/4, -3/2, 1/4, -3/2
-8, 1, 2, -3/2, -5/2, -2, 1/2, -3/2, -14, -7/4, -7/2, -19/4, -11/4, -3/2, 1/4, -3/2
85/4, 21/4, 17/4, 19/4, 13/4, 5/4, -7/4, -5/4, -27/2, -2, -4, -2, -2, 0, -1, -5/2
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
321/8, 11, 33/4, 57/8, 41/8, 37/8, 17/8, -7/8, 433/8, 85/8, 85/8, 85/8, 75/8, 59/8, 29/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, -13/8, 11/8, -1/8, 7/8, 21/8, 17/8, 5/8, 137/8, 47/8, 31/8, 5/8, 25/8, 17/8, -1/8, -13/8
-7/8, -13/8, 11/8, -1/8, 7/8, 21/8, 17/8, 5/8, 137/8, 47/8, 31/8, 5/8, 25/8, 17/8, -1/8, -13/8
-7/8, -13/8, 11/8, -1/8, 7/8, 21/8, 17/8, 5/8, 137/8, 47/8, 31/8, 5/8, 25/8, 17/8, -1/8, -13/8
-7/8, -13/8, 11/8, -1/8, 7/8, 21/8, 17/8, 5/8, 137/8, 47/8, 31/8, 5/8, 25/8, 17/8, -1/8, -13/8
-7/8, -13/8, 11/8, -1/8, 7/8, 21/8, 17/8, 5/8, 137/8, 47/8, 31/8, 5/8, 25/8, 17/8, -1/8, -13/8
-79/4, -13/4, -13/4, -1/4, -9/4, -15/4, -3/4, -3/4, 13/2, -1/2, 3/2, 4, 7/2, 1/2, 5/2, 1
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
121/2, 14, 91/8, 79/8, 35/4, 13/2, 29/8, -1/8, 217/4, 55/4, 51/4, 73/8, 7, 17/4, 2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 13/4, 27/4, 13/4, -1/4, 3/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 13/4, 27/4, 13/4, -1/4, 3/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 13/4, 27/4, 13/4, -1/4, 3/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 13/4, 27/4, 13/4, -1/4, 3/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 27/4, 13/4, 27/4, 13/4, -1/4, 3/4, -7/4, 0, 0, 0, 0, 0, 0, 0, 0
8, -3, 1/2, 3/2, 1, -3/2, -1/2, -3, -95/4, -21/4, -17/4, -19/4, -27/4, -15/4, -7/4, -7/4
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
905/16, 219/16, 167/16, 145/16, 117/16, 93/16, 31/16, -9/16, 313/8, 79/8, 65/8, 53/8, 5, 37/8, 3/2, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, 7/4, -7/4, -15/4, -19/4, -17/4, -3/4, 1/4, 157/8, 3/8, 29/8, 31/8, 29/8, 33/8, 17/8, -11/8
-67/4, 7/4, -7/4, -15/4, -19/4, -17/4, -3/4, 1/4, 157/8, 3/8, 29/8, 31/8, 29/8, 33/8, 17/8, -11/8
-67/4, 7/4, -7/4, -15/4, -19/4, -17/4, -3/4, 1/4, 157/8, 3/8, 29/8, 31/8, 29/8, 33/8, 17/8, -11/8
-67/4, 7/4, -7/4, -15/4, -19/4, -17/4, -3/4, 1/4, 157/8, 3/8, 29/8, 31/8, 29/8, 33/8, 17/8, -11/8
-67/4, 7/4, -7/4, -15/4, -19/4, -17/4, -3/4, 1/4, 157/8, 3/8, 29/8, 31/8, 29/8, 33/8, 17/8, -11/8
-5/2, 0, 1/2, -5/2, -1/2, 0, -1/2, 1/2, -35/4, -9/4, -11/4, -9/4, -21/4, -11/4, 3/4, -11/4
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 67/8, 55/8, 55/8, 55/8, 47/8, 19/8, -3/8, 937/16, 233/16, 185/16, 163/16, 121/16, 83/16, 53/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -1, -5/4, -9/4, -3, -1, 1/2, 5/2, 41/8, 49/8, 27/8, 1/8, 3/8, -23/8, -27/8, -3/8
-19/2, -1, -5/4, -9/4, -3, -1, 1/2, 5/2, 41/8, 49/8, 27/8, 1/8, 3/8, -23/8, -27/8, -3/8
-19/2, -1, -5/4, -9/4, -3, -1, 1/2, 5/2, 41/8, 49/8, 27/8, 1/8, 3/8, -23/8, -27/8, -3/8
-19/2, -1, -5/4, -9/4, -3, -1, 1/2, 5/2, 41/8, 49/8, 27/8, 1/8, 3/8, -23/8, -27/8, -3/8
-19/2, -1, -5/4, -9/4, -3, -1, 1/2, 5/2, 41/8, 49/8, 27/8, 1/8, 3/8, -23/8, -27/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/8, 105/8, 87/8, 73/8, 31/4, 21/4, 13/8, 9/8, 841/16, 253/16, 203/16, 149/16, 113/16, 73/16, 23/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 11/2, 23/4, 5, 5/4, -5/4, 1/4, 1/2, -45/2, -21/4, -21/4, -11/4, -4, -9/4, -1/2, 1
21, 11/2, 23/4, 5, 5/4, -5/4, 1/4, 1/2, -45/2, -21/4, -21/4, -11/4, -4, -9/4, -1/2, 1
21, 11/2, 23/4, 5, 5/4, -5/4, 1/4, 1/2, -45/2, -21/4, -21/4, -11/4, -4, -9/4, -1/2, 1
21, 11/2, 23/4, 5, 5/4, -5/4, 1/4, 1/2, -45/2, -21/4, -21/4, -11/4, -4, -9/4, -1/2, 1
21, 11/2, 23/4, 5, 5/4, -5/4, 1/4, 1/2, -45/2, -21/4, -21/4, -11/4, -4, -9/4, -1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/8, 123/8, 23/2, 65/8, 8, 39/8, 13/8, 7/8, 789/16, 211/16, 173/16, 117/16, 101/16, 67/16, 61/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
253/8, 67/8, 75/8, 57/8, 31/8, 17/8, 17/8, -1/8, -149/4, -33/4, -31/4, -21/4, -21/4, -13/4, 1/4, 7/4
253/8, 67/8, 75/8, 57/8, 31/8, 17/8, 17/8, -1/8, -149/4, -33/4, -31/4, -21/4, -21/4, -13/4, 1/4, 7/4
253/8, 67/8, 75/8, 57/8, 31/8, 17/8, 17/8, -1/8, -149/4, -33/4, -31/4, -21/4, -21/4, -13/4, 1/4, 7/4
253/8, 67/8, 75/8, 57/8, 31/8, 17/8, 17/8, -1/8, -149/4, -33/4, -31/4, -21/4, -21/4, -13/4, 1/4, 7/4
253/8, 67/8, 75/8, 57/8, 31/8, 17/8, 17/8, -1/8, -149/4, -33/4, -31/4, -21/4, -21/4, -13/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/16, 221/16, 169/16, 137/16, 117/16, 75/16, 43/16, 7/16, 297/8, 19/2, 7, 49/8, 25/8, 23/8, 17/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/8, -33/8, -25/8, -9/8, 19/8, 25/8, 13/8, -15/8, -17, -7/2, -7, -7, -4, -1, 2, 3/2
37/8, -33/8, -25/8, -9/8, 19/8, 25/8, 13/8, -15/8, -17, -7/2, -7, -7, -4, -1, 2, 3/2
37/8, -33/8, -25/8, -9/8, 19/8, 25/8, 13/8, -15/8, -17, -7/2, -7, -7, -4, -1, 2, 3/2
37/8, -33/8, -25/8, -9/8, 19/8, 25/8, 13/8, -15/8, -17, -7/2, -7, -7, -4, -1, 2, 3/2
37/8, -33/8, -25/8, -9/8, 19/8, 25/8, 13/8, -15/8, -17, -7/2, -7, -7, -4, -1, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/16, 201/16, 167/16, 125/16, 67/16, 55/16, 21/16, 21/16, 665/16, 205/16, 145/16, 119/16, 65/16, 51/16, 35/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/4, 11/4, 7/4, 17/4, 11/4, 9/4, -1/4, -3/4, -23/4, -11/4, -11/4, -9/4, -3/4, 3/4, -1/4, 3/4
45/4, 11/4, 7/4, 17/4, 11/4, 9/4, -1/4, -3/4, -23/4, -11/4, -11/4, -9/4, -3/4, 3/4, -1/4, 3/4
45/4, 11/4, 7/4, 17/4, 11/4, 9/4, -1/4, -3/4, -23/4, -11/4, -11/4, -9/4, -3/4, 3/4, -1/4, 3/4
45/4, 11/4, 7/4, 17/4, 11/4, 9/4, -1/4, -3/4, -23/4, -11/4, -11/4, -9/4, -3/4, 3/4, -1/4, 3/4
45/4, 11/4, 7/4, 17/4, 11/4, 9/4, -1/4, -3/4, -23/4, -11/4, -11/4, -9/4, -3/4, 3/4, -1/4, 3/4
65/4, 11/4, 13/4, 1/4, -1/4, -1/4, 1/4, -13/4, 133/4, 7/4, 15/4, 27/4, 31/4, 25/4, 13/4, 1/4
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 65/8, 61/8, 5, 19/4, 15/8, 9/8, -5/8, 411/8, 109/8, 89/8, 59/8, 49/8, 31/8, 21/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/2, -51/4, -12, -37/4, -25/4, -23/4, -11/4, -1/4, 13/4, 3/2, 9/4, 13/4, 1/4, 5/4, -1/4, -1/2
-91/2, -51/4, -12, -37/4, -25/4, -23/4, -11/4, -1/4, 13/4, 3/2, 9/4, 13/4, 1/4, 5/4, -1/4, -1/2
-91/2, -51/4, -12, -37/4, -25/4, -23/4, -11/4, -1/4, 13/4, 3/2, 9/4, 13/4, 1/4, 5/4, -1/4, -1/2
-91/2, -51/4, -12, -37/4, -25/4, -23/4, -11/4, -1/4, 13/4, 3/2, 9/4, 13/4, 1/4, 5/4, -1/4, -1/2
-91/2, -51/4, -12, -37/4, -25/4, -23/4, -11/4, -1/4, 13/4, 3/2, 9/4, 13/4, 1/4, 5/4, -1/4, -1/2
93/4, 21/4, 7/4, 19/4, 15/4, 13/4, 9/4, -5/4, 31/4, -3/4, 9/4, 3/4, 17/4, 17/4, 9/4, -3/4
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/8, 69/4, 65/4, 107/8, 10, 53/8, 13/4, -3/8, 463/16, 89/16, 65/16, 57/16, 55/16, 47/16, 41/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, 3/4, 1/4, 3/4, -3/4, -15/4, -5/4, 3/4, -121/4, -33/4, -47/4, -41/4, -27/4, -13/4, -1/4, -13/4
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
597/16, 155/16, 117/16, 77/16, 55/16, 43/16, 41/16, 7/16, 383/8, 11, 71/8, 63/8, 27/4, 33/8, 25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -9/2, -5/4, 2, 1/2, 1/2, 3/4, 5/2, -55/8, -33/8, -19/8, -19/8, -7/8, 23/8, 11/8, 3/8
-19/2, -9/2, -5/4, 2, 1/2, 1/2, 3/4, 5/2, -55/8, -33/8, -19/8, -19/8, -7/8, 23/8, 11/8, 3/8
-19/2, -9/2, -5/4, 2, 1/2, 1/2, 3/4, 5/2, -55/8, -33/8, -19/8, -19/8, -7/8, 23/8, 11/8, 3/8
-19/2, -9/2, -5/4, 2, 1/2, 1/2, 3/4, 5/2, -55/8, -33/8, -19/8, -19/8, -7/8, 23/8, 11/8, 3/8
-19/2, -9/2, -5/4, 2, 1/2, 1/2, 3/4, 5/2, -55/8, -33/8, -19/8, -19/8, -7/8, 23/8, 11/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
56, 31/2, 101/8, 9, 15/2, 39/8, 5/4, -1/4, 107/2, 27/2, 51/4, 19/2, 25/4, 7/2, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/2, 35/4, 17/2, 13/2, 6, 7/2, 1, 11/4, -17/2, -13/4, -4, -3/2, -11/4, -1/2, -1/2, -3/2
61/2, 35/4, 17/2, 13/2, 6, 7/2, 1, 11/4, -17/2, -13/4, -4, -3/2, -11/4, -1/2, -1/2, -3/2
61/2, 35/4, 17/2, 13/2, 6, 7/2, 1, 11/4, -17/2, -13/4, -4, -3/2, -11/4, -1/2, -1/2, -3/2
61/2, 35/4, 17/2, 13/2, 6, 7/2, 1, 11/4, -17/2, -13/4, -4, -3/2, -11/4, -1/2, -1/2, -3/2
61/2, 35/4, 17/2, 13/2, 6, 7/2, 1, 11/4, -17/2, -13/4, -4, -3/2, -11/4, -1/2, -1/2, -3/2
11/2, -1, 3/2, 3/2, 0, 5/2, -1/2, -1/2, -37/2, -9/2, -9/2, -5/2, -4, -9/2, -1, 5/2
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/8, 111/8, 101/8, 19/2, 6, 35/8, 17/8, 11/8, 115/2, 51/4, 89/8, 75/8, 67/8, 13/2, 23/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/4, 33/4, 17/2, 7, 7/2, 2, 0, -5/2, -9, -13/4, -1/2, -3, -4, -1, -1/2, -13/4
139/4, 33/4, 17/2, 7, 7/2, 2, 0, -5/2, -9, -13/4, -1/2, -3, -4, -1, -1/2, -13/4
139/4, 33/4, 17/2, 7, 7/2, 2, 0, -5/2, -9, -13/4, -1/2, -3, -4, -1, -1/2, -13/4
139/4, 33/4, 17/2, 7, 7/2, 2, 0, -5/2, -9, -13/4, -1/2, -3, -4, -1, -1/2, -13/4
139/4, 33/4, 17/2, 7, 7/2, 2, 0, -5/2, -9, -13/4, -1/2, -3, -4, -1, -1/2, -13/4
-21, -6, -4, -3, -2, 0, -1, -1, -29, -8, -15/2, -13/2, -9/2, -3, 1/2, 1
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 12, 45/4, 35/4, 27/4, 15/4, 1, 1, 915/16, 241/16, 239/16, 191/16, 129/16, 91/16, 31/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/8, -11/8, -3/8, -13/8, -3/8, -15/8, 9/8, -13/8, -195/4, -10, -10, -9, -7, -13/4, 0, 2
-83/8, -11/8, -3/8, -13/8, -3/8, -15/8, 9/8, -13/8, -195/4, -10, -10, -9, -7, -13/4, 0, 2
-83/8, -11/8, -3/8, -13/8, -3/8, -15/8, 9/8, -13/8, -195/4, -10, -10, -9, -7, -13/4, 0, 2
-83/8, -11/8, -3/8, -13/8, -3/8, -15/8, 9/8, -13/8, -195/4, -10, -10, -9, -7, -13/4, 0, 2
-83/8, -11/8, -3/8, -13/8, -3/8, -15/8, 9/8, -13/8, -195/4, -10, -10, -9, -7, -13/4, 0, 2
5/4, 7/4, -7/4, -19/4, -13/4, -1/4, 7/4, -7/4, 31/4, 23/4, 9/4, 1/4, -13/4, -9/4, -11/4, -3/4
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 10, 67/8, 5, 27/8, 11/4, 11/8, -3/8, 703/16, 185/16, 163/16, 117/16, 93/16, 33/16, 21/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/4, -3/2, -7/2, -6, -5/2, -11/4, 1/2, 1, 6, 11/2, 13/4, 3/2, 11/4, -1, -2, 3/2
-61/4, -3/2, -7/2, -6, -5/2, -11/4, 1/2, 1, 6, 11/2, 13/4, 3/2, 11/4, -1, -2, 3/2
-61/4, -3/2, -7/2, -6, -5/2, -11/4, 1/2, 1, 6, 11/2, 13/4, 3/2, 11/4, -1, -2, 3/2
-61/4, -3/2, -7/2, -6, -5/2, -11/4, 1/2, 1, 6, 11/2, 13/4, 3/2, 11/4, -1, -2, 3/2
-61/4, -3/2, -7/2, -6, -5/2, -11/4, 1/2, 1, 6, 11/2, 13/4, 3/2, 11/4, -1, -2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/8, 41/4, 81/8, 55/8, 35/8, 23/8, 13/8, 3/4, 73/2, 73/8, 27/4, 53/8, 5, 15/8, 7/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/8, -55/8, -33/8, -33/8, -19/8, -15/8, 13/8, 5/8, 35/4, 2, 13/4, 5/2, 9/2, 1, 1, -1/2
-163/8, -55/8, -33/8, -33/8, -19/8, -15/8, 13/8, 5/8, 35/4, 2, 13/4, 5/2, 9/2, 1, 1, -1/2
-163/8, -55/8, -33/8, -33/8, -19/8, -15/8, 13/8, 5/8, 35/4, 2, 13/4, 5/2, 9/2, 1, 1, -1/2
-163/8, -55/8, -33/8, -33/8, -19/8, -15/8, 13/8, 5/8, 35/4, 2, 13/4, 5/2, 9/2, 1, 1, -1/2
-163/8, -55/8, -33/8, -33/8, -19/8, -15/8, 13/8, 5/8, 35/4, 2, 13/4, 5/2, 9/2, 1, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 89/8, 87/8, 9, 15/2, 35/8, 2, -3/4, 54, 113/8, 43/4, 75/8, 57/8, 35/8, 23/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, 3, 1/2, 2, -1, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
3, 3, 1/2, 2, -1, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
3, 3, 1/2, 2, -1, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
3, 3, 1/2, 2, -1, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
3, 3, 1/2, 2, -1, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 11/4, 15/4, 21/4, 7/4, 17/4, 13/4, 1/4, -38, -11/2, -13/2, -10, -13/2, -3, 1/2, 2
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
735/16, 207/16, 149/16, 133/16, 133/16, 79/16, 31/16, 9/16, 649/16, 185/16, 165/16, 103/16, 73/16, 55/16, 29/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/4, -11/4, -11/4, -5/2, -6, -21/4, -7/4, -5/4, 5, 7/2, 9/4, 0, 5/2, 0, 1/4, -3/2
-55/4, -11/4, -11/4, -5/2, -6, -21/4, -7/4, -5/4, 5, 7/2, 9/4, 0, 5/2, 0, 1/4, -3/2
-55/4, -11/4, -11/4, -5/2, -6, -21/4, -7/4, -5/4, 5, 7/2, 9/4, 0, 5/2, 0, 1/4, -3/2
-55/4, -11/4, -11/4, -5/2, -6, -21/4, -7/4, -5/4, 5, 7/2, 9/4, 0, 5/2, 0, 1/4, -3/2
-55/4, -11/4, -11/4, -5/2, -6, -21/4, -7/4, -5/4, 5, 7/2, 9/4, 0, 5/2, 0, 1/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/8, 69/8, 7, 17/4, 29/8, 7/4, 11/8, -5/4, 315/8, 87/8, 77/8, 53/8, 5, 19/8, 17/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/4, -9/4, -21/4, -7/2, 1/4, -1/4, -5/4, 1, 115/8, 33/8, 29/8, 21/8, 9/8, 3/8, 3/8, 3/8
-61/4, -9/4, -21/4, -7/2, 1/4, -1/4, -5/4, 1, 115/8, 33/8, 29/8, 21/8, 9/8, 3/8, 3/8, 3/8
-61/4, -9/4, -21/4, -7/2, 1/4, -1/4, -5/4, 1, 115/8, 33/8, 29/8, 21/8, 9/8, 3/8, 3/8, 3/8
-61/4, -9/4, -21/4, -7/2, 1/4, -1/4, -5/4, 1, 115/8, 33/8, 29/8, 21/8, 9/8, 3/8, 3/8, 3/8
-61/4, -9/4, -21/4, -7/2, 1/4, -1/4, -5/4, 1, 115/8, 33/8, 29/8, 21/8, 9/8, 3/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 143/16, 141/16, 113/16, 81/16, 67/16, 41/16, 5/16, 379/8, 103/8, 75/8, 71/8, 47/8, 45/8, 19/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -35/4, -27/4, -15/4, -1, 5/2, -3/4, 11/4, 169/8, 43/8, 41/8, 33/8, 41/8, 15/8, 17/8, 13/8
-59/4, -35/4, -27/4, -15/4, -1, 5/2, -3/4, 11/4, 169/8, 43/8, 41/8, 33/8, 41/8, 15/8, 17/8, 13/8
-59/4, -35/4, -27/4, -15/4, -1, 5/2, -3/4, 11/4, 169/8, 43/8, 41/8, 33/8, 41/8, 15/8, 17/8, 13/8
-59/4, -35/4, -27/4, -15/4, -1, 5/2, -3/4, 11/4, 169/8, 43/8, 41/8, 33/8, 41/8, 15/8, 17/8, 13/8
-59/4, -35/4, -27/4, -15/4, -1, 5/2, -3/4, 11/4, 169/8, 43/8, 41/8, 33/8, 41/8, 15/8, 17/8, 13/8
25/4, 1/4, -7/4, 5/4, 1/4, 15/4, 5/4, -5/4, -19, -3/2, -5, -9/2, -3/2, 0, -3, -1/2
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/16, 235/16, 227/16, 175/16, 123/16, 75/16, 39/16, -1/16, 365/8, 91/8, 65/8, 65/8, 49/8, 25/8, 17/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/8, 31/8, 43/8, 33/8, 15/8, 17/8, -5/8, 25/8, -11/8, 11/8, 29/8, 7/8, 5/8, -25/8, -3/8, -21/8
145/8, 31/8, 43/8, 33/8, 15/8, 17/8, -5/8, 25/8, -11/8, 11/8, 29/8, 7/8, 5/8, -25/8, -3/8, -21/8
145/8, 31/8, 43/8, 33/8, 15/8, 17/8, -5/8, 25/8, -11/8, 11/8, 29/8, 7/8, 5/8, -25/8, -3/8, -21/8
145/8, 31/8, 43/8, 33/8, 15/8, 17/8, -5/8, 25/8, -11/8, 11/8, 29/8, 7/8, 5/8, -25/8, -3/8, -21/8
145/8, 31/8, 43/8, 33/8, 15/8, 17/8, -5/8, 25/8, -11/8, 11/8, 29/8, 7/8, 5/8, -25/8, -3/8, -21/8
-87/4, -13/4, -21/4, -31/4, -25/4, -11/4, -1/4, 13/4, 53/4, 27/4, 15/4, 19/4, 11/4, 3/4, 7/4, 5/4
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/8, 43/4, 39/4, 15/2, 29/8, 21/8, 9/4, -3/8, 443/8, 25/2, 41/4, 77/8, 59/8, 41/8, 13/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-245/8, -71/8, -41/8, -53/8, -45/8, -33/8, -13/8, 9/8, 181/8, 41/8, 23/8, 27/8, 29/8, 33/8, 3/8, 15/8
-245/8, -71/8, -41/8, -53/8, -45/8, -33/8, -13/8, 9/8, 181/8, 41/8, 23/8, 27/8, 29/8, 33/8, 3/8, 15/8
-245/8, -71/8, -41/8, -53/8, -45/8, -33/8, -13/8, 9/8, 181/8, 41/8, 23/8, 27/8, 29/8, 33/8, 3/8, 15/8
-245/8, -71/8, -41/8, -53/8, -45/8, -33/8, -13/8, 9/8, 181/8, 41/8, 23/8, 27/8, 29/8, 33/8, 3/8, 15/8
-245/8, -71/8, -41/8, -53/8, -45/8, -33/8, -13/8, 9/8, 181/8, 41/8, 23/8, 27/8, 29/8, 33/8, 3/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 125/8, 49/4, 19/2, 53/8, 4, 7/4, 7/4, 335/8, 93/8, 73/8, 67/8, 55/8, 39/8, 15/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/8, -29/8, -23/8, 7/8, -15/8, -21/8, -1/8, -5/8, -99/4, -8, -21/4, -8, -17/4, -7/4, -3/4, -3/4
-29/8, -29/8, -23/8, 7/8, -15/8, -21/8, -1/8, -5/8, -99/4, -8, -21/4, -8, -17/4, -7/4, -3/4, -3/4
-29/8, -29/8, -23/8, 7/8, -15/8, -21/8, -1/8, -5/8, -99/4, -8, -21/4, -8, -17/4, -7/4, -3/4, -3/4
-29/8, -29/8, -23/8, 7/8, -15/8, -21/8, -1/8, -5/8, -99/4, -8, -21/4, -8, -17/4, -7/4, -3/4, -3/4
-29/8, -29/8, -23/8, 7/8, -15/8, -21/8, -1/8, -5/8, -99/4, -8, -21/4, -8, -17/4, -7/4, -3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/16, 129/16, 123/16, 97/16, 75/16, 47/16, 13/16, -7/16, 243/4, 129/8, 51/4, 71/8, 67/8, 19/4, 2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/8, 11/8, 3/8, 15/8, -7/8, -3/8, 1/8, 5/8, -7/8, 19/8, -7/8, 5/8, 23/8, 1/8, -3/8, 13/8
15/8, 11/8, 3/8, 15/8, -7/8, -3/8, 1/8, 5/8, -7/8, 19/8, -7/8, 5/8, 23/8, 1/8, -3/8, 13/8
15/8, 11/8, 3/8, 15/8, -7/8, -3/8, 1/8, 5/8, -7/8, 19/8, -7/8, 5/8, 23/8, 1/8, -3/8, 13/8
15/8, 11/8, 3/8, 15/8, -7/8, -3/8, 1/8, 5/8, -7/8, 19/8, -7/8, 5/8, 23/8, 1/8, -3/8, 13/8
15/8, 11/8, 3/8, 15/8, -7/8, -3/8, 1/8, 5/8, -7/8, 19/8, -7/8, 5/8, 23/8, 1/8, -3/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
821/16, 241/16, 179/16, 131/16, 81/16, 81/16, 31/16, -29/16, 117/4, 81/8, 67/8, 37/8, 5/4, 3/4, 1/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/8, 31/8, 23/8, 23/8, -1/8, -13/8, 11/8, 7/8, -147/8, 7/8, -19/8, -29/8, -35/8, -13/8, -19/8, -9/8
71/8, 31/8, 23/8, 23/8, -1/8, -13/8, 11/8, 7/8, -147/8, 7/8, -19/8, -29/8, -35/8, -13/8, -19/8, -9/8
71/8, 31/8, 23/8, 23/8, -1/8, -13/8, 11/8, 7/8, -147/8, 7/8, -19/8, -29/8, -35/8, -13/8, -19/8, -9/8
71/8, 31/8, 23/8, 23/8, -1/8, -13/8, 11/8, 7/8, -147/8, 7/8, -19/8, -29/8, -35/8, -13/8, -19/8, -9/8
71/8, 31/8, 23/8, 23/8, -1/8, -13/8, 11/8, 7/8, -147/8, 7/8, -19/8, -29/8, -35/8, -13/8, -19/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/8, 93/8, 8, 11/2, 33/8, 29/8, 19/8, 9/8, 487/8, 15, 25/2, 93/8, 17/2, 41/8, 3/2, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/8, 37/8, 23/8, 37/8, 15/8, 7/8, -13/8, -5/8, 17/4, 29/4, 17/4, 5/4, -3/2, -9/4, -1/2, -5/4
71/8, 37/8, 23/8, 37/8, 15/8, 7/8, -13/8, -5/8, 17/4, 29/4, 17/4, 5/4, -3/2, -9/4, -1/2, -5/4
71/8, 37/8, 23/8, 37/8, 15/8, 7/8, -13/8, -5/8, 17/4, 29/4, 17/4, 5/4, -3/2, -9/4, -1/2, -5/4
71/8, 37/8, 23/8, 37/8, 15/8, 7/8, -13/8, -5/8, 17/4, 29/4, 17/4, 5/4, -3/2, -9/4, -1/2, -5/4
71/8, 37/8, 23/8, 37/8, 15/8, 7/8, -13/8, -5/8, 17/4, 29/4, 17/4, 5/4, -3/2, -9/4, -1/2, -5/4
-9/2, -7/2, -5/2, 1/2, -5/2, -1/2, -1/2, -1/2, -21, -3, -5, -5, -4, -3, -2, 1
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/16, 59/16, 43/16, 21/16, 17/16, 15/16, 15/16, 7/16, 39/2, 9/2, 9/2, 25/8, 23/8, 5/2, 5/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -2, 0, 7/2, 1/2, -3, 0, 87/4, 31/4, 25/4, 13/4, 3/4, 9/4, -3/4, -1/4
1/2, -3/2, -2, 0, 7/2, 1/2, -3, 0, 87/4, 31/4, 25/4, 13/4, 3/4, 9/4, -3/4, -1/4
1/2, -3/2, -2, 0, 7/2, 1/2, -3, 0, 87/4, 31/4, 25/4, 13/4, 3/4, 9/4, -3/4, -1/4
1/2, -3/2, -2, 0, 7/2, 1/2, -3, 0, 87/4, 31/4, 25/4, 13/4, 3/4, 9/4, -3/4, -1/4
1/2, -3/2, -2, 0, 7/2, 1/2, -3, 0, 87/4, 31/4, 25/4, 13/4, 3/4, 9/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
279/8, 75/8, 29/4, 11/2, 39/8, 31/8, 3/4, 1/4, 311/8, 81/8, 27/4, 41/8, 33/8, 5/2, 13/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/8, 5/8, 5/8, -19/8, -33/8, -9/8, 7/8, -15/8, 51/4, -1/2, 13/4, 7/4, -5/4, 1/4, 2, 1/4
-53/8, 5/8, 5/8, -19/8, -33/8, -9/8, 7/8, -15/8, 51/4, -1/2, 13/4, 7/4, -5/4, 1/4, 2, 1/4
-53/8, 5/8, 5/8, -19/8, -33/8, -9/8, 7/8, -15/8, 51/4, -1/2, 13/4, 7/4, -5/4, 1/4, 2, 1/4
-53/8, 5/8, 5/8, -19/8, -33/8, -9/8, 7/8, -15/8, 51/4, -1/2, 13/4, 7/4, -5/4, 1/4, 2, 1/4
-53/8, 5/8, 5/8, -19/8, -33/8, -9/8, 7/8, -15/8, 51/4, -1/2, 13/4, 7/4, -5/4, 1/4, 2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
723/16, 171/16, 127/16, 105/16, 93/16, 63/16, 57/16, 5/16, 129/4, 21/2, 7, 7, 17/4, 3/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 9/4, -1/4, 7/4, 19/4, 7/4, 0, 15/4, -181/8, -51/8, -21/8, -51/8, -23/8, 5/8, -3/8, -15/8
25/2, 9/4, -1/4, 7/4, 19/4, 7/4, 0, 15/4, -181/8, -51/8, -21/8, -51/8, -23/8, 5/8, -3/8, -15/8
25/2, 9/4, -1/4, 7/4, 19/4, 7/4, 0, 15/4, -181/8, -51/8, -21/8, -51/8, -23/8, 5/8, -3/8, -15/8
25/2, 9/4, -1/4, 7/4, 19/4, 7/4, 0, 15/4, -181/8, -51/8, -21/8, -51/8, -23/8, 5/8, -3/8, -15/8
25/2, 9/4, -1/4, 7/4, 19/4, 7/4, 0, 15/4, -181/8, -51/8, -21/8, -51/8, -23/8, 5/8, -3/8, -15/8
-7/4, -3/4, 3/4, -5/4, 7/4, -1/4, 3/4, -5/4, 9, 0, 5/2, 1/2, 5/2, 2, 0, 1/2
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 109/8, 47/4, 37/4, 25/4, 11/2, 7/4, -9/8, 547/16, 151/16, 151/16, 123/16, 77/16, 33/16, 29/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 9/2, 5/2, 3, 9/2, 7/4, -5/4, 0, 21/2, 9/4, 3/2, -1, 3/2, 13/4, 3/2, -1
16, 9/2, 5/2, 3, 9/2, 7/4, -5/4, 0, 21/2, 9/4, 3/2, -1, 3/2, 13/4, 3/2, -1
16, 9/2, 5/2, 3, 9/2, 7/4, -5/4, 0, 21/2, 9/4, 3/2, -1, 3/2, 13/4, 3/2, -1
16, 9/2, 5/2, 3, 9/2, 7/4, -5/4, 0, 21/2, 9/4, 3/2, -1, 3/2, 13/4, 3/2, -1
16, 9/2, 5/2, 3, 9/2, 7/4, -5/4, 0, 21/2, 9/4, 3/2, -1, 3/2, 13/4, 3/2, -1
47/2, 9/2, 3/2, 7/2, 7/2, 3/2, 1/2, -5/2, 111/4, 19/4, 23/4, 19/4, 9/4, 9/4, 1/4, -3/4
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
901/16, 223/16, 201/16, 143/16, 117/16, 71/16, 15/16, -15/16, 391/8, 63/4, 49/4, 67/8, 47/8, 31/8, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -3/2, 0, -3/2, -3, -3/2, 0, 7/2, -57/4, -9/2, -1, -15/4, -29/4, -17/4, -1/2, 1/2
-12, -3/2, 0, -3/2, -3, -3/2, 0, 7/2, -57/4, -9/2, -1, -15/4, -29/4, -17/4, -1/2, 1/2
-12, -3/2, 0, -3/2, -3, -3/2, 0, 7/2, -57/4, -9/2, -1, -15/4, -29/4, -17/4, -1/2, 1/2
-12, -3/2, 0, -3/2, -3, -3/2, 0, 7/2, -57/4, -9/2, -1, -15/4, -29/4, -17/4, -1/2, 1/2
-12, -3/2, 0, -3/2, -3, -3/2, 0, 7/2, -57/4, -9/2, -1, -15/4, -29/4, -17/4, -1/2, 1/2
113/4, 27/4, 19/4, 13/4, 21/4, 9/4, 3/4, -5/4, 113/4, 23/4, 35/4, 21/4, 25/4, 13/4, 3/4, -9/4
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/16, 133/16, 129/16, 81/16, 65/16, 55/16, 23/16, 13/16, 411/8, 21/2, 79/8, 75/8, 45/8, 41/8, 11/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 4, 2, 4, 1, 1, 0, 3, -243/8, -19/8, -47/8, -73/8, -47/8, -27/8, -1/8, -15/8
11, 4, 2, 4, 1, 1, 0, 3, -243/8, -19/8, -47/8, -73/8, -47/8, -27/8, -1/8, -15/8
11, 4, 2, 4, 1, 1, 0, 3, -243/8, -19/8, -47/8, -73/8, -47/8, -27/8, -1/8, -15/8
11, 4, 2, 4, 1, 1, 0, 3, -243/8, -19/8, -47/8, -73/8, -47/8, -27/8, -1/8, -15/8
11, 4, 2, 4, 1, 1, 0, 3, -243/8, -19/8, -47/8, -73/8, -47/8, -27/8, -1/8, -15/8
1/4, 15/4, 5/4, -1/4, -3/4, -7/4, -9/4, -5/4, 8, 4, 1, 2, 1, 3, 2, -1
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/16, 205/16, 151/16, 113/16, 101/16, 53/16, 9/16, 9/16, 375/8, 103/8, 87/8, 69/8, 41/8, 31/8, 17/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/8, 17/8, 39/8, 29/8, 7/8, 3/8, 9/8, -21/8, 9/4, -3, -7/4, 5/4, -2, -3/4, -1/4, -13/4
109/8, 17/8, 39/8, 29/8, 7/8, 3/8, 9/8, -21/8, 9/4, -3, -7/4, 5/4, -2, -3/4, -1/4, -13/4
109/8, 17/8, 39/8, 29/8, 7/8, 3/8, 9/8, -21/8, 9/4, -3, -7/4, 5/4, -2, -3/4, -1/4, -13/4
109/8, 17/8, 39/8, 29/8, 7/8, 3/8, 9/8, -21/8, 9/4, -3, -7/4, 5/4, -2, -3/4, -1/4, -13/4
109/8, 17/8, 39/8, 29/8, 7/8, 3/8, 9/8, -21/8, 9/4, -3, -7/4, 5/4, -2, -3/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 12, 47/4, 9, 11/2, 7/2, 3, -1/2, 89/2, 9, 65/8, 57/8, 7, 21/4, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, -1/4, 11/4, 1, -1/2, -1/4, -5/4, 3/4, -11, -6, -17/4, -5/4, 0, 3/2, 0, 0
31/4, -1/4, 11/4, 1, -1/2, -1/4, -5/4, 3/4, -11, -6, -17/4, -5/4, 0, 3/2, 0, 0
31/4, -1/4, 11/4, 1, -1/2, -1/4, -5/4, 3/4, -11, -6, -17/4, -5/4, 0, 3/2, 0, 0
31/4, -1/4, 11/4, 1, -1/2, -1/4, -5/4, 3/4, -11, -6, -17/4, -5/4, 0, 3/2, 0, 0
31/4, -1/4, 11/4, 1, -1/2, -1/4, -5/4, 3/4, -11, -6, -17/4, -5/4, 0, 3/2, 0, 0
18, 5, 5, 2, 2, -1, -1, 0, 10, 15/2, 4, 3, 1/2, 3/2, -1, -1/2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 55/8, 11/2, 5, 17/4, 25/8, 9/4, -9/8, 675/16, 143/16, 97/16, 93/16, 93/16, 69/16, 37/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
395/8, 89/8, 71/8, 75/8, 75/8, 47/8, 23/8, 5/8, -213/8, -29/8, -31/8, -19/8, -27/8, -43/8, -15/8, -3/8
395/8, 89/8, 71/8, 75/8, 75/8, 47/8, 23/8, 5/8, -213/8, -29/8, -31/8, -19/8, -27/8, -43/8, -15/8, -3/8
395/8, 89/8, 71/8, 75/8, 75/8, 47/8, 23/8, 5/8, -213/8, -29/8, -31/8, -19/8, -27/8, -43/8, -15/8, -3/8
395/8, 89/8, 71/8, 75/8, 75/8, 47/8, 23/8, 5/8, -213/8, -29/8, -31/8, -19/8, -27/8, -43/8, -15/8, -3/8
395/8, 89/8, 71/8, 75/8, 75/8, 47/8, 23/8, 5/8, -213/8, -29/8, -31/8, -19/8, -27/8, -43/8, -15/8, -3/8
89/4, 27/4, 25/4, 13/4, 21/4, 13/4, 9/4, -1/4, 65/4, 7/4, 5/4, 15/4, 11/4, 5/4, -3/4, -1/4
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/4, 9, 63/8, 53/8, 45/8, 3, 11/4, -5/8, 425/8, 115/8, 91/8, 83/8, 59/8, 25/4, 13/4, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 7/2, 1/4, 5/4, 19/4, 5/2, -1/4, 11/4, 19, 5, 2, 3, 3, 13/4, 3/4, -2
25/4, 7/2, 1/4, 5/4, 19/4, 5/2, -1/4, 11/4, 19, 5, 2, 3, 3, 13/4, 3/4, -2
25/4, 7/2, 1/4, 5/4, 19/4, 5/2, -1/4, 11/4, 19, 5, 2, 3, 3, 13/4, 3/4, -2
25/4, 7/2, 1/4, 5/4, 19/4, 5/2, -1/4, 11/4, 19, 5, 2, 3, 3, 13/4, 3/4, -2
25/4, 7/2, 1/4, 5/4, 19/4, 5/2, -1/4, 11/4, 19, 5, 2, 3, 3, 13/4, 3/4, -2
-9/2, -1, 1/2, -1/2, 5/2, -1, -3/2, -1/2, -17/4, -1/4, 7/4, -1/4, -1/4, 3/4, -1/4, -5/4
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 87/8, 59/8, 23/4, 21/4, 11/4, 5/4, 1/4, 593/16, 141/16, 133/16, 87/16, 45/16, 41/16, 41/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/2, 29/4, 27/4, 4, 5, 4, 1/2, 3/2, 57/8, 7/8, 9/8, 35/8, 23/8, -3/8, -3/8, 19/8
65/2, 29/4, 27/4, 4, 5, 4, 1/2, 3/2, 57/8, 7/8, 9/8, 35/8, 23/8, -3/8, -3/8, 19/8
65/2, 29/4, 27/4, 4, 5, 4, 1/2, 3/2, 57/8, 7/8, 9/8, 35/8, 23/8, -3/8, -3/8, 19/8
65/2, 29/4, 27/4, 4, 5, 4, 1/2, 3/2, 57/8, 7/8, 9/8, 35/8, 23/8, -3/8, -3/8, 19/8
65/2, 29/4, 27/4, 4, 5, 4, 1/2, 3/2, 57/8, 7/8, 9/8, 35/8, 23/8, -3/8, -3/8, 19/8
0, 7/2, 7/2, 1, -2, 1, -2, 0, 61/4, 19/4, 5/4, 13/4, 3/4, 3/4, -5/4, -3/4
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 117/8, 103/8, 83/8, 29/4, 41/8, 13/8, 7/8, 345/8, 97/8, 10, 35/4, 47/8, 3, 11/8, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 11, 10, 13/2, 3, -1/2, -3/2, 0, 2, 2, 15/4, 3/4, 0, 9/4, -3/2, 7/4
43/2, 11, 10, 13/2, 3, -1/2, -3/2, 0, 2, 2, 15/4, 3/4, 0, 9/4, -3/2, 7/4
43/2, 11, 10, 13/2, 3, -1/2, -3/2, 0, 2, 2, 15/4, 3/4, 0, 9/4, -3/2, 7/4
43/2, 11, 10, 13/2, 3, -1/2, -3/2, 0, 2, 2, 15/4, 3/4, 0, 9/4, -3/2, 7/4
43/2, 11, 10, 13/2, 3, -1/2, -3/2, 0, 2, 2, 15/4, 3/4, 0, 9/4, -3/2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 47/4, 21/2, 27/4, 41/8, 5, 13/8, 5/4, 619/16, 179/16, 149/16, 117/16, 99/16, 51/16, 17/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/8, -55/8, -25/8, -15/8, 5/8, 27/8, 9/8, -11/8, -1/8, 11/8, -15/8, -17/8, 11/8, 3/8, 7/8, 5/8
-11/8, -55/8, -25/8, -15/8, 5/8, 27/8, 9/8, -11/8, -1/8, 11/8, -15/8, -17/8, 11/8, 3/8, 7/8, 5/8
-11/8, -55/8, -25/8, -15/8, 5/8, 27/8, 9/8, -11/8, -1/8, 11/8, -15/8, -17/8, 11/8, 3/8, 7/8, 5/8
-11/8, -55/8, -25/8, -15/8, 5/8, 27/8, 9/8, -11/8, -1/8, 11/8, -15/8, -17/8, 11/8, 3/8, 7/8, 5/8
-11/8, -55/8, -25/8, -15/8, 5/8, 27/8, 9/8, -11/8, -1/8, 11/8, -15/8, -17/8, 11/8, 3/8, 7/8, 5/8
-9/4, -3/4, -1/4, -1/4, 3/4, 17/4, 3/4, 7/4, -20, -5/2, -6, -4, -7/2, -7/2, 0, 5/2
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/16, 195/16, 157/16, 131/16, 85/16, 75/16, 35/16, 15/16, 465/16, 149/16, 95/16, 65/16, 65/16, 59/16, 17/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/8, -19/8, 5/8, 5/8, -25/8, -5/8, -7/8, -1/8, 229/8, 59/8, 51/8, 29/8, 17/8, 13/8, 1/8, -19/8
-89/8, -19/8, 5/8, 5/8, -25/8, -5/8, -7/8, -1/8, 229/8, 59/8, 51/8, 29/8, 17/8, 13/8, 1/8, -19/8
-89/8, -19/8, 5/8, 5/8, -25/8, -5/8, -7/8, -1/8, 229/8, 59/8, 51/8, 29/8, 17/8, 13/8, 1/8, -19/8
-89/8, -19/8, 5/8, 5/8, -25/8, -5/8, -7/8, -1/8, 229/8, 59/8, 51/8, 29/8, 17/8, 13/8, 1/8, -19/8
-89/8, -19/8, 5/8, 5/8, -25/8, -5/8, -7/8, -1/8, 229/8, 59/8, 51/8, 29/8, 17/8, 13/8, 1/8, -19/8
41/2, 6, 8, 7, 9/2, 2, -1/2, 3/2, 135/4, 31/4, 41/4, 33/4, 27/4, 15/4, 7/4, 7/4
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 195/16, 143/16, 139/16, 107/16, 45/16, 31/16, -1/16, 849/16, 217/16, 179/16, 143/16, 97/16, 81/16, 45/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/8, 51/8, 31/8, 27/8, 11/8, 9/8, 7/8, 11/8, -205/8, -47/8, -63/8, -59/8, -29/8, -5/8, -9/8, -3/8
109/8, 51/8, 31/8, 27/8, 11/8, 9/8, 7/8, 11/8, -205/8, -47/8, -63/8, -59/8, -29/8, -5/8, -9/8, -3/8
109/8, 51/8, 31/8, 27/8, 11/8, 9/8, 7/8, 11/8, -205/8, -47/8, -63/8, -59/8, -29/8, -5/8, -9/8, -3/8
109/8, 51/8, 31/8, 27/8, 11/8, 9/8, 7/8, 11/8, -205/8, -47/8, -63/8, -59/8, -29/8, -5/8, -9/8, -3/8
109/8, 51/8, 31/8, 27/8, 11/8, 9/8, 7/8, 11/8, -205/8, -47/8, -63/8, -59/8, -29/8, -5/8, -9/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
723/16, 227/16, 165/16, 129/16, 95/16, 77/16, 29/16, 11/16, 131/2, 139/8, 29/2, 97/8, 67/8, 47/8, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-145/8, -21/8, -47/8, -57/8, -51/8, -21/8, 3/8, 7/8, -427/8, -127/8, -99/8, -69/8, -71/8, -43/8, -25/8, 1/8
-145/8, -21/8, -47/8, -57/8, -51/8, -21/8, 3/8, 7/8, -427/8, -127/8, -99/8, -69/8, -71/8, -43/8, -25/8, 1/8
-145/8, -21/8, -47/8, -57/8, -51/8, -21/8, 3/8, 7/8, -427/8, -127/8, -99/8, -69/8, -71/8, -43/8, -25/8, 1/8
-145/8, -21/8, -47/8, -57/8, -51/8, -21/8, 3/8, 7/8, -427/8, -127/8, -99/8, -69/8, -71/8, -43/8, -25/8, 1/8
-145/8, -21/8, -47/8, -57/8, -51/8, -21/8, 3/8, 7/8, -427/8, -127/8, -99/8, -69/8, -71/8, -43/8, -25/8, 1/8
55/4, -5/4, -7/4, 7/4, 13/4, 11/4, -1/4, -13/4, -47/4, -5/4, -3/4, -3/4, -5/4, -13/4, -1/4, -3/4
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
291/8, 67/8, 31/4, 31/4, 25/4, 7/2, 9/8, -5/8, 587/16, 149/16, 111/16, 85/16, 57/16, 49/16, 41/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -29/4, -15/4, -23/4, -13/4, -11/4, -7/4, 5/4, 47, 10, 7, 6, 19/2, 6, 7/2, 0
-91/4, -29/4, -15/4, -23/4, -13/4, -11/4, -7/4, 5/4, 47, 10, 7, 6, 19/2, 6, 7/2, 0
-91/4, -29/4, -15/4, -23/4, -13/4, -11/4, -7/4, 5/4, 47, 10, 7, 6, 19/2, 6, 7/2, 0
-91/4, -29/4, -15/4, -23/4, -13/4, -11/4, -7/4, 5/4, 47, 10, 7, 6, 19/2, 6, 7/2, 0
-91/4, -29/4, -15/4, -23/4, -13/4, -11/4, -7/4, 5/4, 47, 10, 7, 6, 19/2, 6, 7/2, 0
99/4, 35/4, 21/4, 9/4, 3/4, 17/4, 9/4, -1/4, -28, -5, -6, -3, -13/2, -3, -1/2, -3
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/8, 23/2, 65/8, 25/4, 6, 5/2, 9/8, -3/8, 951/16, 255/16, 217/16, 175/16, 115/16, 67/16, 27/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 9/2, 9/2, 15/4, 5, 19/4, 1, 2, -131/8, -29/8, -13/8, -13/8, -43/8, -37/8, -17/8, 7/8
31/2, 9/2, 9/2, 15/4, 5, 19/4, 1, 2, -131/8, -29/8, -13/8, -13/8, -43/8, -37/8, -17/8, 7/8
31/2, 9/2, 9/2, 15/4, 5, 19/4, 1, 2, -131/8, -29/8, -13/8, -13/8, -43/8, -37/8, -17/8, 7/8
31/2, 9/2, 9/2, 15/4, 5, 19/4, 1, 2, -131/8, -29/8, -13/8, -13/8, -43/8, -37/8, -17/8, 7/8
31/2, 9/2, 9/2, 15/4, 5, 19/4, 1, 2, -131/8, -29/8, -13/8, -13/8, -43/8, -37/8, -17/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 47/4, 85/8, 63/8, 13/2, 33/8, 17/8, -13/8, 595/16, 137/16, 97/16, 97/16, 49/16, 43/16, 37/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/8, -27/8, -7/8, 7/8, -17/8, 1/8, -9/8, 3/8, -191/4, -21/4, -31/4, -23/2, -19/2, -25/4, -11/4, -1/4
-55/8, -27/8, -7/8, 7/8, -17/8, 1/8, -9/8, 3/8, -191/4, -21/4, -31/4, -23/2, -19/2, -25/4, -11/4, -1/4
-55/8, -27/8, -7/8, 7/8, -17/8, 1/8, -9/8, 3/8, -191/4, -21/4, -31/4, -23/2, -19/2, -25/4, -11/4, -1/4
-55/8, -27/8, -7/8, 7/8, -17/8, 1/8, -9/8, 3/8, -191/4, -21/4, -31/4, -23/2, -19/2, -25/4, -11/4, -1/4
-55/8, -27/8, -7/8, 7/8, -17/8, 1/8, -9/8, 3/8, -191/4, -21/4, -31/4, -23/2, -19/2, -25/4, -11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/16, 117/16, 93/16, 69/16, 59/16, 33/16, 13/16, -7/16, 231/4, 109/8, 97/8, 93/8, 33/4, 21/4, 17/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -13/4, -13/4, -9/2, -9/4, -11/4, 3/4, -5/2, 15/4, -5/4, 5/4, 1/4, 1/4, 1, -1/4, 3/2
-57/4, -13/4, -13/4, -9/2, -9/4, -11/4, 3/4, -5/2, 15/4, -5/4, 5/4, 1/4, 1/4, 1, -1/4, 3/2
-57/4, -13/4, -13/4, -9/2, -9/4, -11/4, 3/4, -5/2, 15/4, -5/4, 5/4, 1/4, 1/4, 1, -1/4, 3/2
-57/4, -13/4, -13/4, -9/2, -9/4, -11/4, 3/4, -5/2, 15/4, -5/4, 5/4, 1/4, 1/4, 1, -1/4, 3/2
-57/4, -13/4, -13/4, -9/2, -9/4, -11/4, 3/4, -5/2, 15/4, -5/4, 5/4, 1/4, 1/4, 1, -1/4, 3/2
35/2, 7/2, 7/2, 7/2, 5/2, 5/2, 1/2, 1/2, 129/4, 21/4, 31/4, 17/4, 27/4, 21/4, 7/4, -1/4
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
999/16, 223/16, 199/16, 151/16, 149/16, 113/16, 57/16, 5/16, 423/8, 129/8, 49/4, 73/8, 33/4, 21/4, 9/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/8, 21/8, -3/8, -15/8, -45/8, -21/8, 5/8, -7/8, -7/4, -1/4, 11/4, -1/4, 7/4, -1/4, 3/4, 9/4
-39/8, 21/8, -3/8, -15/8, -45/8, -21/8, 5/8, -7/8, -7/4, -1/4, 11/4, -1/4, 7/4, -1/4, 3/4, 9/4
-39/8, 21/8, -3/8, -15/8, -45/8, -21/8, 5/8, -7/8, -7/4, -1/4, 11/4, -1/4, 7/4, -1/4, 3/4, 9/4
-39/8, 21/8, -3/8, -15/8, -45/8, -21/8, 5/8, -7/8, -7/4, -1/4, 11/4, -1/4, 7/4, -1/4, 3/4, 9/4
-39/8, 21/8, -3/8, -15/8, -45/8, -21/8, 5/8, -7/8, -7/4, -1/4, 11/4, -1/4, 7/4, -1/4, 3/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 43/4, 9, 53/8, 37/8, 11/8, 5/8, -1/2, 937/16, 247/16, 217/16, 161/16, 111/16, 73/16, 31/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/8, 9/8, 17/8, 5/8, 23/8, 31/8, 1/8, -21/8, -29/8, 13/8, 11/8, -19/8, -13/8, -13/8, -21/8, 3/8
127/8, 9/8, 17/8, 5/8, 23/8, 31/8, 1/8, -21/8, -29/8, 13/8, 11/8, -19/8, -13/8, -13/8, -21/8, 3/8
127/8, 9/8, 17/8, 5/8, 23/8, 31/8, 1/8, -21/8, -29/8, 13/8, 11/8, -19/8, -13/8, -13/8, -21/8, 3/8
127/8, 9/8, 17/8, 5/8, 23/8, 31/8, 1/8, -21/8, -29/8, 13/8, 11/8, -19/8, -13/8, -13/8, -21/8, 3/8
127/8, 9/8, 17/8, 5/8, 23/8, 31/8, 1/8, -21/8, -29/8, 13/8, 11/8, -19/8, -13/8, -13/8, -21/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/8, 109/8, 89/8, 65/8, 49/8, 4, 11/8, 1/2, 777/16, 197/16, 179/16, 139/16, 101/16, 75/16, 31/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -4, -3/2, -11/4, 0, -1, -1, 5/2, -221/8, -47/8, -57/8, -41/8, -47/8, -17/8, -7/8, 21/8
-77/4, -4, -3/2, -11/4, 0, -1, -1, 5/2, -221/8, -47/8, -57/8, -41/8, -47/8, -17/8, -7/8, 21/8
-77/4, -4, -3/2, -11/4, 0, -1, -1, 5/2, -221/8, -47/8, -57/8, -41/8, -47/8, -17/8, -7/8, 21/8
-77/4, -4, -3/2, -11/4, 0, -1, -1, 5/2, -221/8, -47/8, -57/8, -41/8, -47/8, -17/8, -7/8, 21/8
-77/4, -4, -3/2, -11/4, 0, -1, -1, 5/2, -221/8, -47/8, -57/8, -41/8, -47/8, -17/8, -7/8, 21/8
30, 9/2, 15/2, 6, 5/2, 1/2, 5/2, 1/2, -39/2, -5/2, -2, 1/2, -5/2, -11/2, -5/2, -1
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/16, 189/16, 177/16, 161/16, 105/16, 55/16, 45/16, -13/16, 309/8, 73/8, 65/8, 63/8, 47/8, 27/8, 9/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, -35/8, -23/8, -25/8, -5/8, 25/8, 7/8, -9/8, 7/2, 11/4, 15/4, 1, 1, -1/2, 2, -1
-15/8, -35/8, -23/8, -25/8, -5/8, 25/8, 7/8, -9/8, 7/2, 11/4, 15/4, 1, 1, -1/2, 2, -1
-15/8, -35/8, -23/8, -25/8, -5/8, 25/8, 7/8, -9/8, 7/2, 11/4, 15/4, 1, 1, -1/2, 2, -1
-15/8, -35/8, -23/8, -25/8, -5/8, 25/8, 7/8, -9/8, 7/2, 11/4, 15/4, 1, 1, -1/2, 2, -1
-15/8, -35/8, -23/8, -25/8, -5/8, 25/8, 7/8, -9/8, 7/2, 11/4, 15/4, 1, 1, -1/2, 2, -1
-21/4, -7/4, -5/4, -7/4, -1/4, 3/4, 9/4, 5/4, -91/4, -41/4, -29/4, -17/4, -13/4, -9/4, 1/4, -13/4
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 16, 49/4, 69/8, 69/8, 39/8, 1, 1/4, 543/16, 131/16, 111/16, 59/16, 59/16, 39/16, 37/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/4, -3/2, -3, -19/4, -23/4, -13/4, -1/2, 3/2, -241/8, -43/8, -43/8, -31/8, -55/8, -45/8, -17/8, -9/8
-53/4, -3/2, -3, -19/4, -23/4, -13/4, -1/2, 3/2, -241/8, -43/8, -43/8, -31/8, -55/8, -45/8, -17/8, -9/8
-53/4, -3/2, -3, -19/4, -23/4, -13/4, -1/2, 3/2, -241/8, -43/8, -43/8, -31/8, -55/8, -45/8, -17/8, -9/8
-53/4, -3/2, -3, -19/4, -23/4, -13/4, -1/2, 3/2, -241/8, -43/8, -43/8, -31/8, -55/8, -45/8, -17/8, -9/8
-53/4, -3/2, -3, -19/4, -23/4, -13/4, -1/2, 3/2, -241/8, -43/8, -43/8, -31/8, -55/8, -45/8, -17/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/16, 129/16, 119/16, 101/16, 81/16, 71/16, 19/16, 13/16, 371/8, 105/8, 12, 19/2, 6, 5/2, 9/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45, -37/4, -17/2, -17/2, -6, -15/4, -3, 1/2, -37/2, -31/4, -6, -7/2, 0, 5/2, -3/4, -3/2
-45, -37/4, -17/2, -17/2, -6, -15/4, -3, 1/2, -37/2, -31/4, -6, -7/2, 0, 5/2, -3/4, -3/2
-45, -37/4, -17/2, -17/2, -6, -15/4, -3, 1/2, -37/2, -31/4, -6, -7/2, 0, 5/2, -3/4, -3/2
-45, -37/4, -17/2, -17/2, -6, -15/4, -3, 1/2, -37/2, -31/4, -6, -7/2, 0, 5/2, -3/4, -3/2
-45, -37/4, -17/2, -17/2, -6, -15/4, -3, 1/2, -37/2, -31/4, -6, -7/2, 0, 5/2, -3/4, -3/2
7, 11/2, 3, 2, 3, 3/2, 0, 1, -11/2, 0, 5/2, -1/2, -3/2, 3/2, 0, 1/2
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 219/16, 167/16, 135/16, 135/16, 113/16, 53/16, 1/16, 195/4, 109/8, 47/4, 33/4, 21/4, 21/4, 11/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
61/4, 19/4, 15/4, 11/4, 7/4, 13/4, 3/4, 7/4, 149/4, 29/4, 41/4, 27/4, 23/4, 19/4, 5/4, 7/4
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
633/16, 177/16, 141/16, 125/16, 97/16, 41/16, 29/16, -3/16, 443/16, 169/16, 117/16, 71/16, 15/16, 13/16, 5/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
161/8, 41/8, 55/8, 47/8, 31/8, 17/8, -1/8, -15/8, -165/4, -33/4, -43/4, -35/4, -35/4, -6, -15/4, 0
161/8, 41/8, 55/8, 47/8, 31/8, 17/8, -1/8, -15/8, -165/4, -33/4, -43/4, -35/4, -35/4, -6, -15/4, 0
161/8, 41/8, 55/8, 47/8, 31/8, 17/8, -1/8, -15/8, -165/4, -33/4, -43/4, -35/4, -35/4, -6, -15/4, 0
161/8, 41/8, 55/8, 47/8, 31/8, 17/8, -1/8, -15/8, -165/4, -33/4, -43/4, -35/4, -35/4, -6, -15/4, 0
161/8, 41/8, 55/8, 47/8, 31/8, 17/8, -1/8, -15/8, -165/4, -33/4, -43/4, -35/4, -35/4, -6, -15/4, 0
11/2, 2, 0, -1/2, 2, 11/2, 2, -3/2, -19/2, -4, -1/2, -1, -5/2, 0, 1/2, -2
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/16, 187/16, 139/16, 107/16, 99/16, 75/16, 37/16, 1/16, 595/16, 171/16, 137/16, 115/16, 81/16, 41/16, 23/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
321/8, 71/8, 85/8, 69/8, 43/8, 25/8, 17/8, 13/8, 37/4, -3/2, -3/2, 3/2, 5/4, 7/2, 1/2, 1/2
321/8, 71/8, 85/8, 69/8, 43/8, 25/8, 17/8, 13/8, 37/4, -3/2, -3/2, 3/2, 5/4, 7/2, 1/2, 1/2
321/8, 71/8, 85/8, 69/8, 43/8, 25/8, 17/8, 13/8, 37/4, -3/2, -3/2, 3/2, 5/4, 7/2, 1/2, 1/2
321/8, 71/8, 85/8, 69/8, 43/8, 25/8, 17/8, 13/8, 37/4, -3/2, -3/2, 3/2, 5/4, 7/2, 1/2, 1/2
321/8, 71/8, 85/8, 69/8, 43/8, 25/8, 17/8, 13/8, 37/4, -3/2, -3/2, 3/2, 5/4, 7/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 87/8, 85/8, 63/8, 31/4, 23/4, 17/8, 7/4, 779/16, 199/16, 171/16, 129/16, 73/16, 61/16, 45/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 9/2, 3/2, 0, 7/2, 11/2, 5/2, -1, 11, 0, -2, 1/2, 4, 5/2, -1/2, 1/2
27/2, 9/2, 3/2, 0, 7/2, 11/2, 5/2, -1, 11, 0, -2, 1/2, 4, 5/2, -1/2, 1/2
27/2, 9/2, 3/2, 0, 7/2, 11/2, 5/2, -1, 11, 0, -2, 1/2, 4, 5/2, -1/2, 1/2
27/2, 9/2, 3/2, 0, 7/2, 11/2, 5/2, -1, 11, 0, -2, 1/2, 4, 5/2, -1/2, 1/2
27/2, 9/2, 3/2, 0, 7/2, 11/2, 5/2, -1, 11, 0, -2, 1/2, 4, 5/2, -1/2, 1/2
-43/4, 3/4, -9/4, -11/4, -23/4, -15/4, -7/4, 1/4, 32, 15/2, 6, 5, 9/2, 7/2, 1/2, 1
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 43/4, 77/8, 71/8, 63/8, 4, 1, -1/2, 413/8, 14, 87/8, 63/8, 29/4, 31/8, 11/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/8, 21/8, -7/8, -29/8, -45/8, -31/8, -15/8, -7/8, 215/8, 55/8, 53/8, 45/8, 29/8, 5/8, 3/8, -13/8
-107/8, 21/8, -7/8, -29/8, -45/8, -31/8, -15/8, -7/8, 215/8, 55/8, 53/8, 45/8, 29/8, 5/8, 3/8, -13/8
-107/8, 21/8, -7/8, -29/8, -45/8, -31/8, -15/8, -7/8, 215/8, 55/8, 53/8, 45/8, 29/8, 5/8, 3/8, -13/8
-107/8, 21/8, -7/8, -29/8, -45/8, -31/8, -15/8, -7/8, 215/8, 55/8, 53/8, 45/8, 29/8, 5/8, 3/8, -13/8
-107/8, 21/8, -7/8, -29/8, -45/8, -31/8, -15/8, -7/8, 215/8, 55/8, 53/8, 45/8, 29/8, 5/8, 3/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
829/16, 169/16, 157/16, 153/16, 137/16, 91/16, 35/16, 1/16, 627/16, 151/16, 123/16, 115/16, 109/16, 61/16, 35/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 6, 7, 27/4, 15/2, 17/4, 3, 1/2, -109/8, -23/8, -15/8, -21/8, -3/8, -11/8, -5/8, 11/8
77/2, 6, 7, 27/4, 15/2, 17/4, 3, 1/2, -109/8, -23/8, -15/8, -21/8, -3/8, -11/8, -5/8, 11/8
77/2, 6, 7, 27/4, 15/2, 17/4, 3, 1/2, -109/8, -23/8, -15/8, -21/8, -3/8, -11/8, -5/8, 11/8
77/2, 6, 7, 27/4, 15/2, 17/4, 3, 1/2, -109/8, -23/8, -15/8, -21/8, -3/8, -11/8, -5/8, 11/8
77/2, 6, 7, 27/4, 15/2, 17/4, 3, 1/2, -109/8, -23/8, -15/8, -21/8, -3/8, -11/8, -5/8, 11/8
16, 13/2, 11/2, 7/2, 2, 2, -1/2, 3, 51/4, 21/4, 29/4, 19/4, 9/4, -3/4, -5/4, -5/4
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
961/16, 243/16, 187/16, 185/16, 147/16, 91/16, 47/16, -13/16, 853/16, 217/16, 157/16, 129/16, 125/16, 97/16, 53/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, -1, 5/2, 5/2, -1/2, 1/2, -2, 69/2, 12, 17/2, 25/4, 5/2, 17/4, 3/4, -7/4
-2, -1, -1, 5/2, 5/2, -1/2, 1/2, -2, 69/2, 12, 17/2, 25/4, 5/2, 17/4, 3/4, -7/4
-2, -1, -1, 5/2, 5/2, -1/2, 1/2, -2, 69/2, 12, 17/2, 25/4, 5/2, 17/4, 3/4, -7/4
-2, -1, -1, 5/2, 5/2, -1/2, 1/2, -2, 69/2, 12, 17/2, 25/4, 5/2, 17/4, 3/4, -7/4
-2, -1, -1, 5/2, 5/2, -1/2, 1/2, -2, 69/2, 12, 17/2, 25/4, 5/2, 17/4, 3/4, -7/4
-6, -3, -4, -1, 0, 3, 0, -1, 15, 3, 3/2, 7/2, 9/2, 9/2, 2, 0
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/16, 225/16, 167/16, 107/16, 47/16, 47/16, 23/16, 23/16, 749/16, 187/16, 139/16, 95/16, 83/16, 63/16, 45/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
169/8, 45/8, 29/8, 15/8, 9/8, -3/8, 21/8, 7/8, -71/4, -9/4, -17/4, -11/2, -29/4, -7/2, -3/4, 5/4
169/8, 45/8, 29/8, 15/8, 9/8, -3/8, 21/8, 7/8, -71/4, -9/4, -17/4, -11/2, -29/4, -7/2, -3/4, 5/4
169/8, 45/8, 29/8, 15/8, 9/8, -3/8, 21/8, 7/8, -71/4, -9/4, -17/4, -11/2, -29/4, -7/2, -3/4, 5/4
169/8, 45/8, 29/8, 15/8, 9/8, -3/8, 21/8, 7/8, -71/4, -9/4, -17/4, -11/2, -29/4, -7/2, -3/4, 5/4
169/8, 45/8, 29/8, 15/8, 9/8, -3/8, 21/8, 7/8, -71/4, -9/4, -17/4, -11/2, -29/4, -7/2, -3/4, 5/4
-65/4, -21/4, -9/4, -7/4, -13/4, -13/4, -1/4, -11/4, 51/4, -1/4, 11/4, 1/4, 5/4, 13/4, 11/4, -3/4
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
681/16, 189/16, 185/16, 125/16, 91/16, 39/16, 31/16, 27/16, 643/16, 167/16, 131/16, 109/16, 77/16, 61/16, 39/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
189/8, 67/8, 37/8, 35/8, 23/8, 7/8, 9/8, -7/8, 161/8, 11/8, 11/8, 33/8, 49/8, 37/8, 27/8, -1/8
189/8, 67/8, 37/8, 35/8, 23/8, 7/8, 9/8, -7/8, 161/8, 11/8, 11/8, 33/8, 49/8, 37/8, 27/8, -1/8
189/8, 67/8, 37/8, 35/8, 23/8, 7/8, 9/8, -7/8, 161/8, 11/8, 11/8, 33/8, 49/8, 37/8, 27/8, -1/8
189/8, 67/8, 37/8, 35/8, 23/8, 7/8, 9/8, -7/8, 161/8, 11/8, 11/8, 33/8, 49/8, 37/8, 27/8, -1/8
189/8, 67/8, 37/8, 35/8, 23/8, 7/8, 9/8, -7/8, 161/8, 11/8, 11/8, 33/8, 49/8, 37/8, 27/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
989/16, 227/16, 199/16, 195/16, 147/16, 89/16, 29/16, -3/16, 321/8, 19/2, 33/4, 55/8, 33/8, 3, 11/4, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 1/4, 7/2, 13/4, 5, 5/2, 1, -5/2, -229/8, -73/8, -47/8, -51/8, -29/8, -1/8, -9/8, -21/8
14, 1/4, 7/2, 13/4, 5, 5/2, 1, -5/2, -229/8, -73/8, -47/8, -51/8, -29/8, -1/8, -9/8, -21/8
14, 1/4, 7/2, 13/4, 5, 5/2, 1, -5/2, -229/8, -73/8, -47/8, -51/8, -29/8, -1/8, -9/8, -21/8
14, 1/4, 7/2, 13/4, 5, 5/2, 1, -5/2, -229/8, -73/8, -47/8, -51/8, -29/8, -1/8, -9/8, -21/8
14, 1/4, 7/2, 13/4, 5, 5/2, 1, -5/2, -229/8, -73/8, -47/8, -51/8, -29/8, -1/8, -9/8, -21/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
645/16, 175/16, 153/16, 147/16, 97/16, 65/16, 9/16, 5/16, 171/4, 103/8, 19/2, 33/4, 25/4, 19/4, 13/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 13/4, 27/4, 3, 2, -1/2, -1, -3/2, 21/4, 5/4, 1, 7/4, 7/4, 17/4, 13/4, 1/2
25/2, 13/4, 27/4, 3, 2, -1/2, -1, -3/2, 21/4, 5/4, 1, 7/4, 7/4, 17/4, 13/4, 1/2
25/2, 13/4, 27/4, 3, 2, -1/2, -1, -3/2, 21/4, 5/4, 1, 7/4, 7/4, 17/4, 13/4, 1/2
25/2, 13/4, 27/4, 3, 2, -1/2, -1, -3/2, 21/4, 5/4, 1, 7/4, 7/4, 17/4, 13/4, 1/2
25/2, 13/4, 27/4, 3, 2, -1/2, -1, -3/2, 21/4, 5/4, 1, 7/4, 7/4, 17/4, 13/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 111/8, 107/8, 10, 15/2, 19/4, 11/8, -5/8, 65, 131/8, 29/2, 11, 17/2, 11/2, 2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -1/2, -1/2, -2, -7/2, -1/2, 0, 7/2, -4, 0, -5/2, -2, -7/2, -1/2, 2, 3/2
-25/2, -1/2, -1/2, -2, -7/2, -1/2, 0, 7/2, -4, 0, -5/2, -2, -7/2, -1/2, 2, 3/2
-25/2, -1/2, -1/2, -2, -7/2, -1/2, 0, 7/2, -4, 0, -5/2, -2, -7/2, -1/2, 2, 3/2
-25/2, -1/2, -1/2, -2, -7/2, -1/2, 0, 7/2, -4, 0, -5/2, -2, -7/2, -1/2, 2, 3/2
-25/2, -1/2, -1/2, -2, -7/2, -1/2, 0, 7/2, -4, 0, -5/2, -2, -7/2, -1/2, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
777/16, 211/16, 165/16, 143/16, 93/16, 85/16, 53/16, -3/16, 681/16, 199/16, 171/16, 113/16, 61/16, 25/16, 5/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 23/4, 17/4, 3, 1/4, 13/4, 7/4, 1/2, -53/8, -43/8, -17/8, -21/8, -3/8, 3/8, -9/8, 19/8
55/4, 23/4, 17/4, 3, 1/4, 13/4, 7/4, 1/2, -53/8, -43/8, -17/8, -21/8, -3/8, 3/8, -9/8, 19/8
55/4, 23/4, 17/4, 3, 1/4, 13/4, 7/4, 1/2, -53/8, -43/8, -17/8, -21/8, -3/8, 3/8, -9/8, 19/8
55/4, 23/4, 17/4, 3, 1/4, 13/4, 7/4, 1/2, -53/8, -43/8, -17/8, -21/8, -3/8, 3/8, -9/8, 19/8
55/4, 23/4, 17/4, 3, 1/4, 13/4, 7/4, 1/2, -53/8, -43/8, -17/8, -21/8, -3/8, 3/8, -9/8, 19/8
-39/2, -11/2, -5/2, -7/2, -3/2, -3/2, -3/2, -1/2, 185/4, 39/4, 37/4, 23/4, 31/4, 17/4, 9/4, -1/4
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 27/2, 97/8, 75/8, 49/8, 7/2, 19/8, -1, 535/16, 145/16, 95/16, 77/16, 57/16, 35/16, 25/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/8, -27/8, -5/8, -9/8, 7/8, -1/8, 15/8, 9/8, 61/8, -17/8, 9/8, 27/8, 19/8, 37/8, 11/8, 13/8
31/8, -27/8, -5/8, -9/8, 7/8, -1/8, 15/8, 9/8, 61/8, -17/8, 9/8, 27/8, 19/8, 37/8, 11/8, 13/8
31/8, -27/8, -5/8, -9/8, 7/8, -1/8, 15/8, 9/8, 61/8, -17/8, 9/8, 27/8, 19/8, 37/8, 11/8, 13/8
31/8, -27/8, -5/8, -9/8, 7/8, -1/8, 15/8, 9/8, 61/8, -17/8, 9/8, 27/8, 19/8, 37/8, 11/8, 13/8
31/8, -27/8, -5/8, -9/8, 7/8, -1/8, 15/8, 9/8, 61/8, -17/8, 9/8, 27/8, 19/8, 37/8, 11/8, 13/8
31/4, 13/4, 3/4, -9/4, -1/4, 11/4, 3/4, -7/4, 87/4, 7/4, 13/4, 27/4, 21/4, 9/4, 5/4, 7/4
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/4, 31/2, 53/4, 85/8, 27/4, 11/2, 5/2, 1/8, 765/16, 211/16, 173/16, 121/16, 83/16, 53/16, 25/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -9/2, -5/2, -9/2, -3, -3, 1/2, 0, 10, 3, 3, 2, 2, 7/2, 1/2, -1
-15, -9/2, -5/2, -9/2, -3, -3, 1/2, 0, 10, 3, 3, 2, 2, 7/2, 1/2, -1
-15, -9/2, -5/2, -9/2, -3, -3, 1/2, 0, 10, 3, 3, 2, 2, 7/2, 1/2, -1
-15, -9/2, -5/2, -9/2, -3, -3, 1/2, 0, 10, 3, 3, 2, 2, 7/2, 1/2, -1
-15, -9/2, -5/2, -9/2, -3, -3, 1/2, 0, 10, 3, 3, 2, 2, 7/2, 1/2, -1
13/4, -3/4, 1/4, 9/4, 15/4, 3/4, -1/4, 7/4, 25/4, 11/4, 9/4, -3/4, -1/4, 3/4, 7/4, 1/4
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/16, 243/16, 207/16, 167/16, 105/16, 79/16, 53/16, 9/16, 373/8, 15, 12, 65/8, 43/8, 19/8, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/8, -57/8, -27/8, 1/8, 23/8, 3/8, -21/8, 3/8, 15/4, -1/2, -5/2, 1, 9/4, -1/2, -11/4, 3/4
-133/8, -57/8, -27/8, 1/8, 23/8, 3/8, -21/8, 3/8, 15/4, -1/2, -5/2, 1, 9/4, -1/2, -11/4, 3/4
-133/8, -57/8, -27/8, 1/8, 23/8, 3/8, -21/8, 3/8, 15/4, -1/2, -5/2, 1, 9/4, -1/2, -11/4, 3/4
-133/8, -57/8, -27/8, 1/8, 23/8, 3/8, -21/8, 3/8, 15/4, -1/2, -5/2, 1, 9/4, -1/2, -11/4, 3/4
-133/8, -57/8, -27/8, 1/8, 23/8, 3/8, -21/8, 3/8, 15/4, -1/2, -5/2, 1, 9/4, -1/2, -11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 25/2, 81/8, 53/8, 7/2, 3, 0, 0, 227/8, 75/8, 51/8, 25/8, 23/8, 19/8, 15/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, 9/4, -3/4, -9/4, -1/2, -11/4, 1/2, -1/4, -49/2, -7, -7/2, -7, -33/4, -11/2, -7/4, -3/2
-39/4, 9/4, -3/4, -9/4, -1/2, -11/4, 1/2, -1/4, -49/2, -7, -7/2, -7, -33/4, -11/2, -7/4, -3/2
-39/4, 9/4, -3/4, -9/4, -1/2, -11/4, 1/2, -1/4, -49/2, -7, -7/2, -7, -33/4, -11/2, -7/4, -3/2
-39/4, 9/4, -3/4, -9/4, -1/2, -11/4, 1/2, -1/4, -49/2, -7, -7/2, -7, -33/4, -11/2, -7/4, -3/2
-39/4, 9/4, -3/4, -9/4, -1/2, -11/4, 1/2, -1/4, -49/2, -7, -7/2, -7, -33/4, -11/2, -7/4, -3/2
61/4, 25/4, 35/4, 21/4, 7/4, -5/4, 3/4, 5/4, 10, 5/2, -1, 1, 4, 1, 3/2, 1
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 99/8, 37/4, 51/8, 23/4, 21/8, 2, 1/4, 739/16, 183/16, 149/16, 97/16, 89/16, 61/16, 35/16, -25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-237/8, -73/8, -49/8, -23/8, -11/8, -23/8, -25/8, 1/8, -31, -25/4, -33/4, -37/4, -23/4, -21/4, -2, 3/4
-237/8, -73/8, -49/8, -23/8, -11/8, -23/8, -25/8, 1/8, -31, -25/4, -33/4, -37/4, -23/4, -21/4, -2, 3/4
-237/8, -73/8, -49/8, -23/8, -11/8, -23/8, -25/8, 1/8, -31, -25/4, -33/4, -37/4, -23/4, -21/4, -2, 3/4
-237/8, -73/8, -49/8, -23/8, -11/8, -23/8, -25/8, 1/8, -31, -25/4, -33/4, -37/4, -23/4, -21/4, -2, 3/4
-237/8, -73/8, -49/8, -23/8, -11/8, -23/8, -25/8, 1/8, -31, -25/4, -33/4, -37/4, -23/4, -21/4, -2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/16, 173/16, 171/16, 133/16, 109/16, 63/16, 37/16, -5/16, 697/16, 175/16, 167/16, 105/16, 101/16, 59/16, 59/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/8, 47/8, 53/8, 29/8, 17/8, 5/8, -17/8, -11/8, 211/8, 23/8, 51/8, 45/8, 47/8, 41/8, 15/8, -13/8
145/8, 47/8, 53/8, 29/8, 17/8, 5/8, -17/8, -11/8, 211/8, 23/8, 51/8, 45/8, 47/8, 41/8, 15/8, -13/8
145/8, 47/8, 53/8, 29/8, 17/8, 5/8, -17/8, -11/8, 211/8, 23/8, 51/8, 45/8, 47/8, 41/8, 15/8, -13/8
145/8, 47/8, 53/8, 29/8, 17/8, 5/8, -17/8, -11/8, 211/8, 23/8, 51/8, 45/8, 47/8, 41/8, 15/8, -13/8
145/8, 47/8, 53/8, 29/8, 17/8, 5/8, -17/8, -11/8, 211/8, 23/8, 51/8, 45/8, 47/8, 41/8, 15/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 69/8, 63/8, 57/8, 47/8, 19/4, 2, -5/8, 153/4, 21/2, 77/8, 47/8, 41/8, 11/4, 3/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 5/4, 5/4, 1/4, 13/4, -1/4, 3/4, -5/4, 21/4, 15/4, 7/4, 7/4, 1/4, 7/4, -3/4, 5/4
39/4, 5/4, 5/4, 1/4, 13/4, -1/4, 3/4, -5/4, 21/4, 15/4, 7/4, 7/4, 1/4, 7/4, -3/4, 5/4
39/4, 5/4, 5/4, 1/4, 13/4, -1/4, 3/4, -5/4, 21/4, 15/4, 7/4, 7/4, 1/4, 7/4, -3/4, 5/4
39/4, 5/4, 5/4, 1/4, 13/4, -1/4, 3/4, -5/4, 21/4, 15/4, 7/4, 7/4, 1/4, 7/4, -3/4, 5/4
39/4, 5/4, 5/4, 1/4, 13/4, -1/4, 3/4, -5/4, 21/4, 15/4, 7/4, 7/4, 1/4, 7/4, -3/4, 5/4
-25/2, 0, -1/2, -3/2, -5, -3, -1/2, -2, 9/4, -9/4, -3/4, -1/4, 5/4, 7/4, 11/4, 1/4
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/16, 125/16, 89/16, 83/16, 53/16, 49/16, 7/16, -3/16, 79/2, 9, 31/4, 27/4, 23/4, 15/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/8, 49/8, 29/8, 9/8, -5/8, 9/8, 7/8, 15/8, 21, 19/4, 9/4, 13/4, 1/4, 9/4, 3/2, -1/4
63/8, 49/8, 29/8, 9/8, -5/8, 9/8, 7/8, 15/8, 21, 19/4, 9/4, 13/4, 1/4, 9/4, 3/2, -1/4
63/8, 49/8, 29/8, 9/8, -5/8, 9/8, 7/8, 15/8, 21, 19/4, 9/4, 13/4, 1/4, 9/4, 3/2, -1/4
63/8, 49/8, 29/8, 9/8, -5/8, 9/8, 7/8, 15/8, 21, 19/4, 9/4, 13/4, 1/4, 9/4, 3/2, -1/4
63/8, 49/8, 29/8, 9/8, -5/8, 9/8, 7/8, 15/8, 21, 19/4, 9/4, 13/4, 1/4, 9/4, 3/2, -1/4
49/4, 19/4, 17/4, 3/4, 15/4, 3/4, 13/4, 1/4, 13/2, -1, 5/2, -1/2, -3/2, 1/2, -1, -3/2
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 55/4, 12, 69/8, 27/4, 3, 9/4, -9/8, 105/2, 13, 87/8, 15/2, 57/8, 51/8, 21/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/8, -25/8, -43/8, -25/8, 5/8, 15/8, -7/8, -3/8, 255/8, 67/8, 83/8, 71/8, 45/8, 23/8, 17/8, -5/8
-69/8, -25/8, -43/8, -25/8, 5/8, 15/8, -7/8, -3/8, 255/8, 67/8, 83/8, 71/8, 45/8, 23/8, 17/8, -5/8
-69/8, -25/8, -43/8, -25/8, 5/8, 15/8, -7/8, -3/8, 255/8, 67/8, 83/8, 71/8, 45/8, 23/8, 17/8, -5/8
-69/8, -25/8, -43/8, -25/8, 5/8, 15/8, -7/8, -3/8, 255/8, 67/8, 83/8, 71/8, 45/8, 23/8, 17/8, -5/8
-69/8, -25/8, -43/8, -25/8, 5/8, 15/8, -7/8, -3/8, 255/8, 67/8, 83/8, 71/8, 45/8, 23/8, 17/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/16, 205/16, 187/16, 179/16, 157/16, 101/16, 45/16, -11/16, 67/2, 37/4, 13/2, 21/4, 5, 3, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/8, -33/8, -25/8, -45/8, -19/8, -27/8, -1/8, -25/8, 145/8, 51/8, 47/8, 43/8, 25/8, 23/8, 5/8, -3/8
-109/8, -33/8, -25/8, -45/8, -19/8, -27/8, -1/8, -25/8, 145/8, 51/8, 47/8, 43/8, 25/8, 23/8, 5/8, -3/8
-109/8, -33/8, -25/8, -45/8, -19/8, -27/8, -1/8, -25/8, 145/8, 51/8, 47/8, 43/8, 25/8, 23/8, 5/8, -3/8
-109/8, -33/8, -25/8, -45/8, -19/8, -27/8, -1/8, -25/8, 145/8, 51/8, 47/8, 43/8, 25/8, 23/8, 5/8, -3/8
-109/8, -33/8, -25/8, -45/8, -19/8, -27/8, -1/8, -25/8, 145/8, 51/8, 47/8, 43/8, 25/8, 23/8, 5/8, -3/8
121/4, 27/4, 35/4, 23/4, 13/4, -1/4, -1/4, -5/4, 7/4, -5/4, -7/4, 3/4, -7/4, 3/4, -3/4, 1/4
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/8, 45/8, 41/8, 35/8, 23/8, 23/8, 1/2, 1/2, 493/16, 123/16, 99/16, 75/16, 47/16, 43/16, 27/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 0, 5/2, 0, 3/4, 3/4, 11/4, -1/4, -3, 1/2, -1, 3/2, -3/2, -1/2, 1/2, 1/2
9, 0, 5/2, 0, 3/4, 3/4, 11/4, -1/4, -3, 1/2, -1, 3/2, -3/2, -1/2, 1/2, 1/2
9, 0, 5/2, 0, 3/4, 3/4, 11/4, -1/4, -3, 1/2, -1, 3/2, -3/2, -1/2, 1/2, 1/2
9, 0, 5/2, 0, 3/4, 3/4, 11/4, -1/4, -3, 1/2, -1, 3/2, -3/2, -1/2, 1/2, 1/2
9, 0, 5/2, 0, 3/4, 3/4, 11/4, -1/4, -3, 1/2, -1, 3/2, -3/2, -1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
609/16, 145/16, 135/16, 127/16, 89/16, 69/16, 13/16, -7/16, 911/16, 209/16, 197/16, 187/16, 147/16, 95/16, 53/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/8, -3/8, 7/8, 3/8, 25/8, 9/8, -17/8, -9/8, 271/8, 49/8, 67/8, 77/8, 49/8, 55/8, 27/8, 1/8
77/8, -3/8, 7/8, 3/8, 25/8, 9/8, -17/8, -9/8, 271/8, 49/8, 67/8, 77/8, 49/8, 55/8, 27/8, 1/8
77/8, -3/8, 7/8, 3/8, 25/8, 9/8, -17/8, -9/8, 271/8, 49/8, 67/8, 77/8, 49/8, 55/8, 27/8, 1/8
77/8, -3/8, 7/8, 3/8, 25/8, 9/8, -17/8, -9/8, 271/8, 49/8, 67/8, 77/8, 49/8, 55/8, 27/8, 1/8
77/8, -3/8, 7/8, 3/8, 25/8, 9/8, -17/8, -9/8, 271/8, 49/8, 67/8, 77/8, 49/8, 55/8, 27/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
297/16, 85/16, 75/16, 51/16, 43/16, 35/16, 33/16, 29/16, 803/16, 215/16, 203/16, 161/16, 109/16, 81/16, 25/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/8, -43/8, -23/8, -51/8, -37/8, -33/8, -3/8, 1/8, 57/4, 11/4, 9/4, 13/4, 25/4, 15/4, 1/4, 1/4
-163/8, -43/8, -23/8, -51/8, -37/8, -33/8, -3/8, 1/8, 57/4, 11/4, 9/4, 13/4, 25/4, 15/4, 1/4, 1/4
-163/8, -43/8, -23/8, -51/8, -37/8, -33/8, -3/8, 1/8, 57/4, 11/4, 9/4, 13/4, 25/4, 15/4, 1/4, 1/4
-163/8, -43/8, -23/8, -51/8, -37/8, -33/8, -3/8, 1/8, 57/4, 11/4, 9/4, 13/4, 25/4, 15/4, 1/4, 1/4
-163/8, -43/8, -23/8, -51/8, -37/8, -33/8, -3/8, 1/8, 57/4, 11/4, 9/4, 13/4, 25/4, 15/4, 1/4, 1/4
-19/4, 11/4, 1/4, -5/4, -3/4, -1/4, -1/4, -3/4, 87/4, 31/4, 25/4, 27/4, 17/4, 9/4, -3/4, 3/4
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 10, 49/8, 19/4, 3, 11/4, 9/8, 1/2, 337/8, 113/8, 41/4, 59/8, 9/2, 9/2, 11/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -9/2, -2, -2, -1/2, -2, -3/2, 0, 69/4, 33/4, 9/2, 3/2, 21/4, 9/4, 5/2, 1
-23/2, -9/2, -2, -2, -1/2, -2, -3/2, 0, 69/4, 33/4, 9/2, 3/2, 21/4, 9/4, 5/2, 1
-23/2, -9/2, -2, -2, -1/2, -2, -3/2, 0, 69/4, 33/4, 9/2, 3/2, 21/4, 9/4, 5/2, 1
-23/2, -9/2, -2, -2, -1/2, -2, -3/2, 0, 69/4, 33/4, 9/2, 3/2, 21/4, 9/4, 5/2, 1
-23/2, -9/2, -2, -2, -1/2, -2, -3/2, 0, 69/4, 33/4, 9/2, 3/2, 21/4, 9/4, 5/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
243/4, 139/8, 15, 23/2, 63/8, 33/8, 2, -7/8, 689/16, 213/16, 157/16, 131/16, 79/16, 51/16, 27/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 0, 2, 9/2, 11/4, 7/4, -1, -1/2, 249/8, 39/8, 53/8, 29/8, 53/8, 51/8, 23/8, 7/8
35/2, 0, 2, 9/2, 11/4, 7/4, -1, -1/2, 249/8, 39/8, 53/8, 29/8, 53/8, 51/8, 23/8, 7/8
35/2, 0, 2, 9/2, 11/4, 7/4, -1, -1/2, 249/8, 39/8, 53/8, 29/8, 53/8, 51/8, 23/8, 7/8
35/2, 0, 2, 9/2, 11/4, 7/4, -1, -1/2, 249/8, 39/8, 53/8, 29/8, 53/8, 51/8, 23/8, 7/8
35/2, 0, 2, 9/2, 11/4, 7/4, -1, -1/2, 249/8, 39/8, 53/8, 29/8, 53/8, 51/8, 23/8, 7/8
6, 3/2, -3/2, 0, 3/2, 3, -1/2, -3, -15/2, -5, -3/2, -1/2, -2, -1/2, 0, 3
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 75/8, 13/2, 13/2, 41/8, 33/8, 29/8, 0, 363/8, 37/4, 67/8, 67/8, 57/8, 9/2, 13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/8, 3/8, 13/8, 3/8, 17/8, 17/8, -1/8, -17/8, -127/8, -29/8, -15/8, -31/8, -29/8, -9/8, 7/8, 17/8
29/8, 3/8, 13/8, 3/8, 17/8, 17/8, -1/8, -17/8, -127/8, -29/8, -15/8, -31/8, -29/8, -9/8, 7/8, 17/8
29/8, 3/8, 13/8, 3/8, 17/8, 17/8, -1/8, -17/8, -127/8, -29/8, -15/8, -31/8, -29/8, -9/8, 7/8, 17/8
29/8, 3/8, 13/8, 3/8, 17/8, 17/8, -1/8, -17/8, -127/8, -29/8, -15/8, -31/8, -29/8, -9/8, 7/8, 17/8
29/8, 3/8, 13/8, 3/8, 17/8, 17/8, -1/8, -17/8, -127/8, -29/8, -15/8, -31/8, -29/8, -9/8, 7/8, 17/8
-89/4, -27/4, -17/4, -19/4, -17/4, -13/4, -9/4, -5/4, 11/2, 3, -1/2, 3/2, 5, 3/2, -3/2, 1/2
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 39/4, 19/2, 27/4, 51/8, 27/8, 17/8, 7/8, 181/4, 85/8, 85/8, 67/8, 51/8, 7/2, 11/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, -11/4, -7/4, 1/4, 3/2, 1/2, 1/4, 3/4, 3/4, 15/4, 3/4, -3/4, -11/4, -13/4, -3, -1/2
-27/4, -11/4, -7/4, 1/4, 3/2, 1/2, 1/4, 3/4, 3/4, 15/4, 3/4, -3/4, -11/4, -13/4, -3, -1/2
-27/4, -11/4, -7/4, 1/4, 3/2, 1/2, 1/4, 3/4, 3/4, 15/4, 3/4, -3/4, -11/4, -13/4, -3, -1/2
-27/4, -11/4, -7/4, 1/4, 3/2, 1/2, 1/4, 3/4, 3/4, 15/4, 3/4, -3/4, -11/4, -13/4, -3, -1/2
-27/4, -11/4, -7/4, 1/4, 3/2, 1/2, 1/4, 3/4, 3/4, 15/4, 3/4, -3/4, -11/4, -13/4, -3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/16, 93/16, 67/16, 29/16, 25/16, 19/16, 19/16, 9/16, 443/8, 139/8, 115/8, 85/8, 55/8, 29/8, 13/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 7/4, -1/2, -3/2, -3/2, 1/2, -2, 3/4, 121/4, 9, 29/4, 23/4, 15/2, 15/4, 7/4, -3/4
7/2, 7/4, -1/2, -3/2, -3/2, 1/2, -2, 3/4, 121/4, 9, 29/4, 23/4, 15/2, 15/4, 7/4, -3/4
7/2, 7/4, -1/2, -3/2, -3/2, 1/2, -2, 3/4, 121/4, 9, 29/4, 23/4, 15/2, 15/4, 7/4, -3/4
7/2, 7/4, -1/2, -3/2, -3/2, 1/2, -2, 3/4, 121/4, 9, 29/4, 23/4, 15/2, 15/4, 7/4, -3/4
7/2, 7/4, -1/2, -3/2, -3/2, 1/2, -2, 3/4, 121/4, 9, 29/4, 23/4, 15/2, 15/4, 7/4, -3/4
-31/2, 0, -7/2, -5/2, -11/2, -7/2, -1/2, -3, 17/4, -1/4, -11/4, -1/4, -7/4, 7/4, 7/4, 5/4
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
759/16, 189/16, 185/16, 127/16, 103/16, 49/16, 21/16, -17/16, 375/8, 11, 19/2, 69/8, 13/2, 37/8, 3, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
309/8, 63/8, 63/8, 63/8, 53/8, 27/8, 9/8, -15/8, 131/8, 43/8, 39/8, 25/8, 25/8, 9/8, 13/8, 7/8
309/8, 63/8, 63/8, 63/8, 53/8, 27/8, 9/8, -15/8, 131/8, 43/8, 39/8, 25/8, 25/8, 9/8, 13/8, 7/8
309/8, 63/8, 63/8, 63/8, 53/8, 27/8, 9/8, -15/8, 131/8, 43/8, 39/8, 25/8, 25/8, 9/8, 13/8, 7/8
309/8, 63/8, 63/8, 63/8, 53/8, 27/8, 9/8, -15/8, 131/8, 43/8, 39/8, 25/8, 25/8, 9/8, 13/8, 7/8
309/8, 63/8, 63/8, 63/8, 53/8, 27/8, 9/8, -15/8, 131/8, 43/8, 39/8, 25/8, 25/8, 9/8, 13/8, 7/8
13, 1, 3, 1, 4, 1, -1, -2, -17/2, -5/2, -11/2, -7/2, -3/2, -5/2, -1/2, -3/2
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 79/8, 13/2, 45/8, 11/2, 31/8, 9/4, -1/4, 239/8, 59/8, 55/8, 27/8, 27/8, 7/4, 13/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -2, -9/2, -11/2, -11/2, -4, -1, -3/2, -43/8, 9/8, 11/8, -15/8, -23/8, -27/8, -1/8, -23/8
-19, -2, -9/2, -11/2, -11/2, -4, -1, -3/2, -43/8, 9/8, 11/8, -15/8, -23/8, -27/8, -1/8, -23/8
-19, -2, -9/2, -11/2, -11/2, -4, -1, -3/2, -43/8, 9/8, 11/8, -15/8, -23/8, -27/8, -1/8, -23/8
-19, -2, -9/2, -11/2, -11/2, -4, -1, -3/2, -43/8, 9/8, 11/8, -15/8, -23/8, -27/8, -1/8, -23/8
-19, -2, -9/2, -11/2, -11/2, -4, -1, -3/2, -43/8, 9/8, 11/8, -15/8, -23/8, -27/8, -1/8, -23/8
-7/2, -3/2, -1, 1/2, 1, -5/2, 1/2, 1/2, -1/2, 5/2, 3/2, -1/2, -5/2, -1, -1/2, 3
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 25/2, 12, 85/8, 33/4, 27/4, 29/8, -1/4, 32, 10, 8, 31/4, 4, 1, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, 2, -5/4, -7/2, -11/2, -5/2, -1/2, 1/4, 141/8, 55/8, 37/8, 23/8, 19/8, 43/8, 13/8, -11/8
-35/2, 2, -5/4, -7/2, -11/2, -5/2, -1/2, 1/4, 141/8, 55/8, 37/8, 23/8, 19/8, 43/8, 13/8, -11/8
-35/2, 2, -5/4, -7/2, -11/2, -5/2, -1/2, 1/4, 141/8, 55/8, 37/8, 23/8, 19/8, 43/8, 13/8, -11/8
-35/2, 2, -5/4, -7/2, -11/2, -5/2, -1/2, 1/4, 141/8, 55/8, 37/8, 23/8, 19/8, 43/8, 13/8, -11/8
-35/2, 2, -5/4, -7/2, -11/2, -5/2, -1/2, 1/4, 141/8, 55/8, 37/8, 23/8, 19/8, 43/8, 13/8, -11/8
-35/2, -7/2, -7/2, -5/2, -3, -1, 3/2, 1/2, 34, 19/2, 9, 11/2, 3, 0, 0, -3
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53/2, 47/8, 37/8, 9/2, 13/8, 9/8, 7/8, -7/8, 35, 7, 6, 6, 3, 2, 2, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-231/8, -39/8, -33/8, -61/8, -45/8, -17/8, 13/8, 1/8, 51/2, 13/4, 11/2, 2, 9/2, 11/4, -1/4, -5/4
-231/8, -39/8, -33/8, -61/8, -45/8, -17/8, 13/8, 1/8, 51/2, 13/4, 11/2, 2, 9/2, 11/4, -1/4, -5/4
-231/8, -39/8, -33/8, -61/8, -45/8, -17/8, 13/8, 1/8, 51/2, 13/4, 11/2, 2, 9/2, 11/4, -1/4, -5/4
-231/8, -39/8, -33/8, -61/8, -45/8, -17/8, 13/8, 1/8, 51/2, 13/4, 11/2, 2, 9/2, 11/4, -1/4, -5/4
-231/8, -39/8, -33/8, -61/8, -45/8, -17/8, 13/8, 1/8, 51/2, 13/4, 11/2, 2, 9/2, 11/4, -1/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/4, 31/4, 45/8, 35/8, 17/4, 27/8, 9/4, 13/8, 97/2, 49/4, 10, 67/8, 7, 11/2, 3, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, 5/2, -1/4, 11/4, 0, -5/2, -1/2, -1, 15/4, 1/4, 11/4, -1/2, -15/4, -1/4, 11/4, -1/2
-7/2, 5/2, -1/4, 11/4, 0, -5/2, -1/2, -1, 15/4, 1/4, 11/4, -1/2, -15/4, -1/4, 11/4, -1/2
-7/2, 5/2, -1/4, 11/4, 0, -5/2, -1/2, -1, 15/4, 1/4, 11/4, -1/2, -15/4, -1/4, 11/4, -1/2
-7/2, 5/2, -1/4, 11/4, 0, -5/2, -1/2, -1, 15/4, 1/4, 11/4, -1/2, -15/4, -1/4, 11/4, -1/2
-7/2, 5/2, -1/4, 11/4, 0, -5/2, -1/2, -1, 15/4, 1/4, 11/4, -1/2, -15/4, -1/4, 11/4, -1/2
29/2, -3/2, 2, 2, 3/2, 3/2, -1/2, -5/2, 15, 3/2, 7/2, 3/2, 7/2, 0, 1/2, 1/2
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
825/16, 227/16, 187/16, 159/16, 97/16, 71/16, 27/16, 3/16, 501/8, 121/8, 13, 47/4, 65/8, 49/8, 5/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 15/2, 4, 2, 3, 1, 0, 1, -27, -5, -8, -5, -4, -2, 1, 2
29/2, 15/2, 4, 2, 3, 1, 0, 1, -27, -5, -8, -5, -4, -2, 1, 2
29/2, 15/2, 4, 2, 3, 1, 0, 1, -27, -5, -8, -5, -4, -2, 1, 2
29/2, 15/2, 4, 2, 3, 1, 0, 1, -27, -5, -8, -5, -4, -2, 1, 2
29/2, 15/2, 4, 2, 3, 1, 0, 1, -27, -5, -8, -5, -4, -2, 1, 2
-11/2, 1/2, -3, -3/2, 2, 0, -1, 1/2, -22, -9/2, -9/2, -5, -11/2, -5/2, -1, 1
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/16, 155/16, 131/16, 101/16, 51/16, 17/16, 5/16, -3/16, 89/2, 97/8, 85/8, 37/4, 51/8, 5/2, 3/2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/8, 39/8, 39/8, 11/8, -17/8, -1/8, -9/8, 17/8, 3/2, 13/4, 1/4, 7/4, -3/2, -1/2, -5/2, -1/4
97/8, 39/8, 39/8, 11/8, -17/8, -1/8, -9/8, 17/8, 3/2, 13/4, 1/4, 7/4, -3/2, -1/2, -5/2, -1/4
97/8, 39/8, 39/8, 11/8, -17/8, -1/8, -9/8, 17/8, 3/2, 13/4, 1/4, 7/4, -3/2, -1/2, -5/2, -1/4
97/8, 39/8, 39/8, 11/8, -17/8, -1/8, -9/8, 17/8, 3/2, 13/4, 1/4, 7/4, -3/2, -1/2, -5/2, -1/4
97/8, 39/8, 39/8, 11/8, -17/8, -1/8, -9/8, 17/8, 3/2, 13/4, 1/4, 7/4, -3/2, -1/2, -5/2, -1/4
35/4, 7/4, 13/4, 3/4, -11/4, 1/4, 5/4, 7/4, -3/2, 0, 5/2, 1, -2, -1/2, 1/2, 3
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
32, 43/4, 33/4, 45/8, 23/8, 2, 13/8, -7/8, 171/8, 65/8, 6, 7/2, 15/8, 7/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, 3/4, -9/4, -19/4, -21/4, -19/4, -11/4, 3/4, 55/8, 19/8, 25/8, 25/8, 13/8, 21/8, 7/8, 7/8
-63/4, 3/4, -9/4, -19/4, -21/4, -19/4, -11/4, 3/4, 55/8, 19/8, 25/8, 25/8, 13/8, 21/8, 7/8, 7/8
-63/4, 3/4, -9/4, -19/4, -21/4, -19/4, -11/4, 3/4, 55/8, 19/8, 25/8, 25/8, 13/8, 21/8, 7/8, 7/8
-63/4, 3/4, -9/4, -19/4, -21/4, -19/4, -11/4, 3/4, 55/8, 19/8, 25/8, 25/8, 13/8, 21/8, 7/8, 7/8
-63/4, 3/4, -9/4, -19/4, -21/4, -19/4, -11/4, 3/4, 55/8, 19/8, 25/8, 25/8, 13/8, 21/8, 7/8, 7/8
-7/2, 5/2, 1, -2, -7/2, -3/2, -1, -1, -5/2, -4, -2, -3/2, 1, 0, -1/2, -3/2
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
723/16, 217/16, 159/16, 109/16, 51/16, 49/16, 33/16, 19/16, 50, 115/8, 97/8, 10, 7, 27/8, 3, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 5, 7/4, 5/2, 5/2, 13/4, 1/2, 0, -27, -7, -17/4, -2, -3, -4, -2, -5/4
13, 5, 7/4, 5/2, 5/2, 13/4, 1/2, 0, -27, -7, -17/4, -2, -3, -4, -2, -5/4
13, 5, 7/4, 5/2, 5/2, 13/4, 1/2, 0, -27, -7, -17/4, -2, -3, -4, -2, -5/4
13, 5, 7/4, 5/2, 5/2, 13/4, 1/2, 0, -27, -7, -17/4, -2, -3, -4, -2, -5/4
13, 5, 7/4, 5/2, 5/2, 13/4, 1/2, 0, -27, -7, -17/4, -2, -3, -4, -2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 49/4, 81/8, 63/8, 63/8, 21/4, 13/8, 5/8, 105/2, 45/4, 73/8, 35/4, 61/8, 11/2, 27/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/4, 1/4, 9/4, 3/4, -1/4, -7/4, 3/4, -9/4, 55/4, 1/4, 5/2, -1/4, 3, 1/4, 1, 0
41/4, 1/4, 9/4, 3/4, -1/4, -7/4, 3/4, -9/4, 55/4, 1/4, 5/2, -1/4, 3, 1/4, 1, 0
41/4, 1/4, 9/4, 3/4, -1/4, -7/4, 3/4, -9/4, 55/4, 1/4, 5/2, -1/4, 3, 1/4, 1, 0
41/4, 1/4, 9/4, 3/4, -1/4, -7/4, 3/4, -9/4, 55/4, 1/4, 5/2, -1/4, 3, 1/4, 1, 0
41/4, 1/4, 9/4, 3/4, -1/4, -7/4, 3/4, -9/4, 55/4, 1/4, 5/2, -1/4, 3, 1/4, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 27/2, 39/4, 63/8, 55/8, 47/8, 9/4, 7/8, 445/8, 117/8, 51/4, 19/2, 57/8, 37/8, 17/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/8, -5/8, 17/8, 7/8, -15/8, -19/8, -11/8, -3/8, -43/4, -15/4, -17/4, -3/4, 1/2, -13/4, -2, 5/4
33/8, -5/8, 17/8, 7/8, -15/8, -19/8, -11/8, -3/8, -43/4, -15/4, -17/4, -3/4, 1/2, -13/4, -2, 5/4
33/8, -5/8, 17/8, 7/8, -15/8, -19/8, -11/8, -3/8, -43/4, -15/4, -17/4, -3/4, 1/2, -13/4, -2, 5/4
33/8, -5/8, 17/8, 7/8, -15/8, -19/8, -11/8, -3/8, -43/4, -15/4, -17/4, -3/4, 1/2, -13/4, -2, 5/4
33/8, -5/8, 17/8, 7/8, -15/8, -19/8, -11/8, -3/8, -43/4, -15/4, -17/4, -3/4, 1/2, -13/4, -2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
393/8, 45/4, 79/8, 71/8, 55/8, 29/8, 17/8, 3/4, 793/16, 215/16, 201/16, 151/16, 107/16, 63/16, 33/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 15/4, 1/2, 3, 11/4, 7/4, -3/4, -7/4, 301/8, 43/8, 37/8, 43/8, 73/8, 47/8, 19/8, -3/8
27/4, 15/4, 1/2, 3, 11/4, 7/4, -3/4, -7/4, 301/8, 43/8, 37/8, 43/8, 73/8, 47/8, 19/8, -3/8
27/4, 15/4, 1/2, 3, 11/4, 7/4, -3/4, -7/4, 301/8, 43/8, 37/8, 43/8, 73/8, 47/8, 19/8, -3/8
27/4, 15/4, 1/2, 3, 11/4, 7/4, -3/4, -7/4, 301/8, 43/8, 37/8, 43/8, 73/8, 47/8, 19/8, -3/8
27/4, 15/4, 1/2, 3, 11/4, 7/4, -3/4, -7/4, 301/8, 43/8, 37/8, 43/8, 73/8, 47/8, 19/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
351/8, 89/8, 89/8, 10, 49/8, 13/4, 7/4, 3/4, 52, 123/8, 23/2, 39/4, 15/2, 45/8, 7/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/2, -3, -1, 0, 7/2, -1/4, -9/4, 23/2, 5/2, 5/4, 5/2, 3/4, -3/2, 1/2, -3/2
3/2, 1/2, -3, -1, 0, 7/2, -1/4, -9/4, 23/2, 5/2, 5/4, 5/2, 3/4, -3/2, 1/2, -3/2
3/2, 1/2, -3, -1, 0, 7/2, -1/4, -9/4, 23/2, 5/2, 5/4, 5/2, 3/4, -3/2, 1/2, -3/2
3/2, 1/2, -3, -1, 0, 7/2, -1/4, -9/4, 23/2, 5/2, 5/4, 5/2, 3/4, -3/2, 1/2, -3/2
3/2, 1/2, -3, -1, 0, 7/2, -1/4, -9/4, 23/2, 5/2, 5/4, 5/2, 3/4, -3/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 45/4, 8, 47/8, 25/8, 9/4, 9/4, 3/4, 781/16, 203/16, 177/16, 147/16, 107/16, 95/16, 35/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/8, 41/8, 47/8, 49/8, 23/8, 15/8, 7/8, 3/8, 85/4, 29/4, 5, 15/4, 1/2, 0, -1/4, -1
127/8, 41/8, 47/8, 49/8, 23/8, 15/8, 7/8, 3/8, 85/4, 29/4, 5, 15/4, 1/2, 0, -1/4, -1
127/8, 41/8, 47/8, 49/8, 23/8, 15/8, 7/8, 3/8, 85/4, 29/4, 5, 15/4, 1/2, 0, -1/4, -1
127/8, 41/8, 47/8, 49/8, 23/8, 15/8, 7/8, 3/8, 85/4, 29/4, 5, 15/4, 1/2, 0, -1/4, -1
127/8, 41/8, 47/8, 49/8, 23/8, 15/8, 7/8, 3/8, 85/4, 29/4, 5, 15/4, 1/2, 0, -1/4, -1
171/4, 33/4, 43/4, 29/4, 23/4, 23/4, 11/4, 3/4, 25/2, 13/2, 5, 5/2, 1, -2, 1/2, 3
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 121/8, 105/8, 10, 49/8, 4, 15/8, -1/2, 137/4, 45/4, 15/2, 43/8, 7/4, 5/8, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -9/4, -7/4, -3/4, -5/4, -3/4, -11/4, 3/4, -17, -6, -5/2, 1, -1, -7/2, 0, 0
-65/4, -9/4, -7/4, -3/4, -5/4, -3/4, -11/4, 3/4, -17, -6, -5/2, 1, -1, -7/2, 0, 0
-65/4, -9/4, -7/4, -3/4, -5/4, -3/4, -11/4, 3/4, -17, -6, -5/2, 1, -1, -7/2, 0, 0
-65/4, -9/4, -7/4, -3/4, -5/4, -3/4, -11/4, 3/4, -17, -6, -5/2, 1, -1, -7/2, 0, 0
-65/4, -9/4, -7/4, -3/4, -5/4, -3/4, -11/4, 3/4, -17, -6, -5/2, 1, -1, -7/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
64, 35/2, 14, 41/4, 69/8, 21/4, 13/4, -5/8, 167/8, 27/4, 3, 17/8, 15/8, 1, 7/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 1, -3/4, 1/2, 4, 3, 0, -3, 99/8, -17/8, -17/8, 5/8, 19/8, 49/8, 19/8, -9/8
35/4, 1, -3/4, 1/2, 4, 3, 0, -3, 99/8, -17/8, -17/8, 5/8, 19/8, 49/8, 19/8, -9/8
35/4, 1, -3/4, 1/2, 4, 3, 0, -3, 99/8, -17/8, -17/8, 5/8, 19/8, 49/8, 19/8, -9/8
35/4, 1, -3/4, 1/2, 4, 3, 0, -3, 99/8, -17/8, -17/8, 5/8, 19/8, 49/8, 19/8, -9/8
35/4, 1, -3/4, 1/2, 4, 3, 0, -3, 99/8, -17/8, -17/8, 5/8, 19/8, 49/8, 19/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/16, 229/16, 179/16, 159/16, 103/16, 51/16, 29/16, -5/16, 157/4, 67/8, 25/4, 23/4, 43/8, 37/8, 21/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/8, 33/8, 37/8, 7/8, 9/8, 29/8, 7/8, 11/8, 31/8, 17/8, 23/8, 9/8, 9/8, 7/8, -17/8, 1/8
115/8, 33/8, 37/8, 7/8, 9/8, 29/8, 7/8, 11/8, 31/8, 17/8, 23/8, 9/8, 9/8, 7/8, -17/8, 1/8
115/8, 33/8, 37/8, 7/8, 9/8, 29/8, 7/8, 11/8, 31/8, 17/8, 23/8, 9/8, 9/8, 7/8, -17/8, 1/8
115/8, 33/8, 37/8, 7/8, 9/8, 29/8, 7/8, 11/8, 31/8, 17/8, 23/8, 9/8, 9/8, 7/8, -17/8, 1/8
115/8, 33/8, 37/8, 7/8, 9/8, 29/8, 7/8, 11/8, 31/8, 17/8, 23/8, 9/8, 9/8, 7/8, -17/8, 1/8
0, 1, 0, -1, 3/2, 3, 1/2, -2, -39/4, 11/4, -3/4, -5/4, -1/4, -15/4, -3/4, -1/4
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
463/8, 121/8, 103/8, 79/8, 31/4, 39/8, 19/8, 3/4, 591/16, 153/16, 115/16, 87/16, 47/16, 47/16, 23/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/8, 25/8, -1/8, 11/8, -1/8, -17/8, -1/8, 3/8, 173/8, 43/8, 39/8, 49/8, 21/8, 15/8, 25/8, -5/8
41/8, 25/8, -1/8, 11/8, -1/8, -17/8, -1/8, 3/8, 173/8, 43/8, 39/8, 49/8, 21/8, 15/8, 25/8, -5/8
41/8, 25/8, -1/8, 11/8, -1/8, -17/8, -1/8, 3/8, 173/8, 43/8, 39/8, 49/8, 21/8, 15/8, 25/8, -5/8
41/8, 25/8, -1/8, 11/8, -1/8, -17/8, -1/8, 3/8, 173/8, 43/8, 39/8, 49/8, 21/8, 15/8, 25/8, -5/8
41/8, 25/8, -1/8, 11/8, -1/8, -17/8, -1/8, 3/8, 173/8, 43/8, 39/8, 49/8, 21/8, 15/8, 25/8, -5/8
-57/4, -9/4, -7/4, -11/4, -11/4, 1/4, 5/4, -3/4, -145/4, -25/4, -23/4, -35/4, -21/4, -19/4, -7/4, 3/4
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
237/4, 127/8, 99/8, 41/4, 27/4, 4, 2, -5/4, 469/8, 109/8, 109/8, 79/8, 59/8, 47/8, 29/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/8, 35/8, 25/8, 33/8, 7/8, -19/8, 7/8, -3/8, -243/8, -51/8, -67/8, -39/8, -13/8, -17/8, -3/8, 21/8
123/8, 35/8, 25/8, 33/8, 7/8, -19/8, 7/8, -3/8, -243/8, -51/8, -67/8, -39/8, -13/8, -17/8, -3/8, 21/8
123/8, 35/8, 25/8, 33/8, 7/8, -19/8, 7/8, -3/8, -243/8, -51/8, -67/8, -39/8, -13/8, -17/8, -3/8, 21/8
123/8, 35/8, 25/8, 33/8, 7/8, -19/8, 7/8, -3/8, -243/8, -51/8, -67/8, -39/8, -13/8, -17/8, -3/8, 21/8
123/8, 35/8, 25/8, 33/8, 7/8, -19/8, 7/8, -3/8, -243/8, -51/8, -67/8, -39/8, -13/8, -17/8, -3/8, 21/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 153/16, 143/16, 131/16, 93/16, 61/16, 27/16, 5/16, 283/8, 8, 13/2, 39/8, 19/4, 15/4, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -1, -1/2, -2, -5/2, 5/4, 1/4, -3/4, -141/4, -23/2, -8, -11/2, -15/4, -11/4, -1, -7/4
-23/4, -1, -1/2, -2, -5/2, 5/4, 1/4, -3/4, -141/4, -23/2, -8, -11/2, -15/4, -11/4, -1, -7/4
-23/4, -1, -1/2, -2, -5/2, 5/4, 1/4, -3/4, -141/4, -23/2, -8, -11/2, -15/4, -11/4, -1, -7/4
-23/4, -1, -1/2, -2, -5/2, 5/4, 1/4, -3/4, -141/4, -23/2, -8, -11/2, -15/4, -11/4, -1, -7/4
-23/4, -1, -1/2, -2, -5/2, 5/4, 1/4, -3/4, -141/4, -23/2, -8, -11/2, -15/4, -11/4, -1, -7/4
40, 21/2, 15/2, 19/2, 15/2, 4, 2, -1, -12, -9/2, -9/2, -9/2, -3, -1, -5/2, -1
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/2, 59/4, 109/8, 47/4, 71/8, 23/4, 9/4, -3/4, 689/16, 225/16, 163/16, 111/16, 67/16, 33/16, 25/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
185/8, 41/8, 29/8, 43/8, 31/8, 5/8, 5/8, 25/8, -5/4, -5/4, 3/2, 9/4, -1/2, 11/4, 1/4, 9/4
185/8, 41/8, 29/8, 43/8, 31/8, 5/8, 5/8, 25/8, -5/4, -5/4, 3/2, 9/4, -1/2, 11/4, 1/4, 9/4
185/8, 41/8, 29/8, 43/8, 31/8, 5/8, 5/8, 25/8, -5/4, -5/4, 3/2, 9/4, -1/2, 11/4, 1/4, 9/4
185/8, 41/8, 29/8, 43/8, 31/8, 5/8, 5/8, 25/8, -5/4, -5/4, 3/2, 9/4, -1/2, 11/4, 1/4, 9/4
185/8, 41/8, 29/8, 43/8, 31/8, 5/8, 5/8, 25/8, -5/4, -5/4, 3/2, 9/4, -1/2, 11/4, 1/4, 9/4
-3/4, 1/4, 9/4, 3/4, -9/4, -7/4, 5/4, 5/4, 77/4, 43/4, 31/4, 23/4, 11/4, 1/4, -13/4, -1/4
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/16, 191/16, 133/16, 105/16, 85/16, 57/16, 33/16, 7/16, 857/16, 201/16, 169/16, 151/16, 123/16, 71/16, 47/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/8, 51/8, 29/8, 17/8, 3/8, -17/8, -7/8, 3/8, 119/4, 39/4, 31/4, 21/4, 13/4, 17/4, 3/4, 5/4
125/8, 51/8, 29/8, 17/8, 3/8, -17/8, -7/8, 3/8, 119/4, 39/4, 31/4, 21/4, 13/4, 17/4, 3/4, 5/4
125/8, 51/8, 29/8, 17/8, 3/8, -17/8, -7/8, 3/8, 119/4, 39/4, 31/4, 21/4, 13/4, 17/4, 3/4, 5/4
125/8, 51/8, 29/8, 17/8, 3/8, -17/8, -7/8, 3/8, 119/4, 39/4, 31/4, 21/4, 13/4, 17/4, 3/4, 5/4
125/8, 51/8, 29/8, 17/8, 3/8, -17/8, -7/8, 3/8, 119/4, 39/4, 31/4, 21/4, 13/4, 17/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
543/16, 175/16, 127/16, 75/16, 53/16, 43/16, 27/16, 9/16, 183/4, 12, 67/8, 31/4, 45/8, 9/2, 27/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/8, 17/8, 11/8, 23/8, 23/8, 5/8, 13/8, -15/8, -51/4, -21/4, -17/4, -7/2, -3/4, 1, -5/4, 1/4
155/8, 17/8, 11/8, 23/8, 23/8, 5/8, 13/8, -15/8, -51/4, -21/4, -17/4, -7/2, -3/4, 1, -5/4, 1/4
155/8, 17/8, 11/8, 23/8, 23/8, 5/8, 13/8, -15/8, -51/4, -21/4, -17/4, -7/2, -3/4, 1, -5/4, 1/4
155/8, 17/8, 11/8, 23/8, 23/8, 5/8, 13/8, -15/8, -51/4, -21/4, -17/4, -7/2, -3/4, 1, -5/4, 1/4
155/8, 17/8, 11/8, 23/8, 23/8, 5/8, 13/8, -15/8, -51/4, -21/4, -17/4, -7/2, -3/4, 1, -5/4, 1/4
7/2, 1/2, 3/2, -3/2, -3/2, -7/2, -1/2, -5/2, -10, -2, -5, -5, -2, 1, 0, -1
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
261/8, 63/8, 59/8, 33/8, 9/4, 17/8, 11/8, -3/4, 349/8, 10, 65/8, 55/8, 6, 11/2, 5/2, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/8, -15/8, -33/8, -31/8, -17/8, 1/8, 15/8, -1/8, -13, -7/2, -9/2, -11/2, -7/2, 0, 0, 3
-139/8, -15/8, -33/8, -31/8, -17/8, 1/8, 15/8, -1/8, -13, -7/2, -9/2, -11/2, -7/2, 0, 0, 3
-139/8, -15/8, -33/8, -31/8, -17/8, 1/8, 15/8, -1/8, -13, -7/2, -9/2, -11/2, -7/2, 0, 0, 3
-139/8, -15/8, -33/8, -31/8, -17/8, 1/8, 15/8, -1/8, -13, -7/2, -9/2, -11/2, -7/2, 0, 0, 3
-139/8, -15/8, -33/8, -31/8, -17/8, 1/8, 15/8, -1/8, -13, -7/2, -9/2, -11/2, -7/2, 0, 0, 3
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
869/16, 261/16, 211/16, 155/16, 125/16, 63/16, 37/16, 19/16, 803/16, 229/16, 175/16, 155/16, 93/16, 93/16, 49/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, -3, -1/2, 3/4, 7/2, 5/2, 3/2, 1/4, 133/8, 57/8, 51/8, 41/8, 13/8, 5/8, 15/8, 9/8
10, -3, -1/2, 3/4, 7/2, 5/2, 3/2, 1/4, 133/8, 57/8, 51/8, 41/8, 13/8, 5/8, 15/8, 9/8
10, -3, -1/2, 3/4, 7/2, 5/2, 3/2, 1/4, 133/8, 57/8, 51/8, 41/8, 13/8, 5/8, 15/8, 9/8
10, -3, -1/2, 3/4, 7/2, 5/2, 3/2, 1/4, 133/8, 57/8, 51/8, 41/8, 13/8, 5/8, 15/8, 9/8
10, -3, -1/2, 3/4, 7/2, 5/2, 3/2, 1/4, 133/8, 57/8, 51/8, 41/8, 13/8, 5/8, 15/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
845/16, 207/16, 185/16, 157/16, 133/16, 79/16, 33/16, 1/16, 231/8, 8, 43/8, 19/4, 31/8, 21/8, 15/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -19/4, -17/4, -3/4, -3/4, -1/4, -3/4, 7/4, 9/2, -1/2, -1, -3/2, 3/2, -1, -1/2, -3/2
-77/4, -19/4, -17/4, -3/4, -3/4, -1/4, -3/4, 7/4, 9/2, -1/2, -1, -3/2, 3/2, -1, -1/2, -3/2
-77/4, -19/4, -17/4, -3/4, -3/4, -1/4, -3/4, 7/4, 9/2, -1/2, -1, -3/2, 3/2, -1, -1/2, -3/2
-77/4, -19/4, -17/4, -3/4, -3/4, -1/4, -3/4, 7/4, 9/2, -1/2, -1, -3/2, 3/2, -1, -1/2, -3/2
-77/4, -19/4, -17/4, -3/4, -3/4, -1/4, -3/4, 7/4, 9/2, -1/2, -1, -3/2, 3/2, -1, -1/2, -3/2
71/4, -5/4, 3/4, 13/4, 23/4, 9/4, -5/4, -9/4, 47/4, -1/4, 9/4, 11/4, 3/4, 3/4, 3/4, 9/4
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 79/8, 79/8, 77/8, 17/2, 39/8, 13/8, 1/2, 603/16, 159/16, 151/16, 103/16, 63/16, 23/16, 17/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-219/8, -31/8, -37/8, -47/8, -33/8, -7/8, -15/8, -7/8, 37/2, 4, 5/4, 15/4, 7, 9/2, 1, 2
-219/8, -31/8, -37/8, -47/8, -33/8, -7/8, -15/8, -7/8, 37/2, 4, 5/4, 15/4, 7, 9/2, 1, 2
-219/8, -31/8, -37/8, -47/8, -33/8, -7/8, -15/8, -7/8, 37/2, 4, 5/4, 15/4, 7, 9/2, 1, 2
-219/8, -31/8, -37/8, -47/8, -33/8, -7/8, -15/8, -7/8, 37/2, 4, 5/4, 15/4, 7, 9/2, 1, 2
-219/8, -31/8, -37/8, -47/8, -33/8, -7/8, -15/8, -7/8, 37/2, 4, 5/4, 15/4, 7, 9/2, 1, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/16, 137/16, 133/16, 101/16, 75/16, 71/16, 19/16, 9/16, 243/8, 53/8, 53/8, 47/8, 31/8, 31/8, 13/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/8, 9/8, -17/8, -25/8, -29/8, -13/8, 5/8, -5/8, 65/2, 15/2, 15/2, 13/2, 27/4, 13/4, -1/2, -3
-49/8, 9/8, -17/8, -25/8, -29/8, -13/8, 5/8, -5/8, 65/2, 15/2, 15/2, 13/2, 27/4, 13/4, -1/2, -3
-49/8, 9/8, -17/8, -25/8, -29/8, -13/8, 5/8, -5/8, 65/2, 15/2, 15/2, 13/2, 27/4, 13/4, -1/2, -3
-49/8, 9/8, -17/8, -25/8, -29/8, -13/8, 5/8, -5/8, 65/2, 15/2, 15/2, 13/2, 27/4, 13/4, -1/2, -3
-49/8, 9/8, -17/8, -25/8, -29/8, -13/8, 5/8, -5/8, 65/2, 15/2, 15/2, 13/2, 27/4, 13/4, -1/2, -3
-7/4, 11/4, 1/4, -3/4, -15/4, -5/4, 1/4, 5/4, 19/4, 13/4, 5/4, -7/4, -21/4, -13/4, 1/4, -13/4
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
441/8, 131/8, 51/4, 19/2, 57/8, 35/8, 3/2, -1/2, 725/16, 219/16, 171/16, 113/16, 89/16, 41/16, 17/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -3/2, -5/2, -1/2, -1/2, -1/2, 1, -1, -55/2, -15/2, -11/2, -5, -3, -2, -1, -1/2
-19/2, -3/2, -5/2, -1/2, -1/2, -1/2, 1, -1, -55/2, -15/2, -11/2, -5, -3, -2, -1, -1/2
-19/2, -3/2, -5/2, -1/2, -1/2, -1/2, 1, -1, -55/2, -15/2, -11/2, -5, -3, -2, -1, -1/2
-19/2, -3/2, -5/2, -1/2, -1/2, -1/2, 1, -1, -55/2, -15/2, -11/2, -5, -3, -2, -1, -1/2
-19/2, -3/2, -5/2, -1/2, -1/2, -1/2, 1, -1, -55/2, -15/2, -11/2, -5, -3, -2, -1, -1/2
38, 9, 21/2, 9, 7, 7/2, 0, -2, -11/2, -1/2, -7/2, -5/2, -1, 2, 1/2, -1/2
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
797/16, 187/16, 163/16, 111/16, 109/16, 101/16, 41/16, -5/16, 237/4, 14, 27/2, 47/4, 9, 6, 5/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/8, 7/8, -21/8, -13/8, -19/8, -5/8, -1/8, 5/8, -179/4, -9, -21/4, -25/4, -8, -23/4, -9/4, 3/4
-21/8, 7/8, -21/8, -13/8, -19/8, -5/8, -1/8, 5/8, -179/4, -9, -21/4, -25/4, -8, -23/4, -9/4, 3/4
-21/8, 7/8, -21/8, -13/8, -19/8, -5/8, -1/8, 5/8, -179/4, -9, -21/4, -25/4, -8, -23/4, -9/4, 3/4
-21/8, 7/8, -21/8, -13/8, -19/8, -5/8, -1/8, 5/8, -179/4, -9, -21/4, -25/4, -8, -23/4, -9/4, 3/4
-21/8, 7/8, -21/8, -13/8, -19/8, -5/8, -1/8, 5/8, -179/4, -9, -21/4, -25/4, -8, -23/4, -9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/16, 187/16, 149/16, 147/16, 93/16, 37/16, 29/16, 23/16, 139/4, 83/8, 63/8, 7, 25/8, 21/8, 1/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/4, 8, 9/2, 2, 5/2, 13/4, 0, 7/2, -23/4, 15/4, 13/4, 1/2, -5/4, -15/4, 0, 5/4
95/4, 8, 9/2, 2, 5/2, 13/4, 0, 7/2, -23/4, 15/4, 13/4, 1/2, -5/4, -15/4, 0, 5/4
95/4, 8, 9/2, 2, 5/2, 13/4, 0, 7/2, -23/4, 15/4, 13/4, 1/2, -5/4, -15/4, 0, 5/4
95/4, 8, 9/2, 2, 5/2, 13/4, 0, 7/2, -23/4, 15/4, 13/4, 1/2, -5/4, -15/4, 0, 5/4
95/4, 8, 9/2, 2, 5/2, 13/4, 0, 7/2, -23/4, 15/4, 13/4, 1/2, -5/4, -15/4, 0, 5/4
-37, -6, -6, -6, -5, -5, -3, 0, -119/4, -33/4, -23/4, -11/4, -25/4, -11/4, -3/4, 1/4
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 55/4, 83/8, 37/4, 25/4, 35/8, 11/4, 3/8, 467/8, 117/8, 93/8, 87/8, 79/8, 51/8, 3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/8, 21/8, 37/8, 7/8, -7/8, -3/8, -17/8, -1/8, -79/2, -13/2, -19/2, -29/4, -29/4, -13/2, -3, 1/2
67/8, 21/8, 37/8, 7/8, -7/8, -3/8, -17/8, -1/8, -79/2, -13/2, -19/2, -29/4, -29/4, -13/2, -3, 1/2
67/8, 21/8, 37/8, 7/8, -7/8, -3/8, -17/8, -1/8, -79/2, -13/2, -19/2, -29/4, -29/4, -13/2, -3, 1/2
67/8, 21/8, 37/8, 7/8, -7/8, -3/8, -17/8, -1/8, -79/2, -13/2, -19/2, -29/4, -29/4, -13/2, -3, 1/2
67/8, 21/8, 37/8, 7/8, -7/8, -3/8, -17/8, -1/8, -79/2, -13/2, -19/2, -29/4, -29/4, -13/2, -3, 1/2
4, 4, 1, 0, -2, 0, -3, 0, 83/2, 23/2, 19/2, 11, 8, 11/2, 2, 0
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/16, 117/16, 113/16, 93/16, 93/16, 37/16, 35/16, 17/16, 109/2, 119/8, 89/8, 17/2, 8, 9/2, 9/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -13/4, -3/4, -9/4, -21/4, -7/4, -13/4, 1/4, 25, 9/2, 7, 4, 5, 3, 3/2, -1
-71/4, -13/4, -3/4, -9/4, -21/4, -7/4, -13/4, 1/4, 25, 9/2, 7, 4, 5, 3, 3/2, -1
-71/4, -13/4, -3/4, -9/4, -21/4, -7/4, -13/4, 1/4, 25, 9/2, 7, 4, 5, 3, 3/2, -1
-71/4, -13/4, -3/4, -9/4, -21/4, -7/4, -13/4, 1/4, 25, 9/2, 7, 4, 5, 3, 3/2, -1
-71/4, -13/4, -3/4, -9/4, -21/4, -7/4, -13/4, 1/4, 25, 9/2, 7, 4, 5, 3, 3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
997/16, 269/16, 225/16, 191/16, 131/16, 85/16, 31/16, -21/16, 745/16, 187/16, 171/16, 109/16, 99/16, 47/16, 7/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, -9/4, 5/4, 7/4, 5/4, -1/4, 3/4, 1/4, 159/8, 9/8, 27/8, 25/8, 23/8, 11/8, -1/8, -21/8
25/4, -9/4, 5/4, 7/4, 5/4, -1/4, 3/4, 1/4, 159/8, 9/8, 27/8, 25/8, 23/8, 11/8, -1/8, -21/8
25/4, -9/4, 5/4, 7/4, 5/4, -1/4, 3/4, 1/4, 159/8, 9/8, 27/8, 25/8, 23/8, 11/8, -1/8, -21/8
25/4, -9/4, 5/4, 7/4, 5/4, -1/4, 3/4, 1/4, 159/8, 9/8, 27/8, 25/8, 23/8, 11/8, -1/8, -21/8
25/4, -9/4, 5/4, 7/4, 5/4, -1/4, 3/4, 1/4, 159/8, 9/8, 27/8, 25/8, 23/8, 11/8, -1/8, -21/8
21/4, -9/4, -7/4, 7/4, 17/4, 15/4, 7/4, -7/4, -27, -8, -9, -13/2, -7/2, -1, 3/2, -3/2
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/4, 17, 33/2, 113/8, 83/8, 53/8, 23/8, -3/4, 763/16, 195/16, 163/16, 101/16, 95/16, 83/16, 49/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -85/4, -15/4, -17/4, -15/4, -21/4, -9/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, -85/4, -15/4, -17/4, -15/4, -21/4, -9/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, -85/4, -15/4, -17/4, -15/4, -21/4, -9/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, -85/4, -15/4, -17/4, -15/4, -21/4, -9/4, -1/4, -13/4
0, 0, 0, 0, 0, 0, 0, 0, -85/4, -15/4, -17/4, -15/4, -21/4, -9/4, -1/4, -13/4
-35/4, -1/4, -1/4, 1/4, 7/4, -5/4, -1/4, 7/4, -29/2, -3, -5/2, -11/2, -3, -9/2, -3/2, 3/2
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
741/16, 149/16, 125/16, 123/16, 111/16, 71/16, 55/16, -3/16, 547/16, 157/16, 135/16, 113/16, 61/16, 35/16, 33/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -11/4, -5/4, -3/4, 7/4, 9/4, 5/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -11/4, -5/4, -3/4, 7/4, 9/4, 5/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -11/4, -5/4, -3/4, 7/4, 9/4, 5/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -11/4, -5/4, -3/4, 7/4, 9/4, 5/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -11/4, -5/4, -3/4, 7/4, 9/4, 5/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0
-13, -5/2, -5/2, -2, 0, -1, -2, 0, 4, 5, 3/2, 2, 3, 0, -1, 5/2
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
959/16, 239/16, 209/16, 151/16, 105/16, 83/16, 29/16, -19/16, 633/16, 153/16, 145/16, 115/16, 93/16, 43/16, 41/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 285/8, 69/8, 71/8, 51/8, 45/8, 17/8, 1/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 285/8, 69/8, 71/8, 51/8, 45/8, 17/8, 1/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 285/8, 69/8, 71/8, 51/8, 45/8, 17/8, 1/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 285/8, 69/8, 71/8, 51/8, 45/8, 17/8, 1/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 285/8, 69/8, 71/8, 51/8, 45/8, 17/8, 1/8, -11/8
-1, -1/2, -3, 1/2, 3, 1/2, 1/2, -3, 123/4, 39/4, 33/4, 23/4, 9/4, 3/4, -3/4, -7/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/4, 103/8, 23/2, 33/4, 11/2, 31/8, 9/4, -1/2, 175/4, 81/8, 67/8, 57/8, 51/8, 11/2, 7/4, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-355/8, -97/8, -87/8, -63/8, -35/8, -29/8, -1/8, -13/8, 81/8, 41/8, 13/8, 1/8, -19/8, 3/8, 9/8, 3/8
-355/8, -97/8, -87/8, -63/8, -35/8, -29/8, -1/8, -13/8, 81/8, 41/8, 13/8, 1/8, -19/8, 3/8, 9/8, 3/8
-355/8, -97/8, -87/8, -63/8, -35/8, -29/8, -1/8, -13/8, 81/8, 41/8, 13/8, 1/8, -19/8, 3/8, 9/8, 3/8
-355/8, -97/8, -87/8, -63/8, -35/8, -29/8, -1/8, -13/8, 81/8, 41/8, 13/8, 1/8, -19/8, 3/8, 9/8, 3/8
-355/8, -97/8, -87/8, -63/8, -35/8, -29/8, -1/8, -13/8, 81/8, 41/8, 13/8, 1/8, -19/8, 3/8, 9/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/8, 8, 59/8, 9/2, 29/8, 19/8, 15/8, -1/8, 79/2, 87/8, 57/8, 49/8, 21/4, 5, 25/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -11/2, -4, -4, -9/2, -7/2, -2, -1/4, 103/8, 9/8, 15/8, 15/8, 25/8, 17/8, -9/8, 17/8
-119/4, -11/2, -4, -4, -9/2, -7/2, -2, -1/4, 103/8, 9/8, 15/8, 15/8, 25/8, 17/8, -9/8, 17/8
-119/4, -11/2, -4, -4, -9/2, -7/2, -2, -1/4, 103/8, 9/8, 15/8, 15/8, 25/8, 17/8, -9/8, 17/8
-119/4, -11/2, -4, -4, -9/2, -7/2, -2, -1/4, 103/8, 9/8, 15/8, 15/8, 25/8, 17/8, -9/8, 17/8
-119/4, -11/2, -4, -4, -9/2, -7/2, -2, -1/4, 103/8, 9/8, 15/8, 15/8, 25/8, 17/8, -9/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/16, 107/16, 105/16, 69/16, 61/16, 41/16, 17/16, -3/16, 783/16, 227/16, 187/16, 135/16, 87/16, 25/16, 19/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -13/2, -6, -13/2, -7/2, -5/2, -1, -2, 57/4, 11/4, 21/4, 11/4, 7/4, 1/4, -5/4, 9/4
-26, -13/2, -6, -13/2, -7/2, -5/2, -1, -2, 57/4, 11/4, 21/4, 11/4, 7/4, 1/4, -5/4, 9/4
-26, -13/2, -6, -13/2, -7/2, -5/2, -1, -2, 57/4, 11/4, 21/4, 11/4, 7/4, 1/4, -5/4, 9/4
-26, -13/2, -6, -13/2, -7/2, -5/2, -1, -2, 57/4, 11/4, 21/4, 11/4, 7/4, 1/4, -5/4, 9/4
-26, -13/2, -6, -13/2, -7/2, -5/2, -1, -2, 57/4, 11/4, 21/4, 11/4, 7/4, 1/4, -5/4, 9/4
167/4, 35/4, 31/4, 25/4, 27/4, 25/4, 11/4, 3/4, -113/4, -35/4, -29/4, -23/4, -15/4, -1/4, 1/4, -1/4
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 39/4, 77/8, 75/8, 13/2, 47/8, 25/8, 0, 857/16, 263/16, 203/16, 153/16, 97/16, 73/16, 55/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -27/4, -21/4, -29/4, -17/4, -11/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -27/4, -21/4, -29/4, -17/4, -11/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -27/4, -21/4, -29/4, -17/4, -11/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -27/4, -21/4, -29/4, -17/4, -11/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -27/4, -21/4, -29/4, -17/4, -11/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
23/4, 9/4, -5/4, 5/4, 1/4, 11/4, 5/4, -1/4, 47/4, -11/4, 3/4, 7/4, 17/4, 11/4, 5/4, 9/4
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
935/16, 267/16, 207/16, 179/16, 125/16, 71/16, 21/16, -17/16, 425/8, 133/8, 105/8, 75/8, 61/8, 31/8, 15/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -1/4, 9/4, 15/4, 1/4, 11/4, 5/4, 5/4, -39/2, -7, -21/4, -3, -1, -7/4, -11/4, 3/4
23/4, -1/4, 9/4, 15/4, 1/4, 11/4, 5/4, 5/4, -39/2, -7, -21/4, -3, -1, -7/4, -11/4, 3/4
23/4, -1/4, 9/4, 15/4, 1/4, 11/4, 5/4, 5/4, -39/2, -7, -21/4, -3, -1, -7/4, -11/4, 3/4
23/4, -1/4, 9/4, 15/4, 1/4, 11/4, 5/4, 5/4, -39/2, -7, -21/4, -3, -1, -7/4, -11/4, 3/4
23/4, -1/4, 9/4, 15/4, 1/4, 11/4, 5/4, 5/4, -39/2, -7, -21/4, -3, -1, -7/4, -11/4, 3/4
-19, -2, -9/2, -13/2, -11/2, -3, -5/2, 1, 13/2, 3/2, -2, 3/2, 3/2, 3, 1, -2
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/16, 93/16, 93/16, 93/16, 67/16, 41/16, 7/16, 1/16, 99/2, 57/4, 21/2, 65/8, 13/2, 21/4, 3/2, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, 0, -7/2, -4, -4, -1/2, -3/4, -3, 3/4, -13/4, 0, 15/4, 7/4, -3/4, -1, -3/4
-35/4, 0, -7/2, -4, -4, -1/2, -3/4, -3, 3/4, -13/4, 0, 15/4, 7/4, -3/4, -1, -3/4
-35/4, 0, -7/2, -4, -4, -1/2, -3/4, -3, 3/4, -13/4, 0, 15/4, 7/4, -3/4, -1, -3/4
-35/4, 0, -7/2, -4, -4, -1/2, -3/4, -3, 3/4, -13/4, 0, 15/4, 7/4, -3/4, -1, -3/4
-35/4, 0, -7/2, -4, -4, -1/2, -3/4, -3, 3/4, -13/4, 0, 15/4, 7/4, -3/4, -1, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
161/4, 41/4, 57/8, 51/8, 17/4, 13/4, 15/8, -11/8, 573/16, 127/16, 111/16, 111/16, 81/16, 41/16, 29/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/8, 23/8, 33/8, 21/8, 7/8, 27/8, 11/8, 11/8, -14, 11/4, 3/4, -9/4, -19/4, -1, -7/4, 5/4
127/8, 23/8, 33/8, 21/8, 7/8, 27/8, 11/8, 11/8, -14, 11/4, 3/4, -9/4, -19/4, -1, -7/4, 5/4
127/8, 23/8, 33/8, 21/8, 7/8, 27/8, 11/8, 11/8, -14, 11/4, 3/4, -9/4, -19/4, -1, -7/4, 5/4
127/8, 23/8, 33/8, 21/8, 7/8, 27/8, 11/8, 11/8, -14, 11/4, 3/4, -9/4, -19/4, -1, -7/4, 5/4
127/8, 23/8, 33/8, 21/8, 7/8, 27/8, 11/8, 11/8, -14, 11/4, 3/4, -9/4, -19/4, -1, -7/4, 5/4
-23/2, -13/2, -7/2, -1/2, 3/2, -3/2, -5/2, 1/2, -23/4, -3/4, 9/4, 5/4, -9/4, -3/4, -1/4, 1/4
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 85/8, 33/4, 33/4, 15/2, 31/8, 11/8, 1, 257/4, 61/4, 29/2, 91/8, 15/2, 23/4, 5/2, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -2, 3/2, 1, 7/2, 1, -2, -1/2, -101/4, -9, -15/2, -23/4, -9/2, -3/4, -3/2, 5/4
-3/2, -2, 3/2, 1, 7/2, 1, -2, -1/2, -101/4, -9, -15/2, -23/4, -9/2, -3/4, -3/2, 5/4
-3/2, -2, 3/2, 1, 7/2, 1, -2, -1/2, -101/4, -9, -15/2, -23/4, -9/2, -3/4, -3/2, 5/4
-3/2, -2, 3/2, 1, 7/2, 1, -2, -1/2, -101/4, -9, -15/2, -23/4, -9/2, -3/4, -3/2, 5/4
-3/2, -2, 3/2, 1, 7/2, 1, -2, -1/2, -101/4, -9, -15/2, -23/4, -9/2, -3/4, -3/2, 5/4
97/4, 29/4, 17/4, 15/4, 1/4, 15/4, 3/4, -1/4, 29, 9/2, 13/2, 15/2, 13/2, 3, 3/2, 3/2
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
81/2, 9, 29/4, 23/4, 21/4, 29/8, 3/2, -11/8, 995/16, 295/16, 241/16, 179/16, 131/16, 71/16, 35/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/8, 15/8, 17/8, 7/8, -3/8, 5/8, -21/8, 9/8, -195/4, -59/4, -53/4, -39/4, -15/2, -4, -3/4, 11/4
-37/8, 15/8, 17/8, 7/8, -3/8, 5/8, -21/8, 9/8, -195/4, -59/4, -53/4, -39/4, -15/2, -4, -3/4, 11/4
-37/8, 15/8, 17/8, 7/8, -3/8, 5/8, -21/8, 9/8, -195/4, -59/4, -53/4, -39/4, -15/2, -4, -3/4, 11/4
-37/8, 15/8, 17/8, 7/8, -3/8, 5/8, -21/8, 9/8, -195/4, -59/4, -53/4, -39/4, -15/2, -4, -3/4, 11/4
-37/8, 15/8, 17/8, 7/8, -3/8, 5/8, -21/8, 9/8, -195/4, -59/4, -53/4, -39/4, -15/2, -4, -3/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 12, 33/4, 61/8, 47/8, 2, 3/4, 3/4, 335/8, 39/4, 33/4, 59/8, 17/4, 21/8, 9/4, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 0, 15/4, 9/2, 5, 3, 3/4, -2, -79/2, -31/4, -25/4, -25/4, -13/4, -23/4, -13/4, -1/2
25/2, 0, 15/4, 9/2, 5, 3, 3/4, -2, -79/2, -31/4, -25/4, -25/4, -13/4, -23/4, -13/4, -1/2
25/2, 0, 15/4, 9/2, 5, 3, 3/4, -2, -79/2, -31/4, -25/4, -25/4, -13/4, -23/4, -13/4, -1/2
25/2, 0, 15/4, 9/2, 5, 3, 3/4, -2, -79/2, -31/4, -25/4, -25/4, -13/4, -23/4, -13/4, -1/2
25/2, 0, 15/4, 9/2, 5, 3, 3/4, -2, -79/2, -31/4, -25/4, -25/4, -13/4, -23/4, -13/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1061/16, 271/16, 251/16, 195/16, 143/16, 95/16, 51/16, 1/16, 315/8, 67/8, 8, 61/8, 6, 47/8, 7/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, -9/4, -9/4, -7/4, -13/4, -3/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, -9/4, -9/4, -7/4, -13/4, -3/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, -9/4, -9/4, -7/4, -13/4, -3/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, -9/4, -9/4, -7/4, -13/4, -3/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -11/4, -9/4, -9/4, -7/4, -13/4, -3/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
13/4, -5/4, -1/4, 3/4, -1/4, 5/4, 5/4, -3/4, -33, -9, -7, -4, -1, -9/2, -3/2, 1
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 35/4, 33/4, 65/8, 29/4, 55/8, 13/4, 0, 185/4, 53/4, 79/8, 57/8, 57/8, 19/4, 7/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -23/4, -7/2, -1/4, 7/4, 3/4, -5/4, -5/4, -27/8, 13/8, -1/8, 25/8, 1/8, -13/8, -17/8, 3/8
-17/2, -23/4, -7/2, -1/4, 7/4, 3/4, -5/4, -5/4, -27/8, 13/8, -1/8, 25/8, 1/8, -13/8, -17/8, 3/8
-17/2, -23/4, -7/2, -1/4, 7/4, 3/4, -5/4, -5/4, -27/8, 13/8, -1/8, 25/8, 1/8, -13/8, -17/8, 3/8
-17/2, -23/4, -7/2, -1/4, 7/4, 3/4, -5/4, -5/4, -27/8, 13/8, -1/8, 25/8, 1/8, -13/8, -17/8, 3/8
-17/2, -23/4, -7/2, -1/4, 7/4, 3/4, -5/4, -5/4, -27/8, 13/8, -1/8, 25/8, 1/8, -13/8, -17/8, 3/8
-19/4, -11/4, 1/4, 7/4, -5/4, 9/4, -1/4, -9/4, -14, -2, -3/2, -9/2, -7/2, -3, 1/2, 0
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 19/2, 25/4, 47/8, 4, 3/2, 11/8, -1/2, 457/8, 125/8, 13, 10, 69/8, 25/4, 25/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/8, 61/8, 41/8, 19/8, 17/8, 7/8, -1/8, 13/8, 3/8, -11/8, 7/8, 15/8, 1/8, -19/8, -21/8, 9/8
91/8, 61/8, 41/8, 19/8, 17/8, 7/8, -1/8, 13/8, 3/8, -11/8, 7/8, 15/8, 1/8, -19/8, -21/8, 9/8
91/8, 61/8, 41/8, 19/8, 17/8, 7/8, -1/8, 13/8, 3/8, -11/8, 7/8, 15/8, 1/8, -19/8, -21/8, 9/8
91/8, 61/8, 41/8, 19/8, 17/8, 7/8, -1/8, 13/8, 3/8, -11/8, 7/8, 15/8, 1/8, -19/8, -21/8, 9/8
91/8, 61/8, 41/8, 19/8, 17/8, 7/8, -1/8, 13/8, 3/8, -11/8, 7/8, 15/8, 1/8, -19/8, -21/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/16, 187/16, 141/16, 127/16, 99/16, 49/16, 43/16, 17/16, 633/16, 175/16, 127/16, 115/16, 75/16, 57/16, 41/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
297/8, 67/8, 51/8, 55/8, 45/8, 21/8, 9/8, 7/8, -105/8, 7/8, -11/8, -19/8, -47/8, -25/8, -11/8, 11/8
297/8, 67/8, 51/8, 55/8, 45/8, 21/8, 9/8, 7/8, -105/8, 7/8, -11/8, -19/8, -47/8, -25/8, -11/8, 11/8
297/8, 67/8, 51/8, 55/8, 45/8, 21/8, 9/8, 7/8, -105/8, 7/8, -11/8, -19/8, -47/8, -25/8, -11/8, 11/8
297/8, 67/8, 51/8, 55/8, 45/8, 21/8, 9/8, 7/8, -105/8, 7/8, -11/8, -19/8, -47/8, -25/8, -11/8, 11/8
297/8, 67/8, 51/8, 55/8, 45/8, 21/8, 9/8, 7/8, -105/8, 7/8, -11/8, -19/8, -47/8, -25/8, -11/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
721/16, 189/16, 177/16, 153/16, 101/16, 63/16, 23/16, 9/16, 49, 103/8, 95/8, 75/8, 13/2, 9/2, 2, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/8, 47/8, 25/8, 5/8, 25/8, -3/8, -3/8, 21/8, -55/2, -21/2, -15/2, -25/4, -4, -4, -1/2, 5/4
87/8, 47/8, 25/8, 5/8, 25/8, -3/8, -3/8, 21/8, -55/2, -21/2, -15/2, -25/4, -4, -4, -1/2, 5/4
87/8, 47/8, 25/8, 5/8, 25/8, -3/8, -3/8, 21/8, -55/2, -21/2, -15/2, -25/4, -4, -4, -1/2, 5/4
87/8, 47/8, 25/8, 5/8, 25/8, -3/8, -3/8, 21/8, -55/2, -21/2, -15/2, -25/4, -4, -4, -1/2, 5/4
87/8, 47/8, 25/8, 5/8, 25/8, -3/8, -3/8, 21/8, -55/2, -21/2, -15/2, -25/4, -4, -4, -1/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 49/4, 39/4, 67/8, 51/8, 4, 21/8, -7/8, 335/8, 39/4, 77/8, 35/4, 21/4, 17/4, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 7/4, 11/4, 17/4, 7/4, 13/4, 7/4, 1/4, -25/4, 9/4, 5/4, -9/4, 3/4, -11/4, 3/4, 9/4
49/4, 7/4, 11/4, 17/4, 7/4, 13/4, 7/4, 1/4, -25/4, 9/4, 5/4, -9/4, 3/4, -11/4, 3/4, 9/4
49/4, 7/4, 11/4, 17/4, 7/4, 13/4, 7/4, 1/4, -25/4, 9/4, 5/4, -9/4, 3/4, -11/4, 3/4, 9/4
49/4, 7/4, 11/4, 17/4, 7/4, 13/4, 7/4, 1/4, -25/4, 9/4, 5/4, -9/4, 3/4, -11/4, 3/4, 9/4
49/4, 7/4, 11/4, 17/4, 7/4, 13/4, 7/4, 1/4, -25/4, 9/4, 5/4, -9/4, 3/4, -11/4, 3/4, 9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 19/2, 33/4, 29/4, 45/8, 37/8, 5/4, -1/4, 425/8, 117/8, 95/8, 77/8, 51/8, 29/8, 27/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 31/4, 9/2, 3/4, 3/4, 9/4, 1/4, -9/4, 3/8, 1/8, 11/8, 3/8, 3/8, -11/8, -13/8, 15/8
21, 31/4, 9/2, 3/4, 3/4, 9/4, 1/4, -9/4, 3/8, 1/8, 11/8, 3/8, 3/8, -11/8, -13/8, 15/8
21, 31/4, 9/2, 3/4, 3/4, 9/4, 1/4, -9/4, 3/8, 1/8, 11/8, 3/8, 3/8, -11/8, -13/8, 15/8
21, 31/4, 9/2, 3/4, 3/4, 9/4, 1/4, -9/4, 3/8, 1/8, 11/8, 3/8, 3/8, -11/8, -13/8, 15/8
21, 31/4, 9/2, 3/4, 3/4, 9/4, 1/4, -9/4, 3/8, 1/8, 11/8, 3/8, 3/8, -11/8, -13/8, 15/8
33/4, 19/4, 15/4, 1/4, -3/4, -1/4, -9/4, 5/4, 23/2, 7, 6, 3, -1/2, -1/2, 3/2, 2
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
921/16, 271/16, 209/16, 151/16, 113/16, 71/16, 39/16, 17/16, 95/2, 57/4, 11, 39/4, 6, 5/2, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/8, 5/8, 5/8, 7/8, 31/8, 15/8, -11/8, -11/8, 39/8, 9/8, 19/8, -1/8, 5/8, 1/8, -9/8, 1/8
7/8, 5/8, 5/8, 7/8, 31/8, 15/8, -11/8, -11/8, 39/8, 9/8, 19/8, -1/8, 5/8, 1/8, -9/8, 1/8
7/8, 5/8, 5/8, 7/8, 31/8, 15/8, -11/8, -11/8, 39/8, 9/8, 19/8, -1/8, 5/8, 1/8, -9/8, 1/8
7/8, 5/8, 5/8, 7/8, 31/8, 15/8, -11/8, -11/8, 39/8, 9/8, 19/8, -1/8, 5/8, 1/8, -9/8, 1/8
7/8, 5/8, 5/8, 7/8, 31/8, 15/8, -11/8, -11/8, 39/8, 9/8, 19/8, -1/8, 5/8, 1/8, -9/8, 1/8
19/4, 13/4, 1/4, 11/4, 3/4, -1/4, -5/4, -5/4, -59/4, -19/4, -9/4, -5/4, 5/4, -9/4, -5/4, -3/4
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/8, 43/4, 43/4, 15/2, 57/8, 15/4, 13/8, 3/8, 331/8, 11, 21/2, 15/2, 23/4, 25/8, 11/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -3/2, -3, -2, 0, -7/2, 0, 1, 73/4, 7/4, 15/4, 15/4, 15/4, 5/4, 5/4, 9/4
-17, -3/2, -3, -2, 0, -7/2, 0, 1, 73/4, 7/4, 15/4, 15/4, 15/4, 5/4, 5/4, 9/4
-17, -3/2, -3, -2, 0, -7/2, 0, 1, 73/4, 7/4, 15/4, 15/4, 15/4, 5/4, 5/4, 9/4
-17, -3/2, -3, -2, 0, -7/2, 0, 1, 73/4, 7/4, 15/4, 15/4, 15/4, 5/4, 5/4, 9/4
-17, -3/2, -3, -2, 0, -7/2, 0, 1, 73/4, 7/4, 15/4, 15/4, 15/4, 5/4, 5/4, 9/4
33/4, -9/4, 5/4, 17/4, 21/4, 15/4, 11/4, -1/4, -43, -21/2, -9, -8, -5, -5/2, 1/2, 5/2
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
659/16, 177/16, 157/16, 117/16, 91/16, 55/16, 53/16, 3/16, 745/16, 173/16, 161/16, 143/16, 95/16, 61/16, 33/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
167/8, 47/8, 41/8, 47/8, 21/8, -5/8, -19/8, -11/8, 29, 13/4, 27/4, 21/4, 13/4, 1/4, 11/4, -1/2
167/8, 47/8, 41/8, 47/8, 21/8, -5/8, -19/8, -11/8, 29, 13/4, 27/4, 21/4, 13/4, 1/4, 11/4, -1/2
167/8, 47/8, 41/8, 47/8, 21/8, -5/8, -19/8, -11/8, 29, 13/4, 27/4, 21/4, 13/4, 1/4, 11/4, -1/2
167/8, 47/8, 41/8, 47/8, 21/8, -5/8, -19/8, -11/8, 29, 13/4, 27/4, 21/4, 13/4, 1/4, 11/4, -1/2
167/8, 47/8, 41/8, 47/8, 21/8, -5/8, -19/8, -11/8, 29, 13/4, 27/4, 21/4, 13/4, 1/4, 11/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
993/16, 277/16, 215/16, 155/16, 135/16, 83/16, 31/16, -5/16, 903/16, 215/16, 207/16, 161/16, 139/16, 93/16, 55/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -9/2, -4, -3/2, 1/2, -3, -1, 1, 47/2, 19/2, 6, 4, 7/2, 0, 1/2, 0
-21/2, -9/2, -4, -3/2, 1/2, -3, -1, 1, 47/2, 19/2, 6, 4, 7/2, 0, 1/2, 0
-21/2, -9/2, -4, -3/2, 1/2, -3, -1, 1, 47/2, 19/2, 6, 4, 7/2, 0, 1/2, 0
-21/2, -9/2, -4, -3/2, 1/2, -3, -1, 1, 47/2, 19/2, 6, 4, 7/2, 0, 1/2, 0
-21/2, -9/2, -4, -3/2, 1/2, -3, -1, 1, 47/2, 19/2, 6, 4, 7/2, 0, 1/2, 0
29/2, 1, 4, 4, 1, 9/2, 3/2, -1/2, 11/2, -3/2, 0, 3, 3, 1/2, 1/2, -1
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/2, 115/8, 55/4, 83/8, 63/8, 53/8, 23/8, 1/8, 455/8, 105/8, 101/8, 41/4, 29/4, 23/4, 23/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -13/4, -5/4, -7/4, -5/4, -1/4, 11/4, -3/4, 47/4, -7/4, 7/4, 3/4, 11/4, 1/4, -1/4, -9/4
-21/4, -13/4, -5/4, -7/4, -5/4, -1/4, 11/4, -3/4, 47/4, -7/4, 7/4, 3/4, 11/4, 1/4, -1/4, -9/4
-21/4, -13/4, -5/4, -7/4, -5/4, -1/4, 11/4, -3/4, 47/4, -7/4, 7/4, 3/4, 11/4, 1/4, -1/4, -9/4
-21/4, -13/4, -5/4, -7/4, -5/4, -1/4, 11/4, -3/4, 47/4, -7/4, 7/4, 3/4, 11/4, 1/4, -1/4, -9/4
-21/4, -13/4, -5/4, -7/4, -5/4, -1/4, 11/4, -3/4, 47/4, -7/4, 7/4, 3/4, 11/4, 1/4, -1/4, -9/4
49/4, 27/4, 15/4, 5/4, 13/4, 1/4, -1/4, -13/4, -9, -1, -9/2, -4, -3, -1, -2, -3/2
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
817/16, 201/16, 199/16, 145/16, 101/16, 47/16, 5/16, -3/16, 213/4, 51/4, 51/4, 37/4, 25/4, 19/4, 15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/2, 59/4, 47/4, 33/4, 19/4, 3/2, 3/4, -3/4, 137/8, 7/8, 7/8, 33/8, 27/8, 31/8, 15/8, 11/8
77/2, 59/4, 47/4, 33/4, 19/4, 3/2, 3/4, -3/4, 137/8, 7/8, 7/8, 33/8, 27/8, 31/8, 15/8, 11/8
77/2, 59/4, 47/4, 33/4, 19/4, 3/2, 3/4, -3/4, 137/8, 7/8, 7/8, 33/8, 27/8, 31/8, 15/8, 11/8
77/2, 59/4, 47/4, 33/4, 19/4, 3/2, 3/4, -3/4, 137/8, 7/8, 7/8, 33/8, 27/8, 31/8, 15/8, 11/8
77/2, 59/4, 47/4, 33/4, 19/4, 3/2, 3/4, -3/4, 137/8, 7/8, 7/8, 33/8, 27/8, 31/8, 15/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
495/16, 153/16, 103/16, 99/16, 67/16, 31/16, 31/16, 1/16, 62, 65/4, 57/4, 93/8, 8, 35/8, 15/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/8, 15/8, -3/8, 7/8, 29/8, 57/8, 27/8, -1/8, -13/2, 1/4, -7/4, -9/4, -7/2, -3/4, 1/2, -1
73/8, 15/8, -3/8, 7/8, 29/8, 57/8, 27/8, -1/8, -13/2, 1/4, -7/4, -9/4, -7/2, -3/4, 1/2, -1
73/8, 15/8, -3/8, 7/8, 29/8, 57/8, 27/8, -1/8, -13/2, 1/4, -7/4, -9/4, -7/2, -3/4, 1/2, -1
73/8, 15/8, -3/8, 7/8, 29/8, 57/8, 27/8, -1/8, -13/2, 1/4, -7/4, -9/4, -7/2, -3/4, 1/2, -1
73/8, 15/8, -3/8, 7/8, 29/8, 57/8, 27/8, -1/8, -13/2, 1/4, -7/4, -9/4, -7/2, -3/4, 1/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/4, 109/8, 53/4, 12, 73/8, 13/2, 3, -1/2, 40, 9, 9, 7, 5, 19/4, 3/2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 11/4, 19/4, 7/4, 17/4, 7/4, 1/2, 7/4, 43/2, 21/4, 15/4, 23/4, 17/4, 1/2, -7/4, 7/4
11, 11/4, 19/4, 7/4, 17/4, 7/4, 1/2, 7/4, 43/2, 21/4, 15/4, 23/4, 17/4, 1/2, -7/4, 7/4
11, 11/4, 19/4, 7/4, 17/4, 7/4, 1/2, 7/4, 43/2, 21/4, 15/4, 23/4, 17/4, 1/2, -7/4, 7/4
11, 11/4, 19/4, 7/4, 17/4, 7/4, 1/2, 7/4, 43/2, 21/4, 15/4, 23/4, 17/4, 1/2, -7/4, 7/4
11, 11/4, 19/4, 7/4, 17/4, 7/4, 1/2, 7/4, 43/2, 21/4, 15/4, 23/4, 17/4, 1/2, -7/4, 7/4
-77/4, -15/4, -9/4, -19/4, -13/4, 1/4, 3/4, 9/4, 6, 4, 1, 0, -1, -1/2, 1/2, -3
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 191/16, 161/16, 113/16, 63/16, 31/16, 31/16, -19/16, 669/16, 163/16, 151/16, 121/16, 59/16, 43/16, 21/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
109/2, 23/2, 14, 43/4, 8, 11/2, 7/4, 3/2, 267/8, 73/8, 69/8, 45/8, 69/8, 49/8, 23/8, 1/8
109/2, 23/2, 14, 43/4, 8, 11/2, 7/4, 3/2, 267/8, 73/8, 69/8, 45/8, 69/8, 49/8, 23/8, 1/8
109/2, 23/2, 14, 43/4, 8, 11/2, 7/4, 3/2, 267/8, 73/8, 69/8, 45/8, 69/8, 49/8, 23/8, 1/8
109/2, 23/2, 14, 43/4, 8, 11/2, 7/4, 3/2, 267/8, 73/8, 69/8, 45/8, 69/8, 49/8, 23/8, 1/8
109/2, 23/2, 14, 43/4, 8, 11/2, 7/4, 3/2, 267/8, 73/8, 69/8, 45/8, 69/8, 49/8, 23/8, 1/8
-127/4, -31/4, -25/4, -25/4, -13/4, -1/4, -7/4, -3/4, -157/4, -31/4, -27/4, -27/4, -19/4, -15/4, -5/4, 5/4
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
427/8, 53/4, 101/8, 71/8, 51/8, 4, 19/8, -9/8, 183/4, 113/8, 41/4, 71/8, 47/8, 25/8, 5/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, 3/4, -9/4, -15/4, -21/4, -7/4, -5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, 3/4, -9/4, -15/4, -21/4, -7/4, -5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, 3/4, -9/4, -15/4, -21/4, -7/4, -5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, 3/4, -9/4, -15/4, -21/4, -7/4, -5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, 3/4, -9/4, -15/4, -21/4, -7/4, -5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 19/4, 9/4, 5/4, -9/4, 3/4, 1/4, 1/4, -3/4, 17/4, 3/4, 3/4, 7/4, -3/4, -1/4, 9/4
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
877/16, 235/16, 209/16, 161/16, 113/16, 57/16, 41/16, -21/16, 279/8, 71/8, 71/8, 59/8, 23/4, 7/2, 5/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/8, 13/8, 19/8, -1/8, 7/8, -5/8, 9/8, 3/8, 131/8, 29/8, 27/8, 41/8, 19/8, 9/8, 1/8, -25/8
-17/8, 13/8, 19/8, -1/8, 7/8, -5/8, 9/8, 3/8, 131/8, 29/8, 27/8, 41/8, 19/8, 9/8, 1/8, -25/8
-17/8, 13/8, 19/8, -1/8, 7/8, -5/8, 9/8, 3/8, 131/8, 29/8, 27/8, 41/8, 19/8, 9/8, 1/8, -25/8
-17/8, 13/8, 19/8, -1/8, 7/8, -5/8, 9/8, 3/8, 131/8, 29/8, 27/8, 41/8, 19/8, 9/8, 1/8, -25/8
-17/8, 13/8, 19/8, -1/8, 7/8, -5/8, 9/8, 3/8, 131/8, 29/8, 27/8, 41/8, 19/8, 9/8, 1/8, -25/8
-27/4, 11/4, -3/4, -3/4, -3/4, 1/4, -5/4, 9/4, 37/4, -5/4, -7/4, 7/4, 17/4, 3/4, 3/4, 1/4
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/16, 133/16, 109/16, 93/16, 81/16, 43/16, 25/16, 11/16, 581/16, 157/16, 115/16, 79/16, 77/16, 53/16, 37/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -2, 1/2, -1/4, -3, -1/4, 0, -9/4, -40, -17/2, -19/2, -9, -11/2, -4, -3, 1/2
1/4, -2, 1/2, -1/4, -3, -1/4, 0, -9/4, -40, -17/2, -19/2, -9, -11/2, -4, -3, 1/2
1/4, -2, 1/2, -1/4, -3, -1/4, 0, -9/4, -40, -17/2, -19/2, -9, -11/2, -4, -3, 1/2
1/4, -2, 1/2, -1/4, -3, -1/4, 0, -9/4, -40, -17/2, -19/2, -9, -11/2, -4, -3, 1/2
1/4, -2, 1/2, -1/4, -3, -1/4, 0, -9/4, -40, -17/2, -19/2, -9, -11/2, -4, -3, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/4, 9, 43/8, 27/8, 21/8, 7/4, 9/8, 1, 563/16, 123/16, 109/16, 103/16, 61/16, 29/16, 11/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 5/2, 13/4, 11/4, 11/4, 1, -1/4, -1, -85/8, -23/8, -19/8, 7/8, -11/8, -3/8, -19/8, -7/8
17, 5/2, 13/4, 11/4, 11/4, 1, -1/4, -1, -85/8, -23/8, -19/8, 7/8, -11/8, -3/8, -19/8, -7/8
17, 5/2, 13/4, 11/4, 11/4, 1, -1/4, -1, -85/8, -23/8, -19/8, 7/8, -11/8, -3/8, -19/8, -7/8
17, 5/2, 13/4, 11/4, 11/4, 1, -1/4, -1, -85/8, -23/8, -19/8, 7/8, -11/8, -3/8, -19/8, -7/8
17, 5/2, 13/4, 11/4, 11/4, 1, -1/4, -1, -85/8, -23/8, -19/8, 7/8, -11/8, -3/8, -19/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 13, 11, 59/8, 13/2, 27/8, 7/8, 0, 663/16, 223/16, 167/16, 111/16, 55/16, 55/16, 25/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 15/2, 9/2, 3/2, -2, -3/2, 1, 1, -241/8, -57/8, -27/8, -41/8, -13/8, -41/8, -21/8, -7/8
4, 15/2, 9/2, 3/2, -2, -3/2, 1, 1, -241/8, -57/8, -27/8, -41/8, -13/8, -41/8, -21/8, -7/8
4, 15/2, 9/2, 3/2, -2, -3/2, 1, 1, -241/8, -57/8, -27/8, -41/8, -13/8, -41/8, -21/8, -7/8
4, 15/2, 9/2, 3/2, -2, -3/2, 1, 1, -241/8, -57/8, -27/8, -41/8, -13/8, -41/8, -21/8, -7/8
4, 15/2, 9/2, 3/2, -2, -3/2, 1, 1, -241/8, -57/8, -27/8, -41/8, -13/8, -41/8, -21/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
543/16, 157/16, 123/16, 91/16, 61/16, 45/16, 31/16, 21/16, 631/16, 165/16, 159/16, 107/16, 89/16, 59/16, 25/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, 2, 9/2, 7/4, -1, -9/2, -2, -3/2, -67/2, -4, -27/4, -7, -19/4, -3, -3/2, 0
-17/4, 2, 9/2, 7/4, -1, -9/2, -2, -3/2, -67/2, -4, -27/4, -7, -19/4, -3, -3/2, 0
-17/4, 2, 9/2, 7/4, -1, -9/2, -2, -3/2, -67/2, -4, -27/4, -7, -19/4, -3, -3/2, 0
-17/4, 2, 9/2, 7/4, -1, -9/2, -2, -3/2, -67/2, -4, -27/4, -7, -19/4, -3, -3/2, 0
-17/4, 2, 9/2, 7/4, -1, -9/2, -2, -3/2, -67/2, -4, -27/4, -7, -19/4, -3, -3/2, 0
-27, -9, -11/2, -11/2, -2, 3/2, -2, -3/2, 75/4, 17/4, 5/4, 19/4, 13/4, 15/4, 1/4, -5/4
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 49/4, 23/2, 39/4, 7, 19/4, 5/2, 0, 671/16, 217/16, 157/16, 129/16, 85/16, 65/16, 29/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-129/4, -2, -21/4, -8, -21/4, -19/4, -5/4, 3/4, -101/8, -43/8, -25/8, -43/8, -33/8, -11/8, -1/8, -23/8
-129/4, -2, -21/4, -8, -21/4, -19/4, -5/4, 3/4, -101/8, -43/8, -25/8, -43/8, -33/8, -11/8, -1/8, -23/8
-129/4, -2, -21/4, -8, -21/4, -19/4, -5/4, 3/4, -101/8, -43/8, -25/8, -43/8, -33/8, -11/8, -1/8, -23/8
-129/4, -2, -21/4, -8, -21/4, -19/4, -5/4, 3/4, -101/8, -43/8, -25/8, -43/8, -33/8, -11/8, -1/8, -23/8
-129/4, -2, -21/4, -8, -21/4, -19/4, -5/4, 3/4, -101/8, -43/8, -25/8, -43/8, -33/8, -11/8, -1/8, -23/8
49/4, 3/4, -5/4, 1/4, 11/4, 13/4, 13/4, -1/4, 23/2, 7, 4, 1/2, 3/2, -3/2, -2, 0
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
759/16, 207/16, 161/16, 145/16, 95/16, 51/16, 45/16, 5/16, 923/16, 231/16, 195/16, 167/16, 117/16, 85/16, 33/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1/4, -1/2, -5/4, -13/4, -13/4, 1/4, -11/4, -185/8, -39/8, -41/8, -23/8, -23/8, -15/8, -1/8, -9/8
-1/2, -1/4, -1/2, -5/4, -13/4, -13/4, 1/4, -11/4, -185/8, -39/8, -41/8, -23/8, -23/8, -15/8, -1/8, -9/8
-1/2, -1/4, -1/2, -5/4, -13/4, -13/4, 1/4, -11/4, -185/8, -39/8, -41/8, -23/8, -23/8, -15/8, -1/8, -9/8
-1/2, -1/4, -1/2, -5/4, -13/4, -13/4, 1/4, -11/4, -185/8, -39/8, -41/8, -23/8, -23/8, -15/8, -1/8, -9/8
-1/2, -1/4, -1/2, -5/4, -13/4, -13/4, 1/4, -11/4, -185/8, -39/8, -41/8, -23/8, -23/8, -15/8, -1/8, -9/8
-15/4, -3/4, 9/4, 5/4, -3/4, -1/4, 5/4, 3/4, 55/4, 11/4, 13/4, 27/4, 13/4, 1/4, 11/4, 1/4
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
441/16, 87/16, 77/16, 77/16, 69/16, 67/16, 61/16, 1/16, 389/8, 89/8, 85/8, 8, 55/8, 27/8, 11/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -5, -6, -6, -5/2, 1, 1/2, 3/4, 277/8, 57/8, 51/8, 65/8, 55/8, 25/8, 19/8, 11/8
-87/4, -5, -6, -6, -5/2, 1, 1/2, 3/4, 277/8, 57/8, 51/8, 65/8, 55/8, 25/8, 19/8, 11/8
-87/4, -5, -6, -6, -5/2, 1, 1/2, 3/4, 277/8, 57/8, 51/8, 65/8, 55/8, 25/8, 19/8, 11/8
-87/4, -5, -6, -6, -5/2, 1, 1/2, 3/4, 277/8, 57/8, 51/8, 65/8, 55/8, 25/8, 19/8, 11/8
-87/4, -5, -6, -6, -5/2, 1, 1/2, 3/4, 277/8, 57/8, 51/8, 65/8, 55/8, 25/8, 19/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 37/4, 63/8, 35/8, 35/8, 3/2, 11/8, 0, 617/16, 159/16, 111/16, 103/16, 87/16, 67/16, 27/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
159/8, 65/8, 43/8, 31/8, 5/8, 9/8, 3/8, -11/8, -201/8, -33/8, -57/8, -69/8, -43/8, -23/8, 5/8, -11/8
159/8, 65/8, 43/8, 31/8, 5/8, 9/8, 3/8, -11/8, -201/8, -33/8, -57/8, -69/8, -43/8, -23/8, 5/8, -11/8
159/8, 65/8, 43/8, 31/8, 5/8, 9/8, 3/8, -11/8, -201/8, -33/8, -57/8, -69/8, -43/8, -23/8, 5/8, -11/8
159/8, 65/8, 43/8, 31/8, 5/8, 9/8, 3/8, -11/8, -201/8, -33/8, -57/8, -69/8, -43/8, -23/8, 5/8, -11/8
159/8, 65/8, 43/8, 31/8, 5/8, 9/8, 3/8, -11/8, -201/8, -33/8, -57/8, -69/8, -43/8, -23/8, 5/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/16, 233/16, 181/16, 141/16, 93/16, 47/16, 35/16, 17/16, 523/16, 173/16, 123/16, 85/16, 75/16, 35/16, 19/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/4, -5/4, -9/4, 3/4, -5/4, -17/4, -7/4, 5/4, 21/2, -1/2, -1/2, 3/2, 5/2, 3/2, 5/2, 1/2
-57/4, -5/4, -9/4, 3/4, -5/4, -17/4, -7/4, 5/4, 21/2, -1/2, -1/2, 3/2, 5/2, 3/2, 5/2, 1/2
-57/4, -5/4, -9/4, 3/4, -5/4, -17/4, -7/4, 5/4, 21/2, -1/2, -1/2, 3/2, 5/2, 3/2, 5/2, 1/2
-57/4, -5/4, -9/4, 3/4, -5/4, -17/4, -7/4, 5/4, 21/2, -1/2, -1/2, 3/2, 5/2, 3/2, 5/2, 1/2
-57/4, -5/4, -9/4, 3/4, -5/4, -17/4, -7/4, 5/4, 21/2, -1/2, -1/2, 3/2, 5/2, 3/2, 5/2, 1/2
-16, -11/2, -2, -9/2, -2, -1, -1/2, -1/2, 9/2, 0, 7/2, 11/2, 5/2, -1, -1, 0
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 29/4, 53/8, 23/4, 15/4, 15/4, 19/8, -3/2, 817/16, 233/16, 205/16, 151/16, 89/16, 63/16, 41/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/8, -11/8, -1/8, 23/8, 15/8, 5/8, 1/8, 7/8, -13/2, -7/4, 1/2, -3, 3/4, -1/2, -2, -1/2
65/8, -11/8, -1/8, 23/8, 15/8, 5/8, 1/8, 7/8, -13/2, -7/4, 1/2, -3, 3/4, -1/2, -2, -1/2
65/8, -11/8, -1/8, 23/8, 15/8, 5/8, 1/8, 7/8, -13/2, -7/4, 1/2, -3, 3/4, -1/2, -2, -1/2
65/8, -11/8, -1/8, 23/8, 15/8, 5/8, 1/8, 7/8, -13/2, -7/4, 1/2, -3, 3/4, -1/2, -2, -1/2
65/8, -11/8, -1/8, 23/8, 15/8, 5/8, 1/8, 7/8, -13/2, -7/4, 1/2, -3, 3/4, -1/2, -2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/8, 63/8, 27/4, 6, 9/2, 31/8, 21/8, 1/2, 773/16, 235/16, 179/16, 131/16, 71/16, 55/16, 35/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 21/4, 11/4, 7/4, -3/4, 1/4, -7/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 21/4, 11/4, 7/4, -3/4, 1/4, -7/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 21/4, 11/4, 7/4, -3/4, 1/4, -7/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 21/4, 11/4, 7/4, -3/4, 1/4, -7/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
35/4, 21/4, 11/4, 7/4, -3/4, 1/4, -7/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
9/2, 0, 7/2, 5/2, -1, -1, -1, -3/2, -11/2, -1/2, 1, -1, -2, -1/2, 1, 5/2
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/16, 151/16, 127/16, 109/16, 87/16, 41/16, 37/16, 21/16, 271/8, 63/8, 63/8, 9/2, 35/8, 19/8, 17/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
219/8, 87/8, 71/8, 45/8, 43/8, 25/8, 9/8, 9/8, 27/4, 27/4, 7/2, 0, 0, -11/4, -7/4, -1/2
219/8, 87/8, 71/8, 45/8, 43/8, 25/8, 9/8, 9/8, 27/4, 27/4, 7/2, 0, 0, -11/4, -7/4, -1/2
219/8, 87/8, 71/8, 45/8, 43/8, 25/8, 9/8, 9/8, 27/4, 27/4, 7/2, 0, 0, -11/4, -7/4, -1/2
219/8, 87/8, 71/8, 45/8, 43/8, 25/8, 9/8, 9/8, 27/4, 27/4, 7/2, 0, 0, -11/4, -7/4, -1/2
219/8, 87/8, 71/8, 45/8, 43/8, 25/8, 9/8, 9/8, 27/4, 27/4, 7/2, 0, 0, -11/4, -7/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 91/8, 37/4, 65/8, 6, 11/2, 15/8, 3/2, 393/8, 105/8, 37/4, 13/2, 51/8, 41/8, 17/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, -11/4, 1/4, 3/4, -1/4, -3/4, 7/4, 27, 11, 10, 7, 9/2, 1, 0, 7/2
-5/4, -3/4, -11/4, 1/4, 3/4, -1/4, -3/4, 7/4, 27, 11, 10, 7, 9/2, 1, 0, 7/2
-5/4, -3/4, -11/4, 1/4, 3/4, -1/4, -3/4, 7/4, 27, 11, 10, 7, 9/2, 1, 0, 7/2
-5/4, -3/4, -11/4, 1/4, 3/4, -1/4, -3/4, 7/4, 27, 11, 10, 7, 9/2, 1, 0, 7/2
-5/4, -3/4, -11/4, 1/4, 3/4, -1/4, -3/4, 7/4, 27, 11, 10, 7, 9/2, 1, 0, 7/2
28, 19/2, 15/2, 5, 7/2, 0, -5/2, -1, 5/4, 21/4, 9/4, 7/4, -3/4, -11/4, -7/4, 3/4
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/16, 225/16, 175/16, 119/16, 103/16, 95/16, 37/16, -5/16, 167/4, 95/8, 17/2, 29/4, 37/8, 19/8, 17/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/8, -7/8, -13/8, -5/8, 13/8, -1/8, 9/8, -15/8, -77/8, -43/8, -27/8, -33/8, -25/8, 1/8, 11/8, -19/8
-49/8, -7/8, -13/8, -5/8, 13/8, -1/8, 9/8, -15/8, -77/8, -43/8, -27/8, -33/8, -25/8, 1/8, 11/8, -19/8
-49/8, -7/8, -13/8, -5/8, 13/8, -1/8, 9/8, -15/8, -77/8, -43/8, -27/8, -33/8, -25/8, 1/8, 11/8, -19/8
-49/8, -7/8, -13/8, -5/8, 13/8, -1/8, 9/8, -15/8, -77/8, -43/8, -27/8, -33/8, -25/8, 1/8, 11/8, -19/8
-49/8, -7/8, -13/8, -5/8, 13/8, -1/8, 9/8, -15/8, -77/8, -43/8, -27/8, -33/8, -25/8, 1/8, 11/8, -19/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
747/16, 225/16, 175/16, 155/16, 105/16, 49/16, 29/16, -9/16, 827/16, 211/16, 189/16, 133/16, 101/16, 77/16, 35/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/2, -21/2, -7, -4, -9/2, -2, -3, -1/2, -23, -11/2, -15/2, -5, -4, -1/2, -3/2, 0
-59/2, -21/2, -7, -4, -9/2, -2, -3, -1/2, -23, -11/2, -15/2, -5, -4, -1/2, -3/2, 0
-59/2, -21/2, -7, -4, -9/2, -2, -3, -1/2, -23, -11/2, -15/2, -5, -4, -1/2, -3/2, 0
-59/2, -21/2, -7, -4, -9/2, -2, -3, -1/2, -23, -11/2, -15/2, -5, -4, -1/2, -3/2, 0
-59/2, -21/2, -7, -4, -9/2, -2, -3, -1/2, -23, -11/2, -15/2, -5, -4, -1/2, -3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
437/16, 109/16, 87/16, 67/16, 33/16, 31/16, 19/16, -7/16, 809/16, 249/16, 191/16, 141/16, 101/16, 43/16, 9/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -17/4, -29/4, -23/4, -17/4, -3/4, -1/4, 13/4, -33, -6, -11/2, -13/2, -7/2, -2, -3, -1/2
-119/4, -17/4, -29/4, -23/4, -17/4, -3/4, -1/4, 13/4, -33, -6, -11/2, -13/2, -7/2, -2, -3, -1/2
-119/4, -17/4, -29/4, -23/4, -17/4, -3/4, -1/4, 13/4, -33, -6, -11/2, -13/2, -7/2, -2, -3, -1/2
-119/4, -17/4, -29/4, -23/4, -17/4, -3/4, -1/4, 13/4, -33, -6, -11/2, -13/2, -7/2, -2, -3, -1/2
-119/4, -17/4, -29/4, -23/4, -17/4, -3/4, -1/4, 13/4, -33, -6, -11/2, -13/2, -7/2, -2, -3, -1/2
105/4, 31/4, 25/4, 23/4, 13/4, 13/4, 7/4, -1/4, 125/4, 41/4, 31/4, 27/4, 23/4, 19/4, 9/4, 5/4
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/2, 79/8, 65/8, 61/8, 7, 39/8, 11/8, -11/8, 359/8, 43/4, 69/8, 47/8, 11/2, 21/4, 2, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -8, -21/4, -3/2, -5/4, 3/4, 1, 1, -91/4, -9/4, -19/4, -29/4, -19/4, -17/4, -3/4, -1/4
-87/4, -8, -21/4, -3/2, -5/4, 3/4, 1, 1, -91/4, -9/4, -19/4, -29/4, -19/4, -17/4, -3/4, -1/4
-87/4, -8, -21/4, -3/2, -5/4, 3/4, 1, 1, -91/4, -9/4, -19/4, -29/4, -19/4, -17/4, -3/4, -1/4
-87/4, -8, -21/4, -3/2, -5/4, 3/4, 1, 1, -91/4, -9/4, -19/4, -29/4, -19/4, -17/4, -3/4, -1/4
-87/4, -8, -21/4, -3/2, -5/4, 3/4, 1, 1, -91/4, -9/4, -19/4, -29/4, -19/4, -17/4, -3/4, -1/4
-93/4, -9/4, -21/4, -31/4, -17/4, -9/4, -7/4, 7/4, 7/4, 3/4, 13/4, 7/4, -3/4, 3/4, -1/4, 7/4
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
665/16, 165/16, 159/16, 105/16, 65/16, 43/16, 23/16, -5/16, 675/16, 149/16, 143/16, 105/16, 93/16, 51/16, 17/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 4, 7/2, 11/2, 7/2, 7/2, 3, -1/2, 13/2, 3, 1/2, 4, 7/2, 5/2, -1/2, 1/2
45/2, 4, 7/2, 11/2, 7/2, 7/2, 3, -1/2, 13/2, 3, 1/2, 4, 7/2, 5/2, -1/2, 1/2
45/2, 4, 7/2, 11/2, 7/2, 7/2, 3, -1/2, 13/2, 3, 1/2, 4, 7/2, 5/2, -1/2, 1/2
45/2, 4, 7/2, 11/2, 7/2, 7/2, 3, -1/2, 13/2, 3, 1/2, 4, 7/2, 5/2, -1/2, 1/2
45/2, 4, 7/2, 11/2, 7/2, 7/2, 3, -1/2, 13/2, 3, 1/2, 4, 7/2, 5/2, -1/2, 1/2
-49/4, -7/4, -9/4, 3/4, -11/4, -5/4, -3/4, -11/4, 23/2, 13/2, 3, 3, -1/2, -3/2, 0, 2
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 89/8, 83/8, 37/4, 63/8, 9/2, 11/4, 5/8, 47, 25/2, 93/8, 67/8, 43/8, 35/8, 25/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-48, -23/2, -8, -17/2, -15/2, -9/2, -3/2, -1/2, 75/4, 23/4, 15/2, 19/4, 13/4, 5/2, 1, 1/2
-48, -23/2, -8, -17/2, -15/2, -9/2, -3/2, -1/2, 75/4, 23/4, 15/2, 19/4, 13/4, 5/2, 1, 1/2
-48, -23/2, -8, -17/2, -15/2, -9/2, -3/2, -1/2, 75/4, 23/4, 15/2, 19/4, 13/4, 5/2, 1, 1/2
-48, -23/2, -8, -17/2, -15/2, -9/2, -3/2, -1/2, 75/4, 23/4, 15/2, 19/4, 13/4, 5/2, 1, 1/2
-48, -23/2, -8, -17/2, -15/2, -9/2, -3/2, -1/2, 75/4, 23/4, 15/2, 19/4, 13/4, 5/2, 1, 1/2
-3/4, -9/4, 1/4, -1/4, -7/4, -1/4, 5/4, -9/4, -89/4, -19/4, -19/4, -31/4, -21/4, -17/4, -11/4, -1/4
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 157/16, 141/16, 107/16, 93/16, 75/16, 49/16, 11/16, 417/16, 81/16, 61/16, 61/16, 43/16, 41/16, 25/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/8, 3/8, 17/8, -5/8, -33/8, -15/8, 7/8, -21/8, -3/2, -1/2, 2, 1/2, -3/4, -3, -3, -3/4
-53/8, 3/8, 17/8, -5/8, -33/8, -15/8, 7/8, -21/8, -3/2, -1/2, 2, 1/2, -3/4, -3, -3, -3/4
-53/8, 3/8, 17/8, -5/8, -33/8, -15/8, 7/8, -21/8, -3/2, -1/2, 2, 1/2, -3/4, -3, -3, -3/4
-53/8, 3/8, 17/8, -5/8, -33/8, -15/8, 7/8, -21/8, -3/2, -1/2, 2, 1/2, -3/4, -3, -3, -3/4
-53/8, 3/8, 17/8, -5/8, -33/8, -15/8, 7/8, -21/8, -3/2, -1/2, 2, 1/2, -3/4, -3, -3, -3/4
-57/4, -17/4, -7/4, -13/4, -5/4, -15/4, -5/4, -5/4, -43/2, -11/2, -9/2, -9/2, -5, -9/2, -5/2, 0
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 73/8, 17/2, 27/4, 27/4, 33/8, 7/4, -1/4, 34, 19/2, 19/2, 55/8, 33/8, 21/8, 11/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/8, -53/8, -29/8, -29/8, -31/8, -5/8, 11/8, 5/8, 89/8, 37/8, 29/8, 45/8, 29/8, 7/8, 7/8, 9/8
-105/8, -53/8, -29/8, -29/8, -31/8, -5/8, 11/8, 5/8, 89/8, 37/8, 29/8, 45/8, 29/8, 7/8, 7/8, 9/8
-105/8, -53/8, -29/8, -29/8, -31/8, -5/8, 11/8, 5/8, 89/8, 37/8, 29/8, 45/8, 29/8, 7/8, 7/8, 9/8
-105/8, -53/8, -29/8, -29/8, -31/8, -5/8, 11/8, 5/8, 89/8, 37/8, 29/8, 45/8, 29/8, 7/8, 7/8, 9/8
-105/8, -53/8, -29/8, -29/8, -31/8, -5/8, 11/8, 5/8, 89/8, 37/8, 29/8, 45/8, 29/8, 7/8, 7/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 87/8, 9, 25/4, 13/4, 3, 19/8, -3/2, 49, 14, 12, 17/2, 25/4, 3, 7/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -5/4, -4, -3/2, 1/4, 1/4, 1/4, 9/4, 97/8, -25/8, 5/8, 25/8, 35/8, 29/8, -1/8, 19/8
-13/4, -5/4, -4, -3/2, 1/4, 1/4, 1/4, 9/4, 97/8, -25/8, 5/8, 25/8, 35/8, 29/8, -1/8, 19/8
-13/4, -5/4, -4, -3/2, 1/4, 1/4, 1/4, 9/4, 97/8, -25/8, 5/8, 25/8, 35/8, 29/8, -1/8, 19/8
-13/4, -5/4, -4, -3/2, 1/4, 1/4, 1/4, 9/4, 97/8, -25/8, 5/8, 25/8, 35/8, 29/8, -1/8, 19/8
-13/4, -5/4, -4, -3/2, 1/4, 1/4, 1/4, 9/4, 97/8, -25/8, 5/8, 25/8, 35/8, 29/8, -1/8, 19/8
-33/4, -21/4, -9/4, -17/4, -11/4, 1/4, 1/4, 5/4, 81/4, 19/4, 13/4, 15/4, 11/4, 5/4, 1/4, -5/4
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
743/16, 207/16, 171/16, 115/16, 69/16, 37/16, 37/16, -11/16, 201/4, 119/8, 89/8, 15/2, 55/8, 41/8, 2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
171/8, 23/8, 49/8, 61/8, 37/8, 25/8, 11/8, -17/8, 26, 11/2, 7/2, 9/4, 7/2, 11/2, 11/4, -1
171/8, 23/8, 49/8, 61/8, 37/8, 25/8, 11/8, -17/8, 26, 11/2, 7/2, 9/4, 7/2, 11/2, 11/4, -1
171/8, 23/8, 49/8, 61/8, 37/8, 25/8, 11/8, -17/8, 26, 11/2, 7/2, 9/4, 7/2, 11/2, 11/4, -1
171/8, 23/8, 49/8, 61/8, 37/8, 25/8, 11/8, -17/8, 26, 11/2, 7/2, 9/4, 7/2, 11/2, 11/4, -1
171/8, 23/8, 49/8, 61/8, 37/8, 25/8, 11/8, -17/8, 26, 11/2, 7/2, 9/4, 7/2, 11/2, 11/4, -1
89/4, 25/4, 23/4, 19/4, 7/4, 3/4, -7/4, 1/4, -5/4, 9/4, 7/4, -5/4, -11/4, -1/4, 3/4, -9/4
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
555/16, 167/16, 117/16, 95/16, 55/16, 45/16, 29/16, 1/16, 529/16, 141/16, 125/16, 83/16, 81/16, 81/16, 21/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -3/4, -3/4, -15/4, -11/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -3/4, -3/4, -15/4, -11/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -3/4, -3/4, -15/4, -11/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -3/4, -3/4, -15/4, -11/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -17/4, -3/4, -3/4, -15/4, -11/4, -3/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -7, -6, -5/2, 0, -7/2, -1, -5/2, -1, 5/2, -1/2, -7/2, -3, -3, 0, -1/2
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
735/16, 237/16, 183/16, 123/16, 95/16, 67/16, 11/16, 9/16, 845/16, 213/16, 203/16, 175/16, 119/16, 63/16, 35/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-227/8, -19/8, -43/8, -61/8, -63/8, -39/8, -11/8, 19/8, 99/8, 13/8, 25/8, 19/8, 23/8, -5/8, -3/8, 21/8
-227/8, -19/8, -43/8, -61/8, -63/8, -39/8, -11/8, 19/8, 99/8, 13/8, 25/8, 19/8, 23/8, -5/8, -3/8, 21/8
-227/8, -19/8, -43/8, -61/8, -63/8, -39/8, -11/8, 19/8, 99/8, 13/8, 25/8, 19/8, 23/8, -5/8, -3/8, 21/8
-227/8, -19/8, -43/8, -61/8, -63/8, -39/8, -11/8, 19/8, 99/8, 13/8, 25/8, 19/8, 23/8, -5/8, -3/8, 21/8
-227/8, -19/8, -43/8, -61/8, -63/8, -39/8, -11/8, 19/8, 99/8, 13/8, 25/8, 19/8, 23/8, -5/8, -3/8, 21/8
79/4, 27/4, 25/4, 19/4, 7/4, 1/4, 3/4, -5/4, -49/4, 7/4, -5/4, -7/4, -13/4, -15/4, -11/4, -3/4
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 159/16, 119/16, 91/16, 83/16, 53/16, 19/16, -1/16, 685/16, 173/16, 143/16, 115/16, 75/16, 47/16, 37/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
219/8, 43/8, 29/8, 7/8, 37/8, 31/8, 9/8, -15/8, 21/2, 13/2, 7/2, 21/4, 7/4, -3/2, -1, 1
219/8, 43/8, 29/8, 7/8, 37/8, 31/8, 9/8, -15/8, 21/2, 13/2, 7/2, 21/4, 7/4, -3/2, -1, 1
219/8, 43/8, 29/8, 7/8, 37/8, 31/8, 9/8, -15/8, 21/2, 13/2, 7/2, 21/4, 7/4, -3/2, -1, 1
219/8, 43/8, 29/8, 7/8, 37/8, 31/8, 9/8, -15/8, 21/2, 13/2, 7/2, 21/4, 7/4, -3/2, -1, 1
219/8, 43/8, 29/8, 7/8, 37/8, 31/8, 9/8, -15/8, 21/2, 13/2, 7/2, 21/4, 7/4, -3/2, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 81/8, 7, 11/2, 7/2, 7/2, 7/2, -3/8, 409/8, 81/8, 10, 10, 7, 25/8, 13/8, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 9/2, 9/2, 1, 7/2, 1, 1/4, -1, 139/8, 43/8, 23/8, 1/8, -1/8, 11/8, 7/8, -11/8
57/4, 9/2, 9/2, 1, 7/2, 1, 1/4, -1, 139/8, 43/8, 23/8, 1/8, -1/8, 11/8, 7/8, -11/8
57/4, 9/2, 9/2, 1, 7/2, 1, 1/4, -1, 139/8, 43/8, 23/8, 1/8, -1/8, 11/8, 7/8, -11/8
57/4, 9/2, 9/2, 1, 7/2, 1, 1/4, -1, 139/8, 43/8, 23/8, 1/8, -1/8, 11/8, 7/8, -11/8
57/4, 9/2, 9/2, 1, 7/2, 1, 1/4, -1, 139/8, 43/8, 23/8, 1/8, -1/8, 11/8, 7/8, -11/8
29/2, 5, 2, 1, -1, 0, 3/2, 1, -167/4, -47/4, -37/4, -35/4, -29/4, -15/4, -7/4, -3/4
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/8, 55/4, 10, 65/8, 45/8, 35/8, 17/8, -13/8, 231/8, 67/8, 57/8, 45/8, 31/8, 5/8, 3/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/8, -7/8, -1/8, 1/8, 13/8, -9/8, 9/8, -13/8, -55/4, -19/4, -3/2, -9/4, -1, 7/4, -7/4, -5/4
55/8, -7/8, -1/8, 1/8, 13/8, -9/8, 9/8, -13/8, -55/4, -19/4, -3/2, -9/4, -1, 7/4, -7/4, -5/4
55/8, -7/8, -1/8, 1/8, 13/8, -9/8, 9/8, -13/8, -55/4, -19/4, -3/2, -9/4, -1, 7/4, -7/4, -5/4
55/8, -7/8, -1/8, 1/8, 13/8, -9/8, 9/8, -13/8, -55/4, -19/4, -3/2, -9/4, -1, 7/4, -7/4, -5/4
55/8, -7/8, -1/8, 1/8, 13/8, -9/8, 9/8, -13/8, -55/4, -19/4, -3/2, -9/4, -1, 7/4, -7/4, -5/4
-48, -11, -12, -21/2, -15/2, -11/2, -2, 1/2, -5/2, -5, -5/2, -2, 1/2, -2, -1, -5/2
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 89/8, 77/8, 69/8, 23/4, 11/4, 19/8, -1/2, 899/16, 209/16, 183/16, 177/16, 115/16, 99/16, 57/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 3/4, -7/4, -15/4, -3/4, -1/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 3/4, -7/4, -15/4, -3/4, -1/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 3/4, -7/4, -15/4, -3/4, -1/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 3/4, -7/4, -15/4, -3/4, -1/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, 3/4, -7/4, -15/4, -3/4, -1/4, -5/4, -9/4, 0, 0, 0, 0, 0, 0, 0, 0
-101/4, -25/4, -19/4, -15/4, -21/4, -25/4, -11/4, 1/4, -21/4, -9/4, -1/4, -5/4, 3/4, 7/4, -3/4, -7/4
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
103/4, 21/4, 19/4, 15/4, 15/4, 19/8, 15/8, -3/4, 107/2, 27/2, 47/4, 65/8, 53/8, 9/2, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
195/4, 39/4, 47/4, 33/4, 21/4, 17/4, 5/4, -5/4, 23/2, 3/2, 3, -1/2, 3/2, -3/2, 0, -5/2
195/4, 39/4, 47/4, 33/4, 21/4, 17/4, 5/4, -5/4, 23/2, 3/2, 3, -1/2, 3/2, -3/2, 0, -5/2
195/4, 39/4, 47/4, 33/4, 21/4, 17/4, 5/4, -5/4, 23/2, 3/2, 3, -1/2, 3/2, -3/2, 0, -5/2
195/4, 39/4, 47/4, 33/4, 21/4, 17/4, 5/4, -5/4, 23/2, 3/2, 3, -1/2, 3/2, -3/2, 0, -5/2
195/4, 39/4, 47/4, 33/4, 21/4, 17/4, 5/4, -5/4, 23/2, 3/2, 3, -1/2, 3/2, -3/2, 0, -5/2
-29/2, -3/2, -1/2, -3, -5, -3, -3/2, 0, -45/2, -15/2, -5, -4, -1/2, -1/2, 1, 2
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 17/2, 17/2, 21/4, 35/8, 13/4, 3, -1/8, 261/4, 59/4, 55/4, 47/4, 9, 23/4, 5/2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/4, -5/2, -11/2, -4, -2, -23/4, -2, -1, 115/8, 21/8, 27/8, 13/8, 23/8, -3/8, 1/8, 27/8
-97/4, -5/2, -11/2, -4, -2, -23/4, -2, -1, 115/8, 21/8, 27/8, 13/8, 23/8, -3/8, 1/8, 27/8
-97/4, -5/2, -11/2, -4, -2, -23/4, -2, -1, 115/8, 21/8, 27/8, 13/8, 23/8, -3/8, 1/8, 27/8
-97/4, -5/2, -11/2, -4, -2, -23/4, -2, -1, 115/8, 21/8, 27/8, 13/8, 23/8, -3/8, 1/8, 27/8
-97/4, -5/2, -11/2, -4, -2, -23/4, -2, -1, 115/8, 21/8, 27/8, 13/8, 23/8, -3/8, 1/8, 27/8
23, 4, 6, 4, 2, 2, 3, 0, 97/4, 15/4, 19/4, 15/4, 27/4, 15/4, 7/4, -3/4
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/4, 115/8, 97/8, 79/8, 17/2, 23/4, 21/8, -5/4, 691/16, 207/16, 145/16, 113/16, 111/16, 53/16, 27/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -47/4, -23/4, -9/2, -3/2, -11/4, -3/2, -5/4, -2
0, 0, 0, 0, 0, 0, 0, 0, -47/4, -23/4, -9/2, -3/2, -11/4, -3/2, -5/4, -2
0, 0, 0, 0, 0, 0, 0, 0, -47/4, -23/4, -9/2, -3/2, -11/4, -3/2, -5/4, -2
0, 0, 0, 0, 0, 0, 0, 0, -47/4, -23/4, -9/2, -3/2, -11/4, -3/2, -5/4, -2
0, 0, 0, 0, 0, 0, 0, 0, -47/4, -23/4, -9/2, -3/2, -11/4, -3/2, -5/4, -2
-61/4, -17/4, -5/4, -5/4, 1/4, -3/4, 5/4, 9/4, 13/2, 0, 5/2, 1/2, 2, 1, 1/2, -3
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
893/16, 201/16, 189/16, 187/16, 137/16, 87/16, 45/16, -15/16, 793/16, 209/16, 173/16, 133/16, 113/16, 81/16, 25/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -1, -3/2, -2, -5/2, -5/2, 1/2, -5/2, -43/2, -6, -5, -3/2, -1, 1, -5/2, -1/2
-21/2, -1, -3/2, -2, -5/2, -5/2, 1/2, -5/2, -43/2, -6, -5, -3/2, -1, 1, -5/2, -1/2
-21/2, -1, -3/2, -2, -5/2, -5/2, 1/2, -5/2, -43/2, -6, -5, -3/2, -1, 1, -5/2, -1/2
-21/2, -1, -3/2, -2, -5/2, -5/2, 1/2, -5/2, -43/2, -6, -5, -3/2, -1, 1, -5/2, -1/2
-21/2, -1, -3/2, -2, -5/2, -5/2, 1/2, -5/2, -43/2, -6, -5, -3/2, -1, 1, -5/2, -1/2
-73/4, -3/4, -11/4, -3/4, -11/4, -7/4, -9/4, 1/4, -7, -3/2, -3/2, -1/2, 1/2, 3/2, 0, 1/2
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 83/8, 41/4, 31/4, 59/8, 35/8, 25/8, -1/2, 54, 95/8, 45/4, 73/8, 15/2, 21/4, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -7/2, 0, -3/2, -2, -1/2, -1/2, -1/2, 53/4, 11/4, 11/4, 17/4, 11/4, 7/4, -3/4, -3/4
-5/2, -7/2, 0, -3/2, -2, -1/2, -1/2, -1/2, 53/4, 11/4, 11/4, 17/4, 11/4, 7/4, -3/4, -3/4
-5/2, -7/2, 0, -3/2, -2, -1/2, -1/2, -1/2, 53/4, 11/4, 11/4, 17/4, 11/4, 7/4, -3/4, -3/4
-5/2, -7/2, 0, -3/2, -2, -1/2, -1/2, -1/2, 53/4, 11/4, 11/4, 17/4, 11/4, 7/4, -3/4, -3/4
-5/2, -7/2, 0, -3/2, -2, -1/2, -1/2, -1/2, 53/4, 11/4, 11/4, 17/4, 11/4, 7/4, -3/4, -3/4
-14, -13/2, -11/2, -5, -3/2, 3/2, -2, 1, -33/4, 7/4, -1/4, 5/4, 1/4, -5/4, -7/4, 5/4
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
889/16, 203/16, 193/16, 175/16, 129/16, 121/16, 59/16, 3/16, 537/8, 127/8, 29/2, 93/8, 79/8, 49/8, 25/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 5/4, 9/4, 17/4, 7/4, 1/4, 5/4, -3/4, -141/4, -27/4, -31/4, -31/4, -19/4, -17/4, -5/4, 7/4
55/4, 5/4, 9/4, 17/4, 7/4, 1/4, 5/4, -3/4, -141/4, -27/4, -31/4, -31/4, -19/4, -17/4, -5/4, 7/4
55/4, 5/4, 9/4, 17/4, 7/4, 1/4, 5/4, -3/4, -141/4, -27/4, -31/4, -31/4, -19/4, -17/4, -5/4, 7/4
55/4, 5/4, 9/4, 17/4, 7/4, 1/4, 5/4, -3/4, -141/4, -27/4, -31/4, -31/4, -19/4, -17/4, -5/4, 7/4
55/4, 5/4, 9/4, 17/4, 7/4, 1/4, 5/4, -3/4, -141/4, -27/4, -31/4, -31/4, -19/4, -17/4, -5/4, 7/4
17/4, 21/4, 9/4, -3/4, -13/4, -15/4, -7/4, -5/4, -6, 2, -1, 1/2, -2, 0, -1, -3/2
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 85/8, 39/4, 61/8, 19/4, 21/8, 9/8, -1/4, 333/8, 99/8, 17/2, 7, 43/8, 41/8, 21/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -15/2, -13/2, -3, -9/2, -2, -3/2, -3/2, -7, 2, 1, -1, -2, -1, 1, 1
-35/2, -15/2, -13/2, -3, -9/2, -2, -3/2, -3/2, -7, 2, 1, -1, -2, -1, 1, 1
-35/2, -15/2, -13/2, -3, -9/2, -2, -3/2, -3/2, -7, 2, 1, -1, -2, -1, 1, 1
-35/2, -15/2, -13/2, -3, -9/2, -2, -3/2, -3/2, -7, 2, 1, -1, -2, -1, 1, 1
-35/2, -15/2, -13/2, -3, -9/2, -2, -3/2, -3/2, -7, 2, 1, -1, -2, -1, 1, 1
25/2, 3/2, 3, 1/2, 1/2, 3/2, 2, 1/2, 1, 3, 3/2, -2, 1, 3/2, 0, 3
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 157/16, 127/16, 119/16, 75/16, 37/16, 35/16, -7/16, 47, 27/2, 39/4, 17/2, 45/8, 2, 13/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/8, 9/8, 3/8, -27/8, -13/8, -7/8, -13/8, -1/8, 4, 5/4, -1, 3/4, 1/2, 2, -3/2, -2
-95/8, 9/8, 3/8, -27/8, -13/8, -7/8, -13/8, -1/8, 4, 5/4, -1, 3/4, 1/2, 2, -3/2, -2
-95/8, 9/8, 3/8, -27/8, -13/8, -7/8, -13/8, -1/8, 4, 5/4, -1, 3/4, 1/2, 2, -3/2, -2
-95/8, 9/8, 3/8, -27/8, -13/8, -7/8, -13/8, -1/8, 4, 5/4, -1, 3/4, 1/2, 2, -3/2, -2
-95/8, 9/8, 3/8, -27/8, -13/8, -7/8, -13/8, -1/8, 4, 5/4, -1, 3/4, 1/2, 2, -3/2, -2
41/4, 1/4, -1/4, 9/4, 23/4, 13/4, -1/4, 11/4, -16, -2, 0, -3, -13/2, -3, 1/2, 0
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/4, 9, 63/8, 59/8, 7/2, 3/2, 1, 1, 925/16, 233/16, 175/16, 131/16, 125/16, 109/16, 49/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, 1/4, 3/2, 0, -1, -3, -1, -3/2, -27, -7, -35/4, -5, -2, -3, -5/4, 5/2
-33/4, 1/4, 3/2, 0, -1, -3, -1, -3/2, -27, -7, -35/4, -5, -2, -3, -5/4, 5/2
-33/4, 1/4, 3/2, 0, -1, -3, -1, -3/2, -27, -7, -35/4, -5, -2, -3, -5/4, 5/2
-33/4, 1/4, 3/2, 0, -1, -3, -1, -3/2, -27, -7, -35/4, -5, -2, -3, -5/4, 5/2
-33/4, 1/4, 3/2, 0, -1, -3, -1, -3/2, -27, -7, -35/4, -5, -2, -3, -5/4, 5/2
-20, -3, -4, -3, -2, -3, -1, 2, 15/4, 15/4, 9/4, 5/4, -1/4, 3/4, -5/4, 7/4
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
789/16, 189/16, 169/16, 161/16, 143/16, 83/16, 21/16, 9/16, 687/16, 145/16, 127/16, 123/16, 119/16, 75/16, 47/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -1, -4, -7, -5, -7/2, 0, 3/2, -41/4, -13/4, -27/4, -13/4, 1/4, 15/4, 5/4, 1/4
-17, -1, -4, -7, -5, -7/2, 0, 3/2, -41/4, -13/4, -27/4, -13/4, 1/4, 15/4, 5/4, 1/4
-17, -1, -4, -7, -5, -7/2, 0, 3/2, -41/4, -13/4, -27/4, -13/4, 1/4, 15/4, 5/4, 1/4
-17, -1, -4, -7, -5, -7/2, 0, 3/2, -41/4, -13/4, -27/4, -13/4, 1/4, 15/4, 5/4, 1/4
-17, -1, -4, -7, -5, -7/2, 0, 3/2, -41/4, -13/4, -27/4, -13/4, 1/4, 15/4, 5/4, 1/4
-175/4, -41/4, -29/4, -43/4, -29/4, -15/4, -1/4, -3/4, -3/4, -15/4, -1/4, 3/4, 5/4, 3/4, -5/4, -3/4
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 95/8, 93/8, 85/8, 7, 33/8, 7/2, 3/8, 655/16, 197/16, 135/16, 109/16, 83/16, 57/16, 47/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, -1/4, 11/4, 23/4, 13/4, -1/4, 11/4, -1/4, -107/8, -3/8, -33/8, -23/8, -37/8, -41/8, -27/8, 3/8
33/4, -1/4, 11/4, 23/4, 13/4, -1/4, 11/4, -1/4, -107/8, -3/8, -33/8, -23/8, -37/8, -41/8, -27/8, 3/8
33/4, -1/4, 11/4, 23/4, 13/4, -1/4, 11/4, -1/4, -107/8, -3/8, -33/8, -23/8, -37/8, -41/8, -27/8, 3/8
33/4, -1/4, 11/4, 23/4, 13/4, -1/4, 11/4, -1/4, -107/8, -3/8, -33/8, -23/8, -37/8, -41/8, -27/8, 3/8
33/4, -1/4, 11/4, 23/4, 13/4, -1/4, 11/4, -1/4, -107/8, -3/8, -33/8, -23/8, -37/8, -41/8, -27/8, 3/8
-45/2, -5, -8, -6, -3, -5/2, -1, 2, -59/4, -11/4, -19/4, -7/4, -15/4, -9/4, -3/4, -1/4
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 43/4, 7, 43/8, 37/8, 23/8, 5/2, 5/8, 411/16, 111/16, 77/16, 63/16, 37/16, 33/16, 27/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/4, 51/4, 37/4, 33/4, 11/2, 3, 9/4, -1/4, -143/8, -9/8, -23/8, -25/8, -33/8, -5/8, -15/8, 13/8
163/4, 51/4, 37/4, 33/4, 11/2, 3, 9/4, -1/4, -143/8, -9/8, -23/8, -25/8, -33/8, -5/8, -15/8, 13/8
163/4, 51/4, 37/4, 33/4, 11/2, 3, 9/4, -1/4, -143/8, -9/8, -23/8, -25/8, -33/8, -5/8, -15/8, 13/8
163/4, 51/4, 37/4, 33/4, 11/2, 3, 9/4, -1/4, -143/8, -9/8, -23/8, -25/8, -33/8, -5/8, -15/8, 13/8
163/4, 51/4, 37/4, 33/4, 11/2, 3, 9/4, -1/4, -143/8, -9/8, -23/8, -25/8, -33/8, -5/8, -15/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 55/4, 101/8, 71/8, 8, 49/8, 21/8, 1/2, 871/16, 243/16, 215/16, 171/16, 109/16, 59/16, 9/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, 1, 2, 0, -1, -3/2, -1/2, 3, 2, 7/2, 1, -5/2, -5/2, -5/2, 1, 1
-10, 1, 2, 0, -1, -3/2, -1/2, 3, 2, 7/2, 1, -5/2, -5/2, -5/2, 1, 1
-10, 1, 2, 0, -1, -3/2, -1/2, 3, 2, 7/2, 1, -5/2, -5/2, -5/2, 1, 1
-10, 1, 2, 0, -1, -3/2, -1/2, 3, 2, 7/2, 1, -5/2, -5/2, -5/2, 1, 1
-10, 1, 2, 0, -1, -3/2, -1/2, 3, 2, 7/2, 1, -5/2, -5/2, -5/2, 1, 1
45/4, 31/4, 19/4, 11/4, 15/4, 3/4, -3/4, 3/4, -44, -19/2, -11, -9, -13/2, -4, -1, 1
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 99/8, 77/8, 27/4, 31/8, 7/2, 11/4, -3/8, 661/16, 179/16, 153/16, 133/16, 75/16, 57/16, 39/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-105/4, -27/4, -39/4, -31/4, -17/4, -9/4, 1/4, -9/4, -39/2, -7, -4, -5/2, -3/2, 2, -1, -3/2
-105/4, -27/4, -39/4, -31/4, -17/4, -9/4, 1/4, -9/4, -39/2, -7, -4, -5/2, -3/2, 2, -1, -3/2
-105/4, -27/4, -39/4, -31/4, -17/4, -9/4, 1/4, -9/4, -39/2, -7, -4, -5/2, -3/2, 2, -1, -3/2
-105/4, -27/4, -39/4, -31/4, -17/4, -9/4, 1/4, -9/4, -39/2, -7, -4, -5/2, -3/2, 2, -1, -3/2
-105/4, -27/4, -39/4, -31/4, -17/4, -9/4, 1/4, -9/4, -39/2, -7, -4, -5/2, -3/2, 2, -1, -3/2
7, -1/2, 5/2, 5, 2, 1, 0, -1, -75/4, -29/4, -29/4, -15/4, -1/4, 3/4, 1/4, -7/4
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 95/8, 81/8, 75/8, 49/8, 13/4, 7/4, 11/8, 215/4, 57/4, 95/8, 79/8, 73/8, 43/8, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/8, 23/8, 15/8, 45/8, 31/8, 7/8, -3/8, 27/8, -35, -25/2, -19/2, -7, -6, -7/2, -3, -1/2
55/8, 23/8, 15/8, 45/8, 31/8, 7/8, -3/8, 27/8, -35, -25/2, -19/2, -7, -6, -7/2, -3, -1/2
55/8, 23/8, 15/8, 45/8, 31/8, 7/8, -3/8, 27/8, -35, -25/2, -19/2, -7, -6, -7/2, -3, -1/2
55/8, 23/8, 15/8, 45/8, 31/8, 7/8, -3/8, 27/8, -35, -25/2, -19/2, -7, -6, -7/2, -3, -1/2
55/8, 23/8, 15/8, 45/8, 31/8, 7/8, -3/8, 27/8, -35, -25/2, -19/2, -7, -6, -7/2, -3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1039/16, 281/16, 231/16, 183/16, 151/16, 101/16, 43/16, 15/16, 925/16, 193/16, 193/16, 169/16, 143/16, 89/16, 41/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-201/8, -19/8, -33/8, -33/8, -9/8, -27/8, -19/8, 9/8, 163/8, 63/8, 39/8, 29/8, 9/8, 21/8, 17/8, -9/8
-201/8, -19/8, -33/8, -33/8, -9/8, -27/8, -19/8, 9/8, 163/8, 63/8, 39/8, 29/8, 9/8, 21/8, 17/8, -9/8
-201/8, -19/8, -33/8, -33/8, -9/8, -27/8, -19/8, 9/8, 163/8, 63/8, 39/8, 29/8, 9/8, 21/8, 17/8, -9/8
-201/8, -19/8, -33/8, -33/8, -9/8, -27/8, -19/8, 9/8, 163/8, 63/8, 39/8, 29/8, 9/8, 21/8, 17/8, -9/8
-201/8, -19/8, -33/8, -33/8, -9/8, -27/8, -19/8, 9/8, 163/8, 63/8, 39/8, 29/8, 9/8, 21/8, 17/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/8, 105/8, 85/8, 55/8, 49/8, 6, 17/8, 3/2, 377/8, 55/4, 85/8, 17/2, 6, 25/8, 5/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 1/4, 0, -3, 3/4, -1/2, 5/2, 0, 57/4, 23/4, 27/4, 4, 5/2, 5/4, -3/4, 9/4
15/2, 1/4, 0, -3, 3/4, -1/2, 5/2, 0, 57/4, 23/4, 27/4, 4, 5/2, 5/4, -3/4, 9/4
15/2, 1/4, 0, -3, 3/4, -1/2, 5/2, 0, 57/4, 23/4, 27/4, 4, 5/2, 5/4, -3/4, 9/4
15/2, 1/4, 0, -3, 3/4, -1/2, 5/2, 0, 57/4, 23/4, 27/4, 4, 5/2, 5/4, -3/4, 9/4
15/2, 1/4, 0, -3, 3/4, -1/2, 5/2, 0, 57/4, 23/4, 27/4, 4, 5/2, 5/4, -3/4, 9/4
3/2, 0, -1/2, 1/2, 1, 5/2, 3/2, -3/2, 9/4, -3/4, 11/4, 13/4, 5/4, 5/4, -5/4, -7/4
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 109/8, 81/8, 31/4, 7, 37/8, 15/8, -1/8, 38, 37/4, 63/8, 47/8, 23/4, 39/8, 25/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 3, 5/2, 1/2, 4, 5, 3, -1/2, 31/4, 15/4, 13/4, 9/4, 1/4, 1/4, 3/4, -9/4
31/2, 3, 5/2, 1/2, 4, 5, 3, -1/2, 31/4, 15/4, 13/4, 9/4, 1/4, 1/4, 3/4, -9/4
31/2, 3, 5/2, 1/2, 4, 5, 3, -1/2, 31/4, 15/4, 13/4, 9/4, 1/4, 1/4, 3/4, -9/4
31/2, 3, 5/2, 1/2, 4, 5, 3, -1/2, 31/4, 15/4, 13/4, 9/4, 1/4, 1/4, 3/4, -9/4
31/2, 3, 5/2, 1/2, 4, 5, 3, -1/2, 31/4, 15/4, 13/4, 9/4, 1/4, 1/4, 3/4, -9/4
-25/4, -5/4, -17/4, -7/4, -13/4, -3/4, 5/4, -3/4, -77/4, -9/4, -5/4, -9/4, -19/4, -21/4, -7/4, 3/4
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/4, 9, 49/8, 41/8, 13/8, 13/8, 5/4, -1/4, 829/16, 221/16, 179/16, 131/16, 111/16, 51/16, 25/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
211/8, 47/8, 39/8, 27/8, 35/8, 25/8, 11/8, -15/8, 29, 7, 17/2, 9, 23/4, 2, 1/4, 1
211/8, 47/8, 39/8, 27/8, 35/8, 25/8, 11/8, -15/8, 29, 7, 17/2, 9, 23/4, 2, 1/4, 1
211/8, 47/8, 39/8, 27/8, 35/8, 25/8, 11/8, -15/8, 29, 7, 17/2, 9, 23/4, 2, 1/4, 1
211/8, 47/8, 39/8, 27/8, 35/8, 25/8, 11/8, -15/8, 29, 7, 17/2, 9, 23/4, 2, 1/4, 1
211/8, 47/8, 39/8, 27/8, 35/8, 25/8, 11/8, -15/8, 29, 7, 17/2, 9, 23/4, 2, 1/4, 1
-59/4, -7/4, -3/4, -15/4, -3/4, -13/4, -3/4, 11/4, -35/2, -3/2, -7/2, -3/2, -2, -11/2, -2, -3/2
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 41/4, 59/8, 23/4, 5/2, 11/8, 9/8, -5/8, 227/4, 135/8, 55/4, 79/8, 27/4, 3, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -13/4, 1/4, 5/4, -3/4, 7/4, -7/4, -3/4, 19/8, 27/8, 27/8, 3/8, -7/8, -27/8, -9/8, -1/8
-3/4, -13/4, 1/4, 5/4, -3/4, 7/4, -7/4, -3/4, 19/8, 27/8, 27/8, 3/8, -7/8, -27/8, -9/8, -1/8
-3/4, -13/4, 1/4, 5/4, -3/4, 7/4, -7/4, -3/4, 19/8, 27/8, 27/8, 3/8, -7/8, -27/8, -9/8, -1/8
-3/4, -13/4, 1/4, 5/4, -3/4, 7/4, -7/4, -3/4, 19/8, 27/8, 27/8, 3/8, -7/8, -27/8, -9/8, -1/8
-3/4, -13/4, 1/4, 5/4, -3/4, 7/4, -7/4, -3/4, 19/8, 27/8, 27/8, 3/8, -7/8, -27/8, -9/8, -1/8
-49/2, -4, -2, -3, -9/2, -6, -3, 0, 0, 1/2, 0, 5/2, 2, 0, -1, 2
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 11, 31/4, 29/4, 41/8, 3, 7/4, -3/8, 101/2, 111/8, 91/8, 71/8, 6, 37/8, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/8, 11/8, 23/8, -1/8, -3/8, -21/8, -1/8, 1/8, -83/2, -47/4, -21/2, -35/4, -7, -7/2, 0, -5/2
67/8, 11/8, 23/8, -1/8, -3/8, -21/8, -1/8, 1/8, -83/2, -47/4, -21/2, -35/4, -7, -7/2, 0, -5/2
67/8, 11/8, 23/8, -1/8, -3/8, -21/8, -1/8, 1/8, -83/2, -47/4, -21/2, -35/4, -7, -7/2, 0, -5/2
67/8, 11/8, 23/8, -1/8, -3/8, -21/8, -1/8, 1/8, -83/2, -47/4, -21/2, -35/4, -7, -7/2, 0, -5/2
67/8, 11/8, 23/8, -1/8, -3/8, -21/8, -1/8, 1/8, -83/2, -47/4, -21/2, -35/4, -7, -7/2, 0, -5/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 107/8, 23/2, 33/4, 29/4, 31/8, 17/8, 1/4, 47, 12, 73/8, 31/4, 27/4, 6, 19/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -9/2, -11/2, -9/2, -9/2, -3/2, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-17, -9/2, -11/2, -9/2, -9/2, -3/2, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-17, -9/2, -11/2, -9/2, -9/2, -3/2, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-17, -9/2, -11/2, -9/2, -9/2, -3/2, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-17, -9/2, -11/2, -9/2, -9/2, -3/2, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 11/4, 21/4, 13/4, 17/4, 7/4, 11/4, -3/4, -43/2, -19/2, -15/2, -9/2, -2, -1/2, 2, 3/2
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
795/16, 201/16, 181/16, 131/16, 71/16, 57/16, 19/16, -11/16, 57/2, 39/8, 39/8, 39/8, 37/8, 17/8, 3/2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-28, -7, -17/2, -7, -7/2, -1, 0, -1, -20, -5/2, -21/4, -29/4, -6, -17/4, -2, -7/4
-28, -7, -17/2, -7, -7/2, -1, 0, -1, -20, -5/2, -21/4, -29/4, -6, -17/4, -2, -7/4
-28, -7, -17/2, -7, -7/2, -1, 0, -1, -20, -5/2, -21/4, -29/4, -6, -17/4, -2, -7/4
-28, -7, -17/2, -7, -7/2, -1, 0, -1, -20, -5/2, -21/4, -29/4, -6, -17/4, -2, -7/4
-28, -7, -17/2, -7, -7/2, -1, 0, -1, -20, -5/2, -21/4, -29/4, -6, -17/4, -2, -7/4
-19, -11/2, -5, -2, -3, -9/2, -2, -1, -3, 2, -3/2, -3/2, -3, -1, -1, 0
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
885/16, 187/16, 185/16, 171/16, 115/16, 91/16, 45/16, -11/16, 65, 29/2, 57/4, 13, 39/4, 47/8, 5/2, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -3/2, -1/2, 1/2, -3, -9/2, -3, -1/2, 13/2, -1, -1/2, 3/2, 4, 4, 1, 1/2
-35/2, -3/2, -1/2, 1/2, -3, -9/2, -3, -1/2, 13/2, -1, -1/2, 3/2, 4, 4, 1, 1/2
-35/2, -3/2, -1/2, 1/2, -3, -9/2, -3, -1/2, 13/2, -1, -1/2, 3/2, 4, 4, 1, 1/2
-35/2, -3/2, -1/2, 1/2, -3, -9/2, -3, -1/2, 13/2, -1, -1/2, 3/2, 4, 4, 1, 1/2
-35/2, -3/2, -1/2, 1/2, -3, -9/2, -3, -1/2, 13/2, -1, -1/2, 3/2, 4, 4, 1, 1/2
7, 5/2, 2, -1/2, 5/2, 1, -3/2, -1, -2, 3/2, -1, 2, -3/2, -1/2, 3/2, 0
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/16, 197/16, 165/16, 117/16, 55/16, 35/16, 23/16, 23/16, 753/16, 209/16, 175/16, 163/16, 109/16, 47/16, 15/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
159/8, 3/8, 7/8, 29/8, 47/8, 33/8, 3/8, 3/8, -141/8, -45/8, -19/8, 7/8, -15/8, -31/8, -3/8, -9/8
159/8, 3/8, 7/8, 29/8, 47/8, 33/8, 3/8, 3/8, -141/8, -45/8, -19/8, 7/8, -15/8, -31/8, -3/8, -9/8
159/8, 3/8, 7/8, 29/8, 47/8, 33/8, 3/8, 3/8, -141/8, -45/8, -19/8, 7/8, -15/8, -31/8, -3/8, -9/8
159/8, 3/8, 7/8, 29/8, 47/8, 33/8, 3/8, 3/8, -141/8, -45/8, -19/8, 7/8, -15/8, -31/8, -3/8, -9/8
159/8, 3/8, 7/8, 29/8, 47/8, 33/8, 3/8, 3/8, -141/8, -45/8, -19/8, 7/8, -15/8, -31/8, -3/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 33/4, 7, 41/8, 39/8, 17/4, 3/4, 1/2, 159/4, 73/8, 65/8, 39/8, 19/4, 35/8, 2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 6, 29/4, 31/4, 17/4, 5/4, 1/4, 5/2, -261/8, -73/8, -53/8, -39/8, -25/8, -37/8, -17/8, 5/8
113/4, 6, 29/4, 31/4, 17/4, 5/4, 1/4, 5/2, -261/8, -73/8, -53/8, -39/8, -25/8, -37/8, -17/8, 5/8
113/4, 6, 29/4, 31/4, 17/4, 5/4, 1/4, 5/2, -261/8, -73/8, -53/8, -39/8, -25/8, -37/8, -17/8, 5/8
113/4, 6, 29/4, 31/4, 17/4, 5/4, 1/4, 5/2, -261/8, -73/8, -53/8, -39/8, -25/8, -37/8, -17/8, 5/8
113/4, 6, 29/4, 31/4, 17/4, 5/4, 1/4, 5/2, -261/8, -73/8, -53/8, -39/8, -25/8, -37/8, -17/8, 5/8
-83/4, -27/4, -27/4, -13/4, -15/4, -11/4, 1/4, 7/4, -9/2, 4, 7/2, 1, -2, -1, -5/2, 1/2
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 63/4, 49/4, 9, 47/8, 21/4, 5/2, 9/8, 45, 51/4, 19/2, 15/2, 11/2, 11/2, 5/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/8, 43/8, 13/8, -7/8, 5/8, -11/8, -13/8, -3/8, -15/4, 1/2, -3, -2, -5/2, -5/2, -1, -7/4
73/8, 43/8, 13/8, -7/8, 5/8, -11/8, -13/8, -3/8, -15/4, 1/2, -3, -2, -5/2, -5/2, -1, -7/4
73/8, 43/8, 13/8, -7/8, 5/8, -11/8, -13/8, -3/8, -15/4, 1/2, -3, -2, -5/2, -5/2, -1, -7/4
73/8, 43/8, 13/8, -7/8, 5/8, -11/8, -13/8, -3/8, -15/4, 1/2, -3, -2, -5/2, -5/2, -1, -7/4
73/8, 43/8, 13/8, -7/8, 5/8, -11/8, -13/8, -3/8, -15/4, 1/2, -3, -2, -5/2, -5/2, -1, -7/4
-41/2, -4, -2, -1, -4, -3, -1/2, 3, 75/2, 7, 13/2, 11/2, 11/2, 9/2, 3/2, -1
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
723/16, 223/16, 179/16, 123/16, 89/16, 49/16, 27/16, 19/16, 621/16, 155/16, 123/16, 109/16, 67/16, 43/16, 13/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, 1, -1, -2, -1/2, 0, -1, -2, 19, 7/2, 11/2, 4, 1, 3/2, 0, 3/2
-17/2, 1, -1, -2, -1/2, 0, -1, -2, 19, 7/2, 11/2, 4, 1, 3/2, 0, 3/2
-17/2, 1, -1, -2, -1/2, 0, -1, -2, 19, 7/2, 11/2, 4, 1, 3/2, 0, 3/2
-17/2, 1, -1, -2, -1/2, 0, -1, -2, 19, 7/2, 11/2, 4, 1, 3/2, 0, 3/2
-17/2, 1, -1, -2, -1/2, 0, -1, -2, 19, 7/2, 11/2, 4, 1, 3/2, 0, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
767/16, 185/16, 173/16, 131/16, 123/16, 81/16, 21/16, -21/16, 715/16, 179/16, 173/16, 141/16, 117/16, 65/16, 19/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -1, 5/2, 0, -3, 3/4, 2, 1/2, -21/8, -1/8, -21/8, -17/8, -3/8, 11/8, -13/8, 5/8
-17/4, -1, 5/2, 0, -3, 3/4, 2, 1/2, -21/8, -1/8, -21/8, -17/8, -3/8, 11/8, -13/8, 5/8
-17/4, -1, 5/2, 0, -3, 3/4, 2, 1/2, -21/8, -1/8, -21/8, -17/8, -3/8, 11/8, -13/8, 5/8
-17/4, -1, 5/2, 0, -3, 3/4, 2, 1/2, -21/8, -1/8, -21/8, -17/8, -3/8, 11/8, -13/8, 5/8
-17/4, -1, 5/2, 0, -3, 3/4, 2, 1/2, -21/8, -1/8, -21/8, -17/8, -3/8, 11/8, -13/8, 5/8
29/2, 6, 4, 3, 3, -1/2, 2, -1, 13/4, -1/4, 5/4, -7/4, -1/4, -1/4, -1/4, 9/4
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 23/2, 73/8, 45/8, 11/4, 15/8, 7/4, -5/8, 195/4, 115/8, 47/4, 41/4, 31/4, 17/4, 11/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, 11/4, -3/4, -3/4, -15/4, -1/4, 3/4, -3/4, 19/4, 11/4, 11/4, 5/4, -1/4, -7/4, -11/4, -3/4
-33/4, 11/4, -3/4, -3/4, -15/4, -1/4, 3/4, -3/4, 19/4, 11/4, 11/4, 5/4, -1/4, -7/4, -11/4, -3/4
-33/4, 11/4, -3/4, -3/4, -15/4, -1/4, 3/4, -3/4, 19/4, 11/4, 11/4, 5/4, -1/4, -7/4, -11/4, -3/4
-33/4, 11/4, -3/4, -3/4, -15/4, -1/4, 3/4, -3/4, 19/4, 11/4, 11/4, 5/4, -1/4, -7/4, -11/4, -3/4
-33/4, 11/4, -3/4, -3/4, -15/4, -1/4, 3/4, -3/4, 19/4, 11/4, 11/4, 5/4, -1/4, -7/4, -11/4, -3/4
-4, -7/2, -3/2, 0, 1, 5/2, 1/2, 3, 19, 4, 4, 4, 1, 2, 2, -1
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/16, 161/16, 113/16, 97/16, 57/16, 49/16, 13/16, 7/16, 949/16, 259/16, 207/16, 159/16, 127/16, 81/16, 31/16, 27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 5/2, 4, 2, 5/2, -1/2, 1, -2, -209/4, -27/4, -37/4, -49/4, -37/4, -27/4, -13/4, -1/4
37/2, 5/2, 4, 2, 5/2, -1/2, 1, -2, -209/4, -27/4, -37/4, -49/4, -37/4, -27/4, -13/4, -1/4
37/2, 5/2, 4, 2, 5/2, -1/2, 1, -2, -209/4, -27/4, -37/4, -49/4, -37/4, -27/4, -13/4, -1/4
37/2, 5/2, 4, 2, 5/2, -1/2, 1, -2, -209/4, -27/4, -37/4, -49/4, -37/4, -27/4, -13/4, -1/4
37/2, 5/2, 4, 2, 5/2, -1/2, 1, -2, -209/4, -27/4, -37/4, -49/4, -37/4, -27/4, -13/4, -1/4
49/4, 25/4, 15/4, 13/4, 7/4, 13/4, -1/4, 3/4, 1/4, -7/4, -5/4, 7/4, 11/4, 9/4, 3/4, 9/4
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
63/2, 75/8, 57/8, 19/4, 35/8, 9/8, 1/8, 1/8, 933/16, 203/16, 177/16, 145/16, 135/16, 103/16, 53/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, 5, 15/2, 9/2, 3/2, -1/2, -1/2, -1, 111/4, 21/4, 31/4, 23/4, 17/4, 9/4, -5/4, -3/4
31/2, 5, 15/2, 9/2, 3/2, -1/2, -1/2, -1, 111/4, 21/4, 31/4, 23/4, 17/4, 9/4, -5/4, -3/4
31/2, 5, 15/2, 9/2, 3/2, -1/2, -1/2, -1, 111/4, 21/4, 31/4, 23/4, 17/4, 9/4, -5/4, -3/4
31/2, 5, 15/2, 9/2, 3/2, -1/2, -1/2, -1, 111/4, 21/4, 31/4, 23/4, 17/4, 9/4, -5/4, -3/4
31/2, 5, 15/2, 9/2, 3/2, -1/2, -1/2, -1, 111/4, 21/4, 31/4, 23/4, 17/4, 9/4, -5/4, -3/4
-25/2, -7/2, -11/2, -3, -3/2, 0, 0, -3, -15/4, -17/4, -9/4, -1/4, 11/4, 7/4, -3/4, -5/4
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
837/16, 191/16, 173/16, 143/16, 115/16, 91/16, 33/16, 5/16, 443/8, 99/8, 85/8, 71/8, 35/4, 39/8, 21/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 7/2, 5, 3/2, 4, 2, -3/2, -1, -179/4, -47/4, -37/4, -25/4, -27/4, -13/4, -9/4, 1/4
37/2, 7/2, 5, 3/2, 4, 2, -3/2, -1, -179/4, -47/4, -37/4, -25/4, -27/4, -13/4, -9/4, 1/4
37/2, 7/2, 5, 3/2, 4, 2, -3/2, -1, -179/4, -47/4, -37/4, -25/4, -27/4, -13/4, -9/4, 1/4
37/2, 7/2, 5, 3/2, 4, 2, -3/2, -1, -179/4, -47/4, -37/4, -25/4, -27/4, -13/4, -9/4, 1/4
37/2, 7/2, 5, 3/2, 4, 2, -3/2, -1, -179/4, -47/4, -37/4, -25/4, -27/4, -13/4, -9/4, 1/4
-43/4, 5/4, -3/4, -15/4, -3/4, -11/4, 3/4, 7/4, 17, 6, 5, 13/2, 4, 5/2, -1, 1
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
279/4, 147/8, 123/8, 47/4, 67/8, 21/4, 13/4, 3/8, 35, 79/8, 55/8, 55/8, 39/8, 25/8, 17/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
195/8, 15/8, 41/8, 33/8, 43/8, 23/8, 9/8, 9/8, -29/2, -2, 3/2, -1/2, -9/4, -11/4, -1, 0
195/8, 15/8, 41/8, 33/8, 43/8, 23/8, 9/8, 9/8, -29/2, -2, 3/2, -1/2, -9/4, -11/4, -1, 0
195/8, 15/8, 41/8, 33/8, 43/8, 23/8, 9/8, 9/8, -29/2, -2, 3/2, -1/2, -9/4, -11/4, -1, 0
195/8, 15/8, 41/8, 33/8, 43/8, 23/8, 9/8, 9/8, -29/2, -2, 3/2, -1/2, -9/4, -11/4, -1, 0
195/8, 15/8, 41/8, 33/8, 43/8, 23/8, 9/8, 9/8, -29/2, -2, 3/2, -1/2, -9/4, -11/4, -1, 0
-9/4, -13/4, -3/4, -15/4, -1/4, 7/4, 1/4, 1/4, -7, -2, -11/2, -5/2, -1, 1, 2, 1
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 1/8, 1/8, 1/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, -13/4, -9/4, -9/4, -9/4, 1/4, 1/4, 1/4, -4, 2, 7/2, -3/2, -1, 2, 1, -2
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/4, 0, 0, 1/8, 1/8, 1/8, 7/8, -13/16, -13/16, -1/16, -1/16, -1/16, 1/16, 1/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 7/4, 1/4, 5/4, -5/4, -1/4, 9/4, -11/4, 7/2, 7/2, -2, 3/2, 4, 1/2, 3, -2
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -3/16, -1/16, -1/16, -1/16, 1/16, 1/16, 15/16, -7/16, -1/16, -1/16, 1/16, 1/16, 1/16, 7/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, -1/2, -4, 0, 1/2, -7/2, 2, -7/2, -4, -5/2, 1, -1/2, 5/2, 4, 3/2, 1
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -13/16, -9/16, -1/16, -1/16, 1/16, 1/16, 1/16, -1, -5/8, -5/8, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 15/4, 9/4, -1/4, 1/4, -9/4, 7/4, 9/4, 7/4, -13/4, 11/4, -11/4, -9/4, 1/4, 1/4, 5/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/2, 0, 0, 1/8, 1/8, 1/8, 5/8, -13/16, -3/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 5/4, 5/4, 13/4, -5/4, 7/4, 7/4, 1/4, -9/4, -1/4, -3/4, -1/4, -1/4, 1/4, 13/4, -11/4
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, 0, 0, 0, 0, 1/8, 3/4, 7/8, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16, 11/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -13/4, -5/4, -1/4, 15/4, 5/4, -9/4, 9/4, -3/4, 7/4, -13/4, -3/4, 9/4, -5/4, -15/4, -9/4
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 17/16, -7/16, -5/16, -1/16, -1/16, -1/16, -1/16, 1/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, -1/4, 5/4, 13/4, 3/4, 13/4, 13/4, 5/4, 15/4, -7/4, -1/4, 1/4, 9/4, 17/4, -3/4, 17/4
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 0, 0, 1/4, -11/16, -11/16, -9/16, -1/16, -1/16, -1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/8, -1/8, 1/8, 1/8, 3/8, 11/8, 15/8, 13/8, 3/4, 2, 3/2, -7/4, -1, 3/2, -1, -1/2
-11/8, -1/8, 1/8, 1/8, 3/8, 11/8, 15/8, 13/8, 3/4, 2, 3/2, -7/4, -1, 3/2, -1, -1/2
-11/8, -1/8, 1/8, 1/8, 3/8, 11/8, 15/8, 13/8, 3/4, 2, 3/2, -7/4, -1, 3/2, -1, -1/2
-11/8, -1/8, 1/8, 1/8, 3/8, 11/8, 15/8, 13/8, 3/4, 2, 3/2, -7/4, -1, 3/2, -1, -1/2
-11/8, -1/8, 1/8, 1/8, 3/8, 11/8, 15/8, 13/8, 3/4, 2, 3/2, -7/4, -1, 3/2, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 11/16, -1/4, -1/4, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, 1/8, -13/8, -1/8, -1/8, 3/8, 7/8, -3/8, -7/4, 5/4, -3/4, -1/2, 0, 1/4, 3/4, 3/4
-13/8, 1/8, -13/8, -1/8, -1/8, 3/8, 7/8, -3/8, -7/4, 5/4, -3/4, -1/2, 0, 1/4, 3/4, 3/4
-13/8, 1/8, -13/8, -1/8, -1/8, 3/8, 7/8, -3/8, -7/4, 5/4, -3/4, -1/2, 0, 1/4, 3/4, 3/4
-13/8, 1/8, -13/8, -1/8, -1/8, 3/8, 7/8, -3/8, -7/4, 5/4, -3/4, -1/2, 0, 1/4, 3/4, 3/4
-13/8, 1/8, -13/8, -1/8, -1/8, 3/8, 7/8, -3/8, -7/4, 5/4, -3/4, -1/2, 0, 1/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -11/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, -7/16, -1/16, -1/16, -1/16, -1/16, 1/16, 9/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/8, -5/8, 13/8, -15/8, -5/8, 1/8, 17/8, 3/8, -1/4, -3/4, -1/4, -1/4, 1/4, -1/4, -3/4, 5/4
-5/8, -5/8, 13/8, -15/8, -5/8, 1/8, 17/8, 3/8, -1/4, -3/4, -1/4, -1/4, 1/4, -1/4, -3/4, 5/4
-5/8, -5/8, 13/8, -15/8, -5/8, 1/8, 17/8, 3/8, -1/4, -3/4, -1/4, -1/4, 1/4, -1/4, -3/4, 5/4
-5/8, -5/8, 13/8, -15/8, -5/8, 1/8, 17/8, 3/8, -1/4, -3/4, -1/4, -1/4, 1/4, -1/4, -3/4, 5/4
-5/8, -5/8, 13/8, -15/8, -5/8, 1/8, 17/8, 3/8, -1/4, -3/4, -1/4, -1/4, 1/4, -1/4, -3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -3/4, 0, 0, 0, 0, 0, 1/4, -9/16, -1/16, -1/16, -1/16, -1/16, 1/16, 3/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -5/4, -1/4, -1/4, 1/4, 1/4, 1, 7/4, -11/8, -9/8, -1/8, 11/8, 13/8, -1/8, 7/8, 3/8
1, -5/4, -1/4, -1/4, 1/4, 1/4, 1, 7/4, -11/8, -9/8, -1/8, 11/8, 13/8, -1/8, 7/8, 3/8
1, -5/4, -1/4, -1/4, 1/4, 1/4, 1, 7/4, -11/8, -9/8, -1/8, 11/8, 13/8, -1/8, 7/8, 3/8
1, -5/4, -1/4, -1/4, 1/4, 1/4, 1, 7/4, -11/8, -9/8, -1/8, 11/8, 13/8, -1/8, 7/8, 3/8
1, -5/4, -1/4, -1/4, 1/4, 1/4, 1, 7/4, -11/8, -9/8, -1/8, 11/8, 13/8, -1/8, 7/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 0, 0, 1/8, 1/8, 1/8, 1/4, 1, -3/8, -1/8, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/2, 3/2, -5/4, 0, 2, -3/2, 2, -5/4, -1/4, -1, 0, 0, 0, 1/2, 3/2
-3/4, -3/2, 3/2, -5/4, 0, 2, -3/2, 2, -5/4, -1/4, -1, 0, 0, 0, 1/2, 3/2
-3/4, -3/2, 3/2, -5/4, 0, 2, -3/2, 2, -5/4, -1/4, -1, 0, 0, 0, 1/2, 3/2
-3/4, -3/2, 3/2, -5/4, 0, 2, -3/2, 2, -5/4, -1/4, -1, 0, 0, 0, 1/2, 3/2
-3/4, -3/2, 3/2, -5/4, 0, 2, -3/2, 2, -5/4, -1/4, -1, 0, 0, 0, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 0, 0, 0, 3/8, 1, -15/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -3/2, -1/2, 0, 0, 1, 3/4, -1/2, -9/8, -13/8, -1/8, -1/8, 1/8, 3/8, 15/8, 17/8
-1/4, -3/2, -1/2, 0, 0, 1, 3/4, -1/2, -9/8, -13/8, -1/8, -1/8, 1/8, 3/8, 15/8, 17/8
-1/4, -3/2, -1/2, 0, 0, 1, 3/4, -1/2, -9/8, -13/8, -1/8, -1/8, 1/8, 3/8, 15/8, 17/8
-1/4, -3/2, -1/2, 0, 0, 1, 3/4, -1/2, -9/8, -13/8, -1/8, -1/8, 1/8, 3/8, 15/8, 17/8
-1/4, -3/2, -1/2, 0, 0, 1, 3/4, -1/2, -9/8, -13/8, -1/8, -1/8, 1/8, 3/8, 15/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 1/8, 1/8, 1/4, 1, -1/16, -1/16, 1/16, 1/16, 1/16, 9/16, 9/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -7/4, -3/2, -1/4, 1, 1, 3/2, -3/2, 5/8, 13/8, 1/8, 1/8, 9/8, 5/8, 5/8, 17/8
1, -7/4, -3/2, -1/4, 1, 1, 3/2, -3/2, 5/8, 13/8, 1/8, 1/8, 9/8, 5/8, 5/8, 17/8
1, -7/4, -3/2, -1/4, 1, 1, 3/2, -3/2, 5/8, 13/8, 1/8, 1/8, 9/8, 5/8, 5/8, 17/8
1, -7/4, -3/2, -1/4, 1, 1, 3/2, -3/2, 5/8, 13/8, 1/8, 1/8, 9/8, 5/8, 5/8, 17/8
1, -7/4, -3/2, -1/4, 1, 1, 3/2, -3/2, 5/8, 13/8, 1/8, 1/8, 9/8, 5/8, 5/8, 17/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 3/16, -1/4, -1/8, 0, 0, 0, 0, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, 13/8, -15/8, -11/8, -7/8, -1/8, -1/8, -7/8, 5/4, 3/2, -1/2, -1/2, 0, 2, 2, -7/4
-15/8, 13/8, -15/8, -11/8, -7/8, -1/8, -1/8, -7/8, 5/4, 3/2, -1/2, -1/2, 0, 2, 2, -7/4
-15/8, 13/8, -15/8, -11/8, -7/8, -1/8, -1/8, -7/8, 5/4, 3/2, -1/2, -1/2, 0, 2, 2, -7/4
-15/8, 13/8, -15/8, -11/8, -7/8, -1/8, -1/8, -7/8, 5/4, 3/2, -1/2, -1/2, 0, 2, 2, -7/4
-15/8, 13/8, -15/8, -11/8, -7/8, -1/8, -1/8, -7/8, 5/4, 3/2, -1/2, -1/2, 0, 2, 2, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -7/8, -1/2, 0, 0, 1/8, 1/8, 1/8, -13/16, -13/16, 1/16, 1/16, 1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 3/2, -1/4, -7/4, -1/4, 1/2, 1/2, 3/2, -1/4, 3/2, -1/2, 1/4, 1/4, 1/4, 1, 1
5/4, 3/2, -1/4, -7/4, -1/4, 1/2, 1/2, 3/2, -1/4, 3/2, -1/2, 1/4, 1/4, 1/4, 1, 1
5/4, 3/2, -1/4, -7/4, -1/4, 1/2, 1/2, 3/2, -1/4, 3/2, -1/2, 1/4, 1/4, 1/4, 1, 1
5/4, 3/2, -1/4, -7/4, -1/4, 1/2, 1/2, 3/2, -1/4, 3/2, -1/2, 1/4, 1/4, 1/4, 1, 1
5/4, 3/2, -1/4, -7/4, -1/4, 1/2, 1/2, 3/2, -1/4, 3/2, -1/2, 1/4, 1/4, 1/4, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 1/8, 1/8, 1/8, 3/8, 3/4, -5/8, -1/2, -3/8, 0, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -1/4, 5/4, 7/4, 7/4, 7/4, 7/4, -5/4, 3/4, 5/4, -7/4, 0, 1/2, 3/2, 3/2
-1/4, -7/4, -1/4, 5/4, 7/4, 7/4, 7/4, 7/4, -5/4, 3/4, 5/4, -7/4, 0, 1/2, 3/2, 3/2
-1/4, -7/4, -1/4, 5/4, 7/4, 7/4, 7/4, 7/4, -5/4, 3/4, 5/4, -7/4, 0, 1/2, 3/2, 3/2
-1/4, -7/4, -1/4, 5/4, 7/4, 7/4, 7/4, 7/4, -5/4, 3/4, 5/4, -7/4, 0, 1/2, 3/2, 3/2
-1/4, -7/4, -1/4, 5/4, 7/4, 7/4, 7/4, 7/4, -5/4, 3/4, 5/4, -7/4, 0, 1/2, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/4, -1/4, 0, 0, 0, 0, 0, -5/8, -5/8, 0, 0, 1/8, 1/8, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/4, 5/4, -1/2, 0, 0, 1/4, 1, -2, 0, -1/2, 0, 0, 3/2, 2, 1
-1/4, 1/4, 5/4, -1/2, 0, 0, 1/4, 1, -2, 0, -1/2, 0, 0, 3/2, 2, 1
-1/4, 1/4, 5/4, -1/2, 0, 0, 1/4, 1, -2, 0, -1/2, 0, 0, 3/2, 2, 1
-1/4, 1/4, 5/4, -1/2, 0, 0, 1/4, 1, -2, 0, -1/2, 0, 0, 3/2, 2, 1
-1/4, 1/4, 5/4, -1/2, 0, 0, 1/4, 1, -2, 0, -1/2, 0, 0, 3/2, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, -5/16, -1/16, -1/16, -1/16, 1/16, 1/16, -1/4, 0, 0, 0, 0, 1/8, 1/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, 7/4, -5/4, 5/4, 7/4, -5/4, 1/4, -1/2, -7/4, -1/2, 0, 1/4, -7/4, -5/4, 1/2
-3/4, -3/4, 7/4, -5/4, 5/4, 7/4, -5/4, 1/4, -1/2, -7/4, -1/2, 0, 1/4, -7/4, -5/4, 1/2
-3/4, -3/4, 7/4, -5/4, 5/4, 7/4, -5/4, 1/4, -1/2, -7/4, -1/2, 0, 1/4, -7/4, -5/4, 1/2
-3/4, -3/4, 7/4, -5/4, 5/4, 7/4, -5/4, 1/4, -1/2, -7/4, -1/2, 0, 1/4, -7/4, -5/4, 1/2
-3/4, -3/4, 7/4, -5/4, 5/4, 7/4, -5/4, 1/4, -1/2, -7/4, -1/2, 0, 1/4, -7/4, -5/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/4, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, -9/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, -5/4, -5/4, 1/4, 1/4, 3/4, -5/4, -5/8, 17/8, -7/8, -1/8, -1/8, -1/8, 17/8, -7/8
-3/4, -3/4, -5/4, -5/4, 1/4, 1/4, 3/4, -5/4, -5/8, 17/8, -7/8, -1/8, -1/8, -1/8, 17/8, -7/8
-3/4, -3/4, -5/4, -5/4, 1/4, 1/4, 3/4, -5/4, -5/8, 17/8, -7/8, -1/8, -1/8, -1/8, 17/8, -7/8
-3/4, -3/4, -5/4, -5/4, 1/4, 1/4, 3/4, -5/4, -5/8, 17/8, -7/8, -1/8, -1/8, -1/8, 17/8, -7/8
-3/4, -3/4, -5/4, -5/4, 1/4, 1/4, 3/4, -5/4, -5/8, 17/8, -7/8, -1/8, -1/8, -1/8, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 0, 0, 0, 1/8, 1/8, 1/8, 1/4, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3/2, -1, -1/2, 0, -3/2, -1/2, 2, -3/2, -1, 1, -3/2, 0, 2, 0, -1
-2, -3/2, -1, -1/2, 0, -3/2, -1/2, 2, -3/2, -1, 1, -3/2, 0, 2, 0, -1
-2, -3/2, -1, -1/2, 0, -3/2, -1/2, 2, -3/2, -1, 1, -3/2, 0, 2, 0, -1
-2, -3/2, -1, -1/2, 0, -3/2, -1/2, 2, -3/2, -1, 1, -3/2, 0, 2, 0, -1
-2, -3/2, -1, -1/2, 0, -3/2, -1/2, 2, -3/2, -1, 1, -3/2, 0, 2, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 9/16, 11/16, -15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, 0, 0, 3/2, -1/2, -1, -3/4, -3/4, 1/4, 1/4, 7/4, -1/4, 7/4, 7/4
-3/2, -1, -1/2, 0, 0, 3/2, -1/2, -1, -3/4, -3/4, 1/4, 1/4, 7/4, -1/4, 7/4, 7/4
-3/2, -1, -1/2, 0, 0, 3/2, -1/2, -1, -3/4, -3/4, 1/4, 1/4, 7/4, -1/4, 7/4, 7/4
-3/2, -1, -1/2, 0, 0, 3/2, -1/2, -1, -3/4, -3/4, 1/4, 1/4, 7/4, -1/4, 7/4, 7/4
-3/2, -1, -1/2, 0, 0, 3/2, -1/2, -1, -3/4, -3/4, 1/4, 1/4, 7/4, -1/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 9/16, 13/16, -7/16, -7/16, -1/16, 1/16, 1/16, 1/16, 1/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1, 0, 1/2, 2, -3/2, -1/2, -2, -2, -1/2, 1, -3/2, 0, 1, 3/2, 1/2
1/2, -1, 0, 1/2, 2, -3/2, -1/2, -2, -2, -1/2, 1, -3/2, 0, 1, 3/2, 1/2
1/2, -1, 0, 1/2, 2, -3/2, -1/2, -2, -2, -1/2, 1, -3/2, 0, 1, 3/2, 1/2
1/2, -1, 0, 1/2, 2, -3/2, -1/2, -2, -2, -1/2, 1, -3/2, 0, 1, 3/2, 1/2
1/2, -1, 0, 1/2, 2, -3/2, -1/2, -2, -2, -1/2, 1, -3/2, 0, 1, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/8, 1/8, 1/8, 1/2, 7/8, 1, -7/8, -1/8, -1/8, 0, 0, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 3/2, 1, 3/2, 2, -2, 0, -2, -1/4, -7/4, 7/4, -1/4, 7/4, -1/4, 3/4, 5/4
-1, 3/2, 1, 3/2, 2, -2, 0, -2, -1/4, -7/4, 7/4, -1/4, 7/4, -1/4, 3/4, 5/4
-1, 3/2, 1, 3/2, 2, -2, 0, -2, -1/4, -7/4, 7/4, -1/4, 7/4, -1/4, 3/4, 5/4
-1, 3/2, 1, 3/2, 2, -2, 0, -2, -1/4, -7/4, 7/4, -1/4, 7/4, -1/4, 3/4, 5/4
-1, 3/2, 1, 3/2, 2, -2, 0, -2, -1/4, -7/4, 7/4, -1/4, 7/4, -1/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/4, 0, 0, 0, 0, 1/8, 1/2, -1/2, -1/2, -1/2, 0, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 5/4, -3/4, 1/4, 3/4, 5/4, 3/4, 5/4, -5/4, 3/4, 5/4, 3/4, 1/4, 3/4, 7/4, 7/4
5/4, 5/4, -3/4, 1/4, 3/4, 5/4, 3/4, 5/4, -5/4, 3/4, 5/4, 3/4, 1/4, 3/4, 7/4, 7/4
5/4, 5/4, -3/4, 1/4, 3/4, 5/4, 3/4, 5/4, -5/4, 3/4, 5/4, 3/4, 1/4, 3/4, 7/4, 7/4
5/4, 5/4, -3/4, 1/4, 3/4, 5/4, 3/4, 5/4, -5/4, 3/4, 5/4, 3/4, 1/4, 3/4, 7/4, 7/4
5/4, 5/4, -3/4, 1/4, 3/4, 5/4, 3/4, 5/4, -5/4, 3/4, 5/4, 3/4, 1/4, 3/4, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 5/16, 5/16, -3/4, -1/8, 0, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 1/4, 1/4, 3/4, -5/4, 3/4, 5/4, 5/4, 7/4, -7/4, -3/4, 1/4, 1/4, 1/4, -1/4
-5/4, -3/4, 1/4, 1/4, 3/4, -5/4, 3/4, 5/4, 5/4, 7/4, -7/4, -3/4, 1/4, 1/4, 1/4, -1/4
-5/4, -3/4, 1/4, 1/4, 3/4, -5/4, 3/4, 5/4, 5/4, 7/4, -7/4, -3/4, 1/4, 1/4, 1/4, -1/4
-5/4, -3/4, 1/4, 1/4, 3/4, -5/4, 3/4, 5/4, 5/4, 7/4, -7/4, -3/4, 1/4, 1/4, 1/4, -1/4
-5/4, -3/4, 1/4, 1/4, 3/4, -5/4, 3/4, 5/4, 5/4, 7/4, -7/4, -3/4, 1/4, 1/4, 1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/4, -1/4, 1/8, 1/8, 1/8, 1/8, 1/8, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -2, 1/2, -3/2, 0, 0, 3/2, 3/2, -3/2, -2, 0, -1, -1/2, 1/2, -1, -1/2
0, -2, 1/2, -3/2, 0, 0, 3/2, 3/2, -3/2, -2, 0, -1, -1/2, 1/2, -1, -1/2
0, -2, 1/2, -3/2, 0, 0, 3/2, 3/2, -3/2, -2, 0, -1, -1/2, 1/2, -1, -1/2
0, -2, 1/2, -3/2, 0, 0, 3/2, 3/2, -3/2, -2, 0, -1, -1/2, 1/2, -1, -1/2
0, -2, 1/2, -3/2, 0, 0, 3/2, 3/2, -3/2, -2, 0, -1, -1/2, 1/2, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/8, 0, 0, 0, 1/8, 1/8, 1/8, -3/4, -3/4, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 0, -2, -1/2, -1/2, -1, 1/2, 2, -1, 1/2, 1, -2, 0, 0, 0, 1/2
-1/2, 0, -2, -1/2, -1/2, -1, 1/2, 2, -1, 1/2, 1, -2, 0, 0, 0, 1/2
-1/2, 0, -2, -1/2, -1/2, -1, 1/2, 2, -1, 1/2, 1, -2, 0, 0, 0, 1/2
-1/2, 0, -2, -1/2, -1/2, -1, 1/2, 2, -1, 1/2, 1, -2, 0, 0, 0, 1/2
-1/2, 0, -2, -1/2, -1/2, -1, 1/2, 2, -1, 1/2, 1, -2, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/16, -1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 17/16, 0, 1/8, 1/8, 1/8, 1/8, 1/4, 1/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -7/4, -7/4, 1/4, 3/4, 5/4, 5/4, 3/4, -7/4, -1/4, 1/4, 1/4, 3/4, 3/4, 5/4
-1/4, -7/4, -7/4, -7/4, 1/4, 3/4, 5/4, 5/4, 3/4, -7/4, -1/4, 1/4, 1/4, 3/4, 3/4, 5/4
-1/4, -7/4, -7/4, -7/4, 1/4, 3/4, 5/4, 5/4, 3/4, -7/4, -1/4, 1/4, 1/4, 3/4, 3/4, 5/4
-1/4, -7/4, -7/4, -7/4, 1/4, 3/4, 5/4, 5/4, 3/4, -7/4, -1/4, 1/4, 1/4, 3/4, 3/4, 5/4
-1/4, -7/4, -7/4, -7/4, 1/4, 3/4, 5/4, 5/4, 3/4, -7/4, -1/4, 1/4, 1/4, 3/4, 3/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 9/16, -9/16, -9/16, -1/16, -1/16, 1/16, 1/16, 1/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -1/4, 1/4, 3/4, 3/4, -5/4, -5/4, 3/4, 0, 3/2, -3/2, -1, -2, -1/2, -1/2, -1
5/4, -1/4, 1/4, 3/4, 3/4, -5/4, -5/4, 3/4, 0, 3/2, -3/2, -1, -2, -1/2, -1/2, -1
5/4, -1/4, 1/4, 3/4, 3/4, -5/4, -5/4, 3/4, 0, 3/2, -3/2, -1, -2, -1/2, -1/2, -1
5/4, -1/4, 1/4, 3/4, 3/4, -5/4, -5/4, 3/4, 0, 3/2, -3/2, -1, -2, -1/2, -1/2, -1
5/4, -1/4, 1/4, 3/4, 3/4, -5/4, -5/4, 3/4, 0, 3/2, -3/2, -1, -2, -1/2, -1/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -7/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16, -5/8, -5/8, 0, 0, 0, 1/8, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -2, 3/2, -1, -1, 0, 0, 3/2, -7/4, 1/4, 1/4, 5/4, 5/4, 3/4, 3/4, -7/4
-1, -2, 3/2, -1, -1, 0, 0, 3/2, -7/4, 1/4, 1/4, 5/4, 5/4, 3/4, 3/4, -7/4
-1, -2, 3/2, -1, -1, 0, 0, 3/2, -7/4, 1/4, 1/4, 5/4, 5/4, 3/4, 3/4, -7/4
-1, -2, 3/2, -1, -1, 0, 0, 3/2, -7/4, 1/4, 1/4, 5/4, 5/4, 3/4, 3/4, -7/4
-1, -2, 3/2, -1, -1, 0, 0, 3/2, -7/4, 1/4, 1/4, 5/4, 5/4, 3/4, 3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -1/4, 0, 0, 0, 0, 0, 3/4, -3/4, 0, 0, 0, 0, 1/8, 3/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, 1/8, 1/8, 1/8, 9/8, 11/8, 13/8, 13/8, 0, -1/4, 0, 1/2, 1, -1/2, -3/2, 7/4
3/8, 1/8, 1/8, 1/8, 9/8, 11/8, 13/8, 13/8, 0, -1/4, 0, 1/2, 1, -1/2, -3/2, 7/4
3/8, 1/8, 1/8, 1/8, 9/8, 11/8, 13/8, 13/8, 0, -1/4, 0, 1/2, 1, -1/2, -3/2, 7/4
3/8, 1/8, 1/8, 1/8, 9/8, 11/8, 13/8, 13/8, 0, -1/4, 0, 1/2, 1, -1/2, -3/2, 7/4
3/8, 1/8, 1/8, 1/8, 9/8, 11/8, 13/8, 13/8, 0, -1/4, 0, 1/2, 1, -1/2, -3/2, 7/4
2, 1, -2, 0, 3, -4, -1, -1, 2, 1/2, 1/2, 2, -5/2, -1, -2, -7/2
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/8, 0, 1/8, 1/8, 1/8, 1/8, 5/8, -1/4, -1/4, 0, 0, 0, 0, 0, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, 7/8, -11/8, -7/8, -3/8, -3/8, -1/8, -9/8, 3/4, 1, -5/4, -1/4, 0, 1/4, 5/4, -5/4
-13/8, 7/8, -11/8, -7/8, -3/8, -3/8, -1/8, -9/8, 3/4, 1, -5/4, -1/4, 0, 1/4, 5/4, -5/4
-13/8, 7/8, -11/8, -7/8, -3/8, -3/8, -1/8, -9/8, 3/4, 1, -5/4, -1/4, 0, 1/4, 5/4, -5/4
-13/8, 7/8, -11/8, -7/8, -3/8, -3/8, -1/8, -9/8, 3/4, 1, -5/4, -1/4, 0, 1/4, 5/4, -5/4
-13/8, 7/8, -11/8, -7/8, -3/8, -3/8, -1/8, -9/8, 3/4, 1, -5/4, -1/4, 0, 1/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, 3, -3, -3
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 1/8, 1/8, 1/8, 1/8, 7/8, 7/8, -9/16, -1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 2, 1/4, 3/4, 5/4, 5/4, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 2, 1/4, 3/4, 5/4, 5/4, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 2, 1/4, 3/4, 5/4, 5/4, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 2, 1/4, 3/4, 5/4, 5/4, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 2, 1/4, 3/4, 5/4, 5/4, -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 7/4, 3/4, -5/4, -11/4, 13/4, -13/4, -13/4, 3/4, -7/4, -9/4, -9/4, -7/4, 1/4, -3/4, -5/4
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 0, 0, 0, 0, 0, 0, 7/8, -3/8, 0, 0, 1/8, 1/8, 1/8, 1/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/4, 1/4, 1/4, 1/4, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/4, 1/4, 1/4, 1/4, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/4, 1/4, 1/4, 1/4, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/4, 1/4, 1/4, 1/4, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/4, 1/4, 1/4, 1/4, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -13/4, 11/4, -15/4, -13/4, 3/4, 3/4, 17/4
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16, 9/16, -3/16, -1/16, -1/16, 1/16, 1/16, 1/16, 11/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 13/8, 7/8, 11/8, -1/8, 3/8, 9/8, -13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 13/8, 7/8, 11/8, -1/8, 3/8, 9/8, -13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 13/8, 7/8, 11/8, -1/8, 3/8, 9/8, -13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 13/8, 7/8, 11/8, -1/8, 3/8, 9/8, -13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 13/8, 7/8, 11/8, -1/8, 3/8, 9/8, -13/8, -13/8
15/4, -3/4, -1/4, -1/4, 1/4, 5/4, -3/4, 7/4, 2, 1, 0, -2, 1, 0, 1, -3
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 0, 0, 1/8, 1/4, 3/8, -7/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -3/2, 0, 3/4, -1/2, -7/4, 1/2, -9/8, -15/8, -3/8, -1/8, -1/8, -1/8, 5/8, 9/8
1/2, -3/2, -3/2, 0, 3/4, -1/2, -7/4, 1/2, -9/8, -15/8, -3/8, -1/8, -1/8, -1/8, 5/8, 9/8
1/2, -3/2, -3/2, 0, 3/4, -1/2, -7/4, 1/2, -9/8, -15/8, -3/8, -1/8, -1/8, -1/8, 5/8, 9/8
1/2, -3/2, -3/2, 0, 3/4, -1/2, -7/4, 1/2, -9/8, -15/8, -3/8, -1/8, -1/8, -1/8, 5/8, 9/8
1/2, -3/2, -3/2, 0, 3/4, -1/2, -7/4, 1/2, -9/8, -15/8, -3/8, -1/8, -1/8, -1/8, 5/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -3/2, 3/2, 3/2, -4, 5/2
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 3/4, 1, -3/8, -1/4, 0, 0, 1/8, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, 1/4, 1/4, 3/4, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-3, 3, -1/2, -1/2, -3, -3, 7/2, 3/2, -1, 2, -3, -5/2, -2, 5/2, 5/2, 3/2
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 0, 0, 0, 0, 0, 3/8, 1/2, -1, 0, 0, 0, 0, 0, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, -3/8, -3/8, -3/8, -1/8, 1/8, 9/8, -13/8, -7/4, -2, -3/2, -3/2, 0, 0, 1, 5/4
1/8, -3/8, -3/8, -3/8, -1/8, 1/8, 9/8, -13/8, -7/4, -2, -3/2, -3/2, 0, 0, 1, 5/4
1/8, -3/8, -3/8, -3/8, -1/8, 1/8, 9/8, -13/8, -7/4, -2, -3/2, -3/2, 0, 0, 1, 5/4
1/8, -3/8, -3/8, -3/8, -1/8, 1/8, 9/8, -13/8, -7/4, -2, -3/2, -3/2, 0, 0, 1, 5/4
1/8, -3/8, -3/8, -3/8, -1/8, 1/8, 9/8, -13/8, -7/4, -2, -3/2, -3/2, 0, 0, 1, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 4, -7/2, -1/2, 3/2, 3, 7/2, -2, -2
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, 0, 0, 0, 1/8, 1/8, 1/4, -7/8, -5/8, -1/8, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -7/4, 1/4, 5/4, 5/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -7/4, 1/4, 5/4, 5/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -7/4, 1/4, 5/4, 5/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -7/4, 1/4, 5/4, 5/4, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -7/4, 1/4, 5/4, 5/4, 5/4, 3/4
1, -1, -1/2, 3/2, 4, -5/2, 4, 5/2, -1/2, -5/2, 1, 3/2, -2, 3, 3, -3/2
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 13/16, 17/16, -11/16, -5/16, 1/16, 1/16, 1/16, 1/16, 1/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -7/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
-7/4, -1/4, -1/4, 9/4, 9/4, 13/4, -7/4, -7/4, -2, -5/2, -3/2, 0, 1/2, 5/2, 4, -1
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -5/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 5/8, -11/8, 7/8, 9/8, 11/8, -7/8, 7/8, 17/8, 15/8
-7/8, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 5/8, -11/8, 7/8, 9/8, 11/8, -7/8, 7/8, 17/8, 15/8
-7/8, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 5/8, -11/8, 7/8, 9/8, 11/8, -7/8, 7/8, 17/8, 15/8
-7/8, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 5/8, -11/8, 7/8, 9/8, 11/8, -7/8, 7/8, 17/8, 15/8
-7/8, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 5/8, -11/8, 7/8, 9/8, 11/8, -7/8, 7/8, 17/8, 15/8
9/4, 3/4, -13/4, -5/4, -3/4, -1/4, -1/4, 11/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 3/8, 7/8, 1, -1/8, 0, 0, 0, 1/8, 1/8, 3/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, 1/4, 1/4, 5/4, -1/2, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, 1/4, 1/4, 5/4, -1/2, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, 1/4, 1/4, 5/4, -1/2, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, 1/4, 1/4, 5/4, -1/2, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, 1/4, 1/4, 5/4, -1/2, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 3/2, -5/2, 7/2, 7/2, -1/2, -3/2, 3/2, 1/4, -15/4, 5/4, 11/4, -11/4, 17/4, -9/4, 9/4
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -9/16, 1/16, 1/16, 1/16, 1/16, 1/16, 7/16, -15/16, -1/16, -1/16, 1/16, 1/16, 1/16, 3/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, -5/4, -5/4, -1/4, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, -5/4, -5/4, -1/4, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, -5/4, -5/4, -1/4, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, -5/4, -5/4, -1/4, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, -5/4, -5/4, -1/4, -1/2, -3/2
-9/4, 11/4, -1/4, -1/4, 5/4, 11/4, 13/4, 11/4, 15/4, 7/4, -5/4, -3/4, 5/4, -1/4, -5/4, -5/4
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -3/16, -1/16, 1/16, 1/16, 1/16, 1/16, 15/16, -13/16, -11/16, -1/16, -1/16, -1/16, -1/16, 1/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 5/4, -2, -1/4, 1/4, 3/2, -5/4, 1, 1/4, -3/2, -1/4, 0, 2, 3/2, 3/2
-3/4, -7/4, 5/4, -2, -1/4, 1/4, 3/2, -5/4, 1, 1/4, -3/2, -1/4, 0, 2, 3/2, 3/2
-3/4, -7/4, 5/4, -2, -1/4, 1/4, 3/2, -5/4, 1, 1/4, -3/2, -1/4, 0, 2, 3/2, 3/2
-3/4, -7/4, 5/4, -2, -1/4, 1/4, 3/2, -5/4, 1, 1/4, -3/2, -1/4, 0, 2, 3/2, 3/2
-3/4, -7/4, 5/4, -2, -1/4, 1/4, 3/2, -5/4, 1, 1/4, -3/2, -1/4, 0, 2, 3/2, 3/2
-1/2, 1/2, -1, 4, -3/2, 4, 0, -5/2, -3, -1, 3, -4, 2, -3, 0, -4
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -13/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, -9/16, -1/16, -1/16, -1/16, -1/16, -1/16, 7/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, 3/2, -2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, 3/2, -2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, 3/2, -2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, 3/2, -2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, 3/2, -2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 13/4, 5/4, -13/4, -9/4, 11/4, -3/4, -3/4, -1/2, -5/2, -1, 0, 1/2, 3/2, -5/2, 3/2
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/4, 0, 0, 0, 1/8, 1/8, 3/4, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 11/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 7/4, 3/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 7/4, 3/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 7/4, 3/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 7/4, 3/4, 5/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 7/4, 3/4, 5/4, -1/4
-7/2, 2, -4, 3/2, 3/2, 3/2, 2, -2, 15/4, -15/4, 9/4, 3/4, 13/4, -13/4, 3/4, -3/4
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -11/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, -5/8, 15/8, -13/8, -9/8, -3/8, 1/8, -3/8, -9/8, -13/8, -3/8, -1/8, 1/8, 1/8, 15/8, 1/8
-7/8, -5/8, 15/8, -13/8, -9/8, -3/8, 1/8, -3/8, -9/8, -13/8, -3/8, -1/8, 1/8, 1/8, 15/8, 1/8
-7/8, -5/8, 15/8, -13/8, -9/8, -3/8, 1/8, -3/8, -9/8, -13/8, -3/8, -1/8, 1/8, 1/8, 15/8, 1/8
-7/8, -5/8, 15/8, -13/8, -9/8, -3/8, 1/8, -3/8, -9/8, -13/8, -3/8, -1/8, 1/8, 1/8, 15/8, 1/8
-7/8, -5/8, 15/8, -13/8, -9/8, -3/8, 1/8, -3/8, -9/8, -13/8, -3/8, -1/8, 1/8, 1/8, 15/8, 1/8
3/2, 4, -7/2, -1/2, -1/2, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 0, 0, 0, 1/4, 1, -7/16, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/4, -3/4, 1/4, 1/4, 7/4, 5/4, 1/2, 1/4, -5/4, -3/4, 1/4, 1/4, 1/2, -7/4, -1
3/2, -3/4, -3/4, 1/4, 1/4, 7/4, 5/4, 1/2, 1/4, -5/4, -3/4, 1/4, 1/4, 1/2, -7/4, -1
3/2, -3/4, -3/4, 1/4, 1/4, 7/4, 5/4, 1/2, 1/4, -5/4, -3/4, 1/4, 1/4, 1/2, -7/4, -1
3/2, -3/4, -3/4, 1/4, 1/4, 7/4, 5/4, 1/2, 1/4, -5/4, -3/4, 1/4, 1/4, 1/2, -7/4, -1
3/2, -3/4, -3/4, 1/4, 1/4, 7/4, 5/4, 1/2, 1/4, -5/4, -3/4, 1/4, 1/4, 1/2, -7/4, -1
0, 0, 0, 0, 0, 0, 0, 0, -9/4, -11/4, -1/4, -13/4, -5/4, 3/4, -9/4, -3/4
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 3/16, -3/4, -1/2, 0, 0, 0, 0, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -1, -1, 0, 3/2, -2, -1
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -1, -1, 0, 3/2, -2, -1
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -1, -1, 0, 3/2, -2, -1
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -1, -1, 0, 3/2, -2, -1
0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -1, -1, 0, 3/2, -2, -1
-1/4, 1/4, 1/4, 1/4, 11/4, 13/4, 13/4, -15/4, 7/2, -4, -2, -2, 1/2, -5/2, -1, 1/2
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -7/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -1, -3/4, -1/4, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/8, 15/8, -7/8, -11/8, -5/8, -3/8, 1/8, -3/8, -9/8, -13/8, 13/8, -1/8, -1/8, 3/8, 11/8, 17/8
17/8, 15/8, -7/8, -11/8, -5/8, -3/8, 1/8, -3/8, -9/8, -13/8, 13/8, -1/8, -1/8, 3/8, 11/8, 17/8
17/8, 15/8, -7/8, -11/8, -5/8, -3/8, 1/8, -3/8, -9/8, -13/8, 13/8, -1/8, -1/8, 3/8, 11/8, 17/8
17/8, 15/8, -7/8, -11/8, -5/8, -3/8, 1/8, -3/8, -9/8, -13/8, 13/8, -1/8, -1/8, 3/8, 11/8, 17/8
17/8, 15/8, -7/8, -11/8, -5/8, -3/8, 1/8, -3/8, -9/8, -13/8, 13/8, -1/8, -1/8, 3/8, 11/8, 17/8
-1/4, 15/4, -15/4, -5/4, -15/4, 3/4, 17/4, -7/4, 1/2, -1/2, 1, -3/2, 5/2, 1, 7/2, 5/2
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, 0, 0, 1/8, 1/8, 1/8, 3/4, 3/4, -15/16, -3/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 3/2, -3/2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 3/2, -3/2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 3/2, -3/2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 3/2, -3/2, 2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 3/2, -3/2, 2, 1/2
9/4, -5/4, 17/4, -1/4, 3/4, 3/4, -11/4, -3/4, 5/2, -4, 7/2, 4, -1/2, 0, 3/2, 2
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/8, -1/8, 0, 0, 0, 0, 1/8, -9/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 2, -3/2, -3/2
1/2, -4, 2, -1, 1/2, 5/2, 7/2, 0, 9/4, 9/4, -15/4, -9/4, 15/4, 17/4, -5/4, 7/4
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, 1/16, 3/16, 3/16, 17/16, -3/8, 0, 0, 1/8, 1/8, 1/8, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, -1/2, 0, -1, -2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, -1/2, 0, -1, -2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, -1/2, 0, -1, -2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, -1/2, 0, -1, -2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, -1/2, 0, -1, -2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -9/4, 7/4, -15/4, -13/4, 9/4, -7/4, 15/4, 7/2, -4, -3, -3, -1, 0, -7/2, -1
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 0, 0, 0, 0, 0, 0, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, 0, 1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, 0, 1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, 0, 1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, 0, 1/2, -1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, 0, 1/2, -1/2, 1/2
-3, -4, -1, 1/2, 1/2, 1/2, 1, -7/2, 1, -1/2, -7/2, -7/2, 1, 3, 1, 7/2
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 0, 3/4, 1, -11/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 3/4, 2, -7/4, 1/2, 0, -2, -1, 0, 1/4, 1, 1/4, -2
2, -1, 0, 0, 3/4, 2, -7/4, 1/2, 0, -2, -1, 0, 1/4, 1, 1/4, -2
2, -1, 0, 0, 3/4, 2, -7/4, 1/2, 0, -2, -1, 0, 1/4, 1, 1/4, -2
2, -1, 0, 0, 3/4, 2, -7/4, 1/2, 0, -2, -1, 0, 1/4, 1, 1/4, -2
2, -1, 0, 0, 3/4, 2, -7/4, 1/2, 0, -2, -1, 0, 1/4, 1, 1/4, -2
4, 3, -5/2, -1, -1/2, 3/2, -4, 5/2, -5/2, -2, 1/2, -4, -1/2, -7/2, 1, 2
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 17/16, -1, -1/2, 0, 0, 0, 1/8, 1/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -7/4, -1, 0, 3/4, 3/2, 3/2, 0, -3/8, 3/8, -15/8, -15/8, -11/8, -9/8, 3/8, 15/8
1/2, -7/4, -1, 0, 3/4, 3/2, 3/2, 0, -3/8, 3/8, -15/8, -15/8, -11/8, -9/8, 3/8, 15/8
1/2, -7/4, -1, 0, 3/4, 3/2, 3/2, 0, -3/8, 3/8, -15/8, -15/8, -11/8, -9/8, 3/8, 15/8
1/2, -7/4, -1, 0, 3/4, 3/2, 3/2, 0, -3/8, 3/8, -15/8, -15/8, -11/8, -9/8, 3/8, 15/8
1/2, -7/4, -1, 0, 3/4, 3/2, 3/2, 0, -3/8, 3/8, -15/8, -15/8, -11/8, -9/8, 3/8, 15/8
5/2, -3, -7/2, 1/2, 1, 2, 7/2, 4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 13/16, -1/2, 0, 0, 0, 0, 0, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 1/4, 1/4, 3/4, 5/4, 2, 1, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/2, -1, -3/4
-7/4, 1/4, 1/4, 3/4, 5/4, 2, 1, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/2, -1, -3/4
-7/4, 1/4, 1/4, 3/4, 5/4, 2, 1, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/2, -1, -3/4
-7/4, 1/4, 1/4, 3/4, 5/4, 2, 1, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/2, -1, -3/4
-7/4, 1/4, 1/4, 3/4, 5/4, 2, 1, -3/4, -3/4, -3/4, 1/4, 1/4, 1/4, 1/2, -1, -3/4
17/4, -3/4, 1/4, 7/4, -11/4, -13/4, 15/4, -9/4, -1/4, 17/4, 9/4, 9/4, 17/4, 13/4, 1/4, 15/4
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -7/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -11/16, -7/16, -5/16, -1/16, -1/16, -1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, 7/8, -15/8, -15/8, -7/8, -1/8, -1/8, -1/8, -3/4, 2, -7/4, -1, -1/2, 2, -3/2, 1
-7/8, 7/8, -15/8, -15/8, -7/8, -1/8, -1/8, -1/8, -3/4, 2, -7/4, -1, -1/2, 2, -3/2, 1
-7/8, 7/8, -15/8, -15/8, -7/8, -1/8, -1/8, -1/8, -3/4, 2, -7/4, -1, -1/2, 2, -3/2, 1
-7/8, 7/8, -15/8, -15/8, -7/8, -1/8, -1/8, -1/8, -3/4, 2, -7/4, -1, -1/2, 2, -3/2, 1
-7/8, 7/8, -15/8, -15/8, -7/8, -1/8, -1/8, -1/8, -3/4, 2, -7/4, -1, -1/2, 2, -3/2, 1
5/2, 1/2, -3/2, 1, 7/2, -5/2, -1/2, 1, 15/4, 7/4, -1/4, -7/4, 15/4, -13/4, -13/4, -7/4
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 0, 0, 0, 0, 3/4, -7/8, 0, 0, 0, 0, 0, 1/2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -2, 0, 0, 0, 0, 5/4, 5/4, -9/8, -1/8, -1/8, 1/8, 5/8, 5/8, 1/8, -1/8
1/2, -2, 0, 0, 0, 0, 5/4, 5/4, -9/8, -1/8, -1/8, 1/8, 5/8, 5/8, 1/8, -1/8
1/2, -2, 0, 0, 0, 0, 5/4, 5/4, -9/8, -1/8, -1/8, 1/8, 5/8, 5/8, 1/8, -1/8
1/2, -2, 0, 0, 0, 0, 5/4, 5/4, -9/8, -1/8, -1/8, 1/8, 5/8, 5/8, 1/8, -1/8
1/2, -2, 0, 0, 0, 0, 5/4, 5/4, -9/8, -1/8, -1/8, 1/8, 5/8, 5/8, 1/8, -1/8
5/4, 9/4, -15/4, -11/4, -1/4, 1/4, 3/4, 5/4, 7/2, -3, 3, 1, 1, 2, -2, 7/2
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/8, 1/8, 1/8, 1/8, 7/8, 7/8, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 5/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 2, 0, 0, 0, 0, -5/4, 5/4, -5/8, -1/8, -1/8, -1/8, 3/8, -7/8, -5/8, 13/8
1, 2, 0, 0, 0, 0, -5/4, 5/4, -5/8, -1/8, -1/8, -1/8, 3/8, -7/8, -5/8, 13/8
1, 2, 0, 0, 0, 0, -5/4, 5/4, -5/8, -1/8, -1/8, -1/8, 3/8, -7/8, -5/8, 13/8
1, 2, 0, 0, 0, 0, -5/4, 5/4, -5/8, -1/8, -1/8, -1/8, 3/8, -7/8, -5/8, 13/8
1, 2, 0, 0, 0, 0, -5/4, 5/4, -5/8, -1/8, -1/8, -1/8, 3/8, -7/8, -5/8, 13/8
7/2, 3/2, -7/2, -2, -1/2, 0, 4, -2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, -3/8, -3/8, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, 0, 0, 0, 0, 1/2, 1/2, 11/8, 13/8, -15/8, -1/8, 1/8, 1/8, 5/8, 17/8
-3/2, -3/2, 0, 0, 0, 0, 1/2, 1/2, 11/8, 13/8, -15/8, -1/8, 1/8, 1/8, 5/8, 17/8
-3/2, -3/2, 0, 0, 0, 0, 1/2, 1/2, 11/8, 13/8, -15/8, -1/8, 1/8, 1/8, 5/8, 17/8
-3/2, -3/2, 0, 0, 0, 0, 1/2, 1/2, 11/8, 13/8, -15/8, -1/8, 1/8, 1/8, 5/8, 17/8
-3/2, -3/2, 0, 0, 0, 0, 1/2, 1/2, 11/8, 13/8, -15/8, -1/8, 1/8, 1/8, 5/8, 17/8
15/4, -3/4, -11/4, -5/4, -1/4, -1/4, -11/4, 13/4, 1/2, -4, -1/2, 1/2, 2, 3, 3/2, -3
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, 0, 0, 0, 0, 0, 1, -3/8, 0, 0, 0, 0, 0, 1/2, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -2, -3/4, -3/4, 0, 0, 3/2, -2, 3/2, -1/4, 1/4, 1/4, 3/4, 5/4, -1/4, -3/2
1/2, -2, -3/4, -3/4, 0, 0, 3/2, -2, 3/2, -1/4, 1/4, 1/4, 3/4, 5/4, -1/4, -3/2
1/2, -2, -3/4, -3/4, 0, 0, 3/2, -2, 3/2, -1/4, 1/4, 1/4, 3/4, 5/4, -1/4, -3/2
1/2, -2, -3/4, -3/4, 0, 0, 3/2, -2, 3/2, -1/4, 1/4, 1/4, 3/4, 5/4, -1/4, -3/2
1/2, -2, -3/4, -3/4, 0, 0, 3/2, -2, 3/2, -1/4, 1/4, 1/4, 3/4, 5/4, -1/4, -3/2
15/4, 11/4, 9/4, 9/4, -15/4, -7/4, 17/4, -7/4, -9/4, -7/4, -11/4, 3/4, 15/4, 11/4, 13/4, 5/4
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 15/16, -11/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 0, 0
-15/4, -13/4, -1/4, -1/4, -1/4, 1/4, 17/4, -11/4, -3/2, 3/2, -5/2, 1/2, 1/2, 1, 3, 5/2
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16, -7/8, -7/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 3/4, -2, -3/2, 0, 1/2, 1/2, 1/4, -11/8, -7/8, -9/8, -3/8, -1/8, -1/8, -1/8, 17/8
2, 3/4, -2, -3/2, 0, 1/2, 1/2, 1/4, -11/8, -7/8, -9/8, -3/8, -1/8, -1/8, -1/8, 17/8
2, 3/4, -2, -3/2, 0, 1/2, 1/2, 1/4, -11/8, -7/8, -9/8, -3/8, -1/8, -1/8, -1/8, 17/8
2, 3/4, -2, -3/2, 0, 1/2, 1/2, 1/4, -11/8, -7/8, -9/8, -3/8, -1/8, -1/8, -1/8, 17/8
2, 3/4, -2, -3/2, 0, 1/2, 1/2, 1/4, -11/8, -7/8, -9/8, -3/8, -1/8, -1/8, -1/8, 17/8
1/4, 3/4, -13/4, -11/4, -5/4, -13/4, 5/4, 17/4, -2, 3/2, -3, -1, 1, 1, 3/2, -4
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 3/4, 3/4, -7/16, -1/16, -1/16, 1/16, 1/16, 1/16, 13/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8, 9/8, 7/8, -3/8, 15/8, -11/8, -9/8, 1/8, -1/8, 9/8
-7/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8, 9/8, 7/8, -3/8, 15/8, -11/8, -9/8, 1/8, -1/8, 9/8
-7/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8, 9/8, 7/8, -3/8, 15/8, -11/8, -9/8, 1/8, -1/8, 9/8
-7/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8, 9/8, 7/8, -3/8, 15/8, -11/8, -9/8, 1/8, -1/8, 9/8
-7/8, -3/8, -1/8, -1/8, 1/8, 1/8, 5/8, 9/8, 7/8, -3/8, 15/8, -11/8, -9/8, 1/8, -1/8, 9/8
9/4, -1/4, -7/4, 9/4, -5/4, 15/4, 9/4, -13/4, -9/4, 11/4, -9/4, 7/4, -5/4, 9/4, 11/4, -3/4
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -7/16, -7/16, -1/16, -1/16, -1/16, 1/16, 1/16, -1/16, -1/16, -1/16, -1/16, 1/16, 3/16, 3/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 1/2, -2, -1, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 1/2, -2, -1, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 1/2, -2, -1, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 1/2, -2, -1, -1, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -3/2, 0, 1/2, -2, -1, -1, 1
11/4, -1/4, 11/4, -5/4, -5/4, -1/4, -5/4, 7/4, 1/2, 2, -1/2, 1, -1/2, -1, 4, 7/2
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, 0, 0, 0, 0, 0, 1/4, 3/4, -1/4, 0, 0, 0, 0, 1/8, 5/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, -1/8, -1/8, -1/8, 13/8, 17/8, 7/8, 13/8, 2, -2, -1/2, 1/4, 1, 1, 2, -1/4
1/8, -1/8, -1/8, -1/8, 13/8, 17/8, 7/8, 13/8, 2, -2, -1/2, 1/4, 1, 1, 2, -1/4
1/8, -1/8, -1/8, -1/8, 13/8, 17/8, 7/8, 13/8, 2, -2, -1/2, 1/4, 1, 1, 2, -1/4
1/8, -1/8, -1/8, -1/8, 13/8, 17/8, 7/8, 13/8, 2, -2, -1/2, 1/4, 1, 1, 2, -1/4
1/8, -1/8, -1/8, -1/8, 13/8, 17/8, 7/8, 13/8, 2, -2, -1/2, 1/4, 1, 1, 2, -1/4
3/2, -3, 3/2, 5/2, 1, -7/2, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -9/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16, -7/8, -7/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, -1/2, 0, 1/2, 1/2, 1, -3/2, -1, 3/4, -7/4, -7/4, 0, 0, 1/4, 1/2
1/2, 1/2, -1/2, 0, 1/2, 1/2, 1, -3/2, -1, 3/4, -7/4, -7/4, 0, 0, 1/4, 1/2
1/2, 1/2, -1/2, 0, 1/2, 1/2, 1, -3/2, -1, 3/4, -7/4, -7/4, 0, 0, 1/4, 1/2
1/2, 1/2, -1/2, 0, 1/2, 1/2, 1, -3/2, -1, 3/4, -7/4, -7/4, 0, 0, 1/4, 1/2
1/2, 1/2, -1/2, 0, 1/2, 1/2, 1, -3/2, -1, 3/4, -7/4, -7/4, 0, 0, 1/4, 1/2
5/4, 5/4, 13/4, -1/4, -1/4, 13/4, 7/4, -9/4, 13/4, -13/4, -5/4, 9/4, -5/4, -3/4, -11/4, 15/4
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -11/16, -7/16, -5/16, -1/16, -1/16, -1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 3/2, -5/4, -3/4, 1, 0, 0, 0, 1, 2
-1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 3/2, -5/4, -3/4, 1, 0, 0, 0, 1, 2
-1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 3/2, -5/4, -3/4, 1, 0, 0, 0, 1, 2
-1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 3/2, -5/4, -3/4, 1, 0, 0, 0, 1, 2
-1/2, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 3/2, -5/4, -3/4, 1, 0, 0, 0, 1, 2
-4, -1/2, 0, 1/2, 3/2, 4, -3/2, 4, 2, 2, -3/2, -5/2, -2, 5/2, -1, 7/2
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -1/2, 0, 0, 0, 0, 1/8, 3/8, -7/8, -3/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/8, -11/8, -15/8, -1/8, 9/8, 15/8, -1/8, 15/8, -7/8, -3/8, -15/8, -13/8, 1/8, 1/8, 1/8, 15/8
13/8, -11/8, -15/8, -1/8, 9/8, 15/8, -1/8, 15/8, -7/8, -3/8, -15/8, -13/8, 1/8, 1/8, 1/8, 15/8
13/8, -11/8, -15/8, -1/8, 9/8, 15/8, -1/8, 15/8, -7/8, -3/8, -15/8, -13/8, 1/8, 1/8, 1/8, 15/8
13/8, -11/8, -15/8, -1/8, 9/8, 15/8, -1/8, 15/8, -7/8, -3/8, -15/8, -13/8, 1/8, 1/8, 1/8, 15/8
13/8, -11/8, -15/8, -1/8, 9/8, 15/8, -1/8, 15/8, -7/8, -3/8, -15/8, -13/8, 1/8, 1/8, 1/8, 15/8
-7/4, 1/4, 9/4, 3/4, 15/4, -15/4, 13/4, -7/4, -5/4, -3/4, -3/4, 7/4, -13/4, 7/4, 17/4, -7/4
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -3/8, -3/8, 0, 0, 1/8, 1/8, 1/8, -7/8, -5/8, 0, 0, 0, 0, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 1/2, 3/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 1/2, 3/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 1/2, 3/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 1/2, 3/2, 1/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -1, 0, 1/2, 3/2, 1/2, 3/2
4, 1, 3/2, -5/2, -2, -5/2, -3/2, 3, -7/2, -5/2, 4, -1, -2, -7/2, -4, 7/2
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 0, 0, 1/4, -1/2, 0, 0, 0, 0, 0, 3/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1, -1/4, 0, 0, 0, 3/2, 7/4, 13/8, 1/8, 1/8, 3/8, 3/8, 13/8, 15/8, -9/8
1/2, -1, -1/4, 0, 0, 0, 3/2, 7/4, 13/8, 1/8, 1/8, 3/8, 3/8, 13/8, 15/8, -9/8
1/2, -1, -1/4, 0, 0, 0, 3/2, 7/4, 13/8, 1/8, 1/8, 3/8, 3/8, 13/8, 15/8, -9/8
1/2, -1, -1/4, 0, 0, 0, 3/2, 7/4, 13/8, 1/8, 1/8, 3/8, 3/8, 13/8, 15/8, -9/8
1/2, -1, -1/4, 0, 0, 0, 3/2, 7/4, 13/8, 1/8, 1/8, 3/8, 3/8, 13/8, 15/8, -9/8
-4, -3/2, -4, -4, 1, 5/2, 1/2, -1/2, 5/2, -2, 3, 7/2, 7/2, 7/2, -4, 3
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/4, 0, 0, 0, 0, 1/8, 1/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/8, -13/8, -9/8, -7/8, -1/8, 1/8, -9/8, 3/8, -13/8, -1/8, 1/8, 1/8, 1/8, 3/8, 3/8, 13/8
-9/8, -13/8, -9/8, -7/8, -1/8, 1/8, -9/8, 3/8, -13/8, -1/8, 1/8, 1/8, 1/8, 3/8, 3/8, 13/8
-9/8, -13/8, -9/8, -7/8, -1/8, 1/8, -9/8, 3/8, -13/8, -1/8, 1/8, 1/8, 1/8, 3/8, 3/8, 13/8
-9/8, -13/8, -9/8, -7/8, -1/8, 1/8, -9/8, 3/8, -13/8, -1/8, 1/8, 1/8, 1/8, 3/8, 3/8, 13/8
-9/8, -13/8, -9/8, -7/8, -1/8, 1/8, -9/8, 3/8, -13/8, -1/8, 1/8, 1/8, 1/8, 3/8, 3/8, 13/8
3/2, -7/2, -7/2, 3, 2, -3, -3/2, 0, 1/2, -3/2, -4, 1, 2, 3/2, 4, -7/2
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, 1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 7/16, -5/16, -3/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -1/2, 0, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -1/2, 0, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -1/2, 0, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -1/2, 0, 0, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -1/2, 0, 0, -1
-11/4, -9/4, 1/4, 1/4, 9/4, 11/4, -1/4, -1/4, -9/4, -9/4, 17/4, 1/4, 13/4, -9/4, 7/4, -11/4
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 0, 0, 0, 0, 1/8, 1/4, 1/4, -3/4, 0, 0, 0, 0, 0, 0, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -5/4, 0, 0, 3/2, 1, -5/4, 1/2, -1, 0, 1/4, 1/4, 1/4, 3/4, 5/4, 3/4
2, -5/4, 0, 0, 3/2, 1, -5/4, 1/2, -1, 0, 1/4, 1/4, 1/4, 3/4, 5/4, 3/4
2, -5/4, 0, 0, 3/2, 1, -5/4, 1/2, -1, 0, 1/4, 1/4, 1/4, 3/4, 5/4, 3/4
2, -5/4, 0, 0, 3/2, 1, -5/4, 1/2, -1, 0, 1/4, 1/4, 1/4, 3/4, 5/4, 3/4
2, -5/4, 0, 0, 3/2, 1, -5/4, 1/2, -1, 0, 1/4, 1/4, 1/4, 3/4, 5/4, 3/4
-2, -3, 0, 1, 0, 2, -4, 0, 7/2, 7/2, 1, 2, 2, 3/2, 3, 7/2
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -3/8, -1/8, 0, 0, 1/8, 1/8, 1/8, -7/8, -7/8, 0, 0, 0, 0, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/8, 13/8, -5/8, -13/8, 15/8, 1/8, 3/8, 9/8, -5/8, -3/8, -11/8, -9/8, -3/8, -1/8, -7/8, -1/8
9/8, 13/8, -5/8, -13/8, 15/8, 1/8, 3/8, 9/8, -5/8, -3/8, -11/8, -9/8, -3/8, -1/8, -7/8, -1/8
9/8, 13/8, -5/8, -13/8, 15/8, 1/8, 3/8, 9/8, -5/8, -3/8, -11/8, -9/8, -3/8, -1/8, -7/8, -1/8
9/8, 13/8, -5/8, -13/8, 15/8, 1/8, 3/8, 9/8, -5/8, -3/8, -11/8, -9/8, -3/8, -1/8, -7/8, -1/8
9/8, 13/8, -5/8, -13/8, 15/8, 1/8, 3/8, 9/8, -5/8, -3/8, -11/8, -9/8, -3/8, -1/8, -7/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 5/2, -3, 3/2, -7/2, -2, 3, -1, -5/2
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8, 7/8, -3/4, 0, 0, 0, 0, 1/8, 1/4, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, -1/8, 1/8, 1/8, 7/8, 11/8, 1/8, 9/8, -7/4, -2, -5/4, 1/4, 7/4, -3/4, 1, -1/4
-13/8, -1/8, 1/8, 1/8, 7/8, 11/8, 1/8, 9/8, -7/4, -2, -5/4, 1/4, 7/4, -3/4, 1, -1/4
-13/8, -1/8, 1/8, 1/8, 7/8, 11/8, 1/8, 9/8, -7/4, -2, -5/4, 1/4, 7/4, -3/4, 1, -1/4
-13/8, -1/8, 1/8, 1/8, 7/8, 11/8, 1/8, 9/8, -7/4, -2, -5/4, 1/4, 7/4, -3/4, 1, -1/4
-13/8, -1/8, 1/8, 1/8, 7/8, 11/8, 1/8, 9/8, -7/4, -2, -5/4, 1/4, 7/4, -3/4, 1, -1/4
-9/4, -7/4, 1/4, 5/4, -3/4, -1/4, 7/4, 7/4, -13/4, 11/4, -5/4, 5/4, 3/4, -7/4, 15/4, -5/4
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 9/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/4, -1/4, -3/2, -1, 0, 5/4, 1/4, -3/2, -3/2, 0, 0, 1, 1/2, 0, 1/2
-1, -1/4, -1/4, -3/2, -1, 0, 5/4, 1/4, -3/2, -3/2, 0, 0, 1, 1/2, 0, 1/2
-1, -1/4, -1/4, -3/2, -1, 0, 5/4, 1/4, -3/2, -3/2, 0, 0, 1, 1/2, 0, 1/2
-1, -1/4, -1/4, -3/2, -1, 0, 5/4, 1/4, -3/2, -3/2, 0, 0, 1, 1/2, 0, 1/2
-1, -1/4, -1/4, -3/2, -1, 0, 5/4, 1/4, -3/2, -3/2, 0, 0, 1, 1/2, 0, 1/2
-5/2, -3/2, 1/2, 3/2, 2, 4, -3/2, -1/2, 5/4, 15/4, 3/4, 13/4, 5/4, 11/4, 17/4, 3/4
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 1/8, 1/8, 1/8, 1/2, 1, -7/8, -7/8, -3/4, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -3/4, -5/4, 1/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -3/4, -5/4, 1/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -3/4, -5/4, 1/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -3/4, -5/4, 1/4, 1/4, 1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, -3/4, -5/4, 1/4, 1/4, 1/4, 7/4
17/4, -1/4, 17/4, 5/4, 5/4, 9/4, -9/4, -3/4, -5/2, -2, 3/2, -1, -5/2, 0, 1, -1/2
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 1/4, 3/4, 1, -13/16, -9/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/8, -1/8, -1/8, 1/8, 17/8, -3/8, 17/8, 7/8, -7/4, 2, 5/4, -1/2, 0, 0, 0, 3/2
-5/8, -1/8, -1/8, 1/8, 17/8, -3/8, 17/8, 7/8, -7/4, 2, 5/4, -1/2, 0, 0, 0, 3/2
-5/8, -1/8, -1/8, 1/8, 17/8, -3/8, 17/8, 7/8, -7/4, 2, 5/4, -1/2, 0, 0, 0, 3/2
-5/8, -1/8, -1/8, 1/8, 17/8, -3/8, 17/8, 7/8, -7/4, 2, 5/4, -1/2, 0, 0, 0, 3/2
-5/8, -1/8, -1/8, 1/8, 17/8, -3/8, 17/8, 7/8, -7/4, 2, 5/4, -1/2, 0, 0, 0, 3/2
-15/4, -9/4, -7/4, -15/4, -11/4, 1/4, 1/4, 11/4, 11/4, 3/4, -13/4, -7/4, -5/4, 9/4, 11/4, -5/4
end model 
begin model 
Label:MSSM430
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 0, 0, 0, 0, 1/8, 3/4, 3/4, -1, -3/4, 0, 0, 0, 0, 0, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, -13/8, -3/8, -1/8, 7/8, -7/8, -15/8, 15/8, 1/8, -15/8, -13/8, -1/8, 1/8, 7/8, 15/8, 13/8
1/8, -13/8, -3/8, -1/8, 7/8, -7/8, -15/8, 15/8, 1/8, -15/8, -13/8, -1/8, 1/8, 7/8, 15/8, 13/8
1/8, -13/8, -3/8, -1/8, 7/8, -7/8, -15/8, 15/8, 1/8, -15/8, -13/8, -1/8, 1/8, 7/8, 15/8, 13/8
1/8, -13/8, -3/8, -1/8, 7/8, -7/8, -15/8, 15/8, 1/8, -15/8, -13/8, -1/8, 1/8, 7/8, 15/8, 13/8
1/8, -13/8, -3/8, -1/8, 7/8, -7/8, -15/8, 15/8, 1/8, -15/8, -13/8, -1/8, 1/8, 7/8, 15/8, 13/8
15/4, 3/4, 9/4, -11/4, 1/4, 11/4, 1/4, 3/4, 2, 4, 1, 1, -2, -1/2, -1/2, -3
end model 
begin model 
Label:MSSM431
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 17/16, -11/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 1/4, 5/4, 7/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 1/4, 5/4, 7/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 1/4, 5/4, 7/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 1/4, 5/4, 7/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/4, 1/4, 1/4, 5/4, 7/4, 7/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 13/4, -5/4, 1/4, 15/4, 9/4, 17/4, -9/4, -4, -3/2, -2, -3/2, 1/2, 2, -1, -5/2
end model 
begin model 
Label:MSSM432
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -3/4, -1/4, 0, 0, 0, 0, 0, -3/4, -3/8, 0, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/8, -15/8, -1/8, -11/8, 1/8, 1/8, 5/8, 11/8, 17/8, -1/8, 7/8, -9/8, 1/8, 5/8, 7/8, -3/8
5/8, -15/8, -1/8, -11/8, 1/8, 1/8, 5/8, 11/8, 17/8, -1/8, 7/8, -9/8, 1/8, 5/8, 7/8, -3/8
5/8, -15/8, -1/8, -11/8, 1/8, 1/8, 5/8, 11/8, 17/8, -1/8, 7/8, -9/8, 1/8, 5/8, 7/8, -3/8
5/8, -15/8, -1/8, -11/8, 1/8, 1/8, 5/8, 11/8, 17/8, -1/8, 7/8, -9/8, 1/8, 5/8, 7/8, -3/8
5/8, -15/8, -1/8, -11/8, 1/8, 1/8, 5/8, 11/8, 17/8, -1/8, 7/8, -9/8, 1/8, 5/8, 7/8, -3/8
-3/4, 9/4, -5/4, -3/4, 3/4, 17/4, 1/4, 1/4, 7/2, 1/2, -5/2, 1/2, 5/2, 4, 1/2, 4
end model 
begin model 
Label:MSSM433
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 0, 0, 0, 1/4, -3/8, -1/4, -1/4, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, -1/8, 1/8, 1/8, 3/8, 7/8, 17/8, -5/8, 0, 0, 1/4, -2, -1/4, 0, 0, -2
1/8, -1/8, 1/8, 1/8, 3/8, 7/8, 17/8, -5/8, 0, 0, 1/4, -2, -1/4, 0, 0, -2
1/8, -1/8, 1/8, 1/8, 3/8, 7/8, 17/8, -5/8, 0, 0, 1/4, -2, -1/4, 0, 0, -2
1/8, -1/8, 1/8, 1/8, 3/8, 7/8, 17/8, -5/8, 0, 0, 1/4, -2, -1/4, 0, 0, -2
1/8, -1/8, 1/8, 1/8, 3/8, 7/8, 17/8, -5/8, 0, 0, 1/4, -2, -1/4, 0, 0, -2
-3, 1/2, -3, -2, 0, 5/2, 1, 4, 11/4, 15/4, -3/4, 1/4, -7/4, -9/4, -9/4, 1/4
end model 
begin model 
Label:MSSM434
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, -5/16, -1/16, -1/16, -1/16, 1/16, 1/16, -7/8, 0, 0, 0, 0, 1/8, 1/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 5/4, 2, 0, 1/2, 2, -3/2, 1, 13/8, -9/8, -1/8, 11/8, 13/8, -15/8, 11/8, -15/8
-5/4, 5/4, 2, 0, 1/2, 2, -3/2, 1, 13/8, -9/8, -1/8, 11/8, 13/8, -15/8, 11/8, -15/8
-5/4, 5/4, 2, 0, 1/2, 2, -3/2, 1, 13/8, -9/8, -1/8, 11/8, 13/8, -15/8, 11/8, -15/8
-5/4, 5/4, 2, 0, 1/2, 2, -3/2, 1, 13/8, -9/8, -1/8, 11/8, 13/8, -15/8, 11/8, -15/8
-5/4, 5/4, 2, 0, 1/2, 2, -3/2, 1, 13/8, -9/8, -1/8, 11/8, 13/8, -15/8, 11/8, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 15/4, 17/4, 3/4, 11/4, -13/4, 7/4, 5/4, 11/4
end model 
begin model 
Label:MSSM435
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -9/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16, 0, 0, 0, 0, 0, 0, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1, 0, 0, 5/4, -1, 0, 1, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8
-1/4, 1, 0, 0, 5/4, -1, 0, 1, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8
-1/4, 1, 0, 0, 5/4, -1, 0, 1, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8
-1/4, 1, 0, 0, 5/4, -1, 0, 1, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8
-1/4, 1, 0, 0, 5/4, -1, 0, 1, -5/8, -1/8, -1/8, -1/8, -1/8, -1/8, 3/8, 7/8
-2, 1, -3/2, 2, -3, -1, -5/2, 2, -15/4, -3/4, -1/4, -1/4, 11/4, 15/4, 9/4, -15/4
end model 
begin model 
Label:MSSM436
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/2, 1/8, 1/8, 1/8, 1/8, 1/8, 1/4, -1/4, -1/4, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, 17/8, -13/8, -1/8, -1/8, 3/8, 15/8, 15/8, -5/8, 1/8, -5/8, -5/8, -1/8, -1/8, -1/8, 5/8
1/8, 17/8, -13/8, -1/8, -1/8, 3/8, 15/8, 15/8, -5/8, 1/8, -5/8, -5/8, -1/8, -1/8, -1/8, 5/8
1/8, 17/8, -13/8, -1/8, -1/8, 3/8, 15/8, 15/8, -5/8, 1/8, -5/8, -5/8, -1/8, -1/8, -1/8, 5/8
1/8, 17/8, -13/8, -1/8, -1/8, 3/8, 15/8, 15/8, -5/8, 1/8, -5/8, -5/8, -1/8, -1/8, -1/8, 5/8
1/8, 17/8, -13/8, -1/8, -1/8, 3/8, 15/8, 15/8, -5/8, 1/8, -5/8, -5/8, -1/8, -1/8, -1/8, 5/8
17/4, -5/4, 15/4, -9/4, 9/4, 17/4, 11/4, 17/4, -3/4, 9/4, 5/4, 17/4, -9/4, -7/4, 15/4, 1/4
end model 
begin model 
Label:MSSM437
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8, -5/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -3/2, -1, 0, 0, 1/4, 1/4, -7/8, -1/8, -15/8, 17/8, -7/8, 9/8, 17/8, 7/8
1/2, -1/2, -3/2, -1, 0, 0, 1/4, 1/4, -7/8, -1/8, -15/8, 17/8, -7/8, 9/8, 17/8, 7/8
1/2, -1/2, -3/2, -1, 0, 0, 1/4, 1/4, -7/8, -1/8, -15/8, 17/8, -7/8, 9/8, 17/8, 7/8
1/2, -1/2, -3/2, -1, 0, 0, 1/4, 1/4, -7/8, -1/8, -15/8, 17/8, -7/8, 9/8, 17/8, 7/8
1/2, -1/2, -3/2, -1, 0, 0, 1/4, 1/4, -7/8, -1/8, -15/8, 17/8, -7/8, 9/8, 17/8, 7/8
-7/4, 3/4, -5/4, -13/4, -9/4, 5/4, 17/4, 1/4, 9/4, -1/4, 9/4, -5/4, 13/4, 11/4, -13/4, -7/4
end model 
begin model 
Label:MSSM438
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -1/16, -1/16, -1/16, 1/16, 1/16, 9/16, 11/16, -1, -7/8, -1/4, 0, 0, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -7/4, -5/4, 7/4, -3/4, 7/4, -1/4, 3/4, -5/4, 1/4, 3/4, -5/4, 5/4, -3/4, 1/4, 7/4
3/4, -7/4, -5/4, 7/4, -3/4, 7/4, -1/4, 3/4, -5/4, 1/4, 3/4, -5/4, 5/4, -3/4, 1/4, 7/4
3/4, -7/4, -5/4, 7/4, -3/4, 7/4, -1/4, 3/4, -5/4, 1/4, 3/4, -5/4, 5/4, -3/4, 1/4, 7/4
3/4, -7/4, -5/4, 7/4, -3/4, 7/4, -1/4, 3/4, -5/4, 1/4, 3/4, -5/4, 5/4, -3/4, 1/4, 7/4
3/4, -7/4, -5/4, 7/4, -3/4, 7/4, -1/4, 3/4, -5/4, 1/4, 3/4, -5/4, 5/4, -3/4, 1/4, 7/4
-3/2, 5/2, -3, 1, -3/2, 5/2, 1, -3, 2, 7/2, 1, -3, 7/2, -7/2, -3, -7/2
end model 
begin model 
Label:MSSM439
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -11/16, -7/16, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8, 7/8, -1/2, -3/2, -1, 0, 0, 0, 0, -1
1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8, 7/8, -1/2, -3/2, -1, 0, 0, 0, 0, -1
1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8, 7/8, -1/2, -3/2, -1, 0, 0, 0, 0, -1
1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8, 7/8, -1/2, -3/2, -1, 0, 0, 0, 0, -1
1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8, 7/8, -1/2, -3/2, -1, 0, 0, 0, 0, -1
-15/4, -7/4, -5/4, -1/4, -1/4, 9/4, -11/4, 3/4, -4, 7/2, -1/2, -7/2, -2, 1/2, 1, 3
end model 
begin model 
Label:MSSM440
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -1/4, 0, 0, 0, 0, 0, 1/2, -3/8, 0, 0, 0, 0, 0, 0, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/8, 3/8, -9/8, -7/8, -7/8, 1/8, 1/8, 17/8, 9/8, -1/8, 1/8, 1/8, 7/8, 9/8, 17/8, 9/8
-11/8, 3/8, -9/8, -7/8, -7/8, 1/8, 1/8, 17/8, 9/8, -1/8, 1/8, 1/8, 7/8, 9/8, 17/8, 9/8
-11/8, 3/8, -9/8, -7/8, -7/8, 1/8, 1/8, 17/8, 9/8, -1/8, 1/8, 1/8, 7/8, 9/8, 17/8, 9/8
-11/8, 3/8, -9/8, -7/8, -7/8, 1/8, 1/8, 17/8, 9/8, -1/8, 1/8, 1/8, 7/8, 9/8, 17/8, 9/8
-11/8, 3/8, -9/8, -7/8, -7/8, 1/8, 1/8, 17/8, 9/8, -1/8, 1/8, 1/8, 7/8, 9/8, 17/8, 9/8
-15/4, -15/4, 17/4, 7/4, 7/4, 5/4, 9/4, 9/4, 1/2, -3, -2, 3, -5/2, 1/2, 4, 7/2
end model 
begin model 
Label:MSSM441
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, 1/16, 1/16, 5/16, 13/16, -1/2, 0, 1/8, 1/8, 1/8, 1/8, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 1/4, 3/4, 7/4, -7/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 1/4, 3/4, 7/4, -7/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 1/4, 3/4, 7/4, -7/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 1/4, 3/4, 7/4, -7/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, -1/4, 1/4, 3/4, 7/4, -7/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 11/4, 15/4, -1/4, 3/4, -13/4, -15/4, -5/4, 3, 7/2, -1, -1, 1/2, 1, -3/2, -1/2
end model 
begin model 
Label:MSSM442
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/2, 0, 0, 0, 0, 0, 3/8, -5/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, 11/8, -9/8, -9/8, 1/8, 1/8, 11/8, -15/8, 11/8, 7/8, -1/8, 1/8, 1/8, 1/8, 3/8, 9/8
-15/8, 11/8, -9/8, -9/8, 1/8, 1/8, 11/8, -15/8, 11/8, 7/8, -1/8, 1/8, 1/8, 1/8, 3/8, 9/8
-15/8, 11/8, -9/8, -9/8, 1/8, 1/8, 11/8, -15/8, 11/8, 7/8, -1/8, 1/8, 1/8, 1/8, 3/8, 9/8
-15/8, 11/8, -9/8, -9/8, 1/8, 1/8, 11/8, -15/8, 11/8, 7/8, -1/8, 1/8, 1/8, 1/8, 3/8, 9/8
-15/8, 11/8, -9/8, -9/8, 1/8, 1/8, 11/8, -15/8, 11/8, 7/8, -1/8, 1/8, 1/8, 1/8, 3/8, 9/8
4, -7/2, 1, 5/2, -3/2, 2, -5/2, 1, 9/4, 7/4, -3/4, -5/4, -5/4, 11/4, -1/4, 3/4
end model 
begin model 
Label:MSSM443
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 1/8, 1/8, 1/8, 7/8, 1, -13/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, 7/4, -7/4, -3/2, 1, -3/4, -3/4, -1, -3/2, 0, 1, -7/4, -1, 2, 5/4
-7/4, -5/4, 7/4, -7/4, -3/2, 1, -3/4, -3/4, -1, -3/2, 0, 1, -7/4, -1, 2, 5/4
-7/4, -5/4, 7/4, -7/4, -3/2, 1, -3/4, -3/4, -1, -3/2, 0, 1, -7/4, -1, 2, 5/4
-7/4, -5/4, 7/4, -7/4, -3/2, 1, -3/4, -3/4, -1, -3/2, 0, 1, -7/4, -1, 2, 5/4
-7/4, -5/4, 7/4, -7/4, -3/2, 1, -3/4, -3/4, -1, -3/2, 0, 1, -7/4, -1, 2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, -15/4, -1/4, -3/4, 7/4, 7/4, 5/4, -1/4
end model 
begin model 
Label:MSSM444
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/2, -1, -3/4, 0, 0, 0, 0, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -5/4, 1/4, 5/4, 7/4, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -5/4, 1/4, 5/4, 7/4, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -5/4, 1/4, 5/4, 7/4, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -5/4, 1/4, 5/4, 7/4, -7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -7/4, -1/4, -5/4, 1/4, 5/4, 7/4, -7/4, -1/4
3/2, -3/2, -3/2, -1, -3/2, -1/2, 2, -3/2, 1/4, -7/4, -1/4, -5/4, 17/4, -3/4, -13/4, 11/4
end model 
begin model 
Label:MSSM445
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -3/4, -1/4, 0, 0, 0, 0, 0, -13/16, -9/16, -3/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -1/4, -2, -1/4, -1/4, 1/4, 1/4, 1, 9/8, 3/8, -15/8, -11/8, 1/8, 7/8, 13/8, -11/8
-7/4, -1/4, -2, -1/4, -1/4, 1/4, 1/4, 1, 9/8, 3/8, -15/8, -11/8, 1/8, 7/8, 13/8, -11/8
-7/4, -1/4, -2, -1/4, -1/4, 1/4, 1/4, 1, 9/8, 3/8, -15/8, -11/8, 1/8, 7/8, 13/8, -11/8
-7/4, -1/4, -2, -1/4, -1/4, 1/4, 1/4, 1, 9/8, 3/8, -15/8, -11/8, 1/8, 7/8, 13/8, -11/8
-7/4, -1/4, -2, -1/4, -1/4, 1/4, 1/4, 1, 9/8, 3/8, -15/8, -11/8, 1/8, 7/8, 13/8, -11/8
7/4, 3/4, -11/4, -9/4, -3/4, 1/4, 5/4, -1/4, -1, 3, -1, 1, 5/2, -5/2, -2, 4
end model 
begin model 
Label:MSSM446
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/8, 1/8, 1/4, 1/4, 3/4, -1/4, 0, 1/8, 1/8, 1/8, 1/8, 3/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -7/4, 1/4, 1/4, 5/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -7/4, 1/4, 1/4, 5/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -7/4, 1/4, 1/4, 5/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -7/4, 1/4, 1/4, 5/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -3/4, -7/4, 1/4, 1/4, 5/4, 1/4, 3/4
7/4, 7/4, 17/4, -5/4, 5/4, -5/4, 15/4, 15/4, 1, 3/2, -2, -5/2, 1/2, -7/2, -3, -2
end model 
begin model 
Label:MSSM447
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, 1/16, 1/16, 5/16, 5/16, 11/16, -5/8, -5/8, 0, 0, 1/8, 1/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, 3/4, -7/4, 5/4, -1/4, 7/4, -5/4, -2, -3/2, 3/2, 2, -1/2, -1/2, 1/2, 1/2
-5/4, -5/4, 3/4, -7/4, 5/4, -1/4, 7/4, -5/4, -2, -3/2, 3/2, 2, -1/2, -1/2, 1/2, 1/2
-5/4, -5/4, 3/4, -7/4, 5/4, -1/4, 7/4, -5/4, -2, -3/2, 3/2, 2, -1/2, -1/2, 1/2, 1/2
-5/4, -5/4, 3/4, -7/4, 5/4, -1/4, 7/4, -5/4, -2, -3/2, 3/2, 2, -1/2, -1/2, 1/2, 1/2
-5/4, -5/4, 3/4, -7/4, 5/4, -1/4, 7/4, -5/4, -2, -3/2, 3/2, 2, -1/2, -1/2, 1/2, 1/2
-5/4, 1/4, -13/4, 7/4, 5/4, 1/4, -1/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM448
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/4, 3/8, 1/2, -7/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, 0, 3/2, 3/2, -2, 1, 1, 1/4, -7/4, -1, 0, 0, 5/4, 3/2, -1/4
-2, 0, 0, 3/2, 3/2, -2, 1, 1, 1/4, -7/4, -1, 0, 0, 5/4, 3/2, -1/4
-2, 0, 0, 3/2, 3/2, -2, 1, 1, 1/4, -7/4, -1, 0, 0, 5/4, 3/2, -1/4
-2, 0, 0, 3/2, 3/2, -2, 1, 1, 1/4, -7/4, -1, 0, 0, 5/4, 3/2, -1/4
-2, 0, 0, 3/2, 3/2, -2, 1, 1, 1/4, -7/4, -1, 0, 0, 5/4, 3/2, -1/4
3/2, -3, 7/2, 0, 0, -5/2, 2, 7/2, 3/4, -11/4, 15/4, -11/4, -5/4, -3/4, 13/4, -5/4
end model 
begin model 
Label:MSSM449
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -9/16, -1/16, -1/16, 1/16, 1/16, 1/16, 3/16, -15/16, -3/16, -1/16, -1/16, -1/16, -1/16, 1/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, -3/2, 1/2, -1/2, -1/2, 1/2, 3/2, 13/8, 3/8, -7/8, -1/8, 3/8, 9/8, -13/8, -11/8
1/2, 1/2, -3/2, 1/2, -1/2, -1/2, 1/2, 3/2, 13/8, 3/8, -7/8, -1/8, 3/8, 9/8, -13/8, -11/8
1/2, 1/2, -3/2, 1/2, -1/2, -1/2, 1/2, 3/2, 13/8, 3/8, -7/8, -1/8, 3/8, 9/8, -13/8, -11/8
1/2, 1/2, -3/2, 1/2, -1/2, -1/2, 1/2, 3/2, 13/8, 3/8, -7/8, -1/8, 3/8, 9/8, -13/8, -11/8
1/2, 1/2, -3/2, 1/2, -1/2, -1/2, 1/2, 3/2, 13/8, 3/8, -7/8, -1/8, 3/8, 9/8, -13/8, -11/8
1/4, -11/4, 17/4, -13/4, 11/4, 17/4, -13/4, 7/4, 1/2, 1, 1, -1/2, 0, -1, 0, -4
end model 
begin model 
Label:MSSM450
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -1/8, -1/8, 0, 0, 0, 0, 0, -11/16, -1/16, -1/16, 1/16, 1/16, 1/16, 9/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 3/2, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/2, -1, -2, -1/2, -3/2, 3, -4, -2, -3, -1/2, -4, -7/2, 2, -1/2, 3/2
end model 
begin model 
Label:MSSM451
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 3/16, 13/16, -15/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -3/2, -3/2, 0, 0, 0, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -3/2, -3/2, 0, 0, 0, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -3/2, -3/2, 0, 0, 0, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -3/2, -3/2, 0, 0, 0, 3/2, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/2, -3/2, -3/2, 0, 0, 0, 3/2, 0
-3/2, 0, 0, 7/2, 4, -2, 3/2, -7/2, -5/2, 0, 1/2, 2, 5/2, 5/2, 2, -3
end model 
begin model 
Label:MSSM452
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 9/16, 15/16, -7/8, -1/8, 0, 0, 0, 0, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 1/2, 2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 1/2, 2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 1/2, 2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 1/2, 2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 0, 0, 1/2, 2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -1/4, -3/4, 7/4, 5/4, 17/4, -7/4, 15/4, -13/4, 3/4, -5/4, -1/4, -1/4, 3/4, -9/4, -1/4
end model 
begin model 
Label:MSSM453
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -3/4, -1/4, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 7/4, -2, 1/4, 1/4, 5/4, 5/4, 3/2, -9/8, -15/8, -9/8, -1/8, 1/8, 17/8, -5/8, 5/8
-1/4, 7/4, -2, 1/4, 1/4, 5/4, 5/4, 3/2, -9/8, -15/8, -9/8, -1/8, 1/8, 17/8, -5/8, 5/8
-1/4, 7/4, -2, 1/4, 1/4, 5/4, 5/4, 3/2, -9/8, -15/8, -9/8, -1/8, 1/8, 17/8, -5/8, 5/8
-1/4, 7/4, -2, 1/4, 1/4, 5/4, 5/4, 3/2, -9/8, -15/8, -9/8, -1/8, 1/8, 17/8, -5/8, 5/8
-1/4, 7/4, -2, 1/4, 1/4, 5/4, 5/4, 3/2, -9/8, -15/8, -9/8, -1/8, 1/8, 17/8, -5/8, 5/8
13/4, 9/4, -11/4, -9/4, -5/4, -13/4, 7/4, 17/4, 11/4, 3/4, 7/4, 11/4, -5/4, -3/4, -15/4, -13/4
end model 
begin model 
Label:MSSM454
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 0, 0, 0, 0, 0, 1/4, 1, 0, 0, 0, 0, 0, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -7/4, -5/4, -1, 0, 0, -3/2, -1, -7/4, -5/4, 1/4, 1/4, 1/4, -1/2, -1/2, -3/4
-1/2, -7/4, -5/4, -1, 0, 0, -3/2, -1, -7/4, -5/4, 1/4, 1/4, 1/4, -1/2, -1/2, -3/4
-1/2, -7/4, -5/4, -1, 0, 0, -3/2, -1, -7/4, -5/4, 1/4, 1/4, 1/4, -1/2, -1/2, -3/4
-1/2, -7/4, -5/4, -1, 0, 0, -3/2, -1, -7/4, -5/4, 1/4, 1/4, 1/4, -1/2, -1/2, -3/4
-1/2, -7/4, -5/4, -1, 0, 0, -3/2, -1, -7/4, -5/4, 1/4, 1/4, 1/4, -1/2, -1/2, -3/4
-7/4, 3/4, -5/4, 17/4, -5/4, 9/4, -7/4, -1/4, 0, -1/2, -3, 1, 3/2, 7/2, 7/2, -3
end model 
begin model 
Label:MSSM455
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 13/16, -1/2, -1/4, 0, 0, 0, 1/8, 1/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -3/2, -1, 0, 1, -1/2, -1/2, -1/2, -7/4, 3/4, -5/4, -1/4, 1/4, 3/4, 7/4, -5/4
2, -3/2, -1, 0, 1, -1/2, -1/2, -1/2, -7/4, 3/4, -5/4, -1/4, 1/4, 3/4, 7/4, -5/4
2, -3/2, -1, 0, 1, -1/2, -1/2, -1/2, -7/4, 3/4, -5/4, -1/4, 1/4, 3/4, 7/4, -5/4
2, -3/2, -1, 0, 1, -1/2, -1/2, -1/2, -7/4, 3/4, -5/4, -1/4, 1/4, 3/4, 7/4, -5/4
2, -3/2, -1, 0, 1, -1/2, -1/2, -1/2, -7/4, 3/4, -5/4, -1/4, 1/4, 3/4, 7/4, -5/4
-3/4, -15/4, -9/4, -15/4, -15/4, -5/4, 13/4, -3/4, -1/4, -1/4, 5/4, -5/4, -3/4, 13/4, 3/4, -11/4
end model 
begin model 
Label:MSSM456
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -7/16, -7/16, -1/16, -1/16, -1/16, 1/16, 1/16, -1/2, 0, 1/8, 1/8, 1/8, 1/8, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, -3/4, -3/4, 1/4, 5/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, -3/4, -3/4, 1/4, 5/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, -3/4, -3/4, 1/4, 5/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, -3/4, -3/4, 1/4, 5/4, -5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/4, 7/4, -3/4, -3/4, 1/4, 5/4, -5/4, 7/4
13/4, 3/4, 7/4, -11/4, -7/4, 1/4, -11/4, 17/4, 17/4, -7/4, -7/4, 11/4, 9/4, 17/4, -7/4, 11/4
end model 
begin model 
Label:MSSM457
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, 15/8, -7/8, -5/8, 1/8, 1/8, 1/8, 13/8, -3/2, -3/2, 0, 1/4, 5/4, 1, 0, 1/2
-7/8, 15/8, -7/8, -5/8, 1/8, 1/8, 1/8, 13/8, -3/2, -3/2, 0, 1/4, 5/4, 1, 0, 1/2
-7/8, 15/8, -7/8, -5/8, 1/8, 1/8, 1/8, 13/8, -3/2, -3/2, 0, 1/4, 5/4, 1, 0, 1/2
-7/8, 15/8, -7/8, -5/8, 1/8, 1/8, 1/8, 13/8, -3/2, -3/2, 0, 1/4, 5/4, 1, 0, 1/2
-7/8, 15/8, -7/8, -5/8, 1/8, 1/8, 1/8, 13/8, -3/2, -3/2, 0, 1/4, 5/4, 1, 0, 1/2
0, 3, 4, -7/2, -4, 0, 2, -5/2, -13/4, 11/4, -5/4, 9/4, -7/4, 1/4, -9/4, -3/4
end model 
begin model 
Label:MSSM458
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -5/8, 0, 1/8, 1/8, 1/8, 1/8, 1/8, -1, -3/8, 0, 0, 0, 1/8, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 2, -1/2, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 2, -1/2, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 2, -1/2, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 2, -1/2, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
0, 1, 2, -1/2, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0
-3, 3/2, -1/2, -1/2, -4, 1/2, -1/2, -7/2, -5/4, 13/4, -13/4, 5/4, 17/4, -9/4, -9/4, -7/4
end model 
begin model 
Label:MSSM459
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16, 11/16, -1, -3/4, -1/4, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -2, -2, -3/2, 1/2, -2, -5/4, 0, 0, 5/4, 2
-5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -2, -2, -3/2, 1/2, -2, -5/4, 0, 0, 5/4, 2
-5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -2, -2, -3/2, 1/2, -2, -5/4, 0, 0, 5/4, 2
-5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -2, -2, -3/2, 1/2, -2, -5/4, 0, 0, 5/4, 2
-5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -2, -2, -3/2, 1/2, -2, -5/4, 0, 0, 5/4, 2
-15/4, -13/4, -5/4, 11/4, 1/4, 9/4, 15/4, -11/4, 0, -1, -3/2, 7/2, -5/2, 7/2, 7/2, 3/2
end model 
begin model 
Label:MSSM460
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -11/16, -9/16, -1/16, -1/16, -1/16, 1/16, 1/16, -1, 0, 0, 0, 0, 0, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 2, -3/4, -3/2, -3/2, 3/2, -3/2, 1/2, 15/8, -7/8, -7/8, -7/8, -1/8, -1/8, 11/8, -11/8
3/4, 2, -3/4, -3/2, -3/2, 3/2, -3/2, 1/2, 15/8, -7/8, -7/8, -7/8, -1/8, -1/8, 11/8, -11/8
3/4, 2, -3/4, -3/2, -3/2, 3/2, -3/2, 1/2, 15/8, -7/8, -7/8, -7/8, -1/8, -1/8, 11/8, -11/8
3/4, 2, -3/4, -3/2, -3/2, 3/2, -3/2, 1/2, 15/8, -7/8, -7/8, -7/8, -1/8, -1/8, 11/8, -11/8
3/4, 2, -3/4, -3/2, -3/2, 3/2, -3/2, 1/2, 15/8, -7/8, -7/8, -7/8, -1/8, -1/8, 11/8, -11/8
-1, 4, 3, -3, 5/2, 0, -1, -3/2, 3/2, -4, -7/2, -3/2, -3/2, 7/2, -3/2, -3
end model 
begin model 
Label:MSSM461
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 0, 0, 0, 0, 0, 1/4, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 7/4, -3/2, 0, 0, 0, 1/2, -2, 1/8, 1/8, 1/8, 11/8, 15/8, -3/8, 11/8, 11/8
1/4, 7/4, -3/2, 0, 0, 0, 1/2, -2, 1/8, 1/8, 1/8, 11/8, 15/8, -3/8, 11/8, 11/8
1/4, 7/4, -3/2, 0, 0, 0, 1/2, -2, 1/8, 1/8, 1/8, 11/8, 15/8, -3/8, 11/8, 11/8
1/4, 7/4, -3/2, 0, 0, 0, 1/2, -2, 1/8, 1/8, 1/8, 11/8, 15/8, -3/8, 11/8, 11/8
1/4, 7/4, -3/2, 0, 0, 0, 1/2, -2, 1/8, 1/8, 1/8, 11/8, 15/8, -3/8, 11/8, 11/8
0, -2, 1/2, -1/2, 1/2, 3/2, -3/2, 3/2, -5/2, -5/2, 7/2, 4, -2, -5/2, 1/2, 7/2
end model 
begin model 
Label:MSSM462
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -7/8, -1/8, 0, 0, 0, 0, 0, -1, 0, 0, 1/8, 1/8, 1/8, 3/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 3/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 3/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 3/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 3/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 3/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
3, 1, -7/2, -2, 1/2, 3, -7/2, 1/2, 4, -2, 7/2, 0, 1/2, 5/2, -4, 7/2
end model 
begin model 
Label:MSSM463
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 15/16, -9/16, -3/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -2, 0, 0, 0, 3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -2, 0, 0, 0, 3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -2, 0, 0, 0, 3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -2, 0, 0, 0, 3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -2, 0, 0, 0, 3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -15/4, -11/4, -9/4, -9/4, 7/4, -7/4, -3/4, 1, 5/2, -1/2, -5/2, -1, 0, 0, 1/2
end model 
begin model 
Label:MSSM464
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 1/16, 1/16, 1/16, 1/16, 9/16, 13/16, 17/16, -9/16, -7/16, -1/16, -1/16, -1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, -7/4, -1/4, -1/4, -7/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, -7/4, -1/4, -1/4, -7/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, -7/4, -1/4, -1/4, -7/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, -7/4, -1/4, -1/4, -7/4, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, -7/4, -1/4, -1/4, -7/4, 3/4, 3/4
-1/4, 1/4, 3/4, 5/4, 13/4, 11/4, -15/4, -9/4, -15/4, 3/4, 7/4, 1/4, 13/4, 5/4, -1/4, 3/4
end model 
begin model 
Label:MSSM465
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 1/2, 7/8, 7/8, 0, 0, 0, 0, 0, 0, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/8, -9/8, -1/8, -1/8, 7/8, 9/8, -11/8, 11/8, -1/8, -1/8, -1/8, 1/8, 11/8, 17/8, 1/8, 13/8
-9/8, -9/8, -1/8, -1/8, 7/8, 9/8, -11/8, 11/8, -1/8, -1/8, -1/8, 1/8, 11/8, 17/8, 1/8, 13/8
-9/8, -9/8, -1/8, -1/8, 7/8, 9/8, -11/8, 11/8, -1/8, -1/8, -1/8, 1/8, 11/8, 17/8, 1/8, 13/8
-9/8, -9/8, -1/8, -1/8, 7/8, 9/8, -11/8, 11/8, -1/8, -1/8, -1/8, 1/8, 11/8, 17/8, 1/8, 13/8
-9/8, -9/8, -1/8, -1/8, 7/8, 9/8, -11/8, 11/8, -1/8, -1/8, -1/8, 1/8, 11/8, 17/8, 1/8, 13/8
-15/4, -13/4, -15/4, -7/4, -1/4, -13/4, -15/4, -5/4, -15/4, -13/4, -1/4, -15/4, -7/4, -1/4, -1/4, 1/4
end model 
begin model 
Label:MSSM466
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, 1/16, 1/16, 9/16, 17/16, -1/2, 0, 0, 1/8, 1/8, 1/8, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1, 2, -1, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1, 2, -1, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1, 2, -1, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1, 2, -1, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1, 2, -1, -1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 2, 3, 4, 2, 4, 1/2, 4, -1/2, 0, 0, -5/2, 0, 1, 2, 3
end model 
begin model 
Label:MSSM467
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 1/8, 1/8, 1/8, 7/8, 1, -1, -3/4, 0, 0, 0, 0, 1/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 3/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 3/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 3/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 3/2, 0, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 3/2, 0, -2
15/4, -7/4, 13/4, 3/4, 11/4, 17/4, 9/4, -5/4, 17/4, 1/4, -15/4, -9/4, 3/4, -7/4, -3/4, -15/4
end model 
begin model 
Label:MSSM468
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -9/16, -9/16, -1/16, -1/16, -1/16, -1/16, 1/16, -3/8, -3/8, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3, 5/2, -5/2, 0, 7/2, 4, -5/2, -3/4, 5/4, -7/4, -3/4, -1/4, -1/4, -1/4, -1/4
end model 
begin model 
Label:MSSM469
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/4, 1/8, 1/8, 1/8, 1/8, 1/8, 1/2, -3/16, -3/16, -1/16, -1/16, -1/16, -1/16, -1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, -3/4, 1/4, 1/4, 3/4, 7/4, -3/4, -2, -1, 0, 0, 0, 0, 3/2, 1/2
3/4, 3/4, -3/4, 1/4, 1/4, 3/4, 7/4, -3/4, -2, -1, 0, 0, 0, 0, 3/2, 1/2
3/4, 3/4, -3/4, 1/4, 1/4, 3/4, 7/4, -3/4, -2, -1, 0, 0, 0, 0, 3/2, 1/2
3/4, 3/4, -3/4, 1/4, 1/4, 3/4, 7/4, -3/4, -2, -1, 0, 0, 0, 0, 3/2, 1/2
3/4, 3/4, -3/4, 1/4, 1/4, 3/4, 7/4, -3/4, -2, -1, 0, 0, 0, 0, 3/2, 1/2
7/4, -9/4, 11/4, 5/4, 9/4, -11/4, -1/4, 13/4, 7/4, 13/4, 1/4, 3/4, 7/4, 17/4, 5/4, 11/4
end model 
begin model 
Label:MSSM470
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -3/4, 0, 0, 1/8, 1/8, 1/8, 3/4, -13/16, -3/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, -7/4, -1/4, -1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, -7/4, -1/4, -1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, -7/4, -1/4, -1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, -7/4, -1/4, -1/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 3/4, 1/4, -7/4, -1/4, -1/4, 1/4, 1/4, 3/4
1/4, -1/4, -1/4, 7/4, 5/4, 5/4, 7/4, 1/4, 2, 3, -3/2, -7/2, 4, 3, 3, -3
end model 
begin model 
Label:MSSM471
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 7/16, 7/16, 15/16, -3/4, 0, 0, 0, 1/8, 1/8, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 1/4, 1/4, -1/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 1/4, 1/4, -1/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 1/4, 1/4, -1/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 1/4, 1/4, -1/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 1/4, 1/4, -1/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, 0, 3, 3, -1/2, -1/2, 4, -7/4, -15/4, -7/4, 5/4, -3/4, 9/4, -3/4, 5/4
end model 
begin model 
Label:MSSM472
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 17/16, -1, 0, 0, 1/8, 1/8, 1/8, 1/2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -3/8, 1/8, 1/8, 3/8, 11/8, 9/8, 1/8, -1/2, -1, 1, -3/4, 5/4, 3/2, -3/2, -2
-3/8, -3/8, 1/8, 1/8, 3/8, 11/8, 9/8, 1/8, -1/2, -1, 1, -3/4, 5/4, 3/2, -3/2, -2
-3/8, -3/8, 1/8, 1/8, 3/8, 11/8, 9/8, 1/8, -1/2, -1, 1, -3/4, 5/4, 3/2, -3/2, -2
-3/8, -3/8, 1/8, 1/8, 3/8, 11/8, 9/8, 1/8, -1/2, -1, 1, -3/4, 5/4, 3/2, -3/2, -2
-3/8, -3/8, 1/8, 1/8, 3/8, 11/8, 9/8, 1/8, -1/2, -1, 1, -3/4, 5/4, 3/2, -3/2, -2
-3/4, -11/4, -3/4, -3/4, -15/4, 3/4, -5/4, -11/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM473
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16, 7/16, -3/8, 1/8, 1/8, 1/8, 1/8, 1/8, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/8, 1/8, 1/8, 3/8, 7/8, 11/8, -9/8, 5/8, -9/8, -15/8, -9/8, 1/8, 1/8, 9/8, -9/8, 15/8
-11/8, 1/8, 1/8, 3/8, 7/8, 11/8, -9/8, 5/8, -9/8, -15/8, -9/8, 1/8, 1/8, 9/8, -9/8, 15/8
-11/8, 1/8, 1/8, 3/8, 7/8, 11/8, -9/8, 5/8, -9/8, -15/8, -9/8, 1/8, 1/8, 9/8, -9/8, 15/8
-11/8, 1/8, 1/8, 3/8, 7/8, 11/8, -9/8, 5/8, -9/8, -15/8, -9/8, 1/8, 1/8, 9/8, -9/8, 15/8
-11/8, 1/8, 1/8, 3/8, 7/8, 11/8, -9/8, 5/8, -9/8, -15/8, -9/8, 1/8, 1/8, 9/8, -9/8, 15/8
-3/4, 11/4, 17/4, -5/4, 11/4, -9/4, 9/4, 5/4, 1/2, 2, 2, 3/2, 7/2, 1, 4, -5/2
end model 
begin model 
Label:MSSM474
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 1/8, 3/8, -1/4, 0, 0, 1/8, 1/8, 1/8, 1/2, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -3/4, -3/4, 1/4, 1/4, 1/4, -5/4, 7/4, 0, 1/2, 3/2, -1, 1, 1, -2, -1
-7/4, -3/4, -3/4, 1/4, 1/4, 1/4, -5/4, 7/4, 0, 1/2, 3/2, -1, 1, 1, -2, -1
-7/4, -3/4, -3/4, 1/4, 1/4, 1/4, -5/4, 7/4, 0, 1/2, 3/2, -1, 1, 1, -2, -1
-7/4, -3/4, -3/4, 1/4, 1/4, 1/4, -5/4, 7/4, 0, 1/2, 3/2, -1, 1, 1, -2, -1
-7/4, -3/4, -3/4, 1/4, 1/4, 1/4, -5/4, 7/4, 0, 1/2, 3/2, -1, 1, 1, -2, -1
7/2, -1, 2, 0, 2, 7/2, -7/2, -7/2, -4, 3, 5/2, -3/2, -4, 1, 3/2, 5/2
end model 
begin model 
Label:MSSM475
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16, -7/8, -3/4, 0, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/8, 15/8, 13/8, 17/8, -13/8, -13/8, 7/8, 7/8, 13/8, -1/8, -15/8, 1/8, 1/8, 7/8, 9/8, -11/8
-5/8, 15/8, 13/8, 17/8, -13/8, -13/8, 7/8, 7/8, 13/8, -1/8, -15/8, 1/8, 1/8, 7/8, 9/8, -11/8
-5/8, 15/8, 13/8, 17/8, -13/8, -13/8, 7/8, 7/8, 13/8, -1/8, -15/8, 1/8, 1/8, 7/8, 9/8, -11/8
-5/8, 15/8, 13/8, 17/8, -13/8, -13/8, 7/8, 7/8, 13/8, -1/8, -15/8, 1/8, 1/8, 7/8, 9/8, -11/8
-5/8, 15/8, 13/8, 17/8, -13/8, -13/8, 7/8, 7/8, 13/8, -1/8, -15/8, 1/8, 1/8, 7/8, 9/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 11/4, -9/4, -9/4, 3/4, 9/4, 9/4, -5/4, -9/4
end model 
begin model 
Label:MSSM476
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 13/16, -5/8, -1/2, 0, 0, 1/8, 1/8, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -2, -1, 1/4, 3/4, 1/2, 2, 1/4, 1/2, 3/2, -3/2, 2, -1, -1, -1/2, -1
5/4, -2, -1, 1/4, 3/4, 1/2, 2, 1/4, 1/2, 3/2, -3/2, 2, -1, -1, -1/2, -1
5/4, -2, -1, 1/4, 3/4, 1/2, 2, 1/4, 1/2, 3/2, -3/2, 2, -1, -1, -1/2, -1
5/4, -2, -1, 1/4, 3/4, 1/2, 2, 1/4, 1/2, 3/2, -3/2, 2, -1, -1, -1/2, -1
5/4, -2, -1, 1/4, 3/4, 1/2, 2, 1/4, 1/2, 3/2, -3/2, 2, -1, -1, -1/2, -1
3/2, -3/2, -4, 4, -2, 1/2, 1, -1/2, 3/2, -3/2, -5/2, 3/2, -3/2, 5/2, 5/2, -1/2
end model 
begin model 
Label:MSSM477
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 1/8, 1/8, 1/8, 7/8, 1, -1, 0, 0, 0, 0, 1/8, 3/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, -1/2, 0, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, -1/2, 0, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, -1/2, 0, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, -1/2, 0, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, -1/2, 0, 3/2, 1/2, 1/2
1/4, -7/4, -5/4, -7/4, -1/4, 3/4, 13/4, 7/4, 0, -3/2, 1/2, -7/2, 4, 3, -3, -1/2
end model 
begin model 
Label:MSSM478
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/2, 0, 0, 0, 0, 0, 3/8, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -1/4, -1, -1/2, 0, 0, 0, 3/2, 0, 2
-7/4, 5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -1/4, -1, -1/2, 0, 0, 0, 3/2, 0, 2
-7/4, 5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -1/4, -1, -1/2, 0, 0, 0, 3/2, 0, 2
-7/4, 5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -1/4, -1, -1/2, 0, 0, 0, 3/2, 0, 2
-7/4, 5/4, -5/4, 1/4, 1/4, 7/4, 7/4, -1/4, -1, -1/2, 0, 0, 0, 3/2, 0, 2
7/4, -13/4, 1/4, 5/4, 9/4, 3/4, 17/4, -13/4, 1/2, -4, -1/2, 5/2, 7/2, 1, 1/2, -1/2
end model 
begin model 
Label:MSSM479
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, 1/16, 5/16, 11/16, 11/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 13/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 0, 1/2, 1, -1/2, 2, 1/2, 1, -15/8, -11/8, 1/8, 1/8, 7/8, 17/8, -3/8, -13/8
-1/2, 0, 1/2, 1, -1/2, 2, 1/2, 1, -15/8, -11/8, 1/8, 1/8, 7/8, 17/8, -3/8, -13/8
-1/2, 0, 1/2, 1, -1/2, 2, 1/2, 1, -15/8, -11/8, 1/8, 1/8, 7/8, 17/8, -3/8, -13/8
-1/2, 0, 1/2, 1, -1/2, 2, 1/2, 1, -15/8, -11/8, 1/8, 1/8, 7/8, 17/8, -3/8, -13/8
-1/2, 0, 1/2, 1, -1/2, 2, 1/2, 1, -15/8, -11/8, 1/8, 1/8, 7/8, 17/8, -3/8, -13/8
-1/2, 1/2, 7/2, -5/2, -5/2, 3, -7/2, -3, -1/4, 13/4, -11/4, 11/4, 1/4, 15/4, -1/4, 13/4
end model 
begin model 
Label:MSSM480
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, 1/16, 1/16, 5/16, 5/16, 11/16, -1/8, 0, 0, 1/8, 1/8, 1/8, 3/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/2, 3/2, -2, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/2, 3/2, -2, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/2, 3/2, -2, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/2, 3/2, -2, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1/2, 3/2, -2, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -3/2, -3/2, 4, 4, -1/2, 5/2, 1/2, 11/4, -11/4, 3/4, -13/4, 3/4, 5/4, 3/4, 11/4
end model 
begin model 
Label:MSSM481
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 0, 0, 1/8, 1/8, 1/8, 1/8, 3/8, -15/16, -15/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, 3/8, 7/8, -15/8, -5/8, -1/8, 11/8, 9/8, -5/4, 3/4, -3/2, -3/2, 1, 1/2, 2, -2
3/8, 3/8, 7/8, -15/8, -5/8, -1/8, 11/8, 9/8, -5/4, 3/4, -3/2, -3/2, 1, 1/2, 2, -2
3/8, 3/8, 7/8, -15/8, -5/8, -1/8, 11/8, 9/8, -5/4, 3/4, -3/2, -3/2, 1, 1/2, 2, -2
3/8, 3/8, 7/8, -15/8, -5/8, -1/8, 11/8, 9/8, -5/4, 3/4, -3/2, -3/2, 1, 1/2, 2, -2
3/8, 3/8, 7/8, -15/8, -5/8, -1/8, 11/8, 9/8, -5/4, 3/4, -3/2, -3/2, 1, 1/2, 2, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/4, -7/4, -13/4, 1/4, 9/4, -1/4, -1/4, -9/4
end model 
begin model 
Label:MSSM482
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -5/16, 1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -2, -1, -1/2, 0, 0, 0, 1, -3/4, 5/4, -5/4, 1/4, 3/4, 7/4, -7/4, 7/4
3/2, -2, -1, -1/2, 0, 0, 0, 1, -3/4, 5/4, -5/4, 1/4, 3/4, 7/4, -7/4, 7/4
3/2, -2, -1, -1/2, 0, 0, 0, 1, -3/4, 5/4, -5/4, 1/4, 3/4, 7/4, -7/4, 7/4
3/2, -2, -1, -1/2, 0, 0, 0, 1, -3/4, 5/4, -5/4, 1/4, 3/4, 7/4, -7/4, 7/4
3/2, -2, -1, -1/2, 0, 0, 0, 1, -3/4, 5/4, -5/4, 1/4, 3/4, 7/4, -7/4, 7/4
-13/4, -13/4, -13/4, -15/4, -11/4, -5/4, 9/4, 13/4, 1/4, 1/4, -15/4, 9/4, 7/4, -15/4, -9/4, -7/4
end model 
begin model 
Label:MSSM483
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 0, 0, 0, 0, 0, 1/2, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -7/4, -3/2, 0, 1/4, 1/4, 1/4, 1/4, -15/8, 1/8, 1/8, 1/8, 7/8, -1/8, 7/8, 7/8
-7/4, -7/4, -3/2, 0, 1/4, 1/4, 1/4, 1/4, -15/8, 1/8, 1/8, 1/8, 7/8, -1/8, 7/8, 7/8
-7/4, -7/4, -3/2, 0, 1/4, 1/4, 1/4, 1/4, -15/8, 1/8, 1/8, 1/8, 7/8, -1/8, 7/8, 7/8
-7/4, -7/4, -3/2, 0, 1/4, 1/4, 1/4, 1/4, -15/8, 1/8, 1/8, 1/8, 7/8, -1/8, 7/8, 7/8
-7/4, -7/4, -3/2, 0, 1/4, 1/4, 1/4, 1/4, -15/8, 1/8, 1/8, 1/8, 7/8, -1/8, 7/8, 7/8
-5/4, 15/4, 7/4, -5/4, -1/4, 3/4, 11/4, 15/4, 1/4, -1/4, 9/4, 15/4, 7/4, -3/4, 9/4, 11/4
end model 
begin model 
Label:MSSM484
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -3/16, -1/16, -1/16, -1/16, 1/16, 1/16, 17/16, -1/8, 0, 0, 0, 1/8, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 5/4, -1, -3/4, 1/4, -3/4, -1/4, 1/2, 1/2, -3/2, -1, -1, 3/4, 7/4, 2, 1/2
-7/4, 5/4, -1, -3/4, 1/4, -3/4, -1/4, 1/2, 1/2, -3/2, -1, -1, 3/4, 7/4, 2, 1/2
-7/4, 5/4, -1, -3/4, 1/4, -3/4, -1/4, 1/2, 1/2, -3/2, -1, -1, 3/4, 7/4, 2, 1/2
-7/4, 5/4, -1, -3/4, 1/4, -3/4, -1/4, 1/2, 1/2, -3/2, -1, -1, 3/4, 7/4, 2, 1/2
-7/4, 5/4, -1, -3/4, 1/4, -3/4, -1/4, 1/2, 1/2, -3/2, -1, -1, 3/4, 7/4, 2, 1/2
-1/4, -15/4, 5/4, -5/4, -13/4, -3/4, 1/4, -5/4, -3, 3, 0, 1, 0, 2, -3, 0
end model 
begin model 
Label:MSSM485
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -3/16, -1/16, -1/16, -1/16, 1/16, 1/16, 17/16, -1, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, 5/8, 7/8, 11/8, 11/8, 1/8, 13/8, -11/8, 1/2, 3/2, 1/2, 2, 3/4, 7/4, 2, 0
-13/8, 5/8, 7/8, 11/8, 11/8, 1/8, 13/8, -11/8, 1/2, 3/2, 1/2, 2, 3/4, 7/4, 2, 0
-13/8, 5/8, 7/8, 11/8, 11/8, 1/8, 13/8, -11/8, 1/2, 3/2, 1/2, 2, 3/4, 7/4, 2, 0
-13/8, 5/8, 7/8, 11/8, 11/8, 1/8, 13/8, -11/8, 1/2, 3/2, 1/2, 2, 3/4, 7/4, 2, 0
-13/8, 5/8, 7/8, 11/8, 11/8, 1/8, 13/8, -11/8, 1/2, 3/2, 1/2, 2, 3/4, 7/4, 2, 0
3/4, 11/4, 13/4, -11/4, 13/4, 11/4, -5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM486
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, 0, 0, 0, 1/8, 1/8, 1/4, 7/8, -5/8, 0, 0, 0, 0, 0, 3/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -3/4, 1/4, 3/4, -3/4, 3/4, -5/4, 7/4, 5/4, 1/4, 1/4, 3/4, 7/4, 7/4, 3/4, 5/4
-3/4, -3/4, 1/4, 3/4, -3/4, 3/4, -5/4, 7/4, 5/4, 1/4, 1/4, 3/4, 7/4, 7/4, 3/4, 5/4
-3/4, -3/4, 1/4, 3/4, -3/4, 3/4, -5/4, 7/4, 5/4, 1/4, 1/4, 3/4, 7/4, 7/4, 3/4, 5/4
-3/4, -3/4, 1/4, 3/4, -3/4, 3/4, -5/4, 7/4, 5/4, 1/4, 1/4, 3/4, 7/4, 7/4, 3/4, 5/4
-3/4, -3/4, 1/4, 3/4, -3/4, 3/4, -5/4, 7/4, 5/4, 1/4, 1/4, 3/4, 7/4, 7/4, 3/4, 5/4
-5/4, -13/4, -5/4, -7/4, 17/4, -5/4, 7/4, 3/4, 11/4, -15/4, -13/4, -3/4, 11/4, 13/4, -5/4, 5/4
end model 
begin model 
Label:MSSM487
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 5/16, -3/4, -3/4, 0, 0, 0, 0, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 0, -1, 0, 1, 3/2, -3/2, -1, -5/4, -5/4, -3/4, 1/4, 3/4, 3/4, 3/4, 7/4
-1, 0, -1, 0, 1, 3/2, -3/2, -1, -5/4, -5/4, -3/4, 1/4, 3/4, 3/4, 3/4, 7/4
-1, 0, -1, 0, 1, 3/2, -3/2, -1, -5/4, -5/4, -3/4, 1/4, 3/4, 3/4, 3/4, 7/4
-1, 0, -1, 0, 1, 3/2, -3/2, -1, -5/4, -5/4, -3/4, 1/4, 3/4, 3/4, 3/4, 7/4
-1, 0, -1, 0, 1, 3/2, -3/2, -1, -5/4, -5/4, -3/4, 1/4, 3/4, 3/4, 3/4, 7/4
-15/4, -9/4, 17/4, -11/4, 9/4, -9/4, -13/4, -1/4, 1/2, 3, 1, 7/2, -1/2, 5/2, 3/2, 7/2
end model 
begin model 
Label:MSSM488
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 15/16, -7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 9/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/2, -1, 0, 1/4, 3/4, -7/4, 0, 3/2, 0, 0, 3/2, 3/2, 2, -1/2, 2
-5/4, -3/2, -1, 0, 1/4, 3/4, -7/4, 0, 3/2, 0, 0, 3/2, 3/2, 2, -1/2, 2
-5/4, -3/2, -1, 0, 1/4, 3/4, -7/4, 0, 3/2, 0, 0, 3/2, 3/2, 2, -1/2, 2
-5/4, -3/2, -1, 0, 1/4, 3/4, -7/4, 0, 3/2, 0, 0, 3/2, 3/2, 2, -1/2, 2
-5/4, -3/2, -1, 0, 1/4, 3/4, -7/4, 0, 3/2, 0, 0, 3/2, 3/2, 2, -1/2, 2
5/4, 17/4, -7/4, 13/4, -7/4, -3/4, -5/4, -13/4, -1, 0, 0, -4, 1, 3, -4, 3
end model 
begin model 
Label:MSSM489
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 1/8, 1/8, 1/8, 1/8, 1/8, -11/16, -11/16, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -5/4, 1/4, -1/4, 0, 1/4, 5/4, 2, -7/4, 3/4, -2, 1, -3/2, -3/2, 2, -2
-1/4, -5/4, 1/4, -1/4, 0, 1/4, 5/4, 2, -7/4, 3/4, -2, 1, -3/2, -3/2, 2, -2
-1/4, -5/4, 1/4, -1/4, 0, 1/4, 5/4, 2, -7/4, 3/4, -2, 1, -3/2, -3/2, 2, -2
-1/4, -5/4, 1/4, -1/4, 0, 1/4, 5/4, 2, -7/4, 3/4, -2, 1, -3/2, -3/2, 2, -2
-1/4, -5/4, 1/4, -1/4, 0, 1/4, 5/4, 2, -7/4, 3/4, -2, 1, -3/2, -3/2, 2, -2
11/4, 5/4, -11/4, 7/4, -15/4, -15/4, -7/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM490
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 15/16, -5/8, -1/4, -1/4, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -3/2, -1/2, -1, 1, 2, 0, 1/2, 1/2, 2, -1/2, 0, 1, 3/2, 0
1/2, -1/2, -3/2, -1/2, -1, 1, 2, 0, 1/2, 1/2, 2, -1/2, 0, 1, 3/2, 0
1/2, -1/2, -3/2, -1/2, -1, 1, 2, 0, 1/2, 1/2, 2, -1/2, 0, 1, 3/2, 0
1/2, -1/2, -3/2, -1/2, -1, 1, 2, 0, 1/2, 1/2, 2, -1/2, 0, 1, 3/2, 0
1/2, -1/2, -3/2, -1/2, -1, 1, 2, 0, 1/2, 1/2, 2, -1/2, 0, 1, 3/2, 0
-1, 1, 3, 0, 5/2, 2, 1, 1/2, -7/4, 1/4, 11/4, 7/4, -1/4, 15/4, 9/4, 13/4
end model 
begin model 
Label:MSSM491
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/4, 0, 0, 0, 0, 1/8, 3/4, -1/4, 0, 0, 1/8, 1/8, 1/8, 7/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, -1/2, 0, 0, 3/2, -1, 0, -2, -1/2, 1, -3/2, 1, 3/2, -1/2, 0
1/2, -1/2, -1/2, 0, 0, 3/2, -1, 0, -2, -1/2, 1, -3/2, 1, 3/2, -1/2, 0
1/2, -1/2, -1/2, 0, 0, 3/2, -1, 0, -2, -1/2, 1, -3/2, 1, 3/2, -1/2, 0
1/2, -1/2, -1/2, 0, 0, 3/2, -1, 0, -2, -1/2, 1, -3/2, 1, 3/2, -1/2, 0
1/2, -1/2, -1/2, 0, 0, 3/2, -1, 0, -2, -1/2, 1, -3/2, 1, 3/2, -1/2, 0
-5/2, 0, -5/2, -3, 0, -2, 2, 2, 3/4, -3/4, 5/4, -3/4, -7/4, 9/4, 15/4, 1/4
end model 
begin model 
Label:MSSM492
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 13/16, 17/16, -3/8, -1/4, -1/4, 0, 0, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, -1/8, -1/8, 7/8, 11/8, 15/8, 1/8, 9/8, 3/2, -7/4, 1/4, -3/2, 1, -1, 1/2, 1
-13/8, -1/8, -1/8, 7/8, 11/8, 15/8, 1/8, 9/8, 3/2, -7/4, 1/4, -3/2, 1, -1, 1/2, 1
-13/8, -1/8, -1/8, 7/8, 11/8, 15/8, 1/8, 9/8, 3/2, -7/4, 1/4, -3/2, 1, -1, 1/2, 1
-13/8, -1/8, -1/8, 7/8, 11/8, 15/8, 1/8, 9/8, 3/2, -7/4, 1/4, -3/2, 1, -1, 1/2, 1
-13/8, -1/8, -1/8, 7/8, 11/8, 15/8, 1/8, 9/8, 3/2, -7/4, 1/4, -3/2, 1, -1, 1/2, 1
-7/2, -1/2, 3, 2, -3, -3, -7/2, -7/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM493
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/8, 0, 0, 1/8, 1/8, 1/8, 3/4, -7/8, -1/4, 0, 0, 0, 0, 0, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 5/4, 5/4, 5/4, 3/4, 5/4, 5/4, -7/4, -7/8, 3/8, -9/8, -3/8, 1/8, 1/8, 11/8, 7/8
-5/4, 5/4, 5/4, 5/4, 3/4, 5/4, 5/4, -7/4, -7/8, 3/8, -9/8, -3/8, 1/8, 1/8, 11/8, 7/8
-5/4, 5/4, 5/4, 5/4, 3/4, 5/4, 5/4, -7/4, -7/8, 3/8, -9/8, -3/8, 1/8, 1/8, 11/8, 7/8
-5/4, 5/4, 5/4, 5/4, 3/4, 5/4, 5/4, -7/4, -7/8, 3/8, -9/8, -3/8, 1/8, 1/8, 11/8, 7/8
-5/4, 5/4, 5/4, 5/4, 3/4, 5/4, 5/4, -7/4, -7/8, 3/8, -9/8, -3/8, 1/8, 1/8, 11/8, 7/8
9/4, 9/4, -11/4, 5/4, 1/4, 1/4, 1/4, 9/4, -5/4, 5/4, 15/4, 15/4, -13/4, 17/4, -3/4, 9/4
end model 
begin model 
Label:MSSM494
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/4, 3/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -3/2, -3/2, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 1, 1, 0, 1/2, -2
3/2, -3/2, -3/2, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 1, 1, 0, 1/2, -2
3/2, -3/2, -3/2, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 1, 1, 0, 1/2, -2
3/2, -3/2, -3/2, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 1, 1, 0, 1/2, -2
3/2, -3/2, -3/2, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 1, 1, 0, 1/2, -2
-13/4, -9/4, 3/4, -7/4, 1/4, 1/4, 11/4, -15/4, 3/2, -3, 1/2, -5/2, 3, 2, 1, -3/2
end model 
begin model 
Label:MSSM495
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -3/16, -1/16, -1/16, 1/16, 1/16, 1/16, 13/16, -1/4, 0, 0, 1/8, 1/8, 1/8, 5/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/8, -5/8, 13/8, 15/8, -15/8, 7/8, 7/8, 15/8, -2, 0, 1/2, -1/2, 1/2, 2, 1, -1/2
-5/8, -5/8, 13/8, 15/8, -15/8, 7/8, 7/8, 15/8, -2, 0, 1/2, -1/2, 1/2, 2, 1, -1/2
-5/8, -5/8, 13/8, 15/8, -15/8, 7/8, 7/8, 15/8, -2, 0, 1/2, -1/2, 1/2, 2, 1, -1/2
-5/8, -5/8, 13/8, 15/8, -15/8, 7/8, 7/8, 15/8, -2, 0, 1/2, -1/2, 1/2, 2, 1, -1/2
-5/8, -5/8, 13/8, 15/8, -15/8, 7/8, 7/8, 15/8, -2, 0, 1/2, -1/2, 1/2, 2, 1, -1/2
11/4, -5/4, 3/4, 7/4, 7/4, -3/4, 15/4, 5/4, -7/2, -7/2, -2, -1, -4, -1/2, -1, 7/2
end model 
begin model 
Label:MSSM496
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -9/16, -5/16, -1/16, 1/16, 1/16, 1/16, 1/16, -15/16, -11/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1/2, -1, -1, 0, 1/2, 1/2, 1/2, 5/4, -5/4, -3/2, 1/2, 3/2, -1, -1/4, 1/4
-2, -1/2, -1, -1, 0, 1/2, 1/2, 1/2, 5/4, -5/4, -3/2, 1/2, 3/2, -1, -1/4, 1/4
-2, -1/2, -1, -1, 0, 1/2, 1/2, 1/2, 5/4, -5/4, -3/2, 1/2, 3/2, -1, -1/4, 1/4
-2, -1/2, -1, -1, 0, 1/2, 1/2, 1/2, 5/4, -5/4, -3/2, 1/2, 3/2, -1, -1/4, 1/4
-2, -1/2, -1, -1, 0, 1/2, 1/2, 1/2, 5/4, -5/4, -3/2, 1/2, 3/2, -1, -1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, -3/4, 5/4, 11/4, 13/4, -13/4, -13/4, 9/4, -13/4
end model 
begin model 
Label:MSSM497
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, 0, 0, 0, 0, 0, 3/8, 7/8, 0, 0, 0, 1/8, 1/8, 1/8, 3/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, -5/8, -1/8, -1/8, 1/8, 7/8, 5/8, 7/8, -1/2, 1, 3/2, -2, 1/2, 3/2, 1, 0
3/8, -5/8, -1/8, -1/8, 1/8, 7/8, 5/8, 7/8, -1/2, 1, 3/2, -2, 1/2, 3/2, 1, 0
3/8, -5/8, -1/8, -1/8, 1/8, 7/8, 5/8, 7/8, -1/2, 1, 3/2, -2, 1/2, 3/2, 1, 0
3/8, -5/8, -1/8, -1/8, 1/8, 7/8, 5/8, 7/8, -1/2, 1, 3/2, -2, 1/2, 3/2, 1, 0
3/8, -5/8, -1/8, -1/8, 1/8, 7/8, 5/8, 7/8, -1/2, 1, 3/2, -2, 1/2, 3/2, 1, 0
0, -4, -5/2, -1, 5/2, 3, -7/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM498
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -3/16, -1/16, -1/16, -1/16, -1/16, -1/16, 9/16, -3/4, -3/4, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 3/4, -7/4, -5/4, -1/4, 0, 1/4, 3/4, -1/2, 3/4, 0, 0, 0, 0, 0, 5/4
-3/2, 3/4, -7/4, -5/4, -1/4, 0, 1/4, 3/4, -1/2, 3/4, 0, 0, 0, 0, 0, 5/4
-3/2, 3/4, -7/4, -5/4, -1/4, 0, 1/4, 3/4, -1/2, 3/4, 0, 0, 0, 0, 0, 5/4
-3/2, 3/4, -7/4, -5/4, -1/4, 0, 1/4, 3/4, -1/2, 3/4, 0, 0, 0, 0, 0, 5/4
-3/2, 3/4, -7/4, -5/4, -1/4, 0, 1/4, 3/4, -1/2, 3/4, 0, 0, 0, 0, 0, 5/4
7/4, 5/4, 11/4, 17/4, -3/4, -5/4, 3/4, 1/4, -11/4, 17/4, -15/4, -11/4, -11/4, -1/4, 1/4, -1/4
end model 
begin model 
Label:MSSM499
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -1/16, -1/16, -1/16, 1/16, 1/16, 5/16, 7/16, -11/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 3/2, 3/2, 2, -1, -1/2, -2, 0, 0, 7/4, -1/2, 1/4, 1/4, 1/4, 3/2, -1/2
1/2, 3/2, 3/2, 2, -1, -1/2, -2, 0, 0, 7/4, -1/2, 1/4, 1/4, 1/4, 3/2, -1/2
1/2, 3/2, 3/2, 2, -1, -1/2, -2, 0, 0, 7/4, -1/2, 1/4, 1/4, 1/4, 3/2, -1/2
1/2, 3/2, 3/2, 2, -1, -1/2, -2, 0, 0, 7/4, -1/2, 1/4, 1/4, 1/4, 3/2, -1/2
1/2, 3/2, 3/2, 2, -1, -1/2, -2, 0, 0, 7/4, -1/2, 1/4, 1/4, 1/4, 3/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, -4, -7/2, 0, -7/2, -1, 3, 1/2, 5/2
end model 
begin model 
Label:MSSM500
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -1/16, -1/16, 1/16, 1/16, 1/16, 3/16, 3/16, -15/16, -11/16, -11/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1, 2, 1/2, 1/2, 2, 1/2, 1/2, -1/8, 3/8, 13/8, -15/8, -9/8, -7/8, 1/8, 3/8
-1, -1, 2, 1/2, 1/2, 2, 1/2, 1/2, -1/8, 3/8, 13/8, -15/8, -9/8, -7/8, 1/8, 3/8
-1, -1, 2, 1/2, 1/2, 2, 1/2, 1/2, -1/8, 3/8, 13/8, -15/8, -9/8, -7/8, 1/8, 3/8
-1, -1, 2, 1/2, 1/2, 2, 1/2, 1/2, -1/8, 3/8, 13/8, -15/8, -9/8, -7/8, 1/8, 3/8
-1, -1, 2, 1/2, 1/2, 2, 1/2, 1/2, -1/8, 3/8, 13/8, -15/8, -9/8, -7/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 7/2, -4, -4, 1, 1/2, 2, 5/2
end model 
begin model 
Label:MSSM501
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/8, 1/8, 1/8, 7/8, -7/8, 0, 0, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1/2, 0, 0, 0, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1/2, 0, 0, 0, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1/2, 0, 0, 0, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1/2, 0, 0, 0, 0, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1/2, 0, 0, 0, 0, -3/2
1/2, -1/2, 0, 3/2, -7/2, 1, 5/2, -5/2, 9/4, 1/4, 7/4, -13/4, -7/4, 1/4, 13/4, 9/4
end model 
begin model 
Label:MSSM502
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -7/8, 0, 0, 0, 0, 0, 0, -7/8, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/8, 7/8, -9/8, -1/8, 1/8, 1/8, 9/8, 15/8, -5/4, -7/4, -7/4, 0, 1/4, 1/4, 2, -3/4
-7/8, 7/8, -9/8, -1/8, 1/8, 1/8, 9/8, 15/8, -5/4, -7/4, -7/4, 0, 1/4, 1/4, 2, -3/4
-7/8, 7/8, -9/8, -1/8, 1/8, 1/8, 9/8, 15/8, -5/4, -7/4, -7/4, 0, 1/4, 1/4, 2, -3/4
-7/8, 7/8, -9/8, -1/8, 1/8, 1/8, 9/8, 15/8, -5/4, -7/4, -7/4, 0, 1/4, 1/4, 2, -3/4
-7/8, 7/8, -9/8, -1/8, 1/8, 1/8, 9/8, 15/8, -5/4, -7/4, -7/4, 0, 1/4, 1/4, 2, -3/4
5/4, -1/4, -13/4, 15/4, -11/4, 1/4, -7/4, 3/4, 11/4, -15/4, -5/4, 1/4, -13/4, 7/4, 17/4, -3/4
end model 
begin model 
Label:MSSM503
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, 1/16, 1/16, 1/16, 1/16, 9/16, 9/16, 11/16, -15/16, -15/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, 1/4, 3/4, -5/4, 7/4, -5/4, 1/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 3/4
-1/4, -7/4, -5/4, 1/4, 3/4, -5/4, 7/4, -5/4, 1/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 3/4
-1/4, -7/4, -5/4, 1/4, 3/4, -5/4, 7/4, -5/4, 1/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 3/4
-1/4, -7/4, -5/4, 1/4, 3/4, -5/4, 7/4, -5/4, 1/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 3/4
-1/4, -7/4, -5/4, 1/4, 3/4, -5/4, 7/4, -5/4, 1/4, 3/4, -3/4, -3/4, -3/4, 1/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 1, -7/2, -3/2, -1, 5/2, -1, 5/2, 4
end model 
begin model 
Label:MSSM504
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 0, 0, 0, 0, 0, 0, 5/8, -3/4, -3/4, 0, 0, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, -7/8, -1/8, -1/8, 1/8, 7/8, 7/8, 3/8, -7/8, 1/8, -15/8, -9/8, -1/8, 1/8, 15/8, 7/8
3/8, -7/8, -1/8, -1/8, 1/8, 7/8, 7/8, 3/8, -7/8, 1/8, -15/8, -9/8, -1/8, 1/8, 15/8, 7/8
3/8, -7/8, -1/8, -1/8, 1/8, 7/8, 7/8, 3/8, -7/8, 1/8, -15/8, -9/8, -1/8, 1/8, 15/8, 7/8
3/8, -7/8, -1/8, -1/8, 1/8, 7/8, 7/8, 3/8, -7/8, 1/8, -15/8, -9/8, -1/8, 1/8, 15/8, 7/8
3/8, -7/8, -1/8, -1/8, 1/8, 7/8, 7/8, 3/8, -7/8, 1/8, -15/8, -9/8, -1/8, 1/8, 15/8, 7/8
-3/2, -3/2, -1/2, 2, 3, -2, -2, -5/2, 1, -1/2, 1/2, -2, -1, -7/2, 1/2, -4
end model 
begin model 
Label:MSSM505
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16, 3/16, -5/8, -1/8, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, 1, 1, -3/2, -3/2, -1, 1, 1, -1, -2, -3/2, -1/2, 0, 0, 0
-3/2, -3/2, 1, 1, -3/2, -3/2, -1, 1, 1, -1, -2, -3/2, -1/2, 0, 0, 0
-3/2, -3/2, 1, 1, -3/2, -3/2, -1, 1, 1, -1, -2, -3/2, -1/2, 0, 0, 0
-3/2, -3/2, 1, 1, -3/2, -3/2, -1, 1, 1, -1, -2, -3/2, -1/2, 0, 0, 0
-3/2, -3/2, 1, 1, -3/2, -3/2, -1, 1, 1, -1, -2, -3/2, -1/2, 0, 0, 0
-1/2, -4, -3, -2, -2, 4, -4, 3/2, -1, 2, -3/2, -1/2, -4, -1, 1, 2
end model 
begin model 
Label:MSSM506
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/16, -7/16, -5/16, -1/16, 1/16, 1/16, 1/16, 1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 3/16, 11/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3/2, -1, -2, -3/2, -3/2, -1/2, 0, -13/8, -9/8, -11/8, 9/8, 13/8, 9/8, 15/8, 15/8
-2, -3/2, -1, -2, -3/2, -3/2, -1/2, 0, -13/8, -9/8, -11/8, 9/8, 13/8, 9/8, 15/8, 15/8
-2, -3/2, -1, -2, -3/2, -3/2, -1/2, 0, -13/8, -9/8, -11/8, 9/8, 13/8, 9/8, 15/8, 15/8
-2, -3/2, -1, -2, -3/2, -3/2, -1/2, 0, -13/8, -9/8, -11/8, 9/8, 13/8, 9/8, 15/8, 15/8
-2, -3/2, -1, -2, -3/2, -3/2, -1/2, 0, -13/8, -9/8, -11/8, 9/8, 13/8, 9/8, 15/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 2, 1/2, 7/2, 1, 1/2
end model 
begin model 
Label:MSSM507
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, 1/16, 1/16, 13/16, 13/16, -11/16, -11/16, -3/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -3/4, -1/4, 5/4, 3/4, 7/4, -1/4, 1/4, 0, 2, 1/2, 0, 1, 3/2, 3/2, 3/2
-7/4, -3/4, -1/4, 5/4, 3/4, 7/4, -1/4, 1/4, 0, 2, 1/2, 0, 1, 3/2, 3/2, 3/2
-7/4, -3/4, -1/4, 5/4, 3/4, 7/4, -1/4, 1/4, 0, 2, 1/2, 0, 1, 3/2, 3/2, 3/2
-7/4, -3/4, -1/4, 5/4, 3/4, 7/4, -1/4, 1/4, 0, 2, 1/2, 0, 1, 3/2, 3/2, 3/2
-7/4, -3/4, -1/4, 5/4, 3/4, 7/4, -1/4, 1/4, 0, 2, 1/2, 0, 1, 3/2, 3/2, 3/2
1, 5/2, -3/2, 5/2, 5/2, 3/2, -7/2, 2, -3/2, -4, 3, -2, -4, -3, 3, 5/2
end model 
begin model 
Label:MSSM508
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -7/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -5/8, 0, 0, 0, 0, 1/8, 3/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -3/8, -15/8, -3/8, 1/8, 1/8, 17/8, 5/8, 3/8, -9/8, -7/8, 1/8, 7/8, 17/8, -11/8, 7/8
-3/8, -3/8, -15/8, -3/8, 1/8, 1/8, 17/8, 5/8, 3/8, -9/8, -7/8, 1/8, 7/8, 17/8, -11/8, 7/8
-3/8, -3/8, -15/8, -3/8, 1/8, 1/8, 17/8, 5/8, 3/8, -9/8, -7/8, 1/8, 7/8, 17/8, -11/8, 7/8
-3/8, -3/8, -15/8, -3/8, 1/8, 1/8, 17/8, 5/8, 3/8, -9/8, -7/8, 1/8, 7/8, 17/8, -11/8, 7/8
-3/8, -3/8, -15/8, -3/8, 1/8, 1/8, 17/8, 5/8, 3/8, -9/8, -7/8, 1/8, 7/8, 17/8, -11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 11/4, -3/4, -13/4, 11/4, 13/4, 13/4, 11/4, 9/4
end model 
begin model 
Label:MSSM509
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, -1/8, 0, 0, 0, 1/8, 1/8, 7/8, -13/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 5/4, -1, -1/2, 1, 0, 3/4, 1/2, 13/8, -11/8, 1/8, 1/8, 1/8, 17/8, 11/8, -13/8
-3/2, 5/4, -1, -1/2, 1, 0, 3/4, 1/2, 13/8, -11/8, 1/8, 1/8, 1/8, 17/8, 11/8, -13/8
-3/2, 5/4, -1, -1/2, 1, 0, 3/4, 1/2, 13/8, -11/8, 1/8, 1/8, 1/8, 17/8, 11/8, -13/8
-3/2, 5/4, -1, -1/2, 1, 0, 3/4, 1/2, 13/8, -11/8, 1/8, 1/8, 1/8, 17/8, 11/8, -13/8
-3/2, 5/4, -1, -1/2, 1, 0, 3/4, 1/2, 13/8, -11/8, 1/8, 1/8, 1/8, 17/8, 11/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, -13/4, 9/4, -5/4, -1/4, 11/4, 1/4, -11/4, -11/4
end model 
begin model 
Label:MSSM510
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 7/16, 7/16, 9/16, -7/8, -3/4, 0, 0, 1/8, 1/8, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 7/4, 5/4, 5/4, 7/4, -1/4, 5/4, 3/4, 1/4, -1/4, 3/4, 7/4, -5/4, 3/4, 3/4, -7/4
5/4, 7/4, 5/4, 5/4, 7/4, -1/4, 5/4, 3/4, 1/4, -1/4, 3/4, 7/4, -5/4, 3/4, 3/4, -7/4
5/4, 7/4, 5/4, 5/4, 7/4, -1/4, 5/4, 3/4, 1/4, -1/4, 3/4, 7/4, -5/4, 3/4, 3/4, -7/4
5/4, 7/4, 5/4, 5/4, 7/4, -1/4, 5/4, 3/4, 1/4, -1/4, 3/4, 7/4, -5/4, 3/4, 3/4, -7/4
5/4, 7/4, 5/4, 5/4, 7/4, -1/4, 5/4, 3/4, 1/4, -1/4, 3/4, 7/4, -5/4, 3/4, 3/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1/2, -1/2, -2, -5/2, -1/2, 3
end model 
begin model 
Label:MSSM511
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -13/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 7/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 7/4, -7/4, -5/4, -5/4, 1/4, 1/4, -5/4, -1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 7/4
-5/4, -3/4, 7/4, -7/4, -5/4, -5/4, 1/4, 1/4, -5/4, -1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 7/4
-5/4, -3/4, 7/4, -7/4, -5/4, -5/4, 1/4, 1/4, -5/4, -1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 7/4
-5/4, -3/4, 7/4, -7/4, -5/4, -5/4, 1/4, 1/4, -5/4, -1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 7/4
-5/4, -3/4, 7/4, -7/4, -5/4, -5/4, 1/4, 1/4, -5/4, -1/4, 1/4, 1/4, 3/4, 3/4, -5/4, 7/4
5/4, 1/4, -3/4, 15/4, 13/4, 15/4, 11/4, 11/4, 2, 1/2, -1/2, 0, -2, 1/2, 2, 5/2
end model 
begin model 
Label:MSSM512
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 11/16, 13/16, -9/16, -3/16, -1/16, -1/16, 1/16, 1/16, 1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -3/2, -3/2, 0, 0, -1/2, 1/2, -1/2, -1/4, -3/4, -3/4, -3/4, -5/4, -5/4, 7/4, 1/4
-1/2, -3/2, -3/2, 0, 0, -1/2, 1/2, -1/2, -1/4, -3/4, -3/4, -3/4, -5/4, -5/4, 7/4, 1/4
-1/2, -3/2, -3/2, 0, 0, -1/2, 1/2, -1/2, -1/4, -3/4, -3/4, -3/4, -5/4, -5/4, 7/4, 1/4
-1/2, -3/2, -3/2, 0, 0, -1/2, 1/2, -1/2, -1/4, -3/4, -3/4, -3/4, -5/4, -5/4, 7/4, 1/4
-1/2, -3/2, -3/2, 0, 0, -1/2, 1/2, -1/2, -1/4, -3/4, -3/4, -3/4, -5/4, -5/4, 7/4, 1/4
3/2, 2, 4, -1/2, 1/2, -4, 4, 1/2, 17/4, 13/4, 13/4, 13/4, -15/4, -15/4, -11/4, -3/4
end model 
begin model 
Label:MSSM513
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 1/8, 5/8, -1/16, -1/16, -1/16, -1/16, 1/16, 3/16, 3/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -3/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, 1/4, 1/4, 5/4, -1/4, 7/4, 7/4, 3/4
-7/4, -5/4, -3/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, 1/4, 1/4, 5/4, -1/4, 7/4, 7/4, 3/4
-7/4, -5/4, -3/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, 1/4, 1/4, 5/4, -1/4, 7/4, 7/4, 3/4
-7/4, -5/4, -3/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, 1/4, 1/4, 5/4, -1/4, 7/4, 7/4, 3/4
-7/4, -5/4, -3/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, 1/4, 1/4, 5/4, -1/4, 7/4, 7/4, 3/4
-3/4, -1/4, -15/4, -5/4, 1/4, 15/4, 13/4, 15/4, -15/4, -13/4, 3/4, 13/4, 13/4, -15/4, 11/4, 15/4
end model 
begin model 
Label:MSSM514
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, 1/16, 1/16, 1/16, 1/16, 1/16, 13/16, 15/16, -9/16, -7/16, -1/16, -1/16, -1/16, -1/16, 1/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, 0, 0, 3/2, 3/2, 3/2, -2, -2, 3/2, -1, 0, 1, 2, 0, -1/2
-3/2, 0, 0, 0, 3/2, 3/2, 3/2, -2, -2, 3/2, -1, 0, 1, 2, 0, -1/2
-3/2, 0, 0, 0, 3/2, 3/2, 3/2, -2, -2, 3/2, -1, 0, 1, 2, 0, -1/2
-3/2, 0, 0, 0, 3/2, 3/2, 3/2, -2, -2, 3/2, -1, 0, 1, 2, 0, -1/2
-3/2, 0, 0, 0, 3/2, 3/2, 3/2, -2, -2, 3/2, -1, 0, 1, 2, 0, -1/2
-5/4, -13/4, 3/4, 17/4, -11/4, 15/4, -1/4, -5/4, 4, 3/2, -1, 7/2, 4, -4, 7/2, -1/2
end model 
begin model 
Label:MSSM515
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 5/16, 1/8, 1/8, 1/8, 1/8, 1/8, 1/4, 3/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 0, 1, 1, 3/2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 0, 1, 1, 3/2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 0, 1, 1, 3/2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 0, 1, 1, 3/2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 0, 0, 1, 1, 3/2, -3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
0, -3, 3, -3, 2, -7/2, 3, 5/2, -11/4, -3/4, -1/4, -1/4, 13/4, 17/4, 15/4, -13/4
end model 
begin model 
Label:MSSM516
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/8, -11/16, -11/16, 1/16, 1/16, 1/16, 1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -7/4, -5/4, -5/4, -1/4, 1/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
17/4, -7/4, 1/4, 7/4, 17/4, -15/4, 7/4, 17/4, -3/4, 11/4, -9/4, -5/4, 1/4, 1/4, 15/4, 13/4
end model 
begin model 
Label:MSSM517
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 0, 1/8, 1/8, 1/8, 1/8, -11/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -2, 1/2, 1, -3/2, -1/2, -1/2, 0, 0, -1, -3/2, -1/2, -2, -3/2, 1, -1/2
-1, -2, 1/2, 1, -3/2, -1/2, -1/2, 0, 0, -1, -3/2, -1/2, -2, -3/2, 1, -1/2
-1, -2, 1/2, 1, -3/2, -1/2, -1/2, 0, 0, -1, -3/2, -1/2, -2, -3/2, 1, -1/2
-1, -2, 1/2, 1, -3/2, -1/2, -1/2, 0, 0, -1, -3/2, -1/2, -2, -3/2, 1, -1/2
-1, -2, 1/2, 1, -3/2, -1/2, -1/2, 0, 0, -1, -3/2, -1/2, -2, -3/2, 1, -1/2
2, 2, 7/2, -7/2, -4, 0, 3, 4, 4, -5/2, -1/2, -1, 7/2, 7/2, 1/2, 7/2
end model 
begin model 
Label:MSSM518
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 1/16, 1/16, 1/16, 1/16, 5/16, 5/16, 9/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, 0, 0, 1/2, -3/2, -1/2, -1/2, -3/2, -1, -1/2, 0, 0, 0, 0, 0
-2, -1, 0, 0, 1/2, -3/2, -1/2, -1/2, -3/2, -1, -1/2, 0, 0, 0, 0, 0
-2, -1, 0, 0, 1/2, -3/2, -1/2, -1/2, -3/2, -1, -1/2, 0, 0, 0, 0, 0
-2, -1, 0, 0, 1/2, -3/2, -1/2, -1/2, -3/2, -1, -1/2, 0, 0, 0, 0, 0
-2, -1, 0, 0, 1/2, -3/2, -1/2, -1/2, -3/2, -1, -1/2, 0, 0, 0, 0, 0
3/4, 1/4, -13/4, -7/4, 3/4, -15/4, 15/4, 1/4, -2, -3, -7/2, -1, -1, 1/2, 1/2, 1/2
end model 
begin model 
Label:MSSM519
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, 0, 0, 0, 0, 1/8, 1/4, 7/8, -5/16, -5/16, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/8, -15/8, -15/8, 1/8, 1/8, 7/8, 1/8, 1/8, -15/8, -3/8, -9/8, -1/8, 1/8, 5/8, 13/8, 5/8
7/8, -15/8, -15/8, 1/8, 1/8, 7/8, 1/8, 1/8, -15/8, -3/8, -9/8, -1/8, 1/8, 5/8, 13/8, 5/8
7/8, -15/8, -15/8, 1/8, 1/8, 7/8, 1/8, 1/8, -15/8, -3/8, -9/8, -1/8, 1/8, 5/8, 13/8, 5/8
7/8, -15/8, -15/8, 1/8, 1/8, 7/8, 1/8, 1/8, -15/8, -3/8, -9/8, -1/8, 1/8, 5/8, 13/8, 5/8
7/8, -15/8, -15/8, 1/8, 1/8, 7/8, 1/8, 1/8, -15/8, -3/8, -9/8, -1/8, 1/8, 5/8, 13/8, 5/8
-3/2, -5/2, 1, -3, -2, 7/2, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM520
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 0, 0, 0, 7/8, 1, -11/16, 1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -5/4, 1/4, 1/4, 1/4, 3/4, -7/4, -5/4, 1/2, -2, -1, 0, 0, 0, -3/2, 1
-1/4, -5/4, 1/4, 1/4, 1/4, 3/4, -7/4, -5/4, 1/2, -2, -1, 0, 0, 0, -3/2, 1
-1/4, -5/4, 1/4, 1/4, 1/4, 3/4, -7/4, -5/4, 1/2, -2, -1, 0, 0, 0, -3/2, 1
-1/4, -5/4, 1/4, 1/4, 1/4, 3/4, -7/4, -5/4, 1/2, -2, -1, 0, 0, 0, -3/2, 1
-1/4, -5/4, 1/4, 1/4, 1/4, 3/4, -7/4, -5/4, 1/2, -2, -1, 0, 0, 0, -3/2, 1
1, 7/2, -5/2, 2, 5/2, 1, -7/2, -1, 11/4, 11/4, -1/4, -11/4, 5/4, 11/4, 9/4, 17/4
end model 
begin model 
Label:MSSM521
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/8, -5/16, -5/16, -5/16, -1/16, -1/16, -1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, -1/2, -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, -1/2, -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, -1/2, -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, -1/2, -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -1/2, -1/2, -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -3/2, -5/2, 2, 0, -5/2, -1, 7/2, -2, -2, 1/2, -4, -5/2, 3/2, -3, -1/2
end model 
begin model 
Label:MSSM522
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 0, 0, 3/4, 1, -3/8, -3/8, 0, 0, 0, 0, 0, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3/2, 0, 0, 0, 0, -3/2, 1, -1/4, 3/4, -7/4, -3/4, 1/4, 1/4, 5/4, -3/4
-2, -3/2, 0, 0, 0, 0, -3/2, 1, -1/4, 3/4, -7/4, -3/4, 1/4, 1/4, 5/4, -3/4
-2, -3/2, 0, 0, 0, 0, -3/2, 1, -1/4, 3/4, -7/4, -3/4, 1/4, 1/4, 5/4, -3/4
-2, -3/2, 0, 0, 0, 0, -3/2, 1, -1/4, 3/4, -7/4, -3/4, 1/4, 1/4, 5/4, -3/4
-2, -3/2, 0, 0, 0, 0, -3/2, 1, -1/4, 3/4, -7/4, -3/4, 1/4, 1/4, 5/4, -3/4
9/4, 11/4, 1/4, 3/4, 13/4, 15/4, -13/4, 13/4, 3/2, -2, -5/2, -1, -1, 1/2, 7/2, 0
end model 
begin model 
Label:MSSM523
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 1/8, 1/8, 1/8, 1/8, 1/4, 1, -1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 3/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1/2, 0, 1/2, -3/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1/2, 0, 1/2, -3/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1/2, 0, 1/2, -3/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1/2, 0, 1/2, -3/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1/2, 0, 1/2, -3/2, 3/2, 1
1, -1/2, -7/2, -7/2, 1/2, 2, -1/2, -1/2, -9/4, 17/4, 9/4, 15/4, -7/4, 15/4, -5/4, -3/4
end model 
begin model 
Label:MSSM524
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 1/8, 1/8, 1/8, 1/8, 1/8, -1/2, -1/8, 0, 0, 0, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -1/4, 1/4, -2, -1/4, 0, 1/4, 7/4, -3/4, 5/4, -7/4, -5/4, -1/4, -3/4, -1/2, 1
5/4, -1/4, 1/4, -2, -1/4, 0, 1/4, 7/4, -3/4, 5/4, -7/4, -5/4, -1/4, -3/4, -1/2, 1
5/4, -1/4, 1/4, -2, -1/4, 0, 1/4, 7/4, -3/4, 5/4, -7/4, -5/4, -1/4, -3/4, -1/2, 1
5/4, -1/4, 1/4, -2, -1/4, 0, 1/4, 7/4, -3/4, 5/4, -7/4, -5/4, -1/4, -3/4, -1/2, 1
5/4, -1/4, 1/4, -2, -1/4, 0, 1/4, 7/4, -3/4, 5/4, -7/4, -5/4, -1/4, -3/4, -1/2, 1
3, -5/2, 5/2, -3/2, 1, -3/2, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM525
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -3/8, 0, 0, 0, 0, 0, 7/8, -9/16, -9/16, -1/16, -1/16, 1/16, 1/16, 1/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1/2, -3/2, -1, 0, 0, 1, 2, 1/4, 5/4, 5/4, 5/4, -7/4, -7/4, 1/4, -3/4
-2, -1/2, -3/2, -1, 0, 0, 1, 2, 1/4, 5/4, 5/4, 5/4, -7/4, -7/4, 1/4, -3/4
-2, -1/2, -3/2, -1, 0, 0, 1, 2, 1/4, 5/4, 5/4, 5/4, -7/4, -7/4, 1/4, -3/4
-2, -1/2, -3/2, -1, 0, 0, 1, 2, 1/4, 5/4, 5/4, 5/4, -7/4, -7/4, 1/4, -3/4
-2, -1/2, -3/2, -1, 0, 0, 1, 2, 1/4, 5/4, 5/4, 5/4, -7/4, -7/4, 1/4, -3/4
17/4, -15/4, -7/4, -3/4, -11/4, -1/4, -15/4, 3/4, -5/2, -2, 1/2, 7/2, -1, 4, -3, -7/2
end model 
begin model 
Label:MSSM526
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -7/8, -1/2, 0, 0, 0, 1/8, 1/8, -15/16, -13/16, -3/16, -1/16, 1/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1/2, -2, -1, 0, 1/2, -2, -1/2, -1/4, 0, -5/4, -3/4, -3/2, 1/4, 1/2, 3/2
-3/2, -1/2, -2, -1, 0, 1/2, -2, -1/2, -1/4, 0, -5/4, -3/4, -3/2, 1/4, 1/2, 3/2
-3/2, -1/2, -2, -1, 0, 1/2, -2, -1/2, -1/4, 0, -5/4, -3/4, -3/2, 1/4, 1/2, 3/2
-3/2, -1/2, -2, -1, 0, 1/2, -2, -1/2, -1/4, 0, -5/4, -3/4, -3/2, 1/4, 1/2, 3/2
-3/2, -1/2, -2, -1, 0, 1/2, -2, -1/2, -1/4, 0, -5/4, -3/4, -3/2, 1/4, 1/2, 3/2
-1, -4, 1/2, 7/2, 7/2, -7/2, -7/2, -7/2, -5/4, -1/4, 3/4, 9/4, -7/4, -5/4, -15/4, 5/4
end model 
begin model 
Label:MSSM527
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 0, 0, 0, 0, 0, 1/2, 5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/8, -1/8, 1/8, 5/8, 11/8, 15/8, 15/8, 9/8, -7/4, -7/4, 0, 0, 1/4, 1/4, 1/4, 1/4
17/8, -1/8, 1/8, 5/8, 11/8, 15/8, 15/8, 9/8, -7/4, -7/4, 0, 0, 1/4, 1/4, 1/4, 1/4
17/8, -1/8, 1/8, 5/8, 11/8, 15/8, 15/8, 9/8, -7/4, -7/4, 0, 0, 1/4, 1/4, 1/4, 1/4
17/8, -1/8, 1/8, 5/8, 11/8, 15/8, 15/8, 9/8, -7/4, -7/4, 0, 0, 1/4, 1/4, 1/4, 1/4
17/8, -1/8, 1/8, 5/8, 11/8, 15/8, 15/8, 9/8, -7/4, -7/4, 0, 0, 1/4, 1/4, 1/4, 1/4
5/2, 1, 2, -3/2, 3/2, -3, -4, -1/2, -7/4, 9/4, 9/4, 17/4, 1/4, 9/4, 9/4, 13/4
end model 
begin model 
Label:MSSM528
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -1/16, -1/16, -1/16, -1/16, -1/16, 7/16, 17/16, -3/8, -3/8, -3/8, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 0, 0, 1/2, 1, 1, -2, -1, -1/2, 1, 3/2, -1, 0, 0, 1, -1
-1/2, 0, 0, 1/2, 1, 1, -2, -1, -1/2, 1, 3/2, -1, 0, 0, 1, -1
-1/2, 0, 0, 1/2, 1, 1, -2, -1, -1/2, 1, 3/2, -1, 0, 0, 1, -1
-1/2, 0, 0, 1/2, 1, 1, -2, -1, -1/2, 1, 3/2, -1, 0, 0, 1, -1
-1/2, 0, 0, 1/2, 1, 1, -2, -1, -1/2, 1, 3/2, -1, 0, 0, 1, -1
17/4, -15/4, 3/4, -15/4, -11/4, -9/4, -7/4, 13/4, 7/2, 0, -1, 7/2, -4, -1/2, -1/2, -4
end model 
begin model 
Label:MSSM529
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -1/8, 0, 0, 1/8, 1/8, 1/8, 3/4, -3/8, -1/4, 1/8, 1/8, 1/8, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 3/4, -5/4, -1/4, -1/4, -1/4, 5/4, 7/4, 5/4, -7/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
1/4, 3/4, -5/4, -1/4, -1/4, -1/4, 5/4, 7/4, 5/4, -7/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
1/4, 3/4, -5/4, -1/4, -1/4, -1/4, 5/4, 7/4, 5/4, -7/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
1/4, 3/4, -5/4, -1/4, -1/4, -1/4, 5/4, 7/4, 5/4, -7/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
1/4, 3/4, -5/4, -1/4, -1/4, -1/4, 5/4, 7/4, 5/4, -7/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
-5/4, -15/4, -11/4, 9/4, -3/4, 3/4, 1/4, -11/4, 0, 0, 0, -1/2, 0, 3/2, 7/2, 3/2
end model 
begin model 
Label:MSSM530
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 3/4, 0, 0, 0, 0, 1/8, 3/8, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -2, 0, 0, 1, -2, -1/2, -2, -1/2
-1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -2, 0, 0, 1, -2, -1/2, -2, -1/2
-1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -2, 0, 0, 1, -2, -1/2, -2, -1/2
-1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -2, 0, 0, 1, -2, -1/2, -2, -1/2
-1/4, -3/4, 1/4, 1/4, 1/4, 1/4, 3/4, 1/4, -2, 0, 0, 1, -2, -1/2, -2, -1/2
3, -7/2, -7/2, -3/2, 0, 2, -2, 7/2, 11/4, -7/4, -3/4, 15/4, 3/4, -3/4, -5/4, -15/4
end model 
begin model 
Label:MSSM531
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 3/16, -7/16, -1/16, -1/16, -1/16, 1/16, 1/16, 11/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1/2, 1/2, -1, -1, -1/2, 0, 0, 1/4, -7/4, 3/4, 5/4, -7/4, 1/4, 7/4, -7/4
-3/2, -1/2, 1/2, -1, -1, -1/2, 0, 0, 1/4, -7/4, 3/4, 5/4, -7/4, 1/4, 7/4, -7/4
-3/2, -1/2, 1/2, -1, -1, -1/2, 0, 0, 1/4, -7/4, 3/4, 5/4, -7/4, 1/4, 7/4, -7/4
-3/2, -1/2, 1/2, -1, -1, -1/2, 0, 0, 1/4, -7/4, 3/4, 5/4, -7/4, 1/4, 7/4, -7/4
-3/2, -1/2, 1/2, -1, -1, -1/2, 0, 0, 1/4, -7/4, 3/4, 5/4, -7/4, 1/4, 7/4, -7/4
1/2, 1, -2, -7/2, -3/2, -7/2, -4, 1, -7/2, -5/2, -7/2, -4, -2, 1/2, 4, -4
end model 
begin model 
Label:MSSM532
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 1/8, 1/8, 1/8, 1/8, 1/2, 3/4, 7/8, -13/16, -5/16, -1/16, 1/16, 1/16, 1/16, 1/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 1/4, 1/4, 5/4, 5/4, 1/4, -3/4, -1/4, -7/4, 1/4, -1/4, -5/4, 1/4, 3/4, 5/4, 3/4
-5/4, 1/4, 1/4, 5/4, 5/4, 1/4, -3/4, -1/4, -7/4, 1/4, -1/4, -5/4, 1/4, 3/4, 5/4, 3/4
-5/4, 1/4, 1/4, 5/4, 5/4, 1/4, -3/4, -1/4, -7/4, 1/4, -1/4, -5/4, 1/4, 3/4, 5/4, 3/4
-5/4, 1/4, 1/4, 5/4, 5/4, 1/4, -3/4, -1/4, -7/4, 1/4, -1/4, -5/4, 1/4, 3/4, 5/4, 3/4
-5/4, 1/4, 1/4, 5/4, 5/4, 1/4, -3/4, -1/4, -7/4, 1/4, -1/4, -5/4, 1/4, 3/4, 5/4, 3/4
1/4, -9/4, 15/4, 3/4, 11/4, -3/4, -3/4, 5/4, 0, 7/2, -5/2, -2, 5/2, -2, -3/2, -1
end model 
begin model 
Label:MSSM533
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, -1/8, 0, 0, 1/8, 1/8, 1/8, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 1/4, -5/4, -3/4, -1/4, 1/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 1/4, -5/4, -3/4, -1/4, 1/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 1/4, -5/4, -3/4, -1/4, 1/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 1/4, -5/4, -3/4, -1/4, 1/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 1/4, -5/4, -3/4, -1/4, 1/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 7/2, -1, -7/2, -2, -3/2, 4, -4, 3/2, -4, -5/2, 3/2, 5/2, 3, 0, -3
end model 
begin model 
Label:MSSM534
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 3/16, 3/16, -11/16, -1/16, -1/16, -1/16, 1/16, 1/16, 9/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 1/2, 3/2, 3/2, -1, -1, -1/2, 2, 0, 1, 3/2, 0, 1/2, 1, -2
0, 0, 1/2, 3/2, 3/2, -1, -1, -1/2, 2, 0, 1, 3/2, 0, 1/2, 1, -2
0, 0, 1/2, 3/2, 3/2, -1, -1, -1/2, 2, 0, 1, 3/2, 0, 1/2, 1, -2
0, 0, 1/2, 3/2, 3/2, -1, -1, -1/2, 2, 0, 1, 3/2, 0, 1/2, 1, -2
0, 0, 1/2, 3/2, 3/2, -1, -1, -1/2, 2, 0, 1, 3/2, 0, 1/2, 1, -2
5/4, 5/4, 15/4, -3/4, 5/4, -3/4, 11/4, 17/4, -1/2, -1/2, 4, 1/2, -7/2, -3/2, -3/2, -1
end model 
begin model 
Label:MSSM535
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 1/8, 1/8, 1/8, 1/2, 5/8, 3/4, -1/4, -1/4, -1/8, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 7/4, -3/4, -3/4, 5/4, -1/4, -5/4, 5/4, -1/4, 3/4, 5/4, -5/4, -5/4, -3/4, 1/4, -7/4
3/4, 7/4, -3/4, -3/4, 5/4, -1/4, -5/4, 5/4, -1/4, 3/4, 5/4, -5/4, -5/4, -3/4, 1/4, -7/4
3/4, 7/4, -3/4, -3/4, 5/4, -1/4, -5/4, 5/4, -1/4, 3/4, 5/4, -5/4, -5/4, -3/4, 1/4, -7/4
3/4, 7/4, -3/4, -3/4, 5/4, -1/4, -5/4, 5/4, -1/4, 3/4, 5/4, -5/4, -5/4, -3/4, 1/4, -7/4
3/4, 7/4, -3/4, -3/4, 5/4, -1/4, -5/4, 5/4, -1/4, 3/4, 5/4, -5/4, -5/4, -3/4, 1/4, -7/4
3, 3/2, 2, 5/2, 1, -2, 1, 2, 9/4, 15/4, -3/4, 5/4, 17/4, 3/4, -1/4, -13/4
end model 
begin model 
Label:MSSM536
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 17/16, -1, -1/4, 0, 0, 0, 1/8, 1/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, -3/2, -1, 0, 0, 1/2, 1/2, -3/4, -3/4, -7/4, -7/4, -5/4, 1/4, 3/4, -7/4
-3/2, 0, -3/2, -1, 0, 0, 1/2, 1/2, -3/4, -3/4, -7/4, -7/4, -5/4, 1/4, 3/4, -7/4
-3/2, 0, -3/2, -1, 0, 0, 1/2, 1/2, -3/4, -3/4, -7/4, -7/4, -5/4, 1/4, 3/4, -7/4
-3/2, 0, -3/2, -1, 0, 0, 1/2, 1/2, -3/4, -3/4, -7/4, -7/4, -5/4, 1/4, 3/4, -7/4
-3/2, 0, -3/2, -1, 0, 0, 1/2, 1/2, -3/4, -3/4, -7/4, -7/4, -5/4, 1/4, 3/4, -7/4
1/4, 3/4, 17/4, 15/4, -15/4, 17/4, 3/4, 3/4, -1/4, 17/4, 3/4, 7/4, 17/4, -7/4, -9/4, 1/4
end model 
begin model 
Label:MSSM537
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 1/16, -3/8, -1/4, 0, 0, 0, 1/8, 1/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 1/2, -3/2, -1/2, 0, 0, 0, 1, -7/4, -1/4, 1/4, 3/4, 3/4, 5/4, 5/4, 7/4
1/2, 1/2, -3/2, -1/2, 0, 0, 0, 1, -7/4, -1/4, 1/4, 3/4, 3/4, 5/4, 5/4, 7/4
1/2, 1/2, -3/2, -1/2, 0, 0, 0, 1, -7/4, -1/4, 1/4, 3/4, 3/4, 5/4, 5/4, 7/4
1/2, 1/2, -3/2, -1/2, 0, 0, 0, 1, -7/4, -1/4, 1/4, 3/4, 3/4, 5/4, 5/4, 7/4
1/2, 1/2, -3/2, -1/2, 0, 0, 0, 1, -7/4, -1/4, 1/4, 3/4, 3/4, 5/4, 5/4, 7/4
3/4, 5/4, -15/4, -1/4, -11/4, 11/4, 17/4, 11/4, -15/4, -5/4, -9/4, -9/4, -5/4, -11/4, 3/4, 3/4
end model 
begin model 
Label:MSSM538
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 9/16, 17/16, -3/4, -1/4, -1/8, 0, 0, 0, 0, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, -7/4, -7/4, 1/4, 5/4, 5/4
-7/4, -5/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, -7/4, -7/4, 1/4, 5/4, 5/4
-7/4, -5/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, -7/4, -7/4, 1/4, 5/4, 5/4
-7/4, -5/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, -7/4, -7/4, 1/4, 5/4, 5/4
-7/4, -5/4, 1/4, 1/4, 7/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, -7/4, -7/4, 1/4, 5/4, 5/4
-5/2, 2, 1/2, 7/2, 1/2, 1, 5/2, 5/2, -5/2, -3/2, 4, -1, 0, -1, -1, 2
end model 
begin model 
Label:MSSM539
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, -1/8, 0, 0, 0, 1/8, 1/8, 3/8, -11/16, -7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 3/4, -1/4, -1/4, 1/4, -7/4, 1/4, 1/4, 0, 0, -2, -3/2, -1, 0, 0, 1/2
-1/4, 3/4, -1/4, -1/4, 1/4, -7/4, 1/4, 1/4, 0, 0, -2, -3/2, -1, 0, 0, 1/2
-1/4, 3/4, -1/4, -1/4, 1/4, -7/4, 1/4, 1/4, 0, 0, -2, -3/2, -1, 0, 0, 1/2
-1/4, 3/4, -1/4, -1/4, 1/4, -7/4, 1/4, 1/4, 0, 0, -2, -3/2, -1, 0, 0, 1/2
-1/4, 3/4, -1/4, -1/4, 1/4, -7/4, 1/4, 1/4, 0, 0, -2, -3/2, -1, 0, 0, 1/2
11/4, 13/4, -5/4, 9/4, 11/4, -1/4, -11/4, 5/4, 4, -3/2, 2, 1, 3, 0, 2, -7/2
end model 
begin model 
Label:MSSM540
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, 1/16, 5/16, 7/16, 11/16, -15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 5/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, -1/2, 0, 1/2, -1, -3/2, -3/2, 1, 0, -3/2, 0, 0, 3/2, -1/2, -1/2, 2
-1, -1/2, 0, 1/2, -1, -3/2, -3/2, 1, 0, -3/2, 0, 0, 3/2, -1/2, -1/2, 2
-1, -1/2, 0, 1/2, -1, -3/2, -3/2, 1, 0, -3/2, 0, 0, 3/2, -1/2, -1/2, 2
-1, -1/2, 0, 1/2, -1, -3/2, -3/2, 1, 0, -3/2, 0, 0, 3/2, -1/2, -1/2, 2
-1, -1/2, 0, 1/2, -1, -3/2, -3/2, 1, 0, -3/2, 0, 0, 3/2, -1/2, -1/2, 2
1/4, 3/4, 7/4, -5/4, 13/4, -13/4, -7/4, 5/4, -5/2, -3, 5/2, 4, -3, -1, 7/2, -1/2
end model 
begin model 
Label:MSSM541
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, 1/16, 5/16, 7/16, 11/16, -1/16, -1/16, -1/16, 1/16, 1/16, 3/16, 3/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, 1/2, 3/2, 1, 2, -1, -1, -1, 3/2, 3/2, -2, 0, -3/2, 1/2, 2
-2, 0, 1/2, 3/2, 1, 2, -1, -1, -1, 3/2, 3/2, -2, 0, -3/2, 1/2, 2
-2, 0, 1/2, 3/2, 1, 2, -1, -1, -1, 3/2, 3/2, -2, 0, -3/2, 1/2, 2
-2, 0, 1/2, 3/2, 1, 2, -1, -1, -1, 3/2, 3/2, -2, 0, -3/2, 1/2, 2
-2, 0, 1/2, 3/2, 1, 2, -1, -1, -1, 3/2, 3/2, -2, 0, -3/2, 1/2, 2
15/4, 1/4, 17/4, 7/4, 15/4, -15/4, -5/4, 5/4, 1/2, -4, 3, 0, -1, 1, 0, 1/2
end model 
begin model 
Label:MSSM542
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -3/4, 0, 0, 0, 1/8, 1/8, 5/8, -3/8, -3/8, -1/4, 0, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 2, -3/2, -3/2, -3/2, -3/2, 3/2, -2, -1/4, 5/4, -7/4, -5/4, -3/4, -3/4, 1/4, 5/4
3/2, 2, -3/2, -3/2, -3/2, -3/2, 3/2, -2, -1/4, 5/4, -7/4, -5/4, -3/4, -3/4, 1/4, 5/4
3/2, 2, -3/2, -3/2, -3/2, -3/2, 3/2, -2, -1/4, 5/4, -7/4, -5/4, -3/4, -3/4, 1/4, 5/4
3/2, 2, -3/2, -3/2, -3/2, -3/2, 3/2, -2, -1/4, 5/4, -7/4, -5/4, -3/4, -3/4, 1/4, 5/4
3/2, 2, -3/2, -3/2, -3/2, -3/2, 3/2, -2, -1/4, 5/4, -7/4, -5/4, -3/4, -3/4, 1/4, 5/4
13/4, 1/4, -11/4, -1/4, 17/4, -9/4, -7/4, -7/4, 9/4, -1/4, 3/4, 3/4, -11/4, 7/4, -7/4, -3/4
end model 
begin model 
Label:MSSM543
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/8, 0, 0, 1/8, 1/8, 1/8, 1/8, -3/4, -3/4, 0, 0, 0, 0, 0, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -7/4, -5/4, 3/4, -1/4, 1/4, 5/4, 7/4, -7/4, -3/4, -7/4, -7/4, 1/4, 1/4, 5/4, 5/4
-7/4, -7/4, -5/4, 3/4, -1/4, 1/4, 5/4, 7/4, -7/4, -3/4, -7/4, -7/4, 1/4, 1/4, 5/4, 5/4
-7/4, -7/4, -5/4, 3/4, -1/4, 1/4, 5/4, 7/4, -7/4, -3/4, -7/4, -7/4, 1/4, 1/4, 5/4, 5/4
-7/4, -7/4, -5/4, 3/4, -1/4, 1/4, 5/4, 7/4, -7/4, -3/4, -7/4, -7/4, 1/4, 1/4, 5/4, 5/4
-7/4, -7/4, -5/4, 3/4, -1/4, 1/4, 5/4, 7/4, -7/4, -3/4, -7/4, -7/4, 1/4, 1/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 1, 3/2, 0, 0, -7/2, 5/2, 0, 5/2
end model 
begin model 
Label:MSSM544
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -1/8, 0, 0, 0, 0, 0, 0, -13/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1/2, -1, -1, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 5/4, 3/4, 5/4, 1/4
-3/2, 1/2, -1, -1, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 5/4, 3/4, 5/4, 1/4
-3/2, 1/2, -1, -1, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 5/4, 3/4, 5/4, 1/4
-3/2, 1/2, -1, -1, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 5/4, 3/4, 5/4, 1/4
-3/2, 1/2, -1, -1, 0, 0, 0, 0, -1/4, 1/4, 1/4, 5/4, 5/4, 3/4, 5/4, 1/4
-1/4, 15/4, 5/4, 7/4, -1/4, 1/4, 5/4, 13/4, -1, -5/2, 4, -4, 2, 5/2, -7/2, -7/2
end model 
begin model 
Label:MSSM545
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -11/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, 1, 0, 0, 0, 2, 1, 0, -1/2, -3/2, 0, 0, 3/2, 3/2, 2
-2, -1, 1, 0, 0, 0, 2, 1, 0, -1/2, -3/2, 0, 0, 3/2, 3/2, 2
-2, -1, 1, 0, 0, 0, 2, 1, 0, -1/2, -3/2, 0, 0, 3/2, 3/2, 2
-2, -1, 1, 0, 0, 0, 2, 1, 0, -1/2, -3/2, 0, 0, 3/2, 3/2, 2
-2, -1, 1, 0, 0, 0, 2, 1, 0, -1/2, -3/2, 0, 0, 3/2, 3/2, 2
2, -1/2, 1/2, 1/2, 1/2, 7/2, -7/2, 0, -7/4, 1/4, 9/4, 11/4, 13/4, 5/4, 11/4, -15/4
end model 
begin model 
Label:MSSM546
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 3/8, 3/4, 3/4, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 3/4, 3/4, 1/2, 1/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 3/2, 1, 1/2, 1/2, 1, 1, 1, 1/2, -1/2, -3/4, 3/4, 1/2, 1, 5/4, 1/4
3/2, 3/2, 1, 1/2, 1/2, 1, 1, 1, 1/2, -1/2, -3/4, 3/4, 1/2, 1, 5/4, 1/4
3/2, 3/2, 1, 1/2, 1/2, 1, 1, 1, 1/2, -1/2, -3/4, 3/4, 1/2, 1, 5/4, 1/4
3/2, 3/2, 1, 1/2, 1/2, 1, 1, 1, 1/2, -1/2, -3/4, 3/4, 1/2, 1, 5/4, 1/4
3/2, 3/2, 1, 1/2, 1/2, 1, 1, 1, 1/2, -1/2, -3/4, 3/4, 1/2, 1, 5/4, 1/4
2, 2, -1/2, -1, 0, 1, 1/2, 1, 5/4, 5/4, 3/4, 7/4, 3/4, 7/4, 7/4, 7/4
end model 
begin model 
Label:MSSM547
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 0, 1, 1, 1, 1/4, 1/4, 0, 3/16, 7/16, 9/16, 5/16, 5/16, 5/16, 5/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, 3/4, -1/4, 1, -3/4, 1/2, -3/4, 11/8, 9/8, 5/8, 3/8, 5/8, 9/8, 7/8, 7/8
3/4, 3/4, 3/4, -1/4, 1, -3/4, 1/2, -3/4, 11/8, 9/8, 5/8, 3/8, 5/8, 9/8, 7/8, 7/8
3/4, 3/4, 3/4, -1/4, 1, -3/4, 1/2, -3/4, 11/8, 9/8, 5/8, 3/8, 5/8, 9/8, 7/8, 7/8
3/4, 3/4, 3/4, -1/4, 1, -3/4, 1/2, -3/4, 11/8, 9/8, 5/8, 3/8, 5/8, 9/8, 7/8, 7/8
3/4, 3/4, 3/4, -1/4, 1, -3/4, 1/2, -3/4, 11/8, 9/8, 5/8, 3/8, 5/8, 9/8, 7/8, 7/8
9/4, -1/4, -1/4, 7/4, -3/4, -5/4, 5/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM548
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
5/16, 11/16, 17/16, 17/16, 15/16, 11/16, 11/16, 1/16, -1/16, 1/16, 9/16, 7/16, 7/16, 3/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 0, 0, 1/4, 0, 1/2, -1/4, -1/4, 1/2, 1, 1/2, -1/2, 0, -1/2, 0, 0
1/4, 0, 0, 1/4, 0, 1/2, -1/4, -1/4, 1/2, 1, 1/2, -1/2, 0, -1/2, 0, 0
1/4, 0, 0, 1/4, 0, 1/2, -1/4, -1/4, 1/2, 1, 1/2, -1/2, 0, -1/2, 0, 0
1/4, 0, 0, 1/4, 0, 1/2, -1/4, -1/4, 1/2, 1, 1/2, -1/2, 0, -1/2, 0, 0
1/4, 0, 0, 1/4, 0, 1/2, -1/4, -1/4, 1/2, 1, 1/2, -1/2, 0, -1/2, 0, 0
1, 2, 3/2, 3/2, 3/2, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM549
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1, 0, 1, 1, 3/4, 5/8, 1/4, 1/8, 5/4, 1, 1/4, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 1/2, 1, -1/2, 1/4, 1, 0, 0, -5/8, 3/8, 11/8, 3/8, 11/8, 3/8, 3/8, 3/8
3/4, 1/2, 1, -1/2, 1/4, 1, 0, 0, -5/8, 3/8, 11/8, 3/8, 11/8, 3/8, 3/8, 3/8
3/4, 1/2, 1, -1/2, 1/4, 1, 0, 0, -5/8, 3/8, 11/8, 3/8, 11/8, 3/8, 3/8, 3/8
3/4, 1/2, 1, -1/2, 1/4, 1, 0, 0, -5/8, 3/8, 11/8, 3/8, 11/8, 3/8, 3/8, 3/8
3/4, 1/2, 1, -1/2, 1/4, 1, 0, 0, -5/8, 3/8, 11/8, 3/8, 11/8, 3/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, -3/2, 1/2, 1, 1/2, 0, 1
end model 
begin model 
Label:MSSM550
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/8, 5/8, 7/8, 3/8, 3/8, 3/8, 3/8, 3/8, 9/8, 3/8, 1, 1, 1, 3/4, 1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/8, 9/8, 13/8, 1/8, 3/8, 9/8, 9/8, 9/8, 7/8, -1/8, 9/8, 5/8, 3/8, 7/8, 13/8, -3/8
-1/8, 9/8, 13/8, 1/8, 3/8, 9/8, 9/8, 9/8, 7/8, -1/8, 9/8, 5/8, 3/8, 7/8, 13/8, -3/8
-1/8, 9/8, 13/8, 1/8, 3/8, 9/8, 9/8, 9/8, 7/8, -1/8, 9/8, 5/8, 3/8, 7/8, 13/8, -3/8
-1/8, 9/8, 13/8, 1/8, 3/8, 9/8, 9/8, 9/8, 7/8, -1/8, 9/8, 5/8, 3/8, 7/8, 13/8, -3/8
-1/8, 9/8, 13/8, 1/8, 3/8, 9/8, 9/8, 9/8, 7/8, -1/8, 9/8, 5/8, 3/8, 7/8, 13/8, -3/8
1/2, -3/2, -3/2, 0, 1/2, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM551
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
15/16, -3/16, 17/16, 17/16, 15/16, 3/16, 3/16, 1/16, 7/16, 11/16, 17/16, 17/16, 15/16, 15/16, 15/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -1/4, -3/4, -1/4, 1/4, -3/4, 1/4, 5/4, 1, 0, 0, -1/2, -1/2, -1/2, 1, -1/2
1/4, -1/4, -3/4, -1/4, 1/4, -3/4, 1/4, 5/4, 1, 0, 0, -1/2, -1/2, -1/2, 1, -1/2
1/4, -1/4, -3/4, -1/4, 1/4, -3/4, 1/4, 5/4, 1, 0, 0, -1/2, -1/2, -1/2, 1, -1/2
1/4, -1/4, -3/4, -1/4, 1/4, -3/4, 1/4, 5/4, 1, 0, 0, -1/2, -1/2, -1/2, 1, -1/2
1/4, -1/4, -3/4, -1/4, 1/4, -3/4, 1/4, 5/4, 1, 0, 0, -1/2, -1/2, -1/2, 1, -1/2
0, 2, 3/2, 0, 2, 3/2, -1, 0, -1, 1/2, 0, -3/2, -1/2, 3/2, -3/2, -3/2
end model 
begin model 
Label:MSSM552
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 3/4, 1, 1/4, 1/8, 0, 0, 0, 9/8, 9/8, 7/8, 7/8, 7/8, 7/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 3/4, 5/4, 1, 1/4, -3/4, 3/4, 1, -1/4, -1/4, 3/2, 0, 1, 1/2, 1, 0
3/4, 3/4, 5/4, 1, 1/4, -3/4, 3/4, 1, -1/4, -1/4, 3/2, 0, 1, 1/2, 1, 0
3/4, 3/4, 5/4, 1, 1/4, -3/4, 3/4, 1, -1/4, -1/4, 3/2, 0, 1, 1/2, 1, 0
3/4, 3/4, 5/4, 1, 1/4, -3/4, 3/4, 1, -1/4, -1/4, 3/2, 0, 1, 1/2, 1, 0
3/4, 3/4, 5/4, 1, 1/4, -3/4, 3/4, 1, -1/4, -1/4, 3/2, 0, 1, 1/2, 1, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3/2, -3/2, 2, 0, 3/2, 3/2
end model 
begin model 
Label:MSSM553
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
9/8, 1/8, 5/8, 5/8, 3/8, 3/8, 0, 0, 7/16, 13/16, 11/16, 11/16, 7/16, 7/16, 5/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 3/4, 1/4, 3/4, -3/4, 1/4, -3/4, 1/4, 1/4, -1/4, -1/4, 3/4, 5/4, -1/4, -1/4, -1/4
5/4, 3/4, 1/4, 3/4, -3/4, 1/4, -3/4, 1/4, 1/4, -1/4, -1/4, 3/4, 5/4, -1/4, -1/4, -1/4
5/4, 3/4, 1/4, 3/4, -3/4, 1/4, -3/4, 1/4, 1/4, -1/4, -1/4, 3/4, 5/4, -1/4, -1/4, -1/4
5/4, 3/4, 1/4, 3/4, -3/4, 1/4, -3/4, 1/4, 1/4, -1/4, -1/4, 3/4, 5/4, -1/4, -1/4, -1/4
5/4, 3/4, 1/4, 3/4, -3/4, 1/4, -3/4, 1/4, 1/4, -1/4, -1/4, 3/4, 5/4, -1/4, -1/4, -1/4
1, 1, -1/2, 0, 3/2, 0, -3/2, -3/2, -1/2, -1/2, 1/2, -1/2, 3/2, -3/2, -1/2, 3/2
end model 
begin model 
Label:MSSM554
SpaceGroup:Geometry/Geometry_Z8-II_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
5/8, 3/8, 5/8, 3/8, 3/8, 3/8, 3/8, 3/8, 1/8, 1/8, 3/4, 3/4, 3/4, 3/4, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 3/4, -1/2, -1/2, -1/2, 1, 1, 1, 1/8, 7/8, -3/8, -1/8, 9/8, 9/8, 13/8, 1/8
-1/4, 3/4, -1/2, -1/2, -1/2, 1, 1, 1, 1/8, 7/8, -3/8, -1/8, 9/8, 9/8, 13/8, 1/8
-1/4, 3/4, -1/2, -1/2, -1/2, 1, 1, 1, 1/8, 7/8, -3/8, -1/8, 9/8, 9/8, 13/8, 1/8
-1/4, 3/4, -1/2, -1/2, -1/2, 1, 1, 1, 1/8, 7/8, -3/8, -1/8, 9/8, 9/8, 13/8, 1/8
-1/4, 3/4, -1/2, -1/2, -1/2, 1, 1, 1, 1/8, 7/8, -3/8, -1/8, 9/8, 9/8, 13/8, 1/8
7/4, -1/4, -3/4, -1/4, 1/4, 3/4, -1/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 


==> anc/Z8-I_1_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 19/2, 75/8, 71/8, 69/8, 6, 7/2, 3/8, 741/16, 167/16, 133/16, 101/16, 95/16, 79/16, 45/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/4, -1/4, -15/4, -15/4, -3/4, 7/4, 11/4, -3/4, -5, 5/2, -1, 1, 1, 0, -3/2, 1
-37/4, -1/4, -15/4, -15/4, -3/4, 7/4, 11/4, -3/4, -5, 5/2, -1, 1, 1, 0, -3/2, 1
-37/4, -1/4, -15/4, -15/4, -3/4, 7/4, 11/4, -3/4, -5, 5/2, -1, 1, 1, 0, -3/2, 1
-37/4, -1/4, -15/4, -15/4, -3/4, 7/4, 11/4, -3/4, -5, 5/2, -1, 1, 1, 0, -3/2, 1
131/4, 19/4, 17/4, 29/4, 25/4, 11/4, 7/4, 1/4, 6, 7/2, 2, -1, -4, -2, -1/2, -2
131/4, 19/4, 17/4, 29/4, 25/4, 11/4, 7/4, 1/4, 6, 7/2, 2, -1, -4, -2, -1/2, -2
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
449/16, 135/16, 93/16, 81/16, 65/16, 43/16, 37/16, 25/16, 487/16, 173/16, 117/16, 73/16, 71/16, 23/16, 13/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -5/2, -1/2, -5/2, -1/2, -7/2, -1/2, -1/2, 77/4, 7/4, 21/4, 13/4, 17/4, 5/4, -1/4, -3/4
-11/2, -5/2, -1/2, -5/2, -1/2, -7/2, -1/2, -1/2, 77/4, 7/4, 21/4, 13/4, 17/4, 5/4, -1/4, -3/4
-11/2, -5/2, -1/2, -5/2, -1/2, -7/2, -1/2, -1/2, 77/4, 7/4, 21/4, 13/4, 17/4, 5/4, -1/4, -3/4
-11/2, -5/2, -1/2, -5/2, -1/2, -7/2, -1/2, -1/2, 77/4, 7/4, 21/4, 13/4, 17/4, 5/4, -1/4, -3/4
-99/4, -9/4, -21/4, -25/4, -19/4, -9/4, 3/4, 7/4, -24, -17/2, -11/2, -5, -2, -3, -2, -1
-99/4, -9/4, -21/4, -25/4, -19/4, -9/4, 3/4, 7/4, -24, -17/2, -11/2, -5, -2, -3, -2, -1
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/8, 119/8, 23/2, 33/4, 33/4, 49/8, 9/4, 13/8, 327/8, 23/2, 79/8, 55/8, 3, 21/8, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -23/4, -17/4, -11/4, -13/4, -5/4, -7/4, 7/4, 39/4, 19/4, 9/4, -5/4, 7/4, 15/4, 3/4, -3/4
-107/4, -23/4, -17/4, -11/4, -13/4, -5/4, -7/4, 7/4, 39/4, 19/4, 9/4, -5/4, 7/4, 15/4, 3/4, -3/4
-107/4, -23/4, -17/4, -11/4, -13/4, -5/4, -7/4, 7/4, 39/4, 19/4, 9/4, -5/4, 7/4, 15/4, 3/4, -3/4
-107/4, -23/4, -17/4, -11/4, -13/4, -5/4, -7/4, 7/4, 39/4, 19/4, 9/4, -5/4, 7/4, 15/4, 3/4, -3/4
77/4, 23/4, 13/4, 9/4, 5/4, 3/4, -1/4, -1/4, -11, -3, -9/2, -1, -1, 1/2, 0, -3
77/4, 23/4, 13/4, 9/4, 5/4, 3/4, -1/4, -1/4, -11, -3, -9/2, -1, -1, 1/2, 0, -3
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/16, 237/16, 191/16, 147/16, 135/16, 95/16, 53/16, -5/16, 187/4, 49/4, 93/8, 69/8, 25/4, 17/4, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, 9/4, 1/4, -13/4, -1/4, -1/4, 3/4, 7/4, 51/2, 11, 15/2, 5, 5/2, -1, 0, 3/2
-21/4, 9/4, 1/4, -13/4, -1/4, -1/4, 3/4, 7/4, 51/2, 11, 15/2, 5, 5/2, -1, 0, 3/2
-21/4, 9/4, 1/4, -13/4, -1/4, -1/4, 3/4, 7/4, 51/2, 11, 15/2, 5, 5/2, -1, 0, 3/2
-21/4, 9/4, 1/4, -13/4, -1/4, -1/4, 3/4, 7/4, 51/2, 11, 15/2, 5, 5/2, -1, 0, 3/2
77/4, 19/4, 15/4, 25/4, 21/4, 9/4, -3/4, -3/4, -3, -3/2, -9/2, -3, -1, 1/2, 0, -1/2
77/4, 19/4, 15/4, 25/4, 21/4, 9/4, -3/4, -3/4, -3, -3/2, -9/2, -3, -1, 1/2, 0, -1/2
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/8, 109/8, 45/4, 9, 49/8, 4, 5/2, 5/8, 331/8, 105/8, 85/8, 7, 43/8, 23/8, 21/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/2, -1, 1/2, 3/2, -1, -1/2, -5/2, -1/2, -47/2, -21/2, -15/2, -13/2, -3, -5/2, 1, 3/2
-17/2, -1, 1/2, 3/2, -1, -1/2, -5/2, -1/2, -47/2, -21/2, -15/2, -13/2, -3, -5/2, 1, 3/2
-17/2, -1, 1/2, 3/2, -1, -1/2, -5/2, -1/2, -47/2, -21/2, -15/2, -13/2, -3, -5/2, 1, 3/2
-17/2, -1, 1/2, 3/2, -1, -1/2, -5/2, -1/2, -47/2, -21/2, -15/2, -13/2, -3, -5/2, 1, 3/2
-18, -7/2, -3, -13/2, -13/2, -7/2, -1/2, -5/2, -13/4, -7/4, 1/4, -7/4, -11/4, -1/4, 3/4, 3/4
-18, -7/2, -3, -13/2, -13/2, -7/2, -1/2, -5/2, -13/4, -7/4, 1/4, -7/4, -11/4, -1/4, 3/4, 3/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 99/8, 93/8, 8, 57/8, 29/8, 7/4, -3/4, 603/16, 131/16, 125/16, 105/16, 81/16, 47/16, 11/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -2, -7/2, -2, 0, 3, 0, -3/2, -11, 1/2, -5/2, -1, -3/2, -5/2, -1/2, 1/2
-7, -2, -7/2, -2, 0, 3, 0, -3/2, -11, 1/2, -5/2, -1, -3/2, -5/2, -1/2, 1/2
-7, -2, -7/2, -2, 0, 3, 0, -3/2, -11, 1/2, -5/2, -1, -3/2, -5/2, -1/2, 1/2
-7, -2, -7/2, -2, 0, 3, 0, -3/2, -11, 1/2, -5/2, -1, -3/2, -5/2, -1/2, 1/2
3/2, -3/2, 0, 3/2, -3/2, 3/2, 1/2, 3, 21/2, 5/2, 7/2, 5/2, 9/2, 5/2, 0, -2
3/2, -3/2, 0, 3/2, -3/2, 3/2, 1/2, 3, 21/2, 5/2, 7/2, 5/2, 9/2, 5/2, 0, -2
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
115/2, 61/4, 91/8, 8, 61/8, 41/8, 25/8, 1/4, 345/8, 95/8, 17/2, 49/8, 47/8, 13/4, 17/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -9, -10, -7, -7, -7/2, -1, 2, 137/4, 45/4, 31/4, 23/4, 21/4, 7/4, 1/4, -9/4
-77/2, -9, -10, -7, -7, -7/2, -1, 2, 137/4, 45/4, 31/4, 23/4, 21/4, 7/4, 1/4, -9/4
-77/2, -9, -10, -7, -7, -7/2, -1, 2, 137/4, 45/4, 31/4, 23/4, 21/4, 7/4, 1/4, -9/4
-77/2, -9, -10, -7, -7, -7/2, -1, 2, 137/4, 45/4, 31/4, 23/4, 21/4, 7/4, 1/4, -9/4
-13/2, -3/2, -3/2, -3/2, -7/2, -3/2, 1/2, -1/2, 161/4, 45/4, 53/4, 39/4, 29/4, 15/4, 9/4, 1/4
-13/2, -3/2, -3/2, -3/2, -7/2, -3/2, 1/2, -1/2, 161/4, 45/4, 53/4, 39/4, 29/4, 15/4, 9/4, 1/4
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/8, 47/8, 23/4, 15/8, 3/4, 3/4, 5/8, -1/2, 839/16, 185/16, 175/16, 133/16, 113/16, 107/16, 55/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29, 5, 5, 4, 7/2, 1, 3/2, -2, -40, -11, -15/2, -6, -11/2, -3, -2, 1
29, 5, 5, 4, 7/2, 1, 3/2, -2, -40, -11, -15/2, -6, -11/2, -3, -2, 1
29, 5, 5, 4, 7/2, 1, 3/2, -2, -40, -11, -15/2, -6, -11/2, -3, -2, 1
29, 5, 5, 4, 7/2, 1, 3/2, -2, -40, -11, -15/2, -6, -11/2, -3, -2, 1
-37/2, -7/2, -11/2, -13/2, -3, -1/2, -1, 3/2, 4, 3, 9/2, 4, 3/2, -2, 0, 3
-37/2, -7/2, -11/2, -13/2, -3, -1/2, -1, 3/2, 4, 3, 9/2, 4, 3/2, -2, 0, 3
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
745/16, 227/16, 185/16, 137/16, 93/16, 45/16, 25/16, 15/16, 587/16, 149/16, 109/16, 75/16, 71/16, 53/16, 35/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/4, 41/4, 37/4, 27/4, 15/4, 1/4, 7/4, 3/4, -1/2, 3/2, 4, 1/2, -3/2, 1/2, 1, 1/2
133/4, 41/4, 37/4, 27/4, 15/4, 1/4, 7/4, 3/4, -1/2, 3/2, 4, 1/2, -3/2, 1/2, 1, 1/2
133/4, 41/4, 37/4, 27/4, 15/4, 1/4, 7/4, 3/4, -1/2, 3/2, 4, 1/2, -3/2, 1/2, 1, 1/2
133/4, 41/4, 37/4, 27/4, 15/4, 1/4, 7/4, 3/4, -1/2, 3/2, 4, 1/2, -3/2, 1/2, 1, 1/2
-71/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4, 3/4, 35, 8, 11/2, 7, 6, 3, 1/2, -1
-71/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4, 3/4, 35, 8, 11/2, 7, 6, 3, 1/2, -1
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/16, 221/16, 181/16, 133/16, 109/16, 83/16, 33/16, 17/16, 837/16, 195/16, 177/16, 169/16, 117/16, 109/16, 51/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 27/4, 19/4, 15/4, 19/4, 13/4, -1/4, -11/4, -47/4, -7/4, -21/4, -15/4, -3/4, -17/4, -3/4, -7/4
79/4, 27/4, 19/4, 15/4, 19/4, 13/4, -1/4, -11/4, -47/4, -7/4, -21/4, -15/4, -3/4, -17/4, -3/4, -7/4
79/4, 27/4, 19/4, 15/4, 19/4, 13/4, -1/4, -11/4, -47/4, -7/4, -21/4, -15/4, -3/4, -17/4, -3/4, -7/4
79/4, 27/4, 19/4, 15/4, 19/4, 13/4, -1/4, -11/4, -47/4, -7/4, -21/4, -15/4, -3/4, -17/4, -3/4, -7/4
-2, 1, -1, -3/2, 2, 3/2, 3, 0, -11/4, 5/4, -7/4, -5/4, -15/4, -9/4, 5/4, -7/4
-2, 1, -1, -3/2, 2, 3/2, 3, 0, -11/4, 5/4, -7/4, -5/4, -15/4, -9/4, 5/4, -7/4
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
85/2, 51/4, 73/8, 35/4, 39/8, 35/8, 5/8, 0, 879/16, 227/16, 183/16, 141/16, 119/16, 65/16, 53/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 3/2, 3/2, -1/2, -1, -3/2, -3/2, -1, 65/4, 25/4, 21/4, 13/4, 9/4, 11/4, 5/4, 7/4
13/2, 3/2, 3/2, -1/2, -1, -3/2, -3/2, -1, 65/4, 25/4, 21/4, 13/4, 9/4, 11/4, 5/4, 7/4
13/2, 3/2, 3/2, -1/2, -1, -3/2, -3/2, -1, 65/4, 25/4, 21/4, 13/4, 9/4, 11/4, 5/4, 7/4
13/2, 3/2, 3/2, -1/2, -1, -3/2, -3/2, -1, 65/4, 25/4, 21/4, 13/4, 9/4, 11/4, 5/4, 7/4
-11, -2, -1, -3, -5/2, 1, 2, -3/2, -32, -17/2, -8, -13/2, -5, -2, 1, 1
-11, -2, -1, -3, -5/2, 1, 2, -3/2, -32, -17/2, -8, -13/2, -5, -2, 1, 1
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 71/8, 71/8, 53/8, 9/2, 13/4, 5/4, -5/4, 1047/16, 261/16, 199/16, 199/16, 155/16, 101/16, 51/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 3/4, -5/4, -1/4, 5/4, -5/4, -3/4, 3/4, -7/4, 5/4, -3/4, -15/4, -5/4, 5/4, 1/4, -9/4
-1/4, 3/4, -5/4, -1/4, 5/4, -5/4, -3/4, 3/4, -7/4, 5/4, -3/4, -15/4, -5/4, 5/4, 1/4, -9/4
-1/4, 3/4, -5/4, -1/4, 5/4, -5/4, -3/4, 3/4, -7/4, 5/4, -3/4, -15/4, -5/4, 5/4, 1/4, -9/4
-1/4, 3/4, -5/4, -1/4, 5/4, -5/4, -3/4, 3/4, -7/4, 5/4, -3/4, -15/4, -5/4, 5/4, 1/4, -9/4
14, 15/2, 8, 5, 5/2, 1, 0, 3, 65/2, 23/2, 21/2, 17/2, 11/2, 5/2, 1, 1
14, 15/2, 8, 5, 5/2, 1, 0, 3, 65/2, 23/2, 21/2, 17/2, 11/2, 5/2, 1, 1
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
549/16, 145/16, 129/16, 95/16, 59/16, 29/16, 7/16, -1/16, 50, 105/8, 43/4, 39/4, 27/4, 29/8, 13/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, 5/4, -3/4, 1/4, 1/4, -9/4, -5/4, 7/4, 15/2, 9/2, 9/2, 7/2, 1/2, -2, 1/2, 1
-29/4, 5/4, -3/4, 1/4, 1/4, -9/4, -5/4, 7/4, 15/2, 9/2, 9/2, 7/2, 1/2, -2, 1/2, 1
-29/4, 5/4, -3/4, 1/4, 1/4, -9/4, -5/4, 7/4, 15/2, 9/2, 9/2, 7/2, 1/2, -2, 1/2, 1
-29/4, 5/4, -3/4, 1/4, 1/4, -9/4, -5/4, 7/4, 15/2, 9/2, 9/2, 7/2, 1/2, -2, 1/2, 1
-5/2, 7/2, 3/2, -3/2, -5/2, -7/2, -1/2, -5/2, -43/4, -25/4, -15/4, -7/4, 5/4, 9/4, -1/4, 5/4
-5/2, 7/2, 3/2, -3/2, -5/2, -7/2, -1/2, -5/2, -43/4, -25/4, -15/4, -7/4, 5/4, 9/4, -1/4, 5/4
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
959/16, 255/16, 221/16, 171/16, 127/16, 79/16, 17/16, 3/16, 1139/16, 299/16, 253/16, 205/16, 147/16, 85/16, 39/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, -11/4, 1/4, 15/4, 7/4, -3/4, -1/4, -3/4, -8, -7/2, 0, 0, 2, 0, -3/2, 0
19/4, -11/4, 1/4, 15/4, 7/4, -3/4, -1/4, -3/4, -8, -7/2, 0, 0, 2, 0, -3/2, 0
19/4, -11/4, 1/4, 15/4, 7/4, -3/4, -1/4, -3/4, -8, -7/2, 0, 0, 2, 0, -3/2, 0
19/4, -11/4, 1/4, 15/4, 7/4, -3/4, -1/4, -3/4, -8, -7/2, 0, 0, 2, 0, -3/2, 0
-3, 3, 1, 0, 0, -3, 0, 0, 37/2, 2, 11/2, 7/2, 1/2, 1, 2, 1
-3, 3, 1, 0, 0, -3, 0, 0, 37/2, 2, 11/2, 7/2, 1/2, 1, 2, 1
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/4, 149/8, 59/4, 101/8, 75/8, 47/8, 21/8, 3/8, 353/8, 87/8, 37/4, 55/8, 6, 35/8, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -9/2, -13/2, -13/2, -4, -1/2, -1, -1, 11, 4, 9/2, 2, 3/2, 3/2, -1/2, 2
-16, -9/2, -13/2, -13/2, -4, -1/2, -1, -1, 11, 4, 9/2, 2, 3/2, 3/2, -1/2, 2
-16, -9/2, -13/2, -13/2, -4, -1/2, -1, -1, 11, 4, 9/2, 2, 3/2, 3/2, -1/2, 2
-16, -9/2, -13/2, -13/2, -4, -1/2, -1, -1, 11, 4, 9/2, 2, 3/2, 3/2, -1/2, 2
-107/4, -33/4, -19/4, -29/4, -25/4, -11/4, 1/4, 11/4, 65/2, 11/2, 11/2, 15/2, 11/2, 5/2, 3/2, -1/2
-107/4, -33/4, -19/4, -29/4, -25/4, -11/4, 1/4, 11/4, 65/2, 11/2, 11/2, 15/2, 11/2, 5/2, 3/2, -1/2
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 27/2, 87/8, 69/8, 29/4, 27/8, 21/8, -1, 323/8, 75/8, 9, 27/4, 15/4, 3/2, 5/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -9/4, -13/4, -15/4, -7/4, -13/4, -1/4, -11/4, 79/4, 7/4, 13/4, 19/4, 7/4, 13/4, 3/4, 7/4
-75/4, -9/4, -13/4, -15/4, -7/4, -13/4, -1/4, -11/4, 79/4, 7/4, 13/4, 19/4, 7/4, 13/4, 3/4, 7/4
-75/4, -9/4, -13/4, -15/4, -7/4, -13/4, -1/4, -11/4, 79/4, 7/4, 13/4, 19/4, 7/4, 13/4, 3/4, 7/4
-75/4, -9/4, -13/4, -15/4, -7/4, -13/4, -1/4, -11/4, 79/4, 7/4, 13/4, 19/4, 7/4, 13/4, 3/4, 7/4
23/2, -1/2, 3, 4, 3/2, -2, 1/2, 2, -25, -19/2, -6, -11/2, -9/2, -2, -1/2, -3
23/2, -1/2, 3, 4, 3/2, -2, 1/2, 2, -25, -19/2, -6, -11/2, -9/2, -2, -1/2, -3
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/8, 27/4, 35/8, 17/4, 21/8, 7/8, 1/8, 1/8, 325/8, 95/8, 45/4, 15/2, 45/8, 29/8, 7/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -3/4, 1/4, -13/4, -7/4, -3/4, 7/4, -1/4, 47/4, 15/4, 1/4, 15/4, 15/4, 13/4, 3/4, -9/4
-13/4, -3/4, 1/4, -13/4, -7/4, -3/4, 7/4, -1/4, 47/4, 15/4, 1/4, 15/4, 15/4, 13/4, 3/4, -9/4
-13/4, -3/4, 1/4, -13/4, -7/4, -3/4, 7/4, -1/4, 47/4, 15/4, 1/4, 15/4, 15/4, 13/4, 3/4, -9/4
-13/4, -3/4, 1/4, -13/4, -7/4, -3/4, 7/4, -1/4, 47/4, 15/4, 1/4, 15/4, 15/4, 13/4, 3/4, -9/4
-22, -15/2, -10, -7, -4, -2, 3/2, -2, 31/4, -1/4, 13/4, 23/4, 15/4, 9/4, -1/4, 3/4
-22, -15/2, -10, -7, -4, -2, 3/2, -2, 31/4, -1/4, 13/4, 23/4, 15/4, 9/4, -1/4, 3/4
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/16, 213/16, 203/16, 163/16, 109/16, 71/16, 9/16, -5/16, 421/8, 107/8, 21/2, 15/2, 59/8, 41/8, 17/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 7/4, 9/4, 7/4, 7/4, 1/4, 3/4, -11/4, -1/2, 1/2, -5/2, -1/2, 3/2, 0, 3, 1/2
73/4, 7/4, 9/4, 7/4, 7/4, 1/4, 3/4, -11/4, -1/2, 1/2, -5/2, -1/2, 3/2, 0, 3, 1/2
73/4, 7/4, 9/4, 7/4, 7/4, 1/4, 3/4, -11/4, -1/2, 1/2, -5/2, -1/2, 3/2, 0, 3, 1/2
73/4, 7/4, 9/4, 7/4, 7/4, 1/4, 3/4, -11/4, -1/2, 1/2, -5/2, -1/2, 3/2, 0, 3, 1/2
45/4, 11/4, 5/4, -3/4, -1/4, -3/4, 1/4, -7/4, -31/4, -1/4, 11/4, 7/4, -5/4, -1/4, -1/4, 13/4
45/4, 11/4, 5/4, -3/4, -1/4, -3/4, 1/4, -7/4, -31/4, -1/4, 11/4, 7/4, -5/4, -1/4, -1/4, 13/4
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 167/16, 145/16, 111/16, 81/16, 23/16, 17/16, 9/16, 609/16, 167/16, 143/16, 131/16, 77/16, 45/16, 9/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
111/4, 19/4, 7/4, 21/4, 21/4, 15/4, 7/4, 3/4, 55/4, 11/4, 17/4, 9/4, 3/4, -5/4, 3/4, -9/4
111/4, 19/4, 7/4, 21/4, 21/4, 15/4, 7/4, 3/4, 55/4, 11/4, 17/4, 9/4, 3/4, -5/4, 3/4, -9/4
111/4, 19/4, 7/4, 21/4, 21/4, 15/4, 7/4, 3/4, 55/4, 11/4, 17/4, 9/4, 3/4, -5/4, 3/4, -9/4
111/4, 19/4, 7/4, 21/4, 21/4, 15/4, 7/4, 3/4, 55/4, 11/4, 17/4, 9/4, 3/4, -5/4, 3/4, -9/4
107/4, 45/4, 31/4, 21/4, 9/4, 9/4, -1/4, 7/4, -37/2, -5, -11/2, -8, -5, -4, -1/2, -5/2
107/4, 45/4, 31/4, 21/4, 9/4, 9/4, -1/4, 7/4, -37/2, -5, -11/2, -8, -5, -4, -1/2, -5/2
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
821/16, 169/16, 165/16, 147/16, 101/16, 83/16, 37/16, -3/16, 745/16, 167/16, 145/16, 127/16, 103/16, 81/16, 29/16, -29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -5/4, -5/4, 7/4, 9/4, 11/4, -1/4, 11/4, -41/2, -5, -9/2, -1, -3, 0, 1, 2
-7/4, -5/4, -5/4, 7/4, 9/4, 11/4, -1/4, 11/4, -41/2, -5, -9/2, -1, -3, 0, 1, 2
-7/4, -5/4, -5/4, 7/4, 9/4, 11/4, -1/4, 11/4, -41/2, -5, -9/2, -1, -3, 0, 1, 2
-7/4, -5/4, -5/4, 7/4, 9/4, 11/4, -1/4, 11/4, -41/2, -5, -9/2, -1, -3, 0, 1, 2
-2, 3/2, 2, 0, 1, 1/2, 3/2, 3/2, 45/2, 4, 7/2, 5, 3, 2, -1/2, -3/2
-2, 3/2, 2, 0, 1, 1/2, 3/2, 3/2, 45/2, 4, 7/2, 5, 3, 2, -1/2, -3/2
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
801/16, 227/16, 179/16, 123/16, 111/16, 89/16, 39/16, -1/16, 825/16, 257/16, 201/16, 155/16, 97/16, 43/16, 13/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -9/2, -5/2, -3, -1, -5/2, -1, -1/2, -13/2, -5/2, -5/2, -3, 1/2, 1, 2, 1
-20, -9/2, -5/2, -3, -1, -5/2, -1, -1/2, -13/2, -5/2, -5/2, -3, 1/2, 1, 2, 1
-20, -9/2, -5/2, -3, -1, -5/2, -1, -1/2, -13/2, -5/2, -5/2, -3, 1/2, 1, 2, 1
-20, -9/2, -5/2, -3, -1, -5/2, -1, -1/2, -13/2, -5/2, -5/2, -3, 1/2, 1, 2, 1
26, 7, 5, 3, 4, 2, -1, 0, -47/2, -10, -15/2, -11/2, -5, -7/2, 0, -1
26, 7, 5, 3, 4, 2, -1, 0, -47/2, -10, -15/2, -11/2, -5, -7/2, 0, -1
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/8, 35/4, 31/4, 41/8, 37/8, 7/2, 11/4, -1/8, 817/16, 155/16, 141/16, 139/16, 139/16, 91/16, 53/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 8, 6, 5, 5/2, 3/2, -1, 5/2, 69/2, 19/2, 8, 5, 7/2, 3, 3/2, 2
35/2, 8, 6, 5, 5/2, 3/2, -1, 5/2, 69/2, 19/2, 8, 5, 7/2, 3, 3/2, 2
35/2, 8, 6, 5, 5/2, 3/2, -1, 5/2, 69/2, 19/2, 8, 5, 7/2, 3, 3/2, 2
35/2, 8, 6, 5, 5/2, 3/2, -1, 5/2, 69/2, 19/2, 8, 5, 7/2, 3, 3/2, 2
33/4, 11/4, 7/4, 3/4, -3/4, 5/4, 7/4, -7/4, 181/4, 49/4, 35/4, 29/4, 17/4, 21/4, 7/4, -7/4
33/4, 11/4, 7/4, 3/4, -3/4, 5/4, 7/4, -7/4, 181/4, 49/4, 35/4, 29/4, 17/4, 21/4, 7/4, -7/4
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/16, 179/16, 117/16, 113/16, 57/16, 39/16, 19/16, 5/16, 431/8, 103/8, 103/8, 39/4, 53/8, 29/8, 21/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 3, 4, 15/2, 11/2, 5/2, -1/2, -1/2, -33/2, -1, -4, -2, -2, -9/2, -1, 0
59/2, 3, 4, 15/2, 11/2, 5/2, -1/2, -1/2, -33/2, -1, -4, -2, -2, -9/2, -1, 0
59/2, 3, 4, 15/2, 11/2, 5/2, -1/2, -1/2, -33/2, -1, -4, -2, -2, -9/2, -1, 0
59/2, 3, 4, 15/2, 11/2, 5/2, -1/2, -1/2, -33/2, -1, -4, -2, -2, -9/2, -1, 0
-9/4, -1/4, -3/4, -5/4, -13/4, -7/4, 7/4, -5/4, 69/4, 27/4, 27/4, 13/4, 5/4, -5/4, 5/4, -5/4
-9/4, -1/4, -3/4, -5/4, -13/4, -7/4, 7/4, -5/4, 69/4, 27/4, 27/4, 13/4, 5/4, -5/4, 5/4, -5/4
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/8, 101/8, 79/8, 17/2, 29/4, 5, 21/8, -1, 55/2, 75/8, 47/8, 31/8, 7/2, 23/8, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/2, -9/2, -1, -3/2, -3/2, 3/2, 1/2, 2, 5/4, -9/4, -7/4, 1/4, -1/4, -3/4, -1/4, -1/4
-7/2, -9/2, -1, -3/2, -3/2, 3/2, 1/2, 2, 5/4, -9/4, -7/4, 1/4, -1/4, -3/4, -1/4, -1/4
-7/2, -9/2, -1, -3/2, -3/2, 3/2, 1/2, 2, 5/4, -9/4, -7/4, 1/4, -1/4, -3/4, -1/4, -1/4
-7/2, -9/2, -1, -3/2, -3/2, 3/2, 1/2, 2, 5/4, -9/4, -7/4, 1/4, -1/4, -3/4, -1/4, -1/4
-49/2, -7/2, -6, -9/2, -13/2, -7/2, -5/2, -1, -69/4, -19/4, -13/4, -17/4, -11/4, -1/4, -11/4, -3/4
-49/2, -7/2, -6, -9/2, -13/2, -7/2, -5/2, -1, -69/4, -19/4, -13/4, -17/4, -11/4, -1/4, -11/4, -3/4
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
471/16, 117/16, 81/16, 79/16, 31/16, 25/16, 13/16, -13/16, 629/16, 153/16, 137/16, 123/16, 109/16, 55/16, 39/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 5/2, 2, 5, 6, 3, 3/2, 2, 33/2, 7, 4, 4, 3, 0, -1, 5/2
17, 5/2, 2, 5, 6, 3, 3/2, 2, 33/2, 7, 4, 4, 3, 0, -1, 5/2
17, 5/2, 2, 5, 6, 3, 3/2, 2, 33/2, 7, 4, 4, 3, 0, -1, 5/2
17, 5/2, 2, 5, 6, 3, 3/2, 2, 33/2, 7, 4, 4, 3, 0, -1, 5/2
-29/2, -3/2, -3/2, -5/2, -11/2, -7/2, -3/2, -3/2, -11, -3, -3, -1, -3, -4, -1, 0
-29/2, -3/2, -3/2, -5/2, -11/2, -7/2, -3/2, -3/2, -11, -3, -3, -1, -3, -4, -1, 0
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/16, 145/16, 143/16, 119/16, 63/16, 31/16, 31/16, -19/16, 275/8, 8, 29/4, 29/4, 21/4, 37/8, 2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 10, 17/2, 11/2, 5/2, 1, 0, 3, -23/4, -3/4, 3/4, 3/4, -9/4, 1/4, 3/4, -3/4
51/2, 10, 17/2, 11/2, 5/2, 1, 0, 3, -23/4, -3/4, 3/4, 3/4, -9/4, 1/4, 3/4, -3/4
51/2, 10, 17/2, 11/2, 5/2, 1, 0, 3, -23/4, -3/4, 3/4, 3/4, -9/4, 1/4, 3/4, -3/4
51/2, 10, 17/2, 11/2, 5/2, 1, 0, 3, -23/4, -3/4, 3/4, 3/4, -9/4, 1/4, 3/4, -3/4
-43/2, -2, -9/2, -15/2, -5, -2, -3/2, 0, 31/4, 17/4, 17/4, 13/4, 5/4, -5/4, -5/4, 3/4
-43/2, -2, -9/2, -15/2, -5, -2, -3/2, 0, 31/4, 17/4, 17/4, 13/4, 5/4, -5/4, -5/4, 3/4
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 21/2, 9, 6, 9/2, 9/4, 2, -7/4, 671/16, 149/16, 139/16, 125/16, 95/16, 75/16, 37/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, -19/4, -5/4, 3/4, 1/4, 7/4, -3/4, -11/4, 25/2, 1/2, -1/2, 3, 2, 2, -1, -3/2
7/4, -19/4, -5/4, 3/4, 1/4, 7/4, -3/4, -11/4, 25/2, 1/2, -1/2, 3, 2, 2, -1, -3/2
7/4, -19/4, -5/4, 3/4, 1/4, 7/4, -3/4, -11/4, 25/2, 1/2, -1/2, 3, 2, 2, -1, -3/2
7/4, -19/4, -5/4, 3/4, 1/4, 7/4, -3/4, -11/4, 25/2, 1/2, -1/2, 3, 2, 2, -1, -3/2
-29/2, -1/2, -5/2, -7/2, -13/2, -9/2, -3/2, -1/2, -11/4, -3/4, 3/4, 1/4, 13/4, 3/4, -11/4, -3/4
-29/2, -1/2, -5/2, -7/2, -13/2, -9/2, -3/2, -1/2, -11/4, -3/4, 3/4, 1/4, 13/4, 3/4, -11/4, -3/4
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/16, 243/16, 203/16, 149/16, 97/16, 43/16, 31/16, -13/16, 883/16, 239/16, 195/16, 161/16, 131/16, 81/16, 35/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 4, 6, 6, 4, 1/2, 2, 1, -55/2, -13/2, -9, -11/2, -13/2, -9/2, -2, -3/2
35/2, 4, 6, 6, 4, 1/2, 2, 1, -55/2, -13/2, -9, -11/2, -13/2, -9/2, -2, -3/2
35/2, 4, 6, 6, 4, 1/2, 2, 1, -55/2, -13/2, -9, -11/2, -13/2, -9/2, -2, -3/2
35/2, 4, 6, 6, 4, 1/2, 2, 1, -55/2, -13/2, -9, -11/2, -13/2, -9/2, -2, -3/2
43/2, 21/2, 15/2, 9/2, 3/2, 3/2, 3/2, 3/2, -15, -3, 0, 0, -1, -2, -1, 2
43/2, 21/2, 15/2, 9/2, 3/2, 3/2, 3/2, 3/2, -15, -3, 0, 0, -1, -2, -1, 2
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 107/8, 39/4, 35/4, 49/8, 27/8, 11/8, -1/4, 969/16, 255/16, 229/16, 175/16, 129/16, 107/16, 47/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 5/4, 1/4, 13/4, 15/4, 7/4, 1/4, -3/4, -83/4, -19/4, -23/4, -15/4, -17/4, -3/4, 1/4, 11/4
37/4, 5/4, 1/4, 13/4, 15/4, 7/4, 1/4, -3/4, -83/4, -19/4, -23/4, -15/4, -17/4, -3/4, 1/4, 11/4
37/4, 5/4, 1/4, 13/4, 15/4, 7/4, 1/4, -3/4, -83/4, -19/4, -23/4, -15/4, -17/4, -3/4, 1/4, 11/4
37/4, 5/4, 1/4, 13/4, 15/4, 7/4, 1/4, -3/4, -83/4, -19/4, -23/4, -15/4, -17/4, -3/4, 1/4, 11/4
-99/4, -31/4, -35/4, -27/4, -13/4, -13/4, -3/4, 1/4, -67/4, -15/4, -19/4, -19/4, -13/4, -15/4, -7/4, -1/4
-99/4, -31/4, -35/4, -27/4, -13/4, -13/4, -3/4, 1/4, -67/4, -15/4, -19/4, -19/4, -13/4, -15/4, -7/4, -1/4
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 57/4, 107/8, 79/8, 55/8, 3, 17/8, 7/4, 849/16, 221/16, 209/16, 149/16, 87/16, 55/16, 9/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -15/4, -11/4, -7/4, -3/4, -1/4, -9/4, 5/4, -35, -10, -10, -7, -6, -3, -3, 0
-71/4, -15/4, -11/4, -7/4, -3/4, -1/4, -9/4, 5/4, -35, -10, -10, -7, -6, -3, -3, 0
-71/4, -15/4, -11/4, -7/4, -3/4, -1/4, -9/4, 5/4, -35, -10, -10, -7, -6, -3, -3, 0
-71/4, -15/4, -11/4, -7/4, -3/4, -1/4, -9/4, 5/4, -35, -10, -10, -7, -6, -3, -3, 0
-1/4, 11/4, 7/4, -5/4, 7/4, 1/4, -11/4, -1/4, -11/2, -3/2, -7/2, -5/2, 1, -1, 1, 0
-1/4, 11/4, 7/4, -5/4, 7/4, 1/4, -11/4, -1/4, -11/2, -3/2, -7/2, -5/2, 1, -1, 1, 0
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/8, 45/4, 63/8, 21/4, 35/8, 3, 17/8, -1, 357/16, 105/16, 79/16, 59/16, 51/16, 49/16, 25/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -4, -1, -2, -3/2, -5/2, 1/2, 0, -25/4, 13/4, 1/4, -11/4, -1/4, -1/4, -11/4, -1/4
-11/2, -4, -1, -2, -3/2, -5/2, 1/2, 0, -25/4, 13/4, 1/4, -11/4, -1/4, -1/4, -11/4, -1/4
-11/2, -4, -1, -2, -3/2, -5/2, 1/2, 0, -25/4, 13/4, 1/4, -11/4, -1/4, -1/4, -11/4, -1/4
-11/2, -4, -1, -2, -3/2, -5/2, 1/2, 0, -25/4, 13/4, 1/4, -11/4, -1/4, -1/4, -11/4, -1/4
8, 3/2, 3/2, -1/2, -1, -1, 1, 1/2, -167/4, -47/4, -51/4, -37/4, -23/4, -17/4, -7/4, 5/4
8, 3/2, 3/2, -1/2, -1, -1, 1, 1/2, -167/4, -47/4, -51/4, -37/4, -23/4, -17/4, -7/4, 5/4
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/16, 171/16, 135/16, 103/16, 71/16, 25/16, 21/16, 9/16, 595/16, 151/16, 139/16, 95/16, 85/16, 57/16, 19/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 17/4, 3/4, 5/4, 1/4, 13/4, 5/4, 3/4, -119/4, -15/4, -27/4, -21/4, -9/4, -9/4, -11/4, 3/4
21/4, 17/4, 3/4, 5/4, 1/4, 13/4, 5/4, 3/4, -119/4, -15/4, -27/4, -21/4, -9/4, -9/4, -11/4, 3/4
21/4, 17/4, 3/4, 5/4, 1/4, 13/4, 5/4, 3/4, -119/4, -15/4, -27/4, -21/4, -9/4, -9/4, -11/4, 3/4
21/4, 17/4, 3/4, 5/4, 1/4, 13/4, 5/4, 3/4, -119/4, -15/4, -27/4, -21/4, -9/4, -9/4, -11/4, 3/4
21, 6, 4, 4, 1, 0, 0, 0, 83/2, 8, 10, 13/2, 8, 5, 3/2, -1/2
21, 6, 4, 4, 1, 0, 0, 0, 83/2, 8, 10, 13/2, 8, 5, 3/2, -1/2
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 8, 7, 53/8, 35/8, 11/4, 7/4, -7/8, 137/4, 31/4, 31/4, 13/2, 27/8, 19/8, 3/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -7/2, -5/2, 1/2, 3/2, 3/2, 1/2, 1/2, -1, 4, 3, -1/2, -1/2, -3/2, -7/2, 0
-5/2, -7/2, -5/2, 1/2, 3/2, 3/2, 1/2, 1/2, -1, 4, 3, -1/2, -1/2, -3/2, -7/2, 0
-5/2, -7/2, -5/2, 1/2, 3/2, 3/2, 1/2, 1/2, -1, 4, 3, -1/2, -1/2, -3/2, -7/2, 0
-5/2, -7/2, -5/2, 1/2, 3/2, 3/2, 1/2, 1/2, -1, 4, 3, -1/2, -1/2, -3/2, -7/2, 0
-89/2, -10, -8, -8, -15/2, -4, -1/2, -1/2, -97/4, -35/4, -23/4, -19/4, -19/4, -11/4, -3/4, -1/4
-89/2, -10, -8, -8, -15/2, -4, -1/2, -1/2, -97/4, -35/4, -23/4, -19/4, -19/4, -11/4, -3/4, -1/4
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 73/8, 49/8, 15/4, 15/4, 13/4, 11/8, -5/8, 619/16, 175/16, 149/16, 97/16, 73/16, 53/16, 33/16, 29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 5/2, 1, 4, 3/2, -1/2, 1, 2, 27, 4, 4, 13/2, 7/2, 2, -1/2, -3/2
5/2, 5/2, 1, 4, 3/2, -1/2, 1, 2, 27, 4, 4, 13/2, 7/2, 2, -1/2, -3/2
5/2, 5/2, 1, 4, 3/2, -1/2, 1, 2, 27, 4, 4, 13/2, 7/2, 2, -1/2, -3/2
5/2, 5/2, 1, 4, 3/2, -1/2, 1, 2, 27, 4, 4, 13/2, 7/2, 2, -1/2, -3/2
-23, -6, -15/2, -4, -1, -2, 0, -3/2, 17/4, -5/4, 7/4, 9/4, 5/4, 15/4, 5/4, 3/4
-23, -6, -15/2, -4, -1, -2, 0, -3/2, 17/4, -5/4, 7/4, 9/4, 5/4, 15/4, 5/4, 3/4
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65, 125/8, 119/8, 47/4, 75/8, 11/2, 17/8, -1, 467/8, 63/4, 105/8, 79/8, 49/8, 47/8, 15/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, 1/4, -9/4, 3/4, -1/4, -3/4, -1/4, -3/4, 9/4, -1/4, 1/4, -5/4, 5/4, -1/4, -7/4, 7/4
-35/4, 1/4, -9/4, 3/4, -1/4, -3/4, -1/4, -3/4, 9/4, -1/4, 1/4, -5/4, 5/4, -1/4, -7/4, 7/4
-35/4, 1/4, -9/4, 3/4, -1/4, -3/4, -1/4, -3/4, 9/4, -1/4, 1/4, -5/4, 5/4, -1/4, -7/4, 7/4
-35/4, 1/4, -9/4, 3/4, -1/4, -3/4, -1/4, -3/4, 9/4, -1/4, 1/4, -5/4, 5/4, -1/4, -7/4, 7/4
47/4, 3/4, 11/4, 23/4, 21/4, 11/4, 1/4, -5/4, 83/4, 19/4, 17/4, 19/4, 17/4, 7/4, -1/4, 7/4
47/4, 3/4, 11/4, 23/4, 21/4, 11/4, 1/4, -5/4, 83/4, 19/4, 17/4, 19/4, 17/4, 7/4, -1/4, 7/4
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
619/16, 165/16, 145/16, 131/16, 101/16, 55/16, 11/16, -7/16, 87/4, 39/8, 33/8, 3, 19/8, 19/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 13/2, 11/2, 7/2, 5/2, -1/2, 3/2, -3/2, 13/2, -1, -3/2, -3/2, 2, 2, 1/2, -3
33/2, 13/2, 11/2, 7/2, 5/2, -1/2, 3/2, -3/2, 13/2, -1, -3/2, -3/2, 2, 2, 1/2, -3
33/2, 13/2, 11/2, 7/2, 5/2, -1/2, 3/2, -3/2, 13/2, -1, -3/2, -3/2, 2, 2, 1/2, -3
33/2, 13/2, 11/2, 7/2, 5/2, -1/2, 3/2, -3/2, 13/2, -1, -3/2, -3/2, 2, 2, 1/2, -3
-29/2, 5/2, -1/2, -7/2, -3, -4, -1/2, 3/2, -13/2, 1/2, 2, 1, -1/2, -5/2, -3/2, -3/2
-29/2, 5/2, -1/2, -7/2, -3, -4, -1/2, 3/2, -13/2, 1/2, 2, 1, -1/2, -5/2, -3/2, -3/2
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/16, 159/16, 129/16, 87/16, 81/16, 49/16, 39/16, -15/16, 319/16, 75/16, 71/16, 71/16, 27/16, 19/16, 19/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -5, -3/2, -9/2, -5/2, -4, -2, -3/2, 14, 15/2, 6, 5/2, 1/2, 3/2, -2, 1
-19, -5, -3/2, -9/2, -5/2, -4, -2, -3/2, 14, 15/2, 6, 5/2, 1/2, 3/2, -2, 1
-19, -5, -3/2, -9/2, -5/2, -4, -2, -3/2, 14, 15/2, 6, 5/2, 1/2, 3/2, -2, 1
-19, -5, -3/2, -9/2, -5/2, -4, -2, -3/2, 14, 15/2, 6, 5/2, 1/2, 3/2, -2, 1
-24, -6, -11/2, -7/2, -4, -1, -2, 1, -93/4, -23/4, -17/4, -5/4, -3/4, -3/4, -11/4, 3/4
-24, -6, -11/2, -7/2, -4, -1, -2, 1, -93/4, -23/4, -17/4, -5/4, -3/4, -3/4, -11/4, 3/4
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
519/16, 155/16, 115/16, 93/16, 47/16, 45/16, 27/16, -1/16, 395/16, 129/16, 103/16, 51/16, 49/16, 31/16, 23/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -21/4, -25/4, -19/4, -13/4, -1/4, -1/4, 13/4, -41/4, -5/4, -9/4, -11/4, -13/4, -13/4, -3/4, -5/4
-89/4, -21/4, -25/4, -19/4, -13/4, -1/4, -1/4, 13/4, -41/4, -5/4, -9/4, -11/4, -13/4, -13/4, -3/4, -5/4
-89/4, -21/4, -25/4, -19/4, -13/4, -1/4, -1/4, 13/4, -41/4, -5/4, -9/4, -11/4, -13/4, -13/4, -3/4, -5/4
-89/4, -21/4, -25/4, -19/4, -13/4, -1/4, -1/4, 13/4, -41/4, -5/4, -9/4, -11/4, -13/4, -13/4, -3/4, -5/4
49/4, 11/4, 17/4, 17/4, 13/4, 7/4, 3/4, -5/4, 69/4, 29/4, 15/4, 13/4, 17/4, 11/4, 3/4, -5/4
49/4, 11/4, 17/4, 17/4, 13/4, 7/4, 3/4, -5/4, 69/4, 29/4, 15/4, 13/4, 17/4, 11/4, 3/4, -5/4
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
267/4, 65/4, 29/2, 89/8, 77/8, 6, 27/8, -1/8, 29, 43/4, 15/2, 5, 3, 7/8, 3/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 19/4, 23/4, 17/4, 11/4, 3/4, 3/4, 3/4, -9/2, -5/2, 1, -1/2, -7/2, -1/2, 0, 3/2
69/4, 19/4, 23/4, 17/4, 11/4, 3/4, 3/4, 3/4, -9/2, -5/2, 1, -1/2, -7/2, -1/2, 0, 3/2
69/4, 19/4, 23/4, 17/4, 11/4, 3/4, 3/4, 3/4, -9/2, -5/2, 1, -1/2, -7/2, -1/2, 0, 3/2
69/4, 19/4, 23/4, 17/4, 11/4, 3/4, 3/4, 3/4, -9/2, -5/2, 1, -1/2, -7/2, -1/2, 0, 3/2
29, 4, 7, 5, 2, 4, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
29, 4, 7, 5, 2, 4, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 47/4, 17/2, 39/8, 7/2, 23/8, 11/8, -11/8, 699/16, 171/16, 163/16, 143/16, 111/16, 63/16, 35/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 5, 5, 6, 4, 5/2, 1, 1, 1/2, 5/2, 2, -3/2, 1/2, 1/2, 2, -3/2
51/2, 5, 5, 6, 4, 5/2, 1, 1, 1/2, 5/2, 2, -3/2, 1/2, 1/2, 2, -3/2
51/2, 5, 5, 6, 4, 5/2, 1, 1, 1/2, 5/2, 2, -3/2, 1/2, 1/2, 2, -3/2
51/2, 5, 5, 6, 4, 5/2, 1, 1, 1/2, 5/2, 2, -3/2, 1/2, 1/2, 2, -3/2
-11/2, -1, -2, 1, 1, 5/2, 0, 2, 29, 5, 17/2, 8, 5, 4, 5/2, 1
-11/2, -1, -2, 1, 1, 5/2, 0, 2, 29, 5, 17/2, 8, 5, 4, 5/2, 1
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/16, 199/16, 165/16, 105/16, 79/16, 35/16, 7/16, 3/16, 685/16, 179/16, 155/16, 123/16, 117/16, 81/16, 19/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 4, 3/2, -1/2, 5/2, 0, 3/2, -1/2, -10, -6, -5, -2, 1, -3/2, 1, -5/2
25/2, 4, 3/2, -1/2, 5/2, 0, 3/2, -1/2, -10, -6, -5, -2, 1, -3/2, 1, -5/2
25/2, 4, 3/2, -1/2, 5/2, 0, 3/2, -1/2, -10, -6, -5, -2, 1, -3/2, 1, -5/2
25/2, 4, 3/2, -1/2, 5/2, 0, 3/2, -1/2, -10, -6, -5, -2, 1, -3/2, 1, -5/2
-9/4, -3/4, 11/4, -3/4, -5/4, -17/4, -5/4, 3/4, -83/4, -33/4, -23/4, -11/4, -1/4, 1/4, 7/4, -1/4
-9/4, -3/4, 11/4, -3/4, -5/4, -17/4, -5/4, 3/4, -83/4, -33/4, -23/4, -11/4, -1/4, 1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 75/8, 15/2, 39/8, 19/4, 13/4, 3/2, 3/8, 237/4, 57/4, 55/4, 43/4, 71/8, 41/8, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
169/4, 37/4, 31/4, 25/4, 19/4, 23/4, 11/4, -3/4, 55/4, 3/4, 1/4, 1/4, 5/4, 5/4, 11/4, -1/4
169/4, 37/4, 31/4, 25/4, 19/4, 23/4, 11/4, -3/4, 55/4, 3/4, 1/4, 1/4, 5/4, 5/4, 11/4, -1/4
169/4, 37/4, 31/4, 25/4, 19/4, 23/4, 11/4, -3/4, 55/4, 3/4, 1/4, 1/4, 5/4, 5/4, 11/4, -1/4
169/4, 37/4, 31/4, 25/4, 19/4, 23/4, 11/4, -3/4, 55/4, 3/4, 1/4, 1/4, 5/4, 5/4, 11/4, -1/4
29/4, 21/4, 9/4, -5/4, 3/4, -1/4, 5/4, 7/4, -115/4, -39/4, -35/4, -21/4, -11/4, -11/4, 1/4, 7/4
29/4, 21/4, 9/4, -5/4, 3/4, -1/4, 5/4, 7/4, -115/4, -39/4, -35/4, -21/4, -11/4, -11/4, 1/4, 7/4
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 69/8, 15/2, 27/4, 17/4, 27/8, 2, -15/8, 383/8, 25/2, 77/8, 49/8, 45/8, 27/8, 23/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -5/4, 1/4, -13/4, -1/4, -13/4, -1/4, -7/4, 29/4, -13/4, -3/4, -1/4, 9/4, 23/4, 9/4, -1/4
-41/4, -5/4, 1/4, -13/4, -1/4, -13/4, -1/4, -7/4, 29/4, -13/4, -3/4, -1/4, 9/4, 23/4, 9/4, -1/4
-41/4, -5/4, 1/4, -13/4, -1/4, -13/4, -1/4, -7/4, 29/4, -13/4, -3/4, -1/4, 9/4, 23/4, 9/4, -1/4
-41/4, -5/4, 1/4, -13/4, -1/4, -13/4, -1/4, -7/4, 29/4, -13/4, -3/4, -1/4, 9/4, 23/4, 9/4, -1/4
-13/2, -9/2, -3/2, -5/2, -1/2, -1/2, 1/2, -5/2, -25/4, -17/4, -19/4, -11/4, -7/4, -1/4, -5/4, -7/4
-13/2, -9/2, -3/2, -5/2, -1/2, -1/2, 1/2, -5/2, -25/4, -17/4, -19/4, -11/4, -7/4, -1/4, -5/4, -7/4
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 87/8, 67/8, 33/4, 15/2, 13/2, 23/8, 1/8, 811/16, 195/16, 163/16, 131/16, 101/16, 91/16, 29/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, 1/4, 11/4, 13/4, 9/4, 11/4, 5/4, -3/4, 31/2, 5/2, 7/2, 5/2, -1, 0, 0, -1
25/4, 1/4, 11/4, 13/4, 9/4, 11/4, 5/4, -3/4, 31/2, 5/2, 7/2, 5/2, -1, 0, 0, -1
25/4, 1/4, 11/4, 13/4, 9/4, 11/4, 5/4, -3/4, 31/2, 5/2, 7/2, 5/2, -1, 0, 0, -1
25/4, 1/4, 11/4, 13/4, 9/4, 11/4, 5/4, -3/4, 31/2, 5/2, 7/2, 5/2, -1, 0, 0, -1
63/4, 23/4, 27/4, 15/4, 9/4, 7/4, 3/4, 9/4, -1/4, 7/4, -7/4, -5/4, -9/4, 5/4, -3/4, 5/4
63/4, 23/4, 27/4, 15/4, 9/4, 7/4, 3/4, 9/4, -1/4, 7/4, -7/4, -5/4, -9/4, 5/4, -3/4, 5/4
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/16, 189/16, 159/16, 99/16, 77/16, 77/16, 27/16, -11/16, 851/16, 229/16, 209/16, 147/16, 111/16, 91/16, 33/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -4, -3, -3/2, -3/2, -5/2, -1/2, 5/2, 25/4, 1/4, 7/4, 5/4, -7/4, 7/4, 7/4, -5/4
-39/2, -4, -3, -3/2, -3/2, -5/2, -1/2, 5/2, 25/4, 1/4, 7/4, 5/4, -7/4, 7/4, 7/4, -5/4
-39/2, -4, -3, -3/2, -3/2, -5/2, -1/2, 5/2, 25/4, 1/4, 7/4, 5/4, -7/4, 7/4, 7/4, -5/4
-39/2, -4, -3, -3/2, -3/2, -5/2, -1/2, 5/2, 25/4, 1/4, 7/4, 5/4, -7/4, 7/4, 7/4, -5/4
17/4, 1/4, 1/4, -3/4, -1/4, 1/4, 1/4, -1/4, -13/4, -11/4, -1/4, -13/4, 1/4, 7/4, -5/4, -5/4
17/4, 1/4, 1/4, -3/4, -1/4, 1/4, 1/4, -1/4, -13/4, -11/4, -1/4, -13/4, 1/4, 7/4, -5/4, -5/4
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/4, 57/4, 85/8, 21/2, 79/8, 51/8, 11/4, -5/8, 689/16, 209/16, 165/16, 115/16, 95/16, 79/16, 31/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -15/2, -9/2, -1, -4, -3, -3/2, 2, 101/4, 17/4, 11/4, 13/4, 27/4, 17/4, 11/4, -1/4
-39/2, -15/2, -9/2, -1, -4, -3, -3/2, 2, 101/4, 17/4, 11/4, 13/4, 27/4, 17/4, 11/4, -1/4
-39/2, -15/2, -9/2, -1, -4, -3, -3/2, 2, 101/4, 17/4, 11/4, 13/4, 27/4, 17/4, 11/4, -1/4
-39/2, -15/2, -9/2, -1, -4, -3, -3/2, 2, 101/4, 17/4, 11/4, 13/4, 27/4, 17/4, 11/4, -1/4
13/4, 5/4, 7/4, 13/4, 3/4, 1/4, -3/4, 5/4, -11, 0, 0, -1, -2, -3/2, -1, 3/2
13/4, 5/4, 7/4, 13/4, 3/4, 1/4, -3/4, 5/4, -11, 0, 0, -1, -2, -3/2, -1, 3/2
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 109/8, 45/4, 21/2, 65/8, 45/8, 21/8, 5/4, 171/4, 25/2, 47/4, 65/8, 19/4, 3/2, 1, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 15/2, 8, 6, 5/2, 5, 3/2, 1/2, 6, -5/2, 1, 4, 2, 1/2, 1/2, -3/2
34, 15/2, 8, 6, 5/2, 5, 3/2, 1/2, 6, -5/2, 1, 4, 2, 1/2, 1/2, -3/2
34, 15/2, 8, 6, 5/2, 5, 3/2, 1/2, 6, -5/2, 1, 4, 2, 1/2, 1/2, -3/2
34, 15/2, 8, 6, 5/2, 5, 3/2, 1/2, 6, -5/2, 1, 4, 2, 1/2, 1/2, -3/2
-11, -5/2, 0, -7/2, -1/2, 3/2, -1/2, -3/2, -75/4, -21/4, -13/4, -23/4, -25/4, -13/4, -3/4, 5/4
-11, -5/2, 0, -7/2, -1/2, 3/2, -1/2, -3/2, -75/4, -21/4, -13/4, -23/4, -25/4, -13/4, -3/4, 5/4
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/8, 119/8, 97/8, 11, 8, 19/4, 11/8, 1, 175/4, 11, 77/8, 49/8, 11/2, 5, 11/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -3/2, 1, 1, -2, -1/2, 0, 1, 85/2, 21/2, 19/2, 11, 19/2, 13/2, 3, 1/2
2, -3/2, 1, 1, -2, -1/2, 0, 1, 85/2, 21/2, 19/2, 11, 19/2, 13/2, 3, 1/2
2, -3/2, 1, 1, -2, -1/2, 0, 1, 85/2, 21/2, 19/2, 11, 19/2, 13/2, 3, 1/2
2, -3/2, 1, 1, -2, -1/2, 0, 1, 85/2, 21/2, 19/2, 11, 19/2, 13/2, 3, 1/2
-12, 1, -2, -11/2, -9/2, -3, -1, 1, 44, 17/2, 13/2, 17/2, 15/2, 9/2, 3/2, 0
-12, 1, -2, -11/2, -9/2, -3, -1, 1, 44, 17/2, 13/2, 17/2, 15/2, 9/2, 3/2, 0
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 125/8, 95/8, 9, 53/8, 41/8, 9/4, 1/2, 51, 57/4, 11, 37/4, 45/8, 13/4, 3, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32, 8, 5, 7, 6, 3, 0, -1, -107/4, -33/4, -29/4, -25/4, -15/4, -5/4, -1/4, -9/4
32, 8, 5, 7, 6, 3, 0, -1, -107/4, -33/4, -29/4, -25/4, -15/4, -5/4, -1/4, -9/4
32, 8, 5, 7, 6, 3, 0, -1, -107/4, -33/4, -29/4, -25/4, -15/4, -5/4, -1/4, -9/4
32, 8, 5, 7, 6, 3, 0, -1, -107/4, -33/4, -29/4, -25/4, -15/4, -5/4, -1/4, -9/4
17, -1, 2, 3/2, 4, 7/2, 0, -3, 77/2, 21/2, 21/2, 15/2, 5, 3, 1/2, -1/2
17, -1, 2, 3/2, 4, 7/2, 0, -3, 77/2, 21/2, 21/2, 15/2, 5, 3, 1/2, -1/2
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
773/16, 211/16, 185/16, 157/16, 99/16, 65/16, 25/16, 5/16, 613/16, 165/16, 121/16, 115/16, 57/16, 45/16, 17/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -2, -2, -11/2, -2, -1, -1, -1/2, -51/4, -17/4, -5/4, 1/4, -13/4, -1/4, 11/4, -1/4
-17, -2, -2, -11/2, -2, -1, -1, -1/2, -51/4, -17/4, -5/4, 1/4, -13/4, -1/4, 11/4, -1/4
-17, -2, -2, -11/2, -2, -1, -1, -1/2, -51/4, -17/4, -5/4, 1/4, -13/4, -1/4, 11/4, -1/4
-17, -2, -2, -11/2, -2, -1, -1, -1/2, -51/4, -17/4, -5/4, 1/4, -13/4, -1/4, 11/4, -1/4
-3, -1, -2, -2, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -1, -2, -2, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
567/16, 151/16, 121/16, 89/16, 81/16, 63/16, 39/16, 5/16, 46, 117/8, 11, 65/8, 5, 17/4, 1, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 23/4, 23/4, 9/4, 1/4, 9/4, 3/4, -5/4, -21, 0, -1/2, -4, -13/2, -3, 1/2, 1/2
69/4, 23/4, 23/4, 9/4, 1/4, 9/4, 3/4, -5/4, -21, 0, -1/2, -4, -13/2, -3, 1/2, 1/2
69/4, 23/4, 23/4, 9/4, 1/4, 9/4, 3/4, -5/4, -21, 0, -1/2, -4, -13/2, -3, 1/2, 1/2
69/4, 23/4, 23/4, 9/4, 1/4, 9/4, 3/4, -5/4, -21, 0, -1/2, -4, -13/2, -3, 1/2, 1/2
-31/4, -9/4, 1/4, -3/4, -1/4, -1/4, -5/4, 1/4, -21/2, -1/2, -1/2, -5/2, -3/2, -5, -5/2, -1
-31/4, -9/4, 1/4, -3/4, -1/4, -1/4, -5/4, 1/4, -21/2, -1/2, -1/2, -5/2, -3/2, -5, -5/2, -1
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
525/16, 157/16, 135/16, 73/16, 63/16, 41/16, 15/16, -13/16, 53, 91/8, 91/8, 65/8, 57/8, 19/4, 27/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/4, 35/4, 39/4, 27/4, 25/4, 13/4, 3/4, 3/4, -35/2, -1, -7/2, -7, -7, -7/2, -1, -3/2
143/4, 35/4, 39/4, 27/4, 25/4, 13/4, 3/4, 3/4, -35/2, -1, -7/2, -7, -7, -7/2, -1, -3/2
143/4, 35/4, 39/4, 27/4, 25/4, 13/4, 3/4, 3/4, -35/2, -1, -7/2, -7, -7, -7/2, -1, -3/2
143/4, 35/4, 39/4, 27/4, 25/4, 13/4, 3/4, 3/4, -35/2, -1, -7/2, -7, -7, -7/2, -1, -3/2
11, 2, 3, 4, 4, 2, 2, 0, 39/4, 15/4, 19/4, 7/4, 3/4, -5/4, -5/4, 3/4
11, 2, 3, 4, 4, 2, 2, 0, 39/4, 15/4, 19/4, 7/4, 3/4, -5/4, -5/4, 3/4
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
885/16, 219/16, 181/16, 155/16, 147/16, 91/16, 53/16, 9/16, 385/8, 93/8, 67/8, 31/4, 55/8, 29/8, 7/2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/2, -6, -9/2, -2, -4, -5, -5/2, 1/2, 8, -5/2, 1/2, 7/2, 1/2, -1, -1, -1
-55/2, -6, -9/2, -2, -4, -5, -5/2, 1/2, 8, -5/2, 1/2, 7/2, 1/2, -1, -1, -1
-55/2, -6, -9/2, -2, -4, -5, -5/2, 1/2, 8, -5/2, 1/2, 7/2, 1/2, -1, -1, -1
-55/2, -6, -9/2, -2, -4, -5, -5/2, 1/2, 8, -5/2, 1/2, 7/2, 1/2, -1, -1, -1
-71/4, -17/4, -9/4, -11/4, -9/4, -17/4, -5/4, -1/4, -37/4, 5/4, -9/4, -9/4, -13/4, -9/4, -5/4, 1/4
-71/4, -17/4, -9/4, -11/4, -9/4, -17/4, -5/4, -1/4, -37/4, 5/4, -9/4, -9/4, -13/4, -9/4, -5/4, 1/4
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 115/8, 23/2, 37/4, 59/8, 37/8, 9/4, 1/8, 561/16, 161/16, 115/16, 65/16, 53/16, 49/16, 21/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, -5/4, -7/4, 7/4, 5/4, 9/4, -3/4, 1/4, -89/4, -25/4, -11/4, 1/4, -3/4, -13/4, -11/4, -1/4
21/4, -5/4, -7/4, 7/4, 5/4, 9/4, -3/4, 1/4, -89/4, -25/4, -11/4, 1/4, -3/4, -13/4, -11/4, -1/4
21/4, -5/4, -7/4, 7/4, 5/4, 9/4, -3/4, 1/4, -89/4, -25/4, -11/4, 1/4, -3/4, -13/4, -11/4, -1/4
21/4, -5/4, -7/4, 7/4, 5/4, 9/4, -3/4, 1/4, -89/4, -25/4, -11/4, 1/4, -3/4, -13/4, -11/4, -1/4
-1/2, -3/2, 0, 5/2, -1/2, -3, 1/2, -3/2, 13, -1, -1/2, 5/2, 4, 4, 1, -1
-1/2, -3/2, 0, 5/2, -1/2, -3, 1/2, -3/2, 13, -1, -1/2, 5/2, 4, 4, 1, -1
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/16, 125/16, 83/16, 73/16, 63/16, 31/16, 5/16, -1/16, 739/16, 209/16, 155/16, 149/16, 123/16, 67/16, 23/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1/2, -3/2, 3/2, 1, 1/2, -3/2, 3/2, 39/4, -5/4, 7/4, 1/4, 11/4, 7/4, -3/4, -5/4
1, -1/2, -3/2, 3/2, 1, 1/2, -3/2, 3/2, 39/4, -5/4, 7/4, 1/4, 11/4, 7/4, -3/4, -5/4
1, -1/2, -3/2, 3/2, 1, 1/2, -3/2, 3/2, 39/4, -5/4, 7/4, 1/4, 11/4, 7/4, -3/4, -5/4
1, -1/2, -3/2, 3/2, 1, 1/2, -3/2, 3/2, 39/4, -5/4, 7/4, 1/4, 11/4, 7/4, -3/4, -5/4
17, 2, 3, 3/2, 4, 5/2, 0, -3, 9/4, -13/4, -5/4, 1/4, -1/4, 13/4, 3/4, -7/4
17, 2, 3, 3/2, 4, 5/2, 0, -3, 9/4, -13/4, -5/4, 1/4, -1/4, 13/4, 3/4, -7/4
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 53/4, 77/8, 49/8, 9/2, 21/8, 5/4, 3/8, 183/4, 53/4, 43/4, 63/8, 39/8, 2, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-30, -4, -11/2, -4, -7, -4, -3/2, 1, -9/4, -15/4, -9/4, -11/4, -9/4, -3/4, 3/4, -11/4
-30, -4, -11/2, -4, -7, -4, -3/2, 1, -9/4, -15/4, -9/4, -11/4, -9/4, -3/4, 3/4, -11/4
-30, -4, -11/2, -4, -7, -4, -3/2, 1, -9/4, -15/4, -9/4, -11/4, -9/4, -3/4, 3/4, -11/4
-30, -4, -11/2, -4, -7, -4, -3/2, 1, -9/4, -15/4, -9/4, -11/4, -9/4, -3/4, 3/4, -11/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
933/16, 235/16, 205/16, 155/16, 131/16, 89/16, 35/16, -11/16, 675/16, 191/16, 165/16, 119/16, 95/16, 67/16, 15/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35, 15/2, 17/2, 6, 13/2, 5, 3/2, -2, 8, 1, 5/2, -1/2, 1/2, -2, -1/2, -3
35, 15/2, 17/2, 6, 13/2, 5, 3/2, -2, 8, 1, 5/2, -1/2, 1/2, -2, -1/2, -3
35, 15/2, 17/2, 6, 13/2, 5, 3/2, -2, 8, 1, 5/2, -1/2, 1/2, -2, -1/2, -3
35, 15/2, 17/2, 6, 13/2, 5, 3/2, -2, 8, 1, 5/2, -1/2, 1/2, -2, -1/2, -3
-39/4, -7/4, 5/4, -7/4, -13/4, -1/4, -1/4, 7/4, -35/4, -13/4, 1/4, -11/4, -7/4, -3/4, -11/4, 3/4
-39/4, -7/4, 5/4, -7/4, -13/4, -1/4, -1/4, 7/4, -35/4, -13/4, 1/4, -11/4, -7/4, -3/4, -11/4, 3/4
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
279/8, 61/8, 29/4, 25/4, 37/8, 13/4, 15/8, 3/2, 785/16, 181/16, 157/16, 155/16, 121/16, 77/16, 23/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -3/4, -17/4, -13/4, -13/4, -3/4, 9/4, -1/4, 19/4, 7/4, 7/4, 15/4, 1/4, 7/4, 3/4, -7/4
-31/4, -3/4, -17/4, -13/4, -13/4, -3/4, 9/4, -1/4, 19/4, 7/4, 7/4, 15/4, 1/4, 7/4, 3/4, -7/4
-31/4, -3/4, -17/4, -13/4, -13/4, -3/4, 9/4, -1/4, 19/4, 7/4, 7/4, 15/4, 1/4, 7/4, 3/4, -7/4
-31/4, -3/4, -17/4, -13/4, -13/4, -3/4, 9/4, -1/4, 19/4, 7/4, 7/4, 15/4, 1/4, 7/4, 3/4, -7/4
-77/4, -23/4, -29/4, -19/4, -7/4, -15/4, -5/4, -1/4, -5/4, 9/4, -3/4, -3/4, 1/4, -3/4, -1/4, -7/4
-77/4, -23/4, -29/4, -19/4, -7/4, -15/4, -5/4, -1/4, -5/4, 9/4, -3/4, -3/4, 1/4, -3/4, -1/4, -7/4
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 85/8, 29/4, 17/4, 33/8, 33/8, 13/8, 1/2, 871/16, 177/16, 177/16, 171/16, 113/16, 73/16, 21/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 3/2, -1, 1, 1/2, -3, 1/2, -3/2, 103/4, 39/4, 31/4, 23/4, 11/4, -3/4, 5/4, 7/4
-2, 3/2, -1, 1, 1/2, -3, 1/2, -3/2, 103/4, 39/4, 31/4, 23/4, 11/4, -3/4, 5/4, 7/4
-2, 3/2, -1, 1, 1/2, -3, 1/2, -3/2, 103/4, 39/4, 31/4, 23/4, 11/4, -3/4, 5/4, 7/4
-2, 3/2, -1, 1, 1/2, -3, 1/2, -3/2, 103/4, 39/4, 31/4, 23/4, 11/4, -3/4, 5/4, 7/4
13/2, 5/2, 0, 0, -1/2, 3/2, 3/2, 3/2, -1/2, -2, 0, 3, 2, 5/2, 0, 0
13/2, 5/2, 0, 0, -1/2, 3/2, 3/2, 3/2, -1/2, -2, 0, 3, 2, 5/2, 0, 0
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 17/2, 63/8, 45/8, 43/8, 9/2, 2, -3/2, 581/16, 161/16, 109/16, 95/16, 91/16, 67/16, 19/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/4, -13/4, -9/4, -15/4, -5/4, -5/4, -9/4, 3/4, 105/4, 15/4, 23/4, 25/4, 17/4, 9/4, -1/4, -9/4
-47/4, -13/4, -9/4, -15/4, -5/4, -5/4, -9/4, 3/4, 105/4, 15/4, 23/4, 25/4, 17/4, 9/4, -1/4, -9/4
-47/4, -13/4, -9/4, -15/4, -5/4, -5/4, -9/4, 3/4, 105/4, 15/4, 23/4, 25/4, 17/4, 9/4, -1/4, -9/4
-47/4, -13/4, -9/4, -15/4, -5/4, -5/4, -9/4, 3/4, 105/4, 15/4, 23/4, 25/4, 17/4, 9/4, -1/4, -9/4
-5, 7/2, 0, 1, -2, -4, -5/2, -1, -39/2, -4, -11/2, -2, -11/2, -5/2, -3/2, 3/2
-5, 7/2, 0, 1, -2, -4, -5/2, -1, -39/2, -4, -11/2, -2, -11/2, -5/2, -3/2, 3/2
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
549/16, 167/16, 153/16, 103/16, 65/16, 35/16, 3/16, 1/16, 659/16, 125/16, 113/16, 93/16, 85/16, 77/16, 23/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -9/4, 3/4, -7/4, -7/4, -11/4, 1/4, 13/4, -36, -6, -13/2, -5, -9/2, -5, -2, 0
-59/4, -9/4, 3/4, -7/4, -7/4, -11/4, 1/4, 13/4, -36, -6, -13/2, -5, -9/2, -5, -2, 0
-59/4, -9/4, 3/4, -7/4, -7/4, -11/4, 1/4, 13/4, -36, -6, -13/2, -5, -9/2, -5, -2, 0
-59/4, -9/4, 3/4, -7/4, -7/4, -11/4, 1/4, 13/4, -36, -6, -13/2, -5, -9/2, -5, -2, 0
-13/2, 5/2, 1/2, -1/2, -5/2, -1/2, -3/2, 1/2, -5, -2, 0, 0, -1, -3, 0, -1
-13/2, 5/2, 1/2, -1/2, -5/2, -1/2, -3/2, 1/2, -5, -2, 0, 0, -1, -3, 0, -1
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/4, 111/8, 25/2, 19/2, 59/8, 4, 15/8, 13/8, 579/16, 141/16, 125/16, 97/16, 93/16, 79/16, 27/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 5, 3, 3, 3/2, 2, 0, 0, -55/4, -13/4, -1/4, -9/4, -1/4, -7/4, 3/4, -1/4
37/2, 5, 3, 3, 3/2, 2, 0, 0, -55/4, -13/4, -1/4, -9/4, -1/4, -7/4, 3/4, -1/4
37/2, 5, 3, 3, 3/2, 2, 0, 0, -55/4, -13/4, -1/4, -9/4, -1/4, -7/4, 3/4, -1/4
37/2, 5, 3, 3, 3/2, 2, 0, 0, -55/4, -13/4, -1/4, -9/4, -1/4, -7/4, 3/4, -1/4
8, 5, 3, 2, -1, 1, -1, -1, 8, -2, 1, 4, 4, 4, 1, 2
8, 5, 3, 2, -1, 1, -1, -1, 8, -2, 1, 4, 4, 4, 1, 2
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
747/16, 201/16, 145/16, 139/16, 87/16, 75/16, 25/16, 17/16, 839/16, 251/16, 195/16, 141/16, 115/16, 61/16, 33/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/4, -31/4, -25/4, -13/4, -7/4, -3/4, -1/4, -3/4, -51/4, -21/4, -7/4, -15/4, -11/4, -9/4, -9/4, 3/4
-85/4, -31/4, -25/4, -13/4, -7/4, -3/4, -1/4, -3/4, -51/4, -21/4, -7/4, -15/4, -11/4, -9/4, -9/4, 3/4
-85/4, -31/4, -25/4, -13/4, -7/4, -3/4, -1/4, -3/4, -51/4, -21/4, -7/4, -15/4, -11/4, -9/4, -9/4, 3/4
-85/4, -31/4, -25/4, -13/4, -7/4, -3/4, -1/4, -3/4, -51/4, -21/4, -7/4, -15/4, -11/4, -9/4, -9/4, 3/4
29/4, -5/4, -3/4, -11/4, 3/4, 11/4, 5/4, -5/4, -91/4, -17/4, -15/4, -19/4, -19/4, -9/4, -9/4, 3/4
29/4, -5/4, -3/4, -11/4, 3/4, 11/4, 5/4, -5/4, -91/4, -17/4, -15/4, -19/4, -19/4, -9/4, -9/4, 3/4
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
293/8, 91/8, 19/2, 47/8, 13/4, 5/2, 9/4, -5/8, 363/16, 133/16, 81/16, 73/16, 31/16, 23/16, 11/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 5, 3, 3/2, 7/2, 1, -1, 1, -25/4, -25/4, -21/4, -13/4, -3/4, 9/4, -3/4, -7/4
10, 5, 3, 3/2, 7/2, 1, -1, 1, -25/4, -25/4, -21/4, -13/4, -3/4, 9/4, -3/4, -7/4
10, 5, 3, 3/2, 7/2, 1, -1, 1, -25/4, -25/4, -21/4, -13/4, -3/4, 9/4, -3/4, -7/4
10, 5, 3, 3/2, 7/2, 1, -1, 1, -25/4, -25/4, -21/4, -13/4, -3/4, 9/4, -3/4, -7/4
-4, -3, -1, 1, 2, 1, 0, 2, -41/2, -19/2, -13/2, -7/2, -1/2, -3/2, 3/2, -3/2
-4, -3, -1, 1, 2, 1, 0, 2, -41/2, -19/2, -13/2, -7/2, -1/2, -3/2, 3/2, -3/2
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
131/4, 73/8, 59/8, 5, 5, 13/8, 7/8, -1/2, 63/2, 67/8, 15/2, 6, 9/2, 13/8, 1/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/2, -13/2, -17/2, -5, -5, -5/2, -1, 0, 71/4, -3/4, 9/4, 17/4, 7/4, 13/4, 11/4, -1/4
-69/2, -13/2, -17/2, -5, -5, -5/2, -1, 0, 71/4, -3/4, 9/4, 17/4, 7/4, 13/4, 11/4, -1/4
-69/2, -13/2, -17/2, -5, -5, -5/2, -1, 0, 71/4, -3/4, 9/4, 17/4, 7/4, 13/4, 11/4, -1/4
-69/2, -13/2, -17/2, -5, -5, -5/2, -1, 0, 71/4, -3/4, 9/4, 17/4, 7/4, 13/4, 11/4, -1/4
13, 5, 2, 9/2, 2, 1, -2, -1/2, 55/4, 3/4, 13/4, 5/4, 11/4, 13/4, 11/4, 1/4
13, 5, 2, 9/2, 2, 1, -2, -1/2, 55/4, 3/4, 13/4, 5/4, 11/4, 13/4, 11/4, 1/4
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/8, 27/2, 79/8, 7, 15/4, 7/2, 21/8, -3/8, 407/16, 117/16, 103/16, 63/16, 53/16, 43/16, 29/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 5/4, 19/4, 7/4, 5/4, 9/4, 1/4, 13/4, -127/4, -45/4, -37/4, -31/4, -19/4, -15/4, -1/4, -13/4
57/4, 5/4, 19/4, 7/4, 5/4, 9/4, 1/4, 13/4, -127/4, -45/4, -37/4, -31/4, -19/4, -15/4, -1/4, -13/4
57/4, 5/4, 19/4, 7/4, 5/4, 9/4, 1/4, 13/4, -127/4, -45/4, -37/4, -31/4, -19/4, -15/4, -1/4, -13/4
57/4, 5/4, 19/4, 7/4, 5/4, 9/4, 1/4, 13/4, -127/4, -45/4, -37/4, -31/4, -19/4, -15/4, -1/4, -13/4
11/2, -1/2, -1, 1/2, 7/2, 0, 1, 0, -4, 3/2, 3, 1, -5/2, -1/2, -1/2, 0
11/2, -1/2, -1, 1/2, 7/2, 0, 1, 0, -4, 3/2, 3, 1, -5/2, -1/2, -1/2, 0
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 177/16, 161/16, 105/16, 99/16, 97/16, 37/16, 23/16, 745/16, 233/16, 183/16, 129/16, 87/16, 57/16, 21/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
121/4, 27/4, 25/4, 33/4, 23/4, 9/4, 1/4, 9/4, 5, -1, -5/2, 1/2, 3, 5/2, 1/2, -2
121/4, 27/4, 25/4, 33/4, 23/4, 9/4, 1/4, 9/4, 5, -1, -5/2, 1/2, 3, 5/2, 1/2, -2
121/4, 27/4, 25/4, 33/4, 23/4, 9/4, 1/4, 9/4, 5, -1, -5/2, 1/2, 3, 5/2, 1/2, -2
121/4, 27/4, 25/4, 33/4, 23/4, 9/4, 1/4, 9/4, 5, -1, -5/2, 1/2, 3, 5/2, 1/2, -2
-3/4, -13/4, -3/4, 9/4, 11/4, 1/4, -11/4, 1/4, 57/4, 9/4, 13/4, 7/4, 3/4, 7/4, 5/4, 7/4
-3/4, -13/4, -3/4, 9/4, 11/4, 1/4, -11/4, 1/4, 57/4, 9/4, 13/4, 7/4, 3/4, 7/4, 5/4, 7/4
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 131/8, 101/8, 35/4, 55/8, 17/4, 5/2, 1/2, 241/4, 61/4, 53/4, 47/4, 63/8, 35/8, 11/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 7/4, 19/4, 27/4, 25/4, 13/4, 1/4, 9/4, 55/2, 7/2, 5, 7, 7/2, 3, 1/2, 0
87/4, 7/4, 19/4, 27/4, 25/4, 13/4, 1/4, 9/4, 55/2, 7/2, 5, 7, 7/2, 3, 1/2, 0
87/4, 7/4, 19/4, 27/4, 25/4, 13/4, 1/4, 9/4, 55/2, 7/2, 5, 7, 7/2, 3, 1/2, 0
87/4, 7/4, 19/4, 27/4, 25/4, 13/4, 1/4, 9/4, 55/2, 7/2, 5, 7, 7/2, 3, 1/2, 0
-105/4, 1/4, -13/4, -17/4, -27/4, -19/4, -7/4, 3/4, 17, 3/2, 3, 5, 7, 5, 3/2, 0
-105/4, 1/4, -13/4, -17/4, -27/4, -19/4, -7/4, 3/4, 17, 3/2, 3, 5, 7, 5, 3/2, 0
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
591/16, 129/16, 113/16, 83/16, 59/16, 51/16, 49/16, -3/16, 433/8, 57/4, 93/8, 35/4, 65/8, 13/2, 25/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1, 0, -3, -5/2, 1, -1/2, 3, -121/4, -31/4, -31/4, -25/4, -11/4, -15/4, -5/4, -9/4
-1, 1, 0, -3, -5/2, 1, -1/2, 3, -121/4, -31/4, -31/4, -25/4, -11/4, -15/4, -5/4, -9/4
-1, 1, 0, -3, -5/2, 1, -1/2, 3, -121/4, -31/4, -31/4, -25/4, -11/4, -15/4, -5/4, -9/4
-1, 1, 0, -3, -5/2, 1, -1/2, 3, -121/4, -31/4, -31/4, -25/4, -11/4, -15/4, -5/4, -9/4
29/2, 13/2, 9/2, 9/2, 4, 1/2, -2, 3/2, 27/4, 9/4, 1/4, 11/4, 9/4, 1/4, 7/4, -1/4
29/2, 13/2, 9/2, 9/2, 4, 1/2, -2, 3/2, 27/4, 9/4, 1/4, 11/4, 9/4, 1/4, 7/4, -1/4
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/16, 173/16, 167/16, 131/16, 73/16, 71/16, 57/16, -3/16, 677/16, 201/16, 151/16, 119/16, 69/16, 53/16, 11/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 15/2, 4, 3/2, 0, -5/2, -3/2, 2, 47/4, 15/4, 5/4, 9/4, 21/4, 9/4, 5/4, -7/4
9, 15/2, 4, 3/2, 0, -5/2, -3/2, 2, 47/4, 15/4, 5/4, 9/4, 21/4, 9/4, 5/4, -7/4
9, 15/2, 4, 3/2, 0, -5/2, -3/2, 2, 47/4, 15/4, 5/4, 9/4, 21/4, 9/4, 5/4, -7/4
9, 15/2, 4, 3/2, 0, -5/2, -3/2, 2, 47/4, 15/4, 5/4, 9/4, 21/4, 9/4, 5/4, -7/4
-16, -3/2, -3, -7/2, -3, -3/2, -3/2, 2, -2, 2, -1, -1, -1, 2, -1, 0
-16, -3/2, -3, -7/2, -3, -3/2, -3/2, 2, -2, 2, -1, -1, -1, 2, -1, 0
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1037/16, 263/16, 215/16, 163/16, 161/16, 103/16, 57/16, 1/16, 433/8, 107/8, 101/8, 77/8, 49/8, 39/8, 15/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 3, 1/2, 7/2, 4, 1/2, -1/2, 0, -19/4, -3/4, -13/4, -1/4, 1/4, 11/4, 7/4, 5/4
16, 3, 1/2, 7/2, 4, 1/2, -1/2, 0, -19/4, -3/4, -13/4, -1/4, 1/4, 11/4, 7/4, 5/4
16, 3, 1/2, 7/2, 4, 1/2, -1/2, 0, -19/4, -3/4, -13/4, -1/4, 1/4, 11/4, 7/4, 5/4
16, 3, 1/2, 7/2, 4, 1/2, -1/2, 0, -19/4, -3/4, -13/4, -1/4, 1/4, 11/4, 7/4, 5/4
-115/4, -37/4, -29/4, -21/4, -13/4, -3/4, 9/4, -3/4, 20, 11/2, 17/2, 13/2, 3, 0, 0, 3/2
-115/4, -37/4, -29/4, -21/4, -13/4, -3/4, 9/4, -3/4, 20, 11/2, 17/2, 13/2, 3, 0, 0, 3/2
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
939/16, 207/16, 205/16, 159/16, 135/16, 103/16, 47/16, -11/16, 421/16, 99/16, 95/16, 83/16, 73/16, 23/16, 7/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, -35/4, -29/4, -15/4, -7/4, -1/4, 3/4, -1/4, 23/4, 9/4, 3/4, 7/4, -7/4, 1/4, 1/4, 7/4
-63/4, -35/4, -29/4, -15/4, -7/4, -1/4, 3/4, -1/4, 23/4, 9/4, 3/4, 7/4, -7/4, 1/4, 1/4, 7/4
-63/4, -35/4, -29/4, -15/4, -7/4, -1/4, 3/4, -1/4, 23/4, 9/4, 3/4, 7/4, -7/4, 1/4, 1/4, 7/4
-63/4, -35/4, -29/4, -15/4, -7/4, -1/4, 3/4, -1/4, 23/4, 9/4, 3/4, 7/4, -7/4, 1/4, 1/4, 7/4
-33/4, -25/4, -11/4, -9/4, 3/4, 1/4, 1/4, -11/4, 135/4, 25/4, 23/4, 25/4, 17/4, 23/4, 11/4, 1/4
-33/4, -25/4, -11/4, -9/4, 3/4, 1/4, 1/4, -11/4, 135/4, 25/4, 23/4, 25/4, 17/4, 23/4, 11/4, 1/4
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 71/8, 15/2, 11/2, 21/4, 39/8, 3, 5/8, 81/4, 35/8, 29/8, 27/8, 13/8, 13/8, 3/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-79/4, -3/4, -13/4, -1/4, -13/4, -11/4, -11/4, 3/4, -19/2, -1/2, -3/2, -5/2, -3/2, -3/2, 0, 3
-79/4, -3/4, -13/4, -1/4, -13/4, -11/4, -11/4, 3/4, -19/2, -1/2, -3/2, -5/2, -3/2, -3/2, 0, 3
-79/4, -3/4, -13/4, -1/4, -13/4, -11/4, -11/4, 3/4, -19/2, -1/2, -3/2, -5/2, -3/2, -3/2, 0, 3
-79/4, -3/4, -13/4, -1/4, -13/4, -11/4, -11/4, 3/4, -19/2, -1/2, -3/2, -5/2, -3/2, -3/2, 0, 3
-8, -7/2, -5, -2, 1, -2, -2, 1/2, -13/4, -11/4, -9/4, -15/4, -1/4, -5/4, 3/4, -9/4
-8, -7/2, -5, -2, 1, -2, -2, 1/2, -13/4, -11/4, -9/4, -15/4, -1/4, -5/4, 3/4, -9/4
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/16, 157/16, 131/16, 123/16, 117/16, 97/16, 51/16, 7/16, 627/16, 159/16, 131/16, 71/16, 63/16, 51/16, 41/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
129/4, 7/4, 17/4, 31/4, 23/4, 15/4, 11/4, 3/4, 20, 3/2, 5, 3, -1/2, 1, 1, -2
129/4, 7/4, 17/4, 31/4, 23/4, 15/4, 11/4, 3/4, 20, 3/2, 5, 3, -1/2, 1, 1, -2
129/4, 7/4, 17/4, 31/4, 23/4, 15/4, 11/4, 3/4, 20, 3/2, 5, 3, -1/2, 1, 1, -2
129/4, 7/4, 17/4, 31/4, 23/4, 15/4, 11/4, 3/4, 20, 3/2, 5, 3, -1/2, 1, 1, -2
37/4, 7/4, -3/4, -1/4, 7/4, -1/4, -1/4, -9/4, 29, 9/2, 5, 7, 11/2, 2, 2, 0
37/4, 7/4, -3/4, -1/4, 7/4, -1/4, -1/4, -9/4, 29, 9/2, 5, 7, 11/2, 2, 2, 0
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/8, 6, 31/8, 13/4, 9/4, 17/8, 15/8, -7/4, 741/16, 137/16, 135/16, 127/16, 111/16, 101/16, 51/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 5/2, 2, 3/2, -1/2, 3, 1/2, 1/2, -35/4, -11/4, -25/4, -11/4, -1/4, -1/4, -7/4, 3/4
19/2, 5/2, 2, 3/2, -1/2, 3, 1/2, 1/2, -35/4, -11/4, -25/4, -11/4, -1/4, -1/4, -7/4, 3/4
19/2, 5/2, 2, 3/2, -1/2, 3, 1/2, 1/2, -35/4, -11/4, -25/4, -11/4, -1/4, -1/4, -7/4, 3/4
19/2, 5/2, 2, 3/2, -1/2, 3, 1/2, 1/2, -35/4, -11/4, -25/4, -11/4, -1/4, -1/4, -7/4, 3/4
39/4, -1/4, 3/4, 7/4, 19/4, 5/4, 3/4, 1/4, 69/4, 3/4, 13/4, 11/4, 9/4, 11/4, 5/4, 7/4
39/4, -1/4, 3/4, 7/4, 19/4, 5/4, 3/4, 1/4, 69/4, 3/4, 13/4, 11/4, 9/4, 11/4, 5/4, 7/4
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
403/8, 107/8, 87/8, 35/4, 45/8, 5, 3, -1/4, 573/16, 167/16, 125/16, 95/16, 83/16, 43/16, 29/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -3/4, -9/4, -3/4, 5/4, 9/4, 1/4, -9/4, -39/4, -19/4, -27/4, -19/4, -9/4, -5/4, 9/4, -3/4
1/4, -3/4, -9/4, -3/4, 5/4, 9/4, 1/4, -9/4, -39/4, -19/4, -27/4, -19/4, -9/4, -5/4, 9/4, -3/4
1/4, -3/4, -9/4, -3/4, 5/4, 9/4, 1/4, -9/4, -39/4, -19/4, -27/4, -19/4, -9/4, -5/4, 9/4, -3/4
1/4, -3/4, -9/4, -3/4, 5/4, 9/4, 1/4, -9/4, -39/4, -19/4, -27/4, -19/4, -9/4, -5/4, 9/4, -3/4
21/2, 3/2, 3/2, 7/2, 1/2, 7/2, 1/2, 5/2, -37/2, -9, -11/2, -2, 1/2, -1, -3/2, 0
21/2, 3/2, 3/2, 7/2, 1/2, 7/2, 1/2, 5/2, -37/2, -9, -11/2, -2, 1/2, -1, -3/2, 0
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 177/16, 139/16, 115/16, 53/16, 43/16, 3/16, 3/16, 309/8, 73/8, 33/4, 65/8, 35/8, 13/4, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 1, 2, 3, 1/2, 0, 3/2, -3/2, -15/4, 5/4, -9/4, -7/4, 7/4, 7/4, -7/4, 7/4
11/2, 1, 2, 3, 1/2, 0, 3/2, -3/2, -15/4, 5/4, -9/4, -7/4, 7/4, 7/4, -7/4, 7/4
11/2, 1, 2, 3, 1/2, 0, 3/2, -3/2, -15/4, 5/4, -9/4, -7/4, 7/4, 7/4, -7/4, 7/4
11/2, 1, 2, 3, 1/2, 0, 3/2, -3/2, -15/4, 5/4, -9/4, -7/4, 7/4, 7/4, -7/4, 7/4
25, 5, 7/2, 1, 4, 9/2, 1, 0, -79/4, -35/4, -23/4, -19/4, -7/4, -5/4, 5/4, 7/4
25, 5, 7/2, 1, 4, 9/2, 1, 0, -79/4, -35/4, -23/4, -19/4, -7/4, -5/4, 5/4, 7/4
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
843/16, 211/16, 179/16, 161/16, 107/16, 53/16, 35/16, 19/16, 1041/16, 283/16, 243/16, 185/16, 125/16, 71/16, 47/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
131/4, 23/4, 17/4, 19/4, 29/4, 17/4, 3/4, -7/4, 65/4, 19/4, 7/4, 9/4, -3/4, 7/4, -3/4, -5/4
131/4, 23/4, 17/4, 19/4, 29/4, 17/4, 3/4, -7/4, 65/4, 19/4, 7/4, 9/4, -3/4, 7/4, -3/4, -5/4
131/4, 23/4, 17/4, 19/4, 29/4, 17/4, 3/4, -7/4, 65/4, 19/4, 7/4, 9/4, -3/4, 7/4, -3/4, -5/4
131/4, 23/4, 17/4, 19/4, 29/4, 17/4, 3/4, -7/4, 65/4, 19/4, 7/4, 9/4, -3/4, 7/4, -3/4, -5/4
-121/4, -35/4, -39/4, -25/4, -19/4, -17/4, -3/4, 11/4, 181/4, 49/4, 41/4, 33/4, 23/4, 11/4, 3/4, 3/4
-121/4, -35/4, -39/4, -25/4, -19/4, -17/4, -3/4, 11/4, 181/4, 49/4, 41/4, 33/4, 23/4, 11/4, 3/4, 3/4
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
793/16, 205/16, 195/16, 145/16, 111/16, 75/16, 23/16, 1/16, 65/2, 17/2, 19/4, 37/8, 33/8, 4, 2, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/4, 7/4, 19/4, 21/4, 15/4, 3/4, -3/4, 3/4, 21/4, -1/4, 1/4, -11/4, 1/4, 7/4, 5/4, 5/4
75/4, 7/4, 19/4, 21/4, 15/4, 3/4, -3/4, 3/4, 21/4, -1/4, 1/4, -11/4, 1/4, 7/4, 5/4, 5/4
75/4, 7/4, 19/4, 21/4, 15/4, 3/4, -3/4, 3/4, 21/4, -1/4, 1/4, -11/4, 1/4, 7/4, 5/4, 5/4
75/4, 7/4, 19/4, 21/4, 15/4, 3/4, -3/4, 3/4, 21/4, -1/4, 1/4, -11/4, 1/4, 7/4, 5/4, 5/4
-23/4, 5/4, 5/4, -5/4, -15/4, -7/4, 3/4, 9/4, -103/4, -29/4, -19/4, -31/4, -27/4, -13/4, -3/4, -3/4
-23/4, 5/4, 5/4, -5/4, -15/4, -7/4, 3/4, 9/4, -103/4, -29/4, -19/4, -31/4, -27/4, -13/4, -3/4, -3/4
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
693/16, 165/16, 155/16, 135/16, 83/16, 63/16, 41/16, -3/16, 101/2, 12, 41/4, 19/2, 51/8, 9/2, 7/2, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 7/2, 0, 7/2, 3, 3/2, 1/2, 5/2, -20, -4, -3/2, -4, -3/2, -2, 0, 1
25/2, 7/2, 0, 7/2, 3, 3/2, 1/2, 5/2, -20, -4, -3/2, -4, -3/2, -2, 0, 1
25/2, 7/2, 0, 7/2, 3, 3/2, 1/2, 5/2, -20, -4, -3/2, -4, -3/2, -2, 0, 1
25/2, 7/2, 0, 7/2, 3, 3/2, 1/2, 5/2, -20, -4, -3/2, -4, -3/2, -2, 0, 1
15, 1/2, 5/2, 1/2, 5/2, 5/2, -1/2, -1, 19/4, -3/4, -7/4, 1/4, 9/4, 13/4, 5/4, 7/4
15, 1/2, 5/2, 1/2, 5/2, 5/2, -1/2, -1, 19/4, -3/4, -7/4, 1/4, 9/4, 13/4, 5/4, 7/4
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 47/4, 9, 71/8, 25/4, 27/8, 21/8, -9/8, 859/16, 259/16, 203/16, 143/16, 99/16, 43/16, 3/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 6, 7/2, 13/2, 7, 4, 1, 0, -91/4, -21/4, -33/4, -21/4, -13/4, -1/4, 3/4, -3/4
21, 6, 7/2, 13/2, 7, 4, 1, 0, -91/4, -21/4, -33/4, -21/4, -13/4, -1/4, 3/4, -3/4
21, 6, 7/2, 13/2, 7, 4, 1, 0, -91/4, -21/4, -33/4, -21/4, -13/4, -1/4, 3/4, -3/4
21, 6, 7/2, 13/2, 7, 4, 1, 0, -91/4, -21/4, -33/4, -21/4, -13/4, -1/4, 3/4, -3/4
-48, -13, -11, -9, -6, -3, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0
-48, -13, -11, -9, -6, -3, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 65/4, 117/8, 43/4, 57/8, 13/4, 11/8, -5/8, 305/8, 19/2, 63/8, 61/8, 51/8, 33/8, 11/4, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -2, -9/2, -5/2, -6, -7/2, 0, -1, -17, -8, -5, -11/2, -5/2, 1/2, -1/2, 0
-45/2, -2, -9/2, -5/2, -6, -7/2, 0, -1, -17, -8, -5, -11/2, -5/2, 1/2, -1/2, 0
-45/2, -2, -9/2, -5/2, -6, -7/2, 0, -1, -17, -8, -5, -11/2, -5/2, 1/2, -1/2, 0
-45/2, -2, -9/2, -5/2, -6, -7/2, 0, -1, -17, -8, -5, -11/2, -5/2, 1/2, -1/2, 0
131/4, 43/4, 39/4, 25/4, 13/4, 9/4, -1/4, -3/4, -55/4, -15/4, -1/4, -11/4, -17/4, -11/4, -1/4, 7/4
131/4, 43/4, 39/4, 25/4, 13/4, 9/4, -1/4, -3/4, -55/4, -15/4, -1/4, -11/4, -17/4, -11/4, -1/4, 7/4
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
553/8, 141/8, 29/2, 53/4, 19/2, 49/8, 19/8, 5/4, 155/4, 87/8, 17/2, 23/4, 4, 13/4, 17/8, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-101/4, -41/4, -29/4, -17/4, -7/4, 5/4, 1/4, 13/4, -27/2, -2, 1/2, -5/2, -1/2, -7/2, -1/2, 1
-101/4, -41/4, -29/4, -17/4, -7/4, 5/4, 1/4, 13/4, -27/2, -2, 1/2, -5/2, -1/2, -7/2, -1/2, 1
-101/4, -41/4, -29/4, -17/4, -7/4, 5/4, 1/4, 13/4, -27/2, -2, 1/2, -5/2, -1/2, -7/2, -1/2, 1
-101/4, -41/4, -29/4, -17/4, -7/4, 5/4, 1/4, 13/4, -27/2, -2, 1/2, -5/2, -1/2, -7/2, -1/2, 1
53/4, 13/4, 25/4, 17/4, 7/4, 11/4, 7/4, 3/4, 17, 9/2, 2, 5, 4, 1, 2, -1/2
53/4, 13/4, 25/4, 17/4, 7/4, 11/4, 7/4, 3/4, 17, 9/2, 2, 5, 4, 1, 2, -1/2
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 61/8, 29/4, 57/8, 21/4, 11/4, 15/8, 1/4, 667/16, 213/16, 163/16, 119/16, 81/16, 53/16, 35/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 1/2, 0, 3, -1/2, -1/2, -3/2, 1, 3, 5, 7/2, 2, -1/2, 5/2, -1, 5/2
-3, 1/2, 0, 3, -1/2, -1/2, -3/2, 1, 3, 5, 7/2, 2, -1/2, 5/2, -1, 5/2
-3, 1/2, 0, 3, -1/2, -1/2, -3/2, 1, 3, 5, 7/2, 2, -1/2, 5/2, -1, 5/2
-3, 1/2, 0, 3, -1/2, -1/2, -3/2, 1, 3, 5, 7/2, 2, -1/2, 5/2, -1, 5/2
-21/4, -19/4, -9/4, 5/4, 5/4, 15/4, 7/4, 5/4, 1/2, -7/2, -1, 2, 3/2, -2, 3/2, 1
-21/4, -19/4, -9/4, 5/4, 5/4, 15/4, 7/4, 5/4, 1/2, -7/2, -1, 2, 3/2, -2, 3/2, 1
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 95/8, 65/8, 49/8, 21/4, 35/8, 2, 7/4, 62, 67/4, 27/2, 47/4, 8, 19/4, 19/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -7/2, -1, -3/2, -5, -5/2, 1, -2, -41/2, -9, -11/2, -3, -3/2, 1, 1, 3/2
-29/2, -7/2, -1, -3/2, -5, -5/2, 1, -2, -41/2, -9, -11/2, -3, -3/2, 1, 1, 3/2
-29/2, -7/2, -1, -3/2, -5, -5/2, 1, -2, -41/2, -9, -11/2, -3, -3/2, 1, 1, 3/2
-29/2, -7/2, -1, -3/2, -5, -5/2, 1, -2, -41/2, -9, -11/2, -3, -3/2, 1, 1, 3/2
-75/2, -19/2, -6, -17/2, -6, -5/2, -1, 2, 39/2, 3/2, 4, 5, 9/2, 2, -3/2, -1
-75/2, -19/2, -6, -17/2, -6, -5/2, -1, 2, 39/2, 3/2, 4, 5, 9/2, 2, -3/2, -1
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
885/16, 261/16, 229/16, 179/16, 117/16, 63/16, 1/16, 1/16, 839/16, 209/16, 181/16, 125/16, 91/16, 61/16, 57/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -5, -9/2, -1, 1/2, 3, 1/2, -2, 23, 7, 9/2, 5/2, 1/2, 5/2, 1, 0
-23/2, -5, -9/2, -1, 1/2, 3, 1/2, -2, 23, 7, 9/2, 5/2, 1/2, 5/2, 1, 0
-23/2, -5, -9/2, -1, 1/2, 3, 1/2, -2, 23, 7, 9/2, 5/2, 1/2, 5/2, 1, 0
-23/2, -5, -9/2, -1, 1/2, 3, 1/2, -2, 23, 7, 9/2, 5/2, 1/2, 5/2, 1, 0
-13, -1/2, 0, 1/2, -3, -5/2, -2, -3/2, -31/2, -3, -7/2, -3, -1/2, -4, -3/2, 1
-13, -1/2, 0, 1/2, -3, -5/2, -2, -3/2, -31/2, -3, -7/2, -3, -1/2, -4, -3/2, 1
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 51/4, 87/8, 75/8, 25/4, 43/8, 19/8, -1/2, 51, 51/4, 23/2, 9, 65/8, 39/8, 11/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 19/2, 6, 7/2, 3/2, 3/2, -1, -2, -37/2, -11/2, -5, -5/2, -1, -1, -3/2, 1
20, 19/2, 6, 7/2, 3/2, 3/2, -1, -2, -37/2, -11/2, -5, -5/2, -1, -1, -3/2, 1
20, 19/2, 6, 7/2, 3/2, 3/2, -1, -2, -37/2, -11/2, -5, -5/2, -1, -1, -3/2, 1
20, 19/2, 6, 7/2, 3/2, 3/2, -1, -2, -37/2, -11/2, -5, -5/2, -1, -1, -3/2, 1
9, 5/2, 0, -7/2, -1/2, 1/2, 3, 0, -45/2, -5, -11/2, -7/2, -5, -5, -2, 3/2
9, 5/2, 0, -7/2, -1/2, 1/2, 3, 0, -45/2, -5, -11/2, -7/2, -5, -5, -2, 3/2
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/16, 219/16, 171/16, 143/16, 123/16, 63/16, 59/16, -1/16, 85/2, 51/4, 77/8, 47/8, 27/8, 15/8, 15/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 7/2, 5/2, 1, -1, 1/2, -2, 0, 75/4, 25/4, 15/4, 21/4, 9/4, 5/4, 5/4, -3/4
23/2, 7/2, 5/2, 1, -1, 1/2, -2, 0, 75/4, 25/4, 15/4, 21/4, 9/4, 5/4, 5/4, -3/4
23/2, 7/2, 5/2, 1, -1, 1/2, -2, 0, 75/4, 25/4, 15/4, 21/4, 9/4, 5/4, 5/4, -3/4
23/2, 7/2, 5/2, 1, -1, 1/2, -2, 0, 75/4, 25/4, 15/4, 21/4, 9/4, 5/4, 5/4, -3/4
-25/2, -9/2, -9/2, -3, -1, -1/2, 1, -1, 57/2, 11/2, 13/2, 5, 5/2, 2, 2, 0
-25/2, -9/2, -9/2, -3, -1, -1/2, 1, -1, 57/2, 11/2, 13/2, 5, 5/2, 2, 2, 0
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
407/16, 113/16, 97/16, 61/16, 33/16, 29/16, 29/16, -25/16, 545/16, 155/16, 153/16, 103/16, 59/16, 29/16, 17/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
8, 0, 2, 7/2, 11/2, 3, 0, -1, 119/4, 21/4, 19/4, 9/4, 21/4, 9/4, 5/4, -7/4
8, 0, 2, 7/2, 11/2, 3, 0, -1, 119/4, 21/4, 19/4, 9/4, 21/4, 9/4, 5/4, -7/4
8, 0, 2, 7/2, 11/2, 3, 0, -1, 119/4, 21/4, 19/4, 9/4, 21/4, 9/4, 5/4, -7/4
8, 0, 2, 7/2, 11/2, 3, 0, -1, 119/4, 21/4, 19/4, 9/4, 21/4, 9/4, 5/4, -7/4
5/2, -3/2, 3/2, -1/2, -1/2, -1/2, -3/2, 1/2, 43/2, 7/2, 11/2, 9/2, 5/2, 3/2, -1/2, 3/2
5/2, -3/2, 3/2, -1/2, -1/2, -1/2, -3/2, 1/2, 43/2, 7/2, 11/2, 9/2, 5/2, 3/2, -1/2, 3/2
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 27/2, 81/8, 39/4, 67/8, 5, 13/8, 5/8, 1001/16, 223/16, 209/16, 161/16, 159/16, 111/16, 49/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/4, -25/4, -25/4, -25/4, -13/4, -5/4, -7/4, 3/4, -19/2, 0, -1/2, -3/2, -5, -2, -7/2, 0
-87/4, -25/4, -25/4, -25/4, -13/4, -5/4, -7/4, 3/4, -19/2, 0, -1/2, -3/2, -5, -2, -7/2, 0
-87/4, -25/4, -25/4, -25/4, -13/4, -5/4, -7/4, 3/4, -19/2, 0, -1/2, -3/2, -5, -2, -7/2, 0
-87/4, -25/4, -25/4, -25/4, -13/4, -5/4, -7/4, 3/4, -19/2, 0, -1/2, -3/2, -5, -2, -7/2, 0
-15/4, -11/4, -3/4, 1/4, 11/4, 7/4, -7/4, -3/4, -9, -1, -4, -5/2, -7/2, -2, 0, -3
-15/4, -11/4, -3/4, 1/4, 11/4, 7/4, -7/4, -3/4, -9, -1, -4, -5/2, -7/2, -2, 0, -3
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/8, 10, 51/8, 19/4, 19/4, 15/8, 1, -3/8, 52, 12, 39/4, 15/2, 51/8, 25/4, 7/2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 15/2, 4, 9/2, 3, 1/2, 1/2, 1, -11/2, -3/2, -2, -1, 1/2, 7/2, 1, 1
19, 15/2, 4, 9/2, 3, 1/2, 1/2, 1, -11/2, -3/2, -2, -1, 1/2, 7/2, 1, 1
19, 15/2, 4, 9/2, 3, 1/2, 1/2, 1, -11/2, -3/2, -2, -1, 1/2, 7/2, 1, 1
19, 15/2, 4, 9/2, 3, 1/2, 1/2, 1, -11/2, -3/2, -2, -1, 1/2, 7/2, 1, 1
17, 3, 5, 5, 2, 1, 2, 1, -51/2, -17/2, -6, -5/2, -4, -1, -5/2, 0
17, 3, 5, 5, 2, 1, 2, 1, -51/2, -17/2, -6, -5/2, -4, -1, -5/2, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
847/16, 231/16, 169/16, 167/16, 111/16, 49/16, 41/16, -3/16, 741/16, 181/16, 143/16, 125/16, 93/16, 73/16, 11/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/4, 39/4, 47/4, 37/4, 27/4, 19/4, 7/4, -3/4, 63/2, 17/2, 6, 3, 6, 13/2, 7/2, 0
203/4, 39/4, 47/4, 37/4, 27/4, 19/4, 7/4, -3/4, 63/2, 17/2, 6, 3, 6, 13/2, 7/2, 0
203/4, 39/4, 47/4, 37/4, 27/4, 19/4, 7/4, -3/4, 63/2, 17/2, 6, 3, 6, 13/2, 7/2, 0
203/4, 39/4, 47/4, 37/4, 27/4, 19/4, 7/4, -3/4, 63/2, 17/2, 6, 3, 6, 13/2, 7/2, 0
-173/4, -35/4, -39/4, -27/4, -21/4, -9/4, -1/4, 13/4, -25/2, -7/2, -9/2, -3, -2, -3, -1/2, -1
-173/4, -35/4, -39/4, -27/4, -21/4, -9/4, -1/4, 13/4, -25/2, -7/2, -9/2, -3, -2, -3, -1/2, -1
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 14, 89/8, 83/8, 33/4, 41/8, 17/8, -7/4, 753/16, 195/16, 171/16, 149/16, 103/16, 53/16, 13/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17, -3/2, 1, -5/2, -9/2, -11/2, -5/2, -1/2, -5/4, 9/4, -5/4, -19/4, -9/4, 5/4, -3/4, 3/4
-17, -3/2, 1, -5/2, -9/2, -11/2, -5/2, -1/2, -5/4, 9/4, -5/4, -19/4, -9/4, 5/4, -3/4, 3/4
-17, -3/2, 1, -5/2, -9/2, -11/2, -5/2, -1/2, -5/4, 9/4, -5/4, -19/4, -9/4, 5/4, -3/4, 3/4
-17, -3/2, 1, -5/2, -9/2, -11/2, -5/2, -1/2, -5/4, 9/4, -5/4, -19/4, -9/4, 5/4, -3/4, 3/4
11/2, 15/2, 9/2, 3/2, -3/2, -1/2, -1/2, 3/2, 20, 4, 3, 3, 1, 3, 1, -1
11/2, 15/2, 9/2, 3/2, -3/2, -1/2, -1/2, 3/2, 20, 4, 3, 3, 1, 3, 1, -1
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67, 127/8, 61/4, 93/8, 69/8, 11/2, 21/8, -3/4, 39, 95/8, 19/2, 13/2, 29/8, 3/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 13/4, 25/4, 15/4, 1/4, 3/4, 11/4, -1/4, 4, -11/2, -2, 1, 1, 1, 5/2, 1
53/4, 13/4, 25/4, 15/4, 1/4, 3/4, 11/4, -1/4, 4, -11/2, -2, 1, 1, 1, 5/2, 1
53/4, 13/4, 25/4, 15/4, 1/4, 3/4, 11/4, -1/4, 4, -11/2, -2, 1, 1, 1, 5/2, 1
53/4, 13/4, 25/4, 15/4, 1/4, 3/4, 11/4, -1/4, 4, -11/2, -2, 1, 1, 1, 5/2, 1
18, 3/2, 3/2, 1/2, 4, 1, 3/2, -2, -63/2, -11/2, -9, -6, -5, -9/2, -3/2, 2
18, 3/2, 3/2, 1/2, 4, 1, 3/2, -2, -63/2, -11/2, -9, -6, -5, -9/2, -3/2, 2
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/16, 193/16, 147/16, 133/16, 127/16, 69/16, 29/16, -5/16, 743/16, 173/16, 151/16, 145/16, 119/16, 83/16, 27/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -11/2, -2, 0, -1/2, 2, 1/2, -3/2, 23/2, -1/2, 3, 5/2, 1, 7/2, 0, 0
-8, -11/2, -2, 0, -1/2, 2, 1/2, -3/2, 23/2, -1/2, 3, 5/2, 1, 7/2, 0, 0
-8, -11/2, -2, 0, -1/2, 2, 1/2, -3/2, 23/2, -1/2, 3, 5/2, 1, 7/2, 0, 0
-8, -11/2, -2, 0, -1/2, 2, 1/2, -3/2, 23/2, -1/2, 3, 5/2, 1, 7/2, 0, 0
-23/2, -5/2, -5/2, -1/2, -1/2, -5/2, -1/2, 1/2, -5, 5/2, -1/2, -3, 1/2, 3/2, -1, -2
-23/2, -5/2, -5/2, -1/2, -1/2, -5/2, -1/2, 1/2, -5, 5/2, -1/2, -3, 1/2, 3/2, -1, -2
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 53/4, 11, 59/8, 51/8, 51/8, 11/4, 9/8, 75/2, 43/4, 33/4, 8, 39/8, 27/8, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 1/4, 9/4, 17/4, 13/4, -1/4, -7/4, -1/4, 59/4, 13/4, 19/4, 5/4, 1/4, -11/4, -5/4, -9/4
21/4, 1/4, 9/4, 17/4, 13/4, -1/4, -7/4, -1/4, 59/4, 13/4, 19/4, 5/4, 1/4, -11/4, -5/4, -9/4
21/4, 1/4, 9/4, 17/4, 13/4, -1/4, -7/4, -1/4, 59/4, 13/4, 19/4, 5/4, 1/4, -11/4, -5/4, -9/4
21/4, 1/4, 9/4, 17/4, 13/4, -1/4, -7/4, -1/4, 59/4, 13/4, 19/4, 5/4, 1/4, -11/4, -5/4, -9/4
-123/4, -47/4, -39/4, -31/4, -19/4, -5/4, -7/4, 3/4, -9/2, -1/2, -1/2, -2, 1/2, -3, 1/2, 3/2
-123/4, -47/4, -39/4, -31/4, -19/4, -5/4, -7/4, 3/4, -9/2, -1/2, -1/2, -2, 1/2, -3, 1/2, 3/2
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 27/2, 21/2, 53/8, 53/8, 33/8, 3/2, -1/8, 707/16, 169/16, 159/16, 109/16, 65/16, 33/16, 29/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -7/2, -3/2, -4, -6, -5/2, 1/2, 0, -65/4, 3/4, -9/4, -9/4, -19/4, -7/4, -13/4, -1/4
-16, -7/2, -3/2, -4, -6, -5/2, 1/2, 0, -65/4, 3/4, -9/4, -9/4, -19/4, -7/4, -13/4, -1/4
-16, -7/2, -3/2, -4, -6, -5/2, 1/2, 0, -65/4, 3/4, -9/4, -9/4, -19/4, -7/4, -13/4, -1/4
-16, -7/2, -3/2, -4, -6, -5/2, 1/2, 0, -65/4, 3/4, -9/4, -9/4, -19/4, -7/4, -13/4, -1/4
-39/4, 3/4, -9/4, -17/4, -13/4, -13/4, -7/4, 3/4, 16, 8, 9/2, 7/2, 7/2, 1/2, 5/2, -1/2
-39/4, 3/4, -9/4, -17/4, -13/4, -13/4, -7/4, 3/4, 16, 8, 9/2, 7/2, 7/2, 1/2, 5/2, -1/2
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
555/8, 18, 29/2, 101/8, 73/8, 49/8, 11/4, 1/4, 42, 97/8, 19/2, 7, 9/2, 2, 2, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/2, -1, 2, 7/2, 3/2, 1, 1, -3/2, 16, 3, 9/2, 13/2, 7/2, 3, 0, 7/2
31/2, -1, 2, 7/2, 3/2, 1, 1, -3/2, 16, 3, 9/2, 13/2, 7/2, 3, 0, 7/2
31/2, -1, 2, 7/2, 3/2, 1, 1, -3/2, 16, 3, 9/2, 13/2, 7/2, 3, 0, 7/2
31/2, -1, 2, 7/2, 3/2, 1, 1, -3/2, 16, 3, 9/2, 13/2, 7/2, 3, 0, 7/2
77/4, 25/4, 15/4, 11/4, 19/4, 7/4, 13/4, 1/4, -5/4, 3/4, -3/4, 3/4, -9/4, -17/4, -9/4, 1/4
77/4, 25/4, 15/4, 11/4, 19/4, 7/4, 13/4, 1/4, -5/4, 3/4, -3/4, 3/4, -9/4, -17/4, -9/4, 1/4
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 117/8, 99/8, 17/2, 45/8, 21/4, 15/8, -1/4, 929/16, 287/16, 227/16, 167/16, 107/16, 77/16, 29/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/4, 35/4, 31/4, 21/4, 15/4, 1/4, 3/4, 5/4, -33, -9/2, -13/2, -11/2, -6, -7/2, -1/2, 3/2
89/4, 35/4, 31/4, 21/4, 15/4, 1/4, 3/4, 5/4, -33, -9/2, -13/2, -11/2, -6, -7/2, -1/2, 3/2
89/4, 35/4, 31/4, 21/4, 15/4, 1/4, 3/4, 5/4, -33, -9/2, -13/2, -11/2, -6, -7/2, -1/2, 3/2
89/4, 35/4, 31/4, 21/4, 15/4, 1/4, 3/4, 5/4, -33, -9/2, -13/2, -11/2, -6, -7/2, -1/2, 3/2
-18, -4, -4, -1, -2, -2, -3, 0, 31/2, 7/2, 5/2, 9/2, 3/2, 1/2, -1/2, -3/2
-18, -4, -4, -1, -2, -2, -3, 0, 31/2, 7/2, 5/2, 9/2, 3/2, 1/2, -1/2, -3/2
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/8, 8, 49/8, 11/2, 13/4, 13/8, 5/4, 9/8, 39, 67/8, 13/2, 49/8, 11/2, 5, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, -1/2, 5/2, -1/2, 1, -3/2, 1/2, -3, -61/4, -23/4, -15/4, -1/4, -15/4, -9/4, 1/4, 3/4
21/2, -1/2, 5/2, -1/2, 1, -3/2, 1/2, -3, -61/4, -23/4, -15/4, -1/4, -15/4, -9/4, 1/4, 3/4
21/2, -1/2, 5/2, -1/2, 1, -3/2, 1/2, -3, -61/4, -23/4, -15/4, -1/4, -15/4, -9/4, 1/4, 3/4
21/2, -1/2, 5/2, -1/2, 1, -3/2, 1/2, -3, -61/4, -23/4, -15/4, -1/4, -15/4, -9/4, 1/4, 3/4
4, 1, 2, 2, 3/2, 0, 0, 1/2, -137/4, -41/4, -29/4, -19/4, -19/4, -9/4, -5/4, -9/4
4, 1, 2, 2, 3/2, 0, 0, 1/2, -137/4, -41/4, -29/4, -19/4, -19/4, -9/4, -5/4, -9/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/8, 67/8, 25/4, 21/4, 33/8, 4, 3/2, -11/8, 83/2, 25/2, 21/2, 7, 11/2, 9/2, 17/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
147/4, 35/4, 21/4, 31/4, 23/4, 11/4, 1/4, 3/4, 53/4, -13/4, -1/4, 13/4, 9/4, 13/4, 1/4, -3/4
147/4, 35/4, 21/4, 31/4, 23/4, 11/4, 1/4, 3/4, 53/4, -13/4, -1/4, 13/4, 9/4, 13/4, 1/4, -3/4
147/4, 35/4, 21/4, 31/4, 23/4, 11/4, 1/4, 3/4, 53/4, -13/4, -1/4, 13/4, 9/4, 13/4, 1/4, -3/4
147/4, 35/4, 21/4, 31/4, 23/4, 11/4, 1/4, 3/4, 53/4, -13/4, -1/4, 13/4, 9/4, 13/4, 1/4, -3/4
10, 1/2, 2, 5/2, 3, 5, 2, 1, -37/4, -11/4, -1/4, -11/4, -13/4, -17/4, -9/4, -1/4
10, 1/2, 2, 5/2, 3, 5, 2, 1, -37/4, -11/4, -1/4, -11/4, -13/4, -17/4, -9/4, -1/4
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/16, 151/16, 97/16, 87/16, 39/16, 19/16, 1/16, -1/16, 655/16, 163/16, 113/16, 101/16, 79/16, 73/16, 19/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 27/4, 21/4, 13/4, 9/4, -3/4, 1/4, 13/4, 23/2, -1, 3/2, 4, 11/2, 2, 1/2, -1
31/4, 27/4, 21/4, 13/4, 9/4, -3/4, 1/4, 13/4, 23/2, -1, 3/2, 4, 11/2, 2, 1/2, -1
31/4, 27/4, 21/4, 13/4, 9/4, -3/4, 1/4, 13/4, 23/2, -1, 3/2, 4, 11/2, 2, 1/2, -1
31/4, 27/4, 21/4, 13/4, 9/4, -3/4, 1/4, 13/4, 23/2, -1, 3/2, 4, 11/2, 2, 1/2, -1
0, 0, 3/2, 3/2, -3/2, -7/2, -2, 1, -79/4, -35/4, -21/4, -9/4, -3/4, 9/4, -1/4, -9/4
0, 0, 3/2, 3/2, -3/2, -7/2, -2, 1, -79/4, -35/4, -21/4, -9/4, -3/4, 9/4, -1/4, -9/4
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/8, 8, 49/8, 49/8, 15/4, 7/2, 2, 5/8, 753/16, 161/16, 141/16, 121/16, 119/16, 61/16, 35/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-143/4, -25/4, -39/4, -39/4, -25/4, -17/4, -9/4, 1/4, 0, -1/2, 3/2, -1/2, -3/2, -3/2, -1/2, -2
-143/4, -25/4, -39/4, -39/4, -25/4, -17/4, -9/4, 1/4, 0, -1/2, 3/2, -1/2, -3/2, -3/2, -1/2, -2
-143/4, -25/4, -39/4, -39/4, -25/4, -17/4, -9/4, 1/4, 0, -1/2, 3/2, -1/2, -3/2, -3/2, -1/2, -2
-143/4, -25/4, -39/4, -39/4, -25/4, -17/4, -9/4, 1/4, 0, -1/2, 3/2, -1/2, -3/2, -3/2, -1/2, -2
21/2, 0, 2, 3/2, 3, 4, 1, -2, -149/4, -39/4, -25/4, -23/4, -21/4, -13/4, -3/4, 1/4
21/2, 0, 2, 3/2, 3, 4, 1, -2, -149/4, -39/4, -25/4, -23/4, -21/4, -13/4, -3/4, 1/4
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
58, 55/4, 25/2, 10, 33/4, 25/4, 23/8, 7/8, 795/16, 153/16, 139/16, 113/16, 111/16, 101/16, 59/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -7/2, -7, -7/2, -5/2, -1, -1, 1, -4, -1, -2, -1, -3, -1, 0, -2
-29/2, -7/2, -7, -7/2, -5/2, -1, -1, 1, -4, -1, -2, -1, -3, -1, 0, -2
-29/2, -7/2, -7, -7/2, -5/2, -1, -1, 1, -4, -1, -2, -1, -3, -1, 0, -2
-29/2, -7/2, -7, -7/2, -5/2, -1, -1, 1, -4, -1, -2, -1, -3, -1, 0, -2
47/2, 3, 7/2, 13/2, 3, 4, 3, 1/2, -123/4, -13/4, -19/4, -31/4, -23/4, -13/4, -1/4, 11/4
47/2, 3, 7/2, 13/2, 3, 4, 3, 1/2, -123/4, -13/4, -19/4, -31/4, -23/4, -13/4, -1/4, 11/4
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/16, 145/16, 107/16, 103/16, 61/16, 47/16, 9/16, -1/16, 407/8, 57/4, 93/8, 39/4, 25/4, 5/2, 1, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, -5/4, 1/4, 15/4, 21/4, 19/4, 11/4, -3/4, 101/4, 33/4, 23/4, 11/4, 17/4, 17/4, 3/4, 11/4
77/4, -5/4, 1/4, 15/4, 21/4, 19/4, 11/4, -3/4, 101/4, 33/4, 23/4, 11/4, 17/4, 17/4, 3/4, 11/4
77/4, -5/4, 1/4, 15/4, 21/4, 19/4, 11/4, -3/4, 101/4, 33/4, 23/4, 11/4, 17/4, 17/4, 3/4, 11/4
77/4, -5/4, 1/4, 15/4, 21/4, 19/4, 11/4, -3/4, 101/4, 33/4, 23/4, 11/4, 17/4, 17/4, 3/4, 11/4
-19/2, -3/2, 3/2, -1/2, -1/2, -7/2, -5/2, 1/2, -69/4, -15/4, -9/4, -9/4, -11/4, -9/4, -1/4, -13/4
-19/2, -3/2, 3/2, -1/2, -1/2, -7/2, -5/2, 1/2, -69/4, -15/4, -9/4, -9/4, -11/4, -9/4, -1/4, -13/4
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
687/16, 177/16, 141/16, 105/16, 69/16, 69/16, 47/16, -7/16, 479/16, 129/16, 113/16, 113/16, 51/16, 21/16, 9/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 19/4, 19/4, 31/4, 19/4, 17/4, 3/4, -3/4, -59/4, -13/4, -9/4, -21/4, -11/4, 1/4, 1/4, -1/4
115/4, 19/4, 19/4, 31/4, 19/4, 17/4, 3/4, -3/4, -59/4, -13/4, -9/4, -21/4, -11/4, 1/4, 1/4, -1/4
115/4, 19/4, 19/4, 31/4, 19/4, 17/4, 3/4, -3/4, -59/4, -13/4, -9/4, -21/4, -11/4, 1/4, 1/4, -1/4
115/4, 19/4, 19/4, 31/4, 19/4, 17/4, 3/4, -3/4, -59/4, -13/4, -9/4, -21/4, -11/4, 1/4, 1/4, -1/4
67/4, 27/4, 15/4, 3/4, 3/4, 1/4, -1/4, 1/4, -91/4, -5/4, -5/4, -17/4, -19/4, -11/4, -11/4, -1/4
67/4, 27/4, 15/4, 3/4, 3/4, 1/4, -1/4, 1/4, -91/4, -5/4, -5/4, -17/4, -19/4, -11/4, -11/4, -1/4
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
887/16, 235/16, 207/16, 145/16, 109/16, 61/16, 29/16, -21/16, 803/16, 209/16, 183/16, 127/16, 109/16, 55/16, 47/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/4, 15/4, 13/4, 9/4, 19/4, 7/4, 3/4, -11/4, 61/4, 29/4, 19/4, 5/4, 1/4, 11/4, 1/4, -11/4
65/4, 15/4, 13/4, 9/4, 19/4, 7/4, 3/4, -11/4, 61/4, 29/4, 19/4, 5/4, 1/4, 11/4, 1/4, -11/4
65/4, 15/4, 13/4, 9/4, 19/4, 7/4, 3/4, -11/4, 61/4, 29/4, 19/4, 5/4, 1/4, 11/4, 1/4, -11/4
65/4, 15/4, 13/4, 9/4, 19/4, 7/4, 3/4, -11/4, 61/4, 29/4, 19/4, 5/4, 1/4, 11/4, 1/4, -11/4
71/4, 29/4, 21/4, 21/4, 15/4, 7/4, -5/4, 5/4, 19, 5, 5, 11/2, 5/2, 2, -3/2, 1/2
71/4, 29/4, 21/4, 21/4, 15/4, 7/4, -5/4, 5/4, 19, 5, 5, 11/2, 5/2, 2, -3/2, 1/2
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
941/16, 199/16, 191/16, 157/16, 123/16, 91/16, 47/16, -13/16, 399/16, 123/16, 99/16, 37/16, 37/16, 17/16, 17/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -9/2, -4, -4, -1, 3/2, -1, 3/2, 8, 7/2, 9/2, 5/2, -1/2, 0, -3, 0
-33/2, -9/2, -4, -4, -1, 3/2, -1, 3/2, 8, 7/2, 9/2, 5/2, -1/2, 0, -3, 0
-33/2, -9/2, -4, -4, -1, 3/2, -1, 3/2, 8, 7/2, 9/2, 5/2, -1/2, 0, -3, 0
-33/2, -9/2, -4, -4, -1, 3/2, -1, 3/2, 8, 7/2, 9/2, 5/2, -1/2, 0, -3, 0
27/4, 23/4, 13/4, 5/4, 5/4, -3/4, -7/4, -3/4, 77/4, 19/4, 5/4, 13/4, 13/4, 11/4, -3/4, 5/4
27/4, 23/4, 13/4, 5/4, 5/4, -3/4, -7/4, -3/4, 77/4, 19/4, 5/4, 13/4, 13/4, 11/4, -3/4, 5/4
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 75/8, 15/2, 57/8, 7, 29/8, 27/8, 1/2, 167/4, 49/4, 81/8, 25/4, 3, 3, 3, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -3/2, -5/2, 1/2, 7/2, 0, -1/2, 3/2, 9, -1, 1, -1/2, 2, 2, -1, -3/2
2, -3/2, -5/2, 1/2, 7/2, 0, -1/2, 3/2, 9, -1, 1, -1/2, 2, 2, -1, -3/2
2, -3/2, -5/2, 1/2, 7/2, 0, -1/2, 3/2, 9, -1, 1, -1/2, 2, 2, -1, -3/2
2, -3/2, -5/2, 1/2, 7/2, 0, -1/2, 3/2, 9, -1, 1, -1/2, 2, 2, -1, -3/2
7, 11/2, 5/2, -1/2, 1/2, 1, 5/2, 1/2, 9, 4, 3, -1/2, 0, -1, 1, -3/2
7, 11/2, 5/2, -1/2, 1/2, 1, 5/2, 1/2, 9, 4, 3, -1/2, 0, -1, 1, -3/2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 173/16, 149/16, 121/16, 91/16, 81/16, 53/16, 5/16, 373/8, 53/4, 93/8, 73/8, 47/8, 47/8, 17/8, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/4, -37/4, -29/4, -29/4, -29/4, -15/4, -5/4, -7/4, -5/4, -1/4, 3/4, 9/4, 13/4, 1/4, -1/4, 5/4
-149/4, -37/4, -29/4, -29/4, -29/4, -15/4, -5/4, -7/4, -5/4, -1/4, 3/4, 9/4, 13/4, 1/4, -1/4, 5/4
-149/4, -37/4, -29/4, -29/4, -29/4, -15/4, -5/4, -7/4, -5/4, -1/4, 3/4, 9/4, 13/4, 1/4, -1/4, 5/4
-149/4, -37/4, -29/4, -29/4, -29/4, -15/4, -5/4, -7/4, -5/4, -1/4, 3/4, 9/4, 13/4, 1/4, -1/4, 5/4
5/2, 3/2, 1/2, -3/2, -5/2, -1/2, 3/2, -3/2, 53/2, 4, 4, 7, 9/2, 5/2, 1/2, 1
5/2, 3/2, 1/2, -3/2, -5/2, -1/2, 3/2, -3/2, 53/2, 4, 4, 7, 9/2, 5/2, 1/2, 1
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
895/16, 249/16, 207/16, 167/16, 109/16, 61/16, 29/16, -1/16, 303/8, 41/4, 9, 47/8, 4, 9/4, 2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 15/4, 9/4, -1/4, -11/4, -19/4, -11/4, -3/4, 85/2, 23/2, 19/2, 7, 15/2, 4, 3/2, 3/2
-7/4, 15/4, 9/4, -1/4, -11/4, -19/4, -11/4, -3/4, 85/2, 23/2, 19/2, 7, 15/2, 4, 3/2, 3/2
-7/4, 15/4, 9/4, -1/4, -11/4, -19/4, -11/4, -3/4, 85/2, 23/2, 19/2, 7, 15/2, 4, 3/2, 3/2
-7/4, 15/4, 9/4, -1/4, -11/4, -19/4, -11/4, -3/4, 85/2, 23/2, 19/2, 7, 15/2, 4, 3/2, 3/2
-107/4, -35/4, -31/4, -27/4, -29/4, -17/4, -3/4, -11/4, 18, 11/2, 7, 4, 1, 2, -1, 1/2
-107/4, -35/4, -31/4, -27/4, -29/4, -17/4, -3/4, -11/4, 18, 11/2, 7, 4, 1, 2, -1, 1/2
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/8, 21/2, 9, 27/4, 41/8, 29/8, 1, -7/8, 273/8, 85/8, 61/8, 11/2, 39/8, 33/8, 1, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, 1, 7/2, 0, -1/2, -2, 1, 135/4, 37/4, 37/4, 27/4, 17/4, 19/4, 5/4, 3/4
-2, 0, 1, 7/2, 0, -1/2, -2, 1, 135/4, 37/4, 37/4, 27/4, 17/4, 19/4, 5/4, 3/4
-2, 0, 1, 7/2, 0, -1/2, -2, 1, 135/4, 37/4, 37/4, 27/4, 17/4, 19/4, 5/4, 3/4
-2, 0, 1, 7/2, 0, -1/2, -2, 1, 135/4, 37/4, 37/4, 27/4, 17/4, 19/4, 5/4, 3/4
213/4, 39/4, 39/4, 45/4, 33/4, 19/4, 5/4, -5/4, -15/4, -7/4, -3/4, -7/4, -1/4, 1/4, -5/4, -3/4
213/4, 39/4, 39/4, 45/4, 33/4, 19/4, 5/4, -5/4, -15/4, -7/4, -3/4, -7/4, -1/4, 1/4, -5/4, -3/4
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/16, 179/16, 129/16, 111/16, 73/16, 59/16, 21/16, -19/16, 315/8, 83/8, 59/8, 57/8, 37/8, 13/4, 5/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 25/4, 19/4, 11/4, 23/4, 23/4, 11/4, 1/4, 11/4, 17/4, 7/4, 11/4, 1/4, 1/4, -3/4, -5/4
115/4, 25/4, 19/4, 11/4, 23/4, 23/4, 11/4, 1/4, 11/4, 17/4, 7/4, 11/4, 1/4, 1/4, -3/4, -5/4
115/4, 25/4, 19/4, 11/4, 23/4, 23/4, 11/4, 1/4, 11/4, 17/4, 7/4, 11/4, 1/4, 1/4, -3/4, -5/4
115/4, 25/4, 19/4, 11/4, 23/4, 23/4, 11/4, 1/4, 11/4, 17/4, 7/4, 11/4, 1/4, 1/4, -3/4, -5/4
-5/4, 21/4, 7/4, -5/4, -17/4, -25/4, -13/4, 1/4, -27/2, 3/2, -3/2, -4, -3/2, -1, -5/2, -1/2
-5/4, 21/4, 7/4, -5/4, -17/4, -25/4, -13/4, 1/4, -27/2, 3/2, -3/2, -4, -3/2, -1, -5/2, -1/2
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 51/4, 77/8, 17/2, 6, 11/2, 17/8, -13/8, 881/16, 221/16, 177/16, 149/16, 145/16, 93/16, 57/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, 1, 5/2, -1/2, -1/2, 3/2, 1, 1/2, 16, 5, 3, 4, 1, 1/2, 0, -1/2
11/2, 1, 5/2, -1/2, -1/2, 3/2, 1, 1/2, 16, 5, 3, 4, 1, 1/2, 0, -1/2
11/2, 1, 5/2, -1/2, -1/2, 3/2, 1, 1/2, 16, 5, 3, 4, 1, 1/2, 0, -1/2
11/2, 1, 5/2, -1/2, -1/2, 3/2, 1, 1/2, 16, 5, 3, 4, 1, 1/2, 0, -1/2
-9/4, 9/4, -1/4, 13/4, 9/4, -3/4, -13/4, -1/4, 19, -3/2, 1, 9/2, 4, 3/2, 0, -7/2
-9/4, 9/4, -1/4, 13/4, 9/4, -3/4, -13/4, -1/4, 19, -3/2, 1, 9/2, 4, 3/2, 0, -7/2
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 53/4, 10, 35/4, 21/4, 19/8, 7/8, -1/8, 133/4, 79/8, 6, 35/8, 5/2, 9/4, 3/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13, 1, 1, 7/2, 1, 0, -1, -1/2, 91/4, 13/4, 11/4, 15/4, 19/4, 5/4, -5/4, -9/4
13, 1, 1, 7/2, 1, 0, -1, -1/2, 91/4, 13/4, 11/4, 15/4, 19/4, 5/4, -5/4, -9/4
13, 1, 1, 7/2, 1, 0, -1, -1/2, 91/4, 13/4, 11/4, 15/4, 19/4, 5/4, -5/4, -9/4
13, 1, 1, 7/2, 1, 0, -1, -1/2, 91/4, 13/4, 11/4, 15/4, 19/4, 5/4, -5/4, -9/4
-47/2, -9/2, -13/2, -4, -11/2, -9/2, -7/2, 0, -137/4, -37/4, -25/4, -35/4, -23/4, -17/4, -5/4, -5/4
-47/2, -9/2, -13/2, -4, -11/2, -9/2, -7/2, 0, -137/4, -37/4, -25/4, -35/4, -23/4, -17/4, -5/4, -5/4
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/16, 181/16, 131/16, 99/16, 51/16, 47/16, 37/16, -7/16, 199/4, 55/4, 43/4, 85/8, 31/4, 31/8, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -5/4, 1/4, -3/4, -11/4, -9/4, -9/4, -3/4, -115/4, -23/4, -19/4, -27/4, -25/4, -15/4, -5/4, 1/4
-33/4, -5/4, 1/4, -3/4, -11/4, -9/4, -9/4, -3/4, -115/4, -23/4, -19/4, -27/4, -25/4, -15/4, -5/4, 1/4
-33/4, -5/4, 1/4, -3/4, -11/4, -9/4, -9/4, -3/4, -115/4, -23/4, -19/4, -27/4, -25/4, -15/4, -5/4, 1/4
-33/4, -5/4, 1/4, -3/4, -11/4, -9/4, -9/4, -3/4, -115/4, -23/4, -19/4, -27/4, -25/4, -15/4, -5/4, 1/4
65/4, 11/4, 3/4, 15/4, 5/4, 3/4, -1/4, -1/4, -19/4, 19/4, 9/4, 3/4, -7/4, -15/4, -9/4, 3/4
65/4, 11/4, 3/4, 15/4, 5/4, 3/4, -1/4, -1/4, -19/4, 19/4, 9/4, 3/4, -7/4, -15/4, -9/4, 3/4
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1107/16, 273/16, 259/16, 199/16, 137/16, 111/16, 53/16, 1/16, 555/16, 133/16, 107/16, 91/16, 45/16, 45/16, 29/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 9/2, 5/2, -1/2, -3/2, 1/2, 1/2, -1/2, 15/2, 4, 1, -1/2, 0, 0, 1/2, 5/2
17/2, 9/2, 5/2, -1/2, -3/2, 1/2, 1/2, -1/2, 15/2, 4, 1, -1/2, 0, 0, 1/2, 5/2
17/2, 9/2, 5/2, -1/2, -3/2, 1/2, 1/2, -1/2, 15/2, 4, 1, -1/2, 0, 0, 1/2, 5/2
17/2, 9/2, 5/2, -1/2, -3/2, 1/2, 1/2, -1/2, 15/2, 4, 1, -1/2, 0, 0, 1/2, 5/2
-115/4, -37/4, -29/4, -25/4, -15/4, -17/4, -5/4, 7/4, 17, 6, 4, 5/2, 4, 2, -1, 1/2
-115/4, -37/4, -29/4, -25/4, -15/4, -17/4, -5/4, 7/4, 17, 6, 4, 5/2, 4, 2, -1, 1/2
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/16, 243/16, 183/16, 161/16, 101/16, 57/16, 11/16, 11/16, 429/8, 121/8, 107/8, 41/4, 51/8, 37/8, 13/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/4, 27/4, 15/4, 13/4, 25/4, 21/4, 11/4, -3/4, 71/4, 23/4, 17/4, 7/4, 5/4, 7/4, 11/4, 3/4
127/4, 27/4, 15/4, 13/4, 25/4, 21/4, 11/4, -3/4, 71/4, 23/4, 17/4, 7/4, 5/4, 7/4, 11/4, 3/4
127/4, 27/4, 15/4, 13/4, 25/4, 21/4, 11/4, -3/4, 71/4, 23/4, 17/4, 7/4, 5/4, 7/4, 11/4, 3/4
127/4, 27/4, 15/4, 13/4, 25/4, 21/4, 11/4, -3/4, 71/4, 23/4, 17/4, 7/4, 5/4, 7/4, 11/4, 3/4
19/2, 3/2, -3/2, 3/2, 0, 3/2, 0, -7/2, 77/4, 23/4, 19/4, 17/4, 19/4, 5/4, -3/4, 11/4
19/2, 3/2, -3/2, 3/2, 0, 3/2, 0, -7/2, 77/4, 23/4, 19/4, 17/4, 19/4, 5/4, -3/4, 11/4
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
877/16, 251/16, 197/16, 141/16, 121/16, 85/16, 37/16, 19/16, 83/2, 85/8, 65/8, 57/8, 21/4, 29/8, 11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -6, -7/2, -13/2, -3, -3/2, -1/2, 3/2, -63/4, -13/4, -21/4, -15/4, -9/4, 5/4, 3/4, 1/4
-49/2, -6, -7/2, -13/2, -3, -3/2, -1/2, 3/2, -63/4, -13/4, -21/4, -15/4, -9/4, 5/4, 3/4, 1/4
-49/2, -6, -7/2, -13/2, -3, -3/2, -1/2, 3/2, -63/4, -13/4, -21/4, -15/4, -9/4, 5/4, 3/4, 1/4
-49/2, -6, -7/2, -13/2, -3, -3/2, -1/2, 3/2, -63/4, -13/4, -21/4, -15/4, -9/4, 5/4, 3/4, 1/4
59/2, 7, 11/2, 9/2, 6, 7/2, 0, 3, 63/2, 7, 5, 13/2, 4, 9/2, 5/2, 0
59/2, 7, 11/2, 9/2, 6, 7/2, 0, 3, 63/2, 7, 5, 13/2, 4, 9/2, 5/2, 0
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/8, 65/8, 27/4, 45/8, 5, 27/8, 1/2, 1/2, 825/16, 185/16, 169/16, 163/16, 127/16, 97/16, 37/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/4, -21/4, -19/4, -9/4, -1/4, 5/4, 1/4, -11/4, -11/4, -5/4, 1/4, -11/4, -5/4, 5/4, -5/4, 3/4
-21/4, -21/4, -19/4, -9/4, -1/4, 5/4, 1/4, -11/4, -11/4, -5/4, 1/4, -11/4, -5/4, 5/4, -5/4, 3/4
-21/4, -21/4, -19/4, -9/4, -1/4, 5/4, 1/4, -11/4, -11/4, -5/4, 1/4, -11/4, -5/4, 5/4, -5/4, 3/4
-21/4, -21/4, -19/4, -9/4, -1/4, 5/4, 1/4, -11/4, -11/4, -5/4, 1/4, -11/4, -5/4, 5/4, -5/4, 3/4
-7/4, 13/4, 3/4, -9/4, -19/4, -9/4, -1/4, -3/4, 19/2, -4, -1/2, 3/2, 3/2, 1/2, 7/2, 0
-7/4, 13/4, 3/4, -9/4, -19/4, -9/4, -1/4, -3/4, 19/2, -4, -1/2, 3/2, 3/2, 1/2, 7/2, 0
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 47/4, 85/8, 67/8, 27/4, 29/8, 11/8, 1/4, 111/2, 33/2, 101/8, 10, 8, 33/8, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -5, -2, -1, -1/2, -1, -5/2, 1, -85/4, -17/4, -31/4, -23/4, -11/4, -7/4, -3/4, 5/4
-8, -5, -2, -1, -1/2, -1, -5/2, 1, -85/4, -17/4, -31/4, -23/4, -11/4, -7/4, -3/4, 5/4
-8, -5, -2, -1, -1/2, -1, -5/2, 1, -85/4, -17/4, -31/4, -23/4, -11/4, -7/4, -3/4, 5/4
-8, -5, -2, -1, -1/2, -1, -5/2, 1, -85/4, -17/4, -31/4, -23/4, -11/4, -7/4, -3/4, 5/4
-13, -5, -15/2, -4, -2, 3/2, 1, -1, -181/4, -13/4, -25/4, -39/4, -41/4, -27/4, -13/4, -1/4
-13, -5, -15/2, -4, -2, 3/2, 1, -1, -181/4, -13/4, -25/4, -39/4, -41/4, -27/4, -13/4, -1/4
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/8, 61/8, 59/8, 7/2, 23/8, 11/8, 7/8, 1/2, 37, 43/4, 21/2, 27/4, 7/2, 2, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -8, -7, -6, -5/2, -3/2, 3/2, 0, 105/4, 31/4, 23/4, 19/4, 9/4, 5/4, 7/4, -3/4
-37/2, -8, -7, -6, -5/2, -3/2, 3/2, 0, 105/4, 31/4, 23/4, 19/4, 9/4, 5/4, 7/4, -3/4
-37/2, -8, -7, -6, -5/2, -3/2, 3/2, 0, 105/4, 31/4, 23/4, 19/4, 9/4, 5/4, 7/4, -3/4
-37/2, -8, -7, -6, -5/2, -3/2, 3/2, 0, 105/4, 31/4, 23/4, 19/4, 9/4, 5/4, 7/4, -3/4
-77/2, -9, -10, -10, -13/2, -7/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -9, -10, -10, -13/2, -7/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
525/16, 121/16, 113/16, 89/16, 71/16, 67/16, 29/16, 1/16, 199/8, 61/8, 7, 31/8, 17/8, 15/8, 15/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -33/4, -35/4, -29/4, -15/4, -7/4, 5/4, 9/4, -29/2, -4, -2, -7/2, -1/2, 3/2, -3/2, -3/2
-107/4, -33/4, -35/4, -29/4, -15/4, -7/4, 5/4, 9/4, -29/2, -4, -2, -7/2, -1/2, 3/2, -3/2, -3/2
-107/4, -33/4, -35/4, -29/4, -15/4, -7/4, 5/4, 9/4, -29/2, -4, -2, -7/2, -1/2, 3/2, -3/2, -3/2
-107/4, -33/4, -35/4, -29/4, -15/4, -7/4, 5/4, 9/4, -29/2, -4, -2, -7/2, -1/2, 3/2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 75/8, 37/4, 49/8, 23/8, 11/4, 13/8, 1/4, 445/8, 51/4, 95/8, 21/2, 33/4, 19/4, 9/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 7/2, 1/2, 1, -3/2, -2, -5/2, -1/2, 131/4, 9/4, 13/4, 23/4, 27/4, 21/4, 11/4, -3/4
13/2, 7/2, 1/2, 1, -3/2, -2, -5/2, -1/2, 131/4, 9/4, 13/4, 23/4, 27/4, 21/4, 11/4, -3/4
13/2, 7/2, 1/2, 1, -3/2, -2, -5/2, -1/2, 131/4, 9/4, 13/4, 23/4, 27/4, 21/4, 11/4, -3/4
13/2, 7/2, 1/2, 1, -3/2, -2, -5/2, -1/2, 131/4, 9/4, 13/4, 23/4, 27/4, 21/4, 11/4, -3/4
97/2, 13, 10, 15/2, 8, 13/2, 3, -1/2, 5/4, 15/4, 3/4, -1/4, 5/4, -5/4, 5/4, -7/4
97/2, 13, 10, 15/2, 8, 13/2, 3, -1/2, 5/4, 15/4, 3/4, -1/4, 5/4, -5/4, 5/4, -7/4
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
201/4, 103/8, 83/8, 39/4, 9, 41/8, 3, 1/8, 397/8, 101/8, 81/8, 59/8, 11/2, 13/4, 23/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, -1/2, 3, 5/2, 5/2, -1, 0, -3/2, -63/4, -27/4, -21/4, -9/4, -7/4, -9/4, -3/4, -1/4
9, -1/2, 3, 5/2, 5/2, -1, 0, -3/2, -63/4, -27/4, -21/4, -9/4, -7/4, -9/4, -3/4, -1/4
9, -1/2, 3, 5/2, 5/2, -1, 0, -3/2, -63/4, -27/4, -21/4, -9/4, -7/4, -9/4, -3/4, -1/4
9, -1/2, 3, 5/2, 5/2, -1, 0, -3/2, -63/4, -27/4, -21/4, -9/4, -7/4, -9/4, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, -83/4, 9/4, -5/4, -17/4, -19/4, -21/4, -7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -83/4, 9/4, -5/4, -17/4, -19/4, -21/4, -7/4, 3/4
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61, 71/4, 111/8, 83/8, 69/8, 5, 13/8, 1/4, 367/8, 87/8, 75/8, 75/8, 27/4, 43/8, 27/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/4, 25/4, 23/4, 23/4, 23/4, 13/4, -1/4, -9/4, 85/4, 29/4, 19/4, 19/4, 9/4, 11/4, -1/4, 9/4
119/4, 25/4, 23/4, 23/4, 23/4, 13/4, -1/4, -9/4, 85/4, 29/4, 19/4, 19/4, 9/4, 11/4, -1/4, 9/4
119/4, 25/4, 23/4, 23/4, 23/4, 13/4, -1/4, -9/4, 85/4, 29/4, 19/4, 19/4, 9/4, 11/4, -1/4, 9/4
119/4, 25/4, 23/4, 23/4, 23/4, 13/4, -1/4, -9/4, 85/4, 29/4, 19/4, 19/4, 9/4, 11/4, -1/4, 9/4
9, 3, 2, 1, 2, 0, 0, 1, 6, 0, 3/2, 3/2, 1, -3/2, 3/2, 2
9, 3, 2, 1, 2, 0, 0, 1, 6, 0, 3/2, 3/2, 1, -3/2, 3/2, 2
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 29/2, 27/2, 87/8, 15/2, 31/8, 3/8, -1/8, 931/16, 245/16, 199/16, 187/16, 137/16, 77/16, 29/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -3/4, -15/4, -1/4, 9/4, -5/4, -5/4, -7/4, -51/4, -1/4, -5/4, -15/4, -7/4, -7/4, 3/4, -1/4
-41/4, -3/4, -15/4, -1/4, 9/4, -5/4, -5/4, -7/4, -51/4, -1/4, -5/4, -15/4, -7/4, -7/4, 3/4, -1/4
-41/4, -3/4, -15/4, -1/4, 9/4, -5/4, -5/4, -7/4, -51/4, -1/4, -5/4, -15/4, -7/4, -7/4, 3/4, -1/4
-41/4, -3/4, -15/4, -1/4, 9/4, -5/4, -5/4, -7/4, -51/4, -1/4, -5/4, -15/4, -7/4, -7/4, 3/4, -1/4
-57/4, -1/4, -5/4, -5/4, -11/4, -13/4, -1/4, -7/4, -115/4, -17/4, -19/4, -19/4, -25/4, -11/4, -1/4, 7/4
-57/4, -1/4, -5/4, -5/4, -11/4, -13/4, -1/4, -7/4, -115/4, -17/4, -19/4, -19/4, -25/4, -11/4, -1/4, 7/4
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
615/16, 173/16, 163/16, 115/16, 71/16, 69/16, 33/16, 17/16, 169/4, 77/8, 35/4, 65/8, 13/2, 25/8, 9/4, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/2, 0, 0, -3, -3, -9/2, -2, 0, 83/4, 29/4, 31/4, 19/4, 11/4, -3/4, 1/4, 13/4
-15/2, 0, 0, -3, -3, -9/2, -2, 0, 83/4, 29/4, 31/4, 19/4, 11/4, -3/4, 1/4, 13/4
-15/2, 0, 0, -3, -3, -9/2, -2, 0, 83/4, 29/4, 31/4, 19/4, 11/4, -3/4, 1/4, 13/4
-15/2, 0, 0, -3, -3, -9/2, -2, 0, 83/4, 29/4, 31/4, 19/4, 11/4, -3/4, 1/4, 13/4
45/2, 9/2, 1, 2, 5, 7/2, 2, 1/2, 8, 1, -2, 0, 2, 3, 2, 0
45/2, 9/2, 1, 2, 5, 7/2, 2, 1/2, 8, 1, -2, 0, 2, 3, 2, 0
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/16, 245/16, 229/16, 175/16, 119/16, 65/16, 33/16, -11/16, 345/8, 67/8, 29/4, 57/8, 51/8, 45/8, 5/2, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -3/2, -2, 3/2, -2, 1, -1/2, 2, -17/2, -4, -1/2, -5/2, -2, -3, -5/2, 1
-3/2, -3/2, -2, 3/2, -2, 1, -1/2, 2, -17/2, -4, -1/2, -5/2, -2, -3, -5/2, 1
-3/2, -3/2, -2, 3/2, -2, 1, -1/2, 2, -17/2, -4, -1/2, -5/2, -2, -3, -5/2, 1
-3/2, -3/2, -2, 3/2, -2, 1, -1/2, 2, -17/2, -4, -1/2, -5/2, -2, -3, -5/2, 1
-3/2, -1/2, 1, 3/2, 2, 0, 1/2, 2, 17/2, -7/2, -1/2, 5/2, 11/2, 5/2, -1/2, -5/2
-3/2, -1/2, 1, 3/2, 2, 0, 1/2, 2, 17/2, -7/2, -1/2, 5/2, 11/2, 5/2, -1/2, -5/2
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 29/2, 91/8, 19/2, 25/4, 31/8, 3/8, -3/8, 647/16, 201/16, 157/16, 99/16, 63/16, 45/16, 21/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -2, -1, 5/2, -1/2, 0, 0, 3/2, -53/4, -11/4, -5/4, 1/4, -9/4, -1/4, 3/4, 3/4
-1/2, -2, -1, 5/2, -1/2, 0, 0, 3/2, -53/4, -11/4, -5/4, 1/4, -9/4, -1/4, 3/4, 3/4
-1/2, -2, -1, 5/2, -1/2, 0, 0, 3/2, -53/4, -11/4, -5/4, 1/4, -9/4, -1/4, 3/4, 3/4
-1/2, -2, -1, 5/2, -1/2, 0, 0, 3/2, -53/4, -11/4, -5/4, 1/4, -9/4, -1/4, 3/4, 3/4
20, 5/2, 11/2, 3, -1/2, -1/2, 3/2, -3/2, -45/2, -13/2, -7, -4, -2, -2, 0, -1
20, 5/2, 11/2, 3, -1/2, -1/2, 3/2, -3/2, -45/2, -13/2, -7, -4, -2, -2, 0, -1
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 181/16, 139/16, 79/16, 37/16, 25/16, 17/16, -3/16, 645/16, 189/16, 155/16, 103/16, 59/16, 47/16, 23/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 1/2, 2, 3, 5/2, -1/2, -1/2, -3/2, 215/4, 51/4, 37/4, 35/4, 35/4, 21/4, 13/4, 1/4
23/2, 1/2, 2, 3, 5/2, -1/2, -1/2, -3/2, 215/4, 51/4, 37/4, 35/4, 35/4, 21/4, 13/4, 1/4
23/2, 1/2, 2, 3, 5/2, -1/2, -1/2, -3/2, 215/4, 51/4, 37/4, 35/4, 35/4, 21/4, 13/4, 1/4
23/2, 1/2, 2, 3, 5/2, -1/2, -1/2, -3/2, 215/4, 51/4, 37/4, 35/4, 35/4, 21/4, 13/4, 1/4
-57/2, -15/2, -11/2, -11/2, -11/2, -5/2, -3/2, 1/2, 137/4, 35/4, 35/4, 35/4, 25/4, 15/4, 3/4, 11/4
-57/2, -15/2, -11/2, -11/2, -11/2, -5/2, -3/2, 1/2, 137/4, 35/4, 35/4, 35/4, 25/4, 15/4, 3/4, 11/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
119/4, 31/4, 31/4, 6, 25/8, 11/4, 2, 11/8, 41, 12, 81/8, 53/8, 25/8, 5/2, 5/2, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/2, -3, -7/2, -11/2, -5/2, -1/2, 5/2, 1, 91/4, 37/4, 25/4, 17/4, 9/4, 15/4, 7/4, 7/4
-29/2, -3, -7/2, -11/2, -5/2, -1/2, 5/2, 1, 91/4, 37/4, 25/4, 17/4, 9/4, 15/4, 7/4, 7/4
-29/2, -3, -7/2, -11/2, -5/2, -1/2, 5/2, 1, 91/4, 37/4, 25/4, 17/4, 9/4, 15/4, 7/4, 7/4
-29/2, -3, -7/2, -11/2, -5/2, -1/2, 5/2, 1, 91/4, 37/4, 25/4, 17/4, 9/4, 15/4, 7/4, 7/4
3, -2, 1, 9/2, 2, 3, -1/2, -2, -131/4, -41/4, -33/4, -23/4, -15/4, -3/4, 7/4, -1/4
3, -2, 1, 9/2, 2, 3, -1/2, -2, -131/4, -41/4, -33/4, -23/4, -15/4, -3/4, 7/4, -1/4
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
725/16, 193/16, 181/16, 147/16, 87/16, 33/16, 25/16, 25/16, 129/4, 23/2, 65/8, 23/4, 37/8, 7/4, 1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 4, 1/2, -3, 0, 3/2, 0, -7/2, 141/4, 37/4, 33/4, 19/4, 19/4, 5/4, -1/4, -1/4
25/2, 4, 1/2, -3, 0, 3/2, 0, -7/2, 141/4, 37/4, 33/4, 19/4, 19/4, 5/4, -1/4, -1/4
25/2, 4, 1/2, -3, 0, 3/2, 0, -7/2, 141/4, 37/4, 33/4, 19/4, 19/4, 5/4, -1/4, -1/4
25/2, 4, 1/2, -3, 0, 3/2, 0, -7/2, 141/4, 37/4, 33/4, 19/4, 19/4, 5/4, -1/4, -1/4
-16, -7/2, -4, -11/2, -5/2, 1, 5/2, 0, 85/4, 13/4, 11/4, 19/4, 17/4, 15/4, 1/4, -13/4
-16, -7/2, -4, -11/2, -5/2, 1, 5/2, 0, 85/4, 13/4, 11/4, 19/4, 17/4, 15/4, 1/4, -13/4
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 107/8, 103/8, 19/2, 27/4, 43/8, 19/8, 1, 803/16, 173/16, 165/16, 149/16, 107/16, 75/16, 35/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 9/2, 4, 1/2, -3/2, 0, 2, 1, -49/4, -21/4, -21/4, -11/4, -9/4, -11/4, -1/4, -13/4
21/2, 9/2, 4, 1/2, -3/2, 0, 2, 1, -49/4, -21/4, -21/4, -11/4, -9/4, -11/4, -1/4, -13/4
21/2, 9/2, 4, 1/2, -3/2, 0, 2, 1, -49/4, -21/4, -21/4, -11/4, -9/4, -11/4, -1/4, -13/4
21/2, 9/2, 4, 1/2, -3/2, 0, 2, 1, -49/4, -21/4, -21/4, -11/4, -9/4, -11/4, -1/4, -13/4
-12, -4, -3, 0, 2, -1, -1, -1, 43, 29/2, 23/2, 8, 7, 7/2, 3, 1/2
-12, -4, -3, 0, 2, -1, -1, -1, 43, 29/2, 23/2, 8, 7, 7/2, 3, 1/2
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/8, 121/8, 51/4, 51/4, 71/8, 23/4, 11/4, -1/8, 881/16, 237/16, 183/16, 165/16, 121/16, 99/16, 41/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-47/2, -7/2, -11/2, -15/2, -6, -4, -3/2, 1/2, -27/4, -19/4, -11/4, -9/4, -5/4, 5/4, -1/4, 3/4
-47/2, -7/2, -11/2, -15/2, -6, -4, -3/2, 1/2, -27/4, -19/4, -11/4, -9/4, -5/4, 5/4, -1/4, 3/4
-47/2, -7/2, -11/2, -15/2, -6, -4, -3/2, 1/2, -27/4, -19/4, -11/4, -9/4, -5/4, 5/4, -1/4, 3/4
-47/2, -7/2, -11/2, -15/2, -6, -4, -3/2, 1/2, -27/4, -19/4, -11/4, -9/4, -5/4, 5/4, -1/4, 3/4
125/4, 35/4, 35/4, 23/4, 9/4, 7/4, 11/4, -1/4, -61/4, -23/4, -11/4, -7/4, -17/4, -9/4, -5/4, -3/4
125/4, 35/4, 35/4, 23/4, 9/4, 7/4, 11/4, -1/4, -61/4, -23/4, -11/4, -7/4, -17/4, -9/4, -5/4, -3/4
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/16, 161/16, 161/16, 135/16, 87/16, 47/16, 29/16, 25/16, 795/16, 197/16, 165/16, 129/16, 127/16, 75/16, 31/16, -31/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 1/4, -3/4, 1/4, 9/4, 19/4, 5/4, 1/4, -11/4, -25/4, -15/4, -3/4, 9/4, 9/4, 7/4, -3/4
31/4, 1/4, -3/4, 1/4, 9/4, 19/4, 5/4, 1/4, -11/4, -25/4, -15/4, -3/4, 9/4, 9/4, 7/4, -3/4
31/4, 1/4, -3/4, 1/4, 9/4, 19/4, 5/4, 1/4, -11/4, -25/4, -15/4, -3/4, 9/4, 9/4, 7/4, -3/4
31/4, 1/4, -3/4, 1/4, 9/4, 19/4, 5/4, 1/4, -11/4, -25/4, -15/4, -3/4, 9/4, 9/4, 7/4, -3/4
-83/4, -21/4, -29/4, -19/4, -17/4, -5/4, -1/4, 3/4, -9/4, -3/4, -3/4, 3/4, 1/4, -9/4, -3/4, -1/4
-83/4, -21/4, -29/4, -19/4, -17/4, -5/4, -1/4, 3/4, -9/4, -3/4, -3/4, 3/4, 1/4, -9/4, -3/4, -1/4
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/16, 211/16, 165/16, 137/16, 107/16, 55/16, 19/16, 15/16, 399/8, 107/8, 79/8, 57/8, 21/4, 31/8, 15/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/4, -17/4, -27/4, -23/4, -25/4, -15/4, -11/4, -3/4, 59/4, 17/4, 7/4, 9/4, 9/4, 19/4, 7/4, -7/4
-139/4, -17/4, -27/4, -23/4, -25/4, -15/4, -11/4, -3/4, 59/4, 17/4, 7/4, 9/4, 9/4, 19/4, 7/4, -7/4
-139/4, -17/4, -27/4, -23/4, -25/4, -15/4, -11/4, -3/4, 59/4, 17/4, 7/4, 9/4, 9/4, 19/4, 7/4, -7/4
-139/4, -17/4, -27/4, -23/4, -25/4, -15/4, -11/4, -3/4, 59/4, 17/4, 7/4, 9/4, 9/4, 19/4, 7/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
57, 135/8, 13, 83/8, 31/4, 43/8, 17/8, 3/4, 115/4, 31/4, 39/8, 17/4, 15/4, 21/8, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 5/2, 6, 6, 11/2, 5/2, 7/2, 0, -5, 7/2, 3/2, 1/2, -3, -3, -3/2, 0
22, 5/2, 6, 6, 11/2, 5/2, 7/2, 0, -5, 7/2, 3/2, 1/2, -3, -3, -3/2, 0
22, 5/2, 6, 6, 11/2, 5/2, 7/2, 0, -5, 7/2, 3/2, 1/2, -3, -3, -3/2, 0
22, 5/2, 6, 6, 11/2, 5/2, 7/2, 0, -5, 7/2, 3/2, 1/2, -3, -3, -3/2, 0
31/4, 3/4, 13/4, 17/4, 5/4, -1/4, 9/4, 3/4, 99/4, 13/4, 23/4, 15/4, 23/4, 13/4, -1/4, -13/4
31/4, 3/4, 13/4, 17/4, 5/4, -1/4, 9/4, 3/4, 99/4, 13/4, 23/4, 15/4, 23/4, 13/4, -1/4, -13/4
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 95/8, 77/8, 27/4, 35/8, 21/8, 5/2, 1, 77/2, 65/8, 31/4, 13/2, 13/2, 6, 5/2, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -7/2, -1/2, -7/2, -1/2, 1, 2, 1/2, 15/2, 11/2, 2, 1/2, -5/2, 1/2, -3/2, -1
3/2, -7/2, -1/2, -7/2, -1/2, 1, 2, 1/2, 15/2, 11/2, 2, 1/2, -5/2, 1/2, -3/2, -1
3/2, -7/2, -1/2, -7/2, -1/2, 1, 2, 1/2, 15/2, 11/2, 2, 1/2, -5/2, 1/2, -3/2, -1
3/2, -7/2, -1/2, -7/2, -1/2, 1, 2, 1/2, 15/2, 11/2, 2, 1/2, -5/2, 1/2, -3/2, -1
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -5/2, -1/2, -3/2, -1/2, 1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -5/2, -1/2, -3/2, -1/2, 1/2, -3/2
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 93/8, 73/8, 11/2, 11/4, 7/8, 3/4, 1/8, 195/4, 41/4, 17/2, 67/8, 31/4, 4, 9/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 19/4, 17/4, 11/4, 9/4, -1/4, 1/4, -9/4, 21/2, 5, 2, 9/2, 3/2, -2, -1, -5/2
93/4, 19/4, 17/4, 11/4, 9/4, -1/4, 1/4, -9/4, 21/2, 5, 2, 9/2, 3/2, -2, -1, -5/2
93/4, 19/4, 17/4, 11/4, 9/4, -1/4, 1/4, -9/4, 21/2, 5, 2, 9/2, 3/2, -2, -1, -5/2
93/4, 19/4, 17/4, 11/4, 9/4, -1/4, 1/4, -9/4, 21/2, 5, 2, 9/2, 3/2, -2, -1, -5/2
-28, -7, -10, -7, -5, -2, -1, 0, 53/4, 15/4, 1/4, 1/4, 5/4, -3/4, 11/4, -3/4
-28, -7, -10, -7, -5, -2, -1, 0, 53/4, 15/4, 1/4, 1/4, 5/4, -3/4, 11/4, -3/4
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 31/2, 105/8, 87/8, 7, 33/8, 9/4, 3/4, 951/16, 269/16, 235/16, 175/16, 123/16, 65/16, 45/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -19/4, -11/4, -15/4, -19/4, -5/4, -1/4, 3/4, -39/4, 1/4, -3/4, -1/4, -15/4, -17/4, -9/4, 3/4
-69/4, -19/4, -11/4, -15/4, -19/4, -5/4, -1/4, 3/4, -39/4, 1/4, -3/4, -1/4, -15/4, -17/4, -9/4, 3/4
-69/4, -19/4, -11/4, -15/4, -19/4, -5/4, -1/4, 3/4, -39/4, 1/4, -3/4, -1/4, -15/4, -17/4, -9/4, 3/4
-69/4, -19/4, -11/4, -15/4, -19/4, -5/4, -1/4, 3/4, -39/4, 1/4, -3/4, -1/4, -15/4, -17/4, -9/4, 3/4
-59/4, -33/4, -21/4, -9/4, -17/4, -7/4, 5/4, -3/4, -13/4, -5/4, -5/4, -3/4, -9/4, 5/4, 9/4, -3/4
-59/4, -33/4, -21/4, -9/4, -17/4, -7/4, 5/4, -3/4, -13/4, -5/4, -5/4, -3/4, -9/4, 5/4, 9/4, -3/4
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 51/4, 85/8, 57/8, 5, 17/8, 2, -3/8, 657/16, 143/16, 129/16, 99/16, 97/16, 61/16, 37/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/4, -1/4, 7/4, 13/4, 5/4, 17/4, 3/4, 11/4, 59/4, 17/4, 15/4, 21/4, 7/4, 19/4, 9/4, 5/4
25/4, -1/4, 7/4, 13/4, 5/4, 17/4, 3/4, 11/4, 59/4, 17/4, 15/4, 21/4, 7/4, 19/4, 9/4, 5/4
25/4, -1/4, 7/4, 13/4, 5/4, 17/4, 3/4, 11/4, 59/4, 17/4, 15/4, 21/4, 7/4, 19/4, 9/4, 5/4
25/4, -1/4, 7/4, 13/4, 5/4, 17/4, 3/4, 11/4, 59/4, 17/4, 15/4, 21/4, 7/4, 19/4, 9/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
357/8, 39/4, 71/8, 69/8, 29/4, 23/4, 13/4, 5/8, 805/16, 197/16, 175/16, 171/16, 131/16, 71/16, 39/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/4, -25/4, -21/4, -27/4, -21/4, -7/4, 3/4, -9/4, -18, -2, -9/2, -2, 3/2, -3/2, -1/2, 3
-109/4, -25/4, -21/4, -27/4, -21/4, -7/4, 3/4, -9/4, -18, -2, -9/2, -2, 3/2, -3/2, -1/2, 3
-109/4, -25/4, -21/4, -27/4, -21/4, -7/4, 3/4, -9/4, -18, -2, -9/2, -2, 3/2, -3/2, -1/2, 3
-109/4, -25/4, -21/4, -27/4, -21/4, -7/4, 3/4, -9/4, -18, -2, -9/2, -2, 3/2, -3/2, -1/2, 3
47/2, 7/2, 3/2, 7/2, 9/2, 1, 0, -7/2, -99/4, -19/4, -23/4, -21/4, -9/4, 1/4, -7/4, 5/4
47/2, 7/2, 3/2, 7/2, 9/2, 1, 0, -7/2, -99/4, -19/4, -23/4, -21/4, -9/4, 1/4, -7/4, 5/4
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/16, 177/16, 165/16, 161/16, 121/16, 69/16, 25/16, 25/16, 413/8, 113/8, 89/8, 69/8, 45/8, 31/8, 25/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, 0, -5/2, -3, -3/2, -2, 1, -5/2, -65/4, -31/4, -19/4, -5/4, -1/4, -1/4, -3/4, 9/4
-19/2, 0, -5/2, -3, -3/2, -2, 1, -5/2, -65/4, -31/4, -19/4, -5/4, -1/4, -1/4, -3/4, 9/4
-19/2, 0, -5/2, -3, -3/2, -2, 1, -5/2, -65/4, -31/4, -19/4, -5/4, -1/4, -1/4, -3/4, 9/4
-19/2, 0, -5/2, -3, -3/2, -2, 1, -5/2, -65/4, -31/4, -19/4, -5/4, -1/4, -1/4, -3/4, 9/4
-35/4, -19/4, -9/4, -3/4, 7/4, -7/4, -5/4, 7/4, 89/4, 25/4, 29/4, 21/4, 21/4, 7/4, -3/4, -9/4
-35/4, -19/4, -9/4, -3/4, 7/4, -7/4, -5/4, 7/4, 89/4, 25/4, 29/4, 21/4, 21/4, 7/4, -3/4, -9/4
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/8, 13/2, 27/8, 3, 9/4, 3/2, 9/8, -5/8, 183/4, 87/8, 39/4, 25/4, 4, 15/4, 19/8, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23, 2, 11/2, 4, 5/2, 4, 5/2, -1/2, -3, 5/2, -1, -3/2, -7/2, -5/2, -1, -1
23, 2, 11/2, 4, 5/2, 4, 5/2, -1/2, -3, 5/2, -1, -3/2, -7/2, -5/2, -1, -1
23, 2, 11/2, 4, 5/2, 4, 5/2, -1/2, -3, 5/2, -1, -3/2, -7/2, -5/2, -1, -1
23, 2, 11/2, 4, 5/2, 4, 5/2, -1/2, -3, 5/2, -1, -3/2, -7/2, -5/2, -1, -1
5, 0, 2, 3/2, 2, -1/2, -2, -1, 1, -3, -1, -3/2, 0, 1/2, 1, -1
5, 0, 2, 3/2, 2, -1/2, -2, -1, 1, -3, -1, -3/2, 0, 1/2, 1, -1
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/16, 217/16, 201/16, 145/16, 135/16, 89/16, 55/16, -1/16, 467/16, 133/16, 95/16, 53/16, 47/16, 43/16, 25/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 3, 7/2, 3, 3, 3/2, 1/2, -1/2, -47/2, -9/2, -6, -4, -1, -1/2, -5/2, 0
22, 3, 7/2, 3, 3, 3/2, 1/2, -1/2, -47/2, -9/2, -6, -4, -1, -1/2, -5/2, 0
22, 3, 7/2, 3, 3, 3/2, 1/2, -1/2, -47/2, -9/2, -6, -4, -1, -1/2, -5/2, 0
22, 3, 7/2, 3, 3, 3/2, 1/2, -1/2, -47/2, -9/2, -6, -4, -1, -1/2, -5/2, 0
-53/4, -3/4, -17/4, -11/4, -15/4, -7/4, 1/4, 9/4, 25/4, -5/4, 5/4, -3/4, -3/4, -3/4, 1/4, -9/4
-53/4, -3/4, -17/4, -11/4, -15/4, -7/4, 1/4, 9/4, 25/4, -5/4, 5/4, -3/4, -3/4, -3/4, 1/4, -9/4
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/16, 195/16, 187/16, 185/16, 139/16, 91/16, 29/16, -23/16, 233/8, 37/4, 49/8, 17/4, 27/8, 17/8, 11/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-89/4, -11/4, -11/4, -9/4, -19/4, -9/4, 1/4, 7/4, 143/4, 39/4, 35/4, 31/4, 17/4, 19/4, 9/4, -5/4
-89/4, -11/4, -11/4, -9/4, -19/4, -9/4, 1/4, 7/4, 143/4, 39/4, 35/4, 31/4, 17/4, 19/4, 9/4, -5/4
-89/4, -11/4, -11/4, -9/4, -19/4, -9/4, 1/4, 7/4, 143/4, 39/4, 35/4, 31/4, 17/4, 19/4, 9/4, -5/4
-89/4, -11/4, -11/4, -9/4, -19/4, -9/4, 1/4, 7/4, 143/4, 39/4, 35/4, 31/4, 17/4, 19/4, 9/4, -5/4
-21/2, -3, -5, -3/2, -7/2, -5/2, 1/2, -5/2, -31/4, -11/4, -13/4, -17/4, -9/4, 1/4, -1/4, 9/4
-21/2, -3, -5, -3/2, -7/2, -5/2, 1/2, -5/2, -31/4, -11/4, -13/4, -17/4, -9/4, 1/4, -1/4, 9/4
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 115/8, 12, 69/8, 47/8, 13/4, 7/4, -1/8, 871/16, 169/16, 157/16, 127/16, 127/16, 113/16, 61/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -7/4, -3/4, -1/4, -9/4, -1/4, 3/4, 3/4, -61/4, -3/4, -11/4, -1/4, -15/4, -7/4, 1/4, -3/4
-13/4, -7/4, -3/4, -1/4, -9/4, -1/4, 3/4, 3/4, -61/4, -3/4, -11/4, -1/4, -15/4, -7/4, 1/4, -3/4
-13/4, -7/4, -3/4, -1/4, -9/4, -1/4, 3/4, 3/4, -61/4, -3/4, -11/4, -1/4, -15/4, -7/4, 1/4, -3/4
-13/4, -7/4, -3/4, -1/4, -9/4, -1/4, 3/4, 3/4, -61/4, -3/4, -11/4, -1/4, -15/4, -7/4, 1/4, -3/4
-29, -9, -7, -5, -4, -3, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0
-29, -9, -7, -5, -4, -3, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/16, 189/16, 143/16, 121/16, 67/16, 53/16, 15/16, -13/16, 209/4, 47/4, 23/2, 41/4, 13/2, 7/2, 11/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 9/4, 9/4, 15/4, 13/4, 1/4, 1/4, 9/4, -14, -3, -3/2, 0, -5/2, -7/2, 0, -7/2
55/4, 9/4, 9/4, 15/4, 13/4, 1/4, 1/4, 9/4, -14, -3, -3/2, 0, -5/2, -7/2, 0, -7/2
55/4, 9/4, 9/4, 15/4, 13/4, 1/4, 1/4, 9/4, -14, -3, -3/2, 0, -5/2, -7/2, 0, -7/2
55/4, 9/4, 9/4, 15/4, 13/4, 1/4, 1/4, 9/4, -14, -3, -3/2, 0, -5/2, -7/2, 0, -7/2
37/2, 1, 2, 1, 3, 1, 2, -3/2, -45/4, -7/4, 5/4, -1/4, -9/4, -7/4, 5/4, 3/4
37/2, 1, 2, 1, 3, 1, 2, -3/2, -45/4, -7/4, 5/4, -1/4, -9/4, -7/4, 5/4, 3/4
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/4, 131/8, 131/8, 13, 73/8, 21/4, 11/8, 0, 753/16, 211/16, 155/16, 139/16, 105/16, 83/16, 55/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/4, 25/4, 19/4, 23/4, 11/4, 1/4, -5/4, 1/4, -13, -6, -11/2, -5/2, -1/2, -1, 1/2, 1
97/4, 25/4, 19/4, 23/4, 11/4, 1/4, -5/4, 1/4, -13, -6, -11/2, -5/2, -1/2, -1, 1/2, 1
97/4, 25/4, 19/4, 23/4, 11/4, 1/4, -5/4, 1/4, -13, -6, -11/2, -5/2, -1/2, -1, 1/2, 1
97/4, 25/4, 19/4, 23/4, 11/4, 1/4, -5/4, 1/4, -13, -6, -11/2, -5/2, -1/2, -1, 1/2, 1
39/4, -1/4, 5/4, 17/4, 21/4, 11/4, 1/4, 7/4, -19/2, -3, -2, -5, -5/2, -1, -5/2, -1/2
39/4, -1/4, 5/4, 17/4, 21/4, 11/4, 1/4, 7/4, -19/2, -3, -2, -5, -5/2, -1, -5/2, -1/2
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/16, 203/16, 171/16, 113/16, 55/16, 33/16, 33/16, 27/16, 527/16, 161/16, 127/16, 105/16, 71/16, 49/16, 17/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -6, -9, -6, -3, -3/2, -2, 0, -77/4, -7/4, -13/4, -15/4, -11/4, -17/4, -3/4, -9/4
-43/2, -6, -9, -6, -3, -3/2, -2, 0, -77/4, -7/4, -13/4, -15/4, -11/4, -17/4, -3/4, -9/4
-43/2, -6, -9, -6, -3, -3/2, -2, 0, -77/4, -7/4, -13/4, -15/4, -11/4, -17/4, -3/4, -9/4
-43/2, -6, -9, -6, -3, -3/2, -2, 0, -77/4, -7/4, -13/4, -15/4, -11/4, -17/4, -3/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 45/4, 11/4, 1/4, 13/4, 19/4, 7/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 45/4, 11/4, 1/4, 13/4, 19/4, 7/4, 3/4, 1/4
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/16, 151/16, 135/16, 85/16, 45/16, 13/16, 9/16, 5/16, 633/16, 189/16, 127/16, 105/16, 77/16, 35/16, 29/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -1/2, -5/2, -1/2, 3, 7/2, 0, -1/2, 31/4, 19/4, 9/4, 1/4, 15/4, 1/4, -1/4, 5/4
5/2, -1/2, -5/2, -1/2, 3, 7/2, 0, -1/2, 31/4, 19/4, 9/4, 1/4, 15/4, 1/4, -1/4, 5/4
5/2, -1/2, -5/2, -1/2, 3, 7/2, 0, -1/2, 31/4, 19/4, 9/4, 1/4, 15/4, 1/4, -1/4, 5/4
5/2, -1/2, -5/2, -1/2, 3, 7/2, 0, -1/2, 31/4, 19/4, 9/4, 1/4, 15/4, 1/4, -1/4, 5/4
13, 4, 1, 3, 3, 1, 2, -1, 7/2, 5/2, 1/2, 1/2, -3/2, -5/2, 1/2, 1/2
13, 4, 1, 3, 3, 1, 2, -1, 7/2, 5/2, 1/2, 1/2, -3/2, -5/2, 1/2, 1/2
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/16, 133/16, 99/16, 87/16, 83/16, 53/16, 33/16, 27/16, 815/16, 195/16, 161/16, 133/16, 127/16, 87/16, 41/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/4, 7/4, 5/4, 9/4, 7/4, -7/4, -3/4, 5/4, -27, -7, -5, -7/2, -4, -9/2, -1, -2
-11/4, 7/4, 5/4, 9/4, 7/4, -7/4, -3/4, 5/4, -27, -7, -5, -7/2, -4, -9/2, -1, -2
-11/4, 7/4, 5/4, 9/4, 7/4, -7/4, -3/4, 5/4, -27, -7, -5, -7/2, -4, -9/2, -1, -2
-11/4, 7/4, 5/4, 9/4, 7/4, -7/4, -3/4, 5/4, -27, -7, -5, -7/2, -4, -9/2, -1, -2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
457/8, 123/8, 51/4, 37/4, 63/8, 19/4, 11/4, -5/8, 445/16, 105/16, 71/16, 65/16, 59/16, 41/16, 29/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/4, 43/4, 39/4, 29/4, 21/4, 9/4, -1/4, 13/4, 3/2, -1, 3/2, 2, -1/2, 0, 3, 1/2
139/4, 43/4, 39/4, 29/4, 21/4, 9/4, -1/4, 13/4, 3/2, -1, 3/2, 2, -1/2, 0, 3, 1/2
139/4, 43/4, 39/4, 29/4, 21/4, 9/4, -1/4, 13/4, 3/2, -1, 3/2, 2, -1/2, 0, 3, 1/2
139/4, 43/4, 39/4, 29/4, 21/4, 9/4, -1/4, 13/4, 3/2, -1, 3/2, 2, -1/2, 0, 3, 1/2
39/2, 5/2, 7/2, 9/2, 13/2, 3, 0, -1/2, -87/4, -21/4, -15/4, -21/4, -13/4, -21/4, -11/4, -3/4
39/2, 5/2, 7/2, 9/2, 13/2, 3, 0, -1/2, -87/4, -21/4, -15/4, -21/4, -13/4, -21/4, -11/4, -3/4
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
767/16, 157/16, 135/16, 111/16, 105/16, 97/16, 39/16, -23/16, 257/4, 69/4, 113/8, 25/2, 35/4, 39/8, 5/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -5/4, -9/4, -15/4, -5/4, 3/4, -3/4, -9/4, -21/2, -9/2, -3/2, 0, 3/2, -1, 2, 0
-45/4, -5/4, -9/4, -15/4, -5/4, 3/4, -3/4, -9/4, -21/2, -9/2, -3/2, 0, 3/2, -1, 2, 0
-45/4, -5/4, -9/4, -15/4, -5/4, 3/4, -3/4, -9/4, -21/2, -9/2, -3/2, 0, 3/2, -1, 2, 0
-45/4, -5/4, -9/4, -15/4, -5/4, 3/4, -3/4, -9/4, -21/2, -9/2, -3/2, 0, 3/2, -1, 2, 0
79/4, 5/4, 9/4, 3/4, 15/4, 9/4, 11/4, -3/4, -5, 2, 0, -3/2, -5, -4, -1/2, -1
79/4, 5/4, 9/4, 3/4, 15/4, 9/4, 11/4, -3/4, -5, 2, 0, -3/2, -5, -4, -1/2, -1
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
791/16, 225/16, 193/16, 161/16, 109/16, 59/16, 13/16, 1/16, 119/4, 9, 53/8, 19/4, 37/8, 4, 3/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 31/4, 31/4, 17/4, 25/4, 11/4, 9/4, -3/4, -11/2, 0, -2, -1/2, 3/2, 0, -3, 1/2
107/4, 31/4, 31/4, 17/4, 25/4, 11/4, 9/4, -3/4, -11/2, 0, -2, -1/2, 3/2, 0, -3, 1/2
107/4, 31/4, 31/4, 17/4, 25/4, 11/4, 9/4, -3/4, -11/2, 0, -2, -1/2, 3/2, 0, -3, 1/2
107/4, 31/4, 31/4, 17/4, 25/4, 11/4, 9/4, -3/4, -11/2, 0, -2, -1/2, 3/2, 0, -3, 1/2
29/2, 3, 2, 3/2, 2, 3, 0, 1, -121/4, -25/4, -31/4, -21/4, -23/4, -17/4, -9/4, -5/4
29/2, 3, 2, 3/2, 2, 3, 0, 1, -121/4, -25/4, -31/4, -21/4, -23/4, -17/4, -9/4, -5/4
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
543/16, 143/16, 93/16, 89/16, 67/16, 63/16, 29/16, -23/16, 327/8, 10, 8, 6, 19/4, 31/8, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 9/4, 5/4, 17/4, 19/4, 5/4, 1/4, 3/4, 47/4, 11/4, -1/4, -7/4, 5/4, 17/4, 7/4, 1/4
49/4, 9/4, 5/4, 17/4, 19/4, 5/4, 1/4, 3/4, 47/4, 11/4, -1/4, -7/4, 5/4, 17/4, 7/4, 1/4
49/4, 9/4, 5/4, 17/4, 19/4, 5/4, 1/4, 3/4, 47/4, 11/4, -1/4, -7/4, 5/4, 17/4, 7/4, 1/4
49/4, 9/4, 5/4, 17/4, 19/4, 5/4, 1/4, 3/4, 47/4, 11/4, -1/4, -7/4, 5/4, 17/4, 7/4, 1/4
-73/4, -21/4, -21/4, -9/4, -3/4, -3/4, -1/4, 3/4, -27/2, -3/2, 3/2, -3/2, -4, -2, -1, 1
-73/4, -21/4, -21/4, -9/4, -3/4, -3/4, -1/4, 3/4, -27/2, -3/2, 3/2, -3/2, -4, -2, -1, 1
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1187/16, 289/16, 257/16, 213/16, 173/16, 115/16, 61/16, 1/16, 429/8, 115/8, 11, 75/8, 69/8, 41/8, 2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -2, 0, -2, 0, 0, 2, 1, 6, -3, -5/2, 1, 1, -1/2, 5/2, -1/2
-3, -2, 0, -2, 0, 0, 2, 1, 6, -3, -5/2, 1, 1, -1/2, 5/2, -1/2
-3, -2, 0, -2, 0, 0, 2, 1, 6, -3, -5/2, 1, 1, -1/2, 5/2, -1/2
-3, -2, 0, -2, 0, 0, 2, 1, 6, -3, -5/2, 1, 1, -1/2, 5/2, -1/2
-9/4, 7/4, -1/4, 7/4, -7/4, -13/4, -9/4, 5/4, -139/4, -27/4, -19/4, -13/4, -25/4, -19/4, -5/4, 7/4
-9/4, 7/4, -1/4, 7/4, -7/4, -13/4, -9/4, 5/4, -139/4, -27/4, -19/4, -13/4, -25/4, -19/4, -5/4, 7/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/4, 13, 101/8, 79/8, 7, 7/2, 15/8, 15/8, 307/8, 25/2, 37/4, 11/2, 11/4, 5/2, 5/4, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 15/4, 13/4, 23/4, 15/4, 5/4, -5/4, -9/4, 67/2, 21/2, 7, 13/2, 6, 5/2, -1, 2
47/4, 15/4, 13/4, 23/4, 15/4, 5/4, -5/4, -9/4, 67/2, 21/2, 7, 13/2, 6, 5/2, -1, 2
47/4, 15/4, 13/4, 23/4, 15/4, 5/4, -5/4, -9/4, 67/2, 21/2, 7, 13/2, 6, 5/2, -1, 2
47/4, 15/4, 13/4, 23/4, 15/4, 5/4, -5/4, -9/4, 67/2, 21/2, 7, 13/2, 6, 5/2, -1, 2
-22, -6, -4, -3, -7/2, -5/2, 1, 1, 95/4, 17/4, 3/4, 13/4, 25/4, 21/4, 7/4, 3/4
-22, -6, -4, -3, -7/2, -5/2, 1, 1, 95/4, 17/4, 3/4, 13/4, 25/4, 21/4, 7/4, 3/4
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
513/16, 185/16, 135/16, 79/16, 47/16, 27/16, 5/16, 5/16, 555/16, 143/16, 137/16, 105/16, 89/16, 47/16, 7/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -7/4, -5/4, 1/4, -7/4, -3/4, 3/4, -11/4, 49/2, 5/2, 3, 3/2, 7/2, 5, 5/2, -1/2
-31/4, -7/4, -5/4, 1/4, -7/4, -3/4, 3/4, -11/4, 49/2, 5/2, 3, 3/2, 7/2, 5, 5/2, -1/2
-31/4, -7/4, -5/4, 1/4, -7/4, -3/4, 3/4, -11/4, 49/2, 5/2, 3, 3/2, 7/2, 5, 5/2, -1/2
-31/4, -7/4, -5/4, 1/4, -7/4, -3/4, 3/4, -11/4, 49/2, 5/2, 3, 3/2, 7/2, 5, 5/2, -1/2
1/2, -7/2, -1/2, 5/2, 3/2, 1/2, 5/2, 1/2, -6, -9/2, -2, -1/2, -3/2, 0, -1/2, 3
1/2, -7/2, -1/2, 5/2, 3/2, 1/2, 5/2, 1/2, -6, -9/2, -2, -1/2, -3/2, 0, -1/2, 3
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/16, 195/16, 149/16, 135/16, 91/16, 59/16, 45/16, -11/16, 471/16, 135/16, 95/16, 89/16, 87/16, 49/16, 5/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -15/4, -13/4, 1/4, 1/4, -11/4, -7/4, 3/4, 8, 4, 1, 2, 2, 1, 3/2, 1/2
-35/4, -15/4, -13/4, 1/4, 1/4, -11/4, -7/4, 3/4, 8, 4, 1, 2, 2, 1, 3/2, 1/2
-35/4, -15/4, -13/4, 1/4, 1/4, -11/4, -7/4, 3/4, 8, 4, 1, 2, 2, 1, 3/2, 1/2
-35/4, -15/4, -13/4, 1/4, 1/4, -11/4, -7/4, 3/4, 8, 4, 1, 2, 2, 1, 3/2, 1/2
-81/4, -13/4, -5/4, -9/4, -19/4, -21/4, -7/4, -5/4, 28, 9/2, 3/2, 5, 6, 5/2, -1/2, -3
-81/4, -13/4, -5/4, -9/4, -19/4, -21/4, -7/4, -5/4, 28, 9/2, 3/2, 5, 6, 5/2, -1/2, -3
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
677/16, 165/16, 115/16, 113/16, 107/16, 63/16, 21/16, 7/16, 909/16, 225/16, 183/16, 159/16, 99/16, 77/16, 33/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-159/4, -41/4, -35/4, -31/4, -23/4, -21/4, -9/4, -1/4, 35, 15/2, 9, 11/2, 9/2, 5/2, 1/2, -5/2
-159/4, -41/4, -35/4, -31/4, -23/4, -21/4, -9/4, -1/4, 35, 15/2, 9, 11/2, 9/2, 5/2, 1/2, -5/2
-159/4, -41/4, -35/4, -31/4, -23/4, -21/4, -9/4, -1/4, 35, 15/2, 9, 11/2, 9/2, 5/2, 1/2, -5/2
-159/4, -41/4, -35/4, -31/4, -23/4, -21/4, -9/4, -1/4, 35, 15/2, 9, 11/2, 9/2, 5/2, 1/2, -5/2
19/2, 2, 9/2, 3/2, -1, -5/2, -5/2, -1/2, 127/4, 11/4, 15/4, 29/4, 27/4, 21/4, 11/4, 3/4
19/2, 2, 9/2, 3/2, -1, -5/2, -5/2, -1/2, 127/4, 11/4, 15/4, 29/4, 27/4, 21/4, 11/4, 3/4
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
223/8, 77/8, 55/8, 21/4, 11/4, 17/8, 3/4, 3/4, 243/8, 83/8, 61/8, 9/2, 7/4, 9/8, 5/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 9/2, 2, 9/2, 13/2, 4, 1, -5/2, -65/4, -13/4, -3/4, -17/4, -13/4, -5/4, 5/4, -1/4
21, 9/2, 2, 9/2, 13/2, 4, 1, -5/2, -65/4, -13/4, -3/4, -17/4, -13/4, -5/4, 5/4, -1/4
21, 9/2, 2, 9/2, 13/2, 4, 1, -5/2, -65/4, -13/4, -3/4, -17/4, -13/4, -5/4, 5/4, -1/4
21, 9/2, 2, 9/2, 13/2, 4, 1, -5/2, -65/4, -13/4, -3/4, -17/4, -13/4, -5/4, 5/4, -1/4
14, 5, 11/2, 2, 4, 7/2, 0, -1, 15/4, -9/4, 1/4, -3/4, 7/4, 21/4, 9/4, -1/4
14, 5, 11/2, 2, 4, 7/2, 0, -1, 15/4, -9/4, 1/4, -3/4, 7/4, 21/4, 9/4, -1/4
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/16, 113/16, 103/16, 71/16, 39/16, 35/16, 11/16, 9/16, 943/16, 255/16, 205/16, 177/16, 151/16, 91/16, 33/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -3, -2, -5, -2, 1/2, -3, -1/2, -2, -3, 0, 2, 0, -3/2, 2, -3/2
-11, -3, -2, -5, -2, 1/2, -3, -1/2, -2, -3, 0, 2, 0, -3/2, 2, -3/2
-11, -3, -2, -5, -2, 1/2, -3, -1/2, -2, -3, 0, 2, 0, -3/2, 2, -3/2
-11, -3, -2, -5, -2, 1/2, -3, -1/2, -2, -3, 0, 2, 0, -3/2, 2, -3/2
-7, -2, -5, -2, 1, 2, 0, -3, -93/4, -17/4, -31/4, -19/4, -7/4, -19/4, -11/4, -3/4
-7, -2, -5, -2, 1, 2, 0, -3, -93/4, -17/4, -31/4, -19/4, -7/4, -19/4, -11/4, -3/4
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1183/16, 293/16, 261/16, 229/16, 173/16, 121/16, 59/16, 1/16, 31, 35/4, 29/4, 5, 37/8, 4, 9/4, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-129/4, -27/4, -29/4, -17/4, -29/4, -15/4, -3/4, 1/4, 35/4, -1/4, 1/4, 15/4, 19/4, 13/4, 1/4, -11/4
-129/4, -27/4, -29/4, -17/4, -29/4, -15/4, -3/4, 1/4, 35/4, -1/4, 1/4, 15/4, 19/4, 13/4, 1/4, -11/4
-129/4, -27/4, -29/4, -17/4, -29/4, -15/4, -3/4, 1/4, 35/4, -1/4, 1/4, 15/4, 19/4, 13/4, 1/4, -11/4
-129/4, -27/4, -29/4, -17/4, -29/4, -15/4, -3/4, 1/4, 35/4, -1/4, 1/4, 15/4, 19/4, 13/4, 1/4, -11/4
19, 1, 9/2, 2, 7/2, 5, 3, 0, 105/4, 31/4, 25/4, 17/4, 29/4, 19/4, 9/4, 1/4
19, 1, 9/2, 2, 7/2, 5, 3, 0, 105/4, 31/4, 25/4, 17/4, 29/4, 19/4, 9/4, 1/4
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/16, 133/16, 87/16, 83/16, 57/16, 25/16, 19/16, -11/16, 461/8, 119/8, 53/4, 81/8, 27/4, 49/8, 23/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -11/4, -1/4, -15/4, -25/4, -13/4, -5/4, 9/4, 0, 7/2, 2, -3/2, -3/2, -3/2, -1/2, -1/2
-75/4, -11/4, -1/4, -15/4, -25/4, -13/4, -5/4, 9/4, 0, 7/2, 2, -3/2, -3/2, -3/2, -1/2, -1/2
-75/4, -11/4, -1/4, -15/4, -25/4, -13/4, -5/4, 9/4, 0, 7/2, 2, -3/2, -3/2, -3/2, -1/2, -1/2
-75/4, -11/4, -1/4, -15/4, -25/4, -13/4, -5/4, 9/4, 0, 7/2, 2, -3/2, -3/2, -3/2, -1/2, -1/2
-121/4, -25/4, -35/4, -37/4, -23/4, -15/4, -7/4, 7/4, -2, 7/2, 2, -3/2, -7/2, -7/2, -1/2, 3/2
-121/4, -25/4, -35/4, -37/4, -23/4, -15/4, -7/4, 7/4, -2, 7/2, 2, -3/2, -7/2, -7/2, -1/2, 3/2
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
829/16, 227/16, 189/16, 149/16, 139/16, 83/16, 21/16, 7/16, 433/8, 12, 87/8, 10, 17/2, 5, 2, -7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/4, 1/4, -9/4, -5/4, -9/4, -1/4, 3/4, 11/4, -7/2, -3, -5, -2, -1, 2, 2, 3/2
-27/4, 1/4, -9/4, -5/4, -9/4, -1/4, 3/4, 11/4, -7/2, -3, -5, -2, -1, 2, 2, 3/2
-27/4, 1/4, -9/4, -5/4, -9/4, -1/4, 3/4, 11/4, -7/2, -3, -5, -2, -1, 2, 2, 3/2
-27/4, 1/4, -9/4, -5/4, -9/4, -1/4, 3/4, 11/4, -7/2, -3, -5, -2, -1, 2, 2, 3/2
16, 3, 2, 2, 3, 1, 2, -1, 11/2, -1/2, 1/2, -1/2, -1/2, 1/2, 3/2, 3/2
16, 3, 2, 2, 3, 1, 2, -1, 11/2, -1/2, 1/2, -1/2, -1/2, 1/2, 3/2, 3/2
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/2, 77/4, 123/8, 93/8, 77/8, 49/8, 9/4, 5/4, 219/8, 17/2, 61/8, 11/2, 25/8, 9/8, 5/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 9/4, 17/4, 13/4, -1/4, 1/4, 11/4, 1/4, 45/4, -5/4, 3/4, 7/4, 21/4, 17/4, 7/4, -7/4
73/4, 9/4, 17/4, 13/4, -1/4, 1/4, 11/4, 1/4, 45/4, -5/4, 3/4, 7/4, 21/4, 17/4, 7/4, -7/4
73/4, 9/4, 17/4, 13/4, -1/4, 1/4, 11/4, 1/4, 45/4, -5/4, 3/4, 7/4, 21/4, 17/4, 7/4, -7/4
73/4, 9/4, 17/4, 13/4, -1/4, 1/4, 11/4, 1/4, 45/4, -5/4, 3/4, 7/4, 21/4, 17/4, 7/4, -7/4
17/2, 5/2, -1/2, 5/2, 9/2, 5/2, 1/2, 3/2, -43/2, -3/2, -7/2, -11/2, -5/2, -5/2, 1/2, 1/2
17/2, 5/2, -1/2, 5/2, 9/2, 5/2, 1/2, 3/2, -43/2, -3/2, -7/2, -11/2, -5/2, -5/2, 1/2, 1/2
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 89/8, 67/8, 31/4, 39/8, 31/8, 5/4, 0, 737/16, 187/16, 133/16, 107/16, 105/16, 71/16, 37/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -5/2, -3/2, 2, -1, 1/2, -1/2, 3, 13, 6, 4, 1, -1, -1, 0, -1
-3, -5/2, -3/2, 2, -1, 1/2, -1/2, 3, 13, 6, 4, 1, -1, -1, 0, -1
-3, -5/2, -3/2, 2, -1, 1/2, -1/2, 3, 13, 6, 4, 1, -1, -1, 0, -1
-3, -5/2, -3/2, 2, -1, 1/2, -1/2, 3, 13, 6, 4, 1, -1, -1, 0, -1
15/2, -3/2, -1/2, 5/2, -1/2, -1/2, 5/2, 1/2, -7, -7/2, -11/2, -5/2, 0, 1, 3/2, 2
15/2, -3/2, -1/2, 5/2, -1/2, -1/2, 5/2, 1/2, -7, -7/2, -11/2, -5/2, 0, 1, 3/2, 2
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/8, 83/8, 19/2, 65/8, 45/8, 5/2, 5/2, 1/2, 759/16, 239/16, 179/16, 125/16, 91/16, 61/16, 39/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -3/2, -5/2, -2, 1, 9/2, 1, -1/2, 107/4, 33/4, 21/4, 7/4, 21/4, 13/4, -1/4, -13/4
-3, -3/2, -5/2, -2, 1, 9/2, 1, -1/2, 107/4, 33/4, 21/4, 7/4, 21/4, 13/4, -1/4, -13/4
-3, -3/2, -5/2, -2, 1, 9/2, 1, -1/2, 107/4, 33/4, 21/4, 7/4, 21/4, 13/4, -1/4, -13/4
-3, -3/2, -5/2, -2, 1, 9/2, 1, -1/2, 107/4, 33/4, 21/4, 7/4, 21/4, 13/4, -1/4, -13/4
119/4, 37/4, 25/4, 19/4, 5/4, 13/4, -1/4, 7/4, -23/2, -4, -7/2, -1/2, -5/2, -3, -5/2, -1/2
119/4, 37/4, 25/4, 19/4, 5/4, 13/4, -1/4, 7/4, -23/2, -4, -7/2, -1/2, -5/2, -3, -5/2, -1/2
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 107/8, 95/8, 69/8, 65/8, 37/8, 19/8, 1, 381/8, 101/8, 75/8, 55/8, 31/8, 31/8, 23/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -7/2, -4, -13/2, -3, -3, -1, -2, 25/4, 5/4, 11/4, -1/4, 3/4, 3/4, -1/4, -9/4
-26, -7/2, -4, -13/2, -3, -3, -1, -2, 25/4, 5/4, 11/4, -1/4, 3/4, 3/4, -1/4, -9/4
-26, -7/2, -4, -13/2, -3, -3, -1, -2, 25/4, 5/4, 11/4, -1/4, 3/4, 3/4, -1/4, -9/4
-26, -7/2, -4, -13/2, -3, -3, -1, -2, 25/4, 5/4, 11/4, -1/4, 3/4, 3/4, -1/4, -9/4
-43/4, -3/4, -17/4, -7/4, -11/4, 3/4, 1/4, -3/4, 21/2, -1/2, 5/2, 3, 0, -1, -1, -5/2
-43/4, -3/4, -17/4, -7/4, -11/4, 3/4, 1/4, -3/4, 21/2, -1/2, 5/2, 3, 0, -1, -1, -5/2
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1031/16, 243/16, 209/16, 157/16, 153/16, 95/16, 43/16, -15/16, 815/16, 239/16, 219/16, 157/16, 103/16, 69/16, 35/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -23/4, -11/4, -13/4, -23/4, -23/4, -9/4, 5/4, 16, 8, 11/2, 2, 1/2, -3/2, -1, -5/2
-95/4, -23/4, -11/4, -13/4, -23/4, -23/4, -9/4, 5/4, 16, 8, 11/2, 2, 1/2, -3/2, -1, -5/2
-95/4, -23/4, -11/4, -13/4, -23/4, -23/4, -9/4, 5/4, 16, 8, 11/2, 2, 1/2, -3/2, -1, -5/2
-95/4, -23/4, -11/4, -13/4, -23/4, -23/4, -9/4, 5/4, 16, 8, 11/2, 2, 1/2, -3/2, -1, -5/2
11, 1, 4, 1, 4, 3, 2, 0, 23/2, 1/2, 3, -1/2, 2, 4, 1/2, 2
11, 1, 4, 1, 4, 3, 2, 0, 23/2, 1/2, 3, -1/2, 2, 4, 1/2, 2
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/16, 227/16, 167/16, 143/16, 121/16, 71/16, 43/16, -5/16, 477/8, 117/8, 109/8, 51/4, 19/2, 47/8, 21/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/2, -17/2, -6, -3, 1/2, 2, 7/2, 0, 3/2, 1/2, -1/2, 2, -1/2, -1, 1, 1
-19/2, -17/2, -6, -3, 1/2, 2, 7/2, 0, 3/2, 1/2, -1/2, 2, -1/2, -1, 1, 1
-19/2, -17/2, -6, -3, 1/2, 2, 7/2, 0, 3/2, 1/2, -1/2, 2, -1/2, -1, 1, 1
-19/2, -17/2, -6, -3, 1/2, 2, 7/2, 0, 3/2, 1/2, -1/2, 2, -1/2, -1, 1, 1
47/2, 3/2, 7/2, 9/2, 11/2, 9/2, 5/2, 1/2, -85/4, -25/4, -25/4, -19/4, -9/4, 5/4, -5/4, 3/4
47/2, 3/2, 7/2, 9/2, 11/2, 9/2, 5/2, 1/2, -85/4, -25/4, -25/4, -19/4, -9/4, 5/4, -5/4, 3/4
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/8, 11, 59/8, 29/4, 25/4, 4, 15/8, 11/8, 691/16, 173/16, 165/16, 155/16, 93/16, 45/16, 29/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
10, 13/2, 7/2, 3, 1/2, -5/2, 1, -1, -1, -1/2, -1, 3/2, 0, 3, 3/2, -3/2
10, 13/2, 7/2, 3, 1/2, -5/2, 1, -1, -1, -1/2, -1, 3/2, 0, 3, 3/2, -3/2
10, 13/2, 7/2, 3, 1/2, -5/2, 1, -1, -1, -1/2, -1, 3/2, 0, 3, 3/2, -3/2
10, 13/2, 7/2, 3, 1/2, -5/2, 1, -1, -1, -1/2, -1, 3/2, 0, 3, 3/2, -3/2
51/2, 6, 4, 7/2, 1, 3, -1/2, -3/2, -28, -11/2, -15/2, -7, -5, -9/2, -1, 3/2
51/2, 6, 4, 7/2, 1, 3, -1/2, -3/2, -28, -11/2, -15/2, -7, -5, -9/2, -1, 3/2
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
687/16, 173/16, 135/16, 133/16, 119/16, 75/16, 43/16, 3/16, 247/8, 71/8, 47/8, 17/4, 17/4, 19/8, 13/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 9/2, 6, 5, 4, 5/2, 0, 2, 61/4, 11/4, 17/4, 21/4, 13/4, 13/4, -1/4, -11/4
14, 9/2, 6, 5, 4, 5/2, 0, 2, 61/4, 11/4, 17/4, 21/4, 13/4, 13/4, -1/4, -11/4
14, 9/2, 6, 5, 4, 5/2, 0, 2, 61/4, 11/4, 17/4, 21/4, 13/4, 13/4, -1/4, -11/4
14, 9/2, 6, 5, 4, 5/2, 0, 2, 61/4, 11/4, 17/4, 21/4, 13/4, 13/4, -1/4, -11/4
30, 9/2, 8, 6, 7, 9/2, 1, -1, -55/2, -9/2, -8, -9/2, -3, -1/2, -1/2, 5/2
30, 9/2, 8, 6, 7, 9/2, 1, -1, -55/2, -9/2, -8, -9/2, -3, -1/2, -1/2, 5/2
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 47/4, 35/4, 67/8, 51/8, 33/8, 3/8, -1/8, 255/8, 73/8, 43/8, 29/8, 25/8, 21/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-157/4, -29/4, -37/4, -35/4, -35/4, -23/4, -9/4, 1/4, -5/2, 3/2, -1, -1, -3/2, 2, 1, 1/2
-157/4, -29/4, -37/4, -35/4, -35/4, -23/4, -9/4, 1/4, -5/2, 3/2, -1, -1, -3/2, 2, 1, 1/2
-157/4, -29/4, -37/4, -35/4, -35/4, -23/4, -9/4, 1/4, -5/2, 3/2, -1, -1, -3/2, 2, 1, 1/2
-157/4, -29/4, -37/4, -35/4, -35/4, -23/4, -9/4, 1/4, -5/2, 3/2, -1, -1, -3/2, 2, 1, 1/2
-39/4, -23/4, -15/4, -5/4, -5/4, 7/4, -3/4, -1/4, -7/4, 11/4, 5/4, -5/4, 3/4, -5/4, -1/4, -9/4
-39/4, -23/4, -15/4, -5/4, -5/4, 7/4, -3/4, -1/4, -7/4, 11/4, 5/4, -5/4, 3/4, -5/4, -1/4, -9/4
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 101/8, 41/4, 65/8, 39/8, 21/8, 5/4, -3/4, 69/2, 39/4, 25/4, 39/8, 11/4, 7/4, 13/8, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -23/4, -9/4, -3/4, 9/4, 5/4, -3/4, -11/4, -25/2, -8, -9/2, -2, 3/2, 9/2, 3/2, 3/2
-33/4, -23/4, -9/4, -3/4, 9/4, 5/4, -3/4, -11/4, -25/2, -8, -9/2, -2, 3/2, 9/2, 3/2, 3/2
-33/4, -23/4, -9/4, -3/4, 9/4, 5/4, -3/4, -11/4, -25/2, -8, -9/2, -2, 3/2, 9/2, 3/2, 3/2
-33/4, -23/4, -9/4, -3/4, 9/4, 5/4, -3/4, -11/4, -25/2, -8, -9/2, -2, 3/2, 9/2, 3/2, 3/2
35/4, 5/4, 13/4, 1/4, -3/4, 7/4, -1/4, -9/4, 43/2, 2, 2, 2, 4, 3, 0, -5/2
35/4, 5/4, 13/4, 1/4, -3/4, 7/4, -1/4, -9/4, 43/2, 2, 2, 2, 4, 3, 0, -5/2
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 12, 93/8, 65/8, 31/4, 31/8, 15/8, 7/4, 207/4, 14, 25/2, 37/4, 7, 29/8, 11/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35, -15/2, -9, -11/2, -4, -2, 1, 1, -55/4, 5/4, -3/4, -11/4, -17/4, -19/4, -9/4, 1/4
-35, -15/2, -9, -11/2, -4, -2, 1, 1, -55/4, 5/4, -3/4, -11/4, -17/4, -19/4, -9/4, 1/4
-35, -15/2, -9, -11/2, -4, -2, 1, 1, -55/4, 5/4, -3/4, -11/4, -17/4, -19/4, -9/4, 1/4
-35, -15/2, -9, -11/2, -4, -2, 1, 1, -55/4, 5/4, -3/4, -11/4, -17/4, -19/4, -9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
703/16, 203/16, 165/16, 157/16, 95/16, 65/16, 13/16, 7/16, 207/8, 15/2, 45/8, 31/8, 23/8, 9/4, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -9, -6, -3, 0, -3/2, -1, 1/2, 19/4, 15/4, 7/4, 13/4, 3/4, -1/4, 7/4, -3/4
-20, -9, -6, -3, 0, -3/2, -1, 1/2, 19/4, 15/4, 7/4, 13/4, 3/4, -1/4, 7/4, -3/4
-20, -9, -6, -3, 0, -3/2, -1, 1/2, 19/4, 15/4, 7/4, 13/4, 3/4, -1/4, 7/4, -3/4
-20, -9, -6, -3, 0, -3/2, -1, 1/2, 19/4, 15/4, 7/4, 13/4, 3/4, -1/4, 7/4, -3/4
67/4, 15/4, 11/4, 25/4, 27/4, 13/4, 5/4, 9/4, -23/2, -7/2, -3/2, -3/2, 1/2, -5/2, -1/2, -3/2
67/4, 15/4, 11/4, 25/4, 27/4, 13/4, 5/4, 9/4, -23/2, -7/2, -3/2, -3/2, 1/2, -5/2, -1/2, -3/2
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/16, 187/16, 147/16, 137/16, 77/16, 61/16, 25/16, 13/16, 71, 17, 14, 103/8, 9, 7, 27/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 3/4, -9/4, -7/4, 7/4, 3/4, -9/4, 1/4, 25, 6, 6, 5/2, 5, 3, 1, 3/2
-1/4, 3/4, -9/4, -7/4, 7/4, 3/4, -9/4, 1/4, 25, 6, 6, 5/2, 5, 3, 1, 3/2
-1/4, 3/4, -9/4, -7/4, 7/4, 3/4, -9/4, 1/4, 25, 6, 6, 5/2, 5, 3, 1, 3/2
-1/4, 3/4, -9/4, -7/4, 7/4, 3/4, -9/4, 1/4, 25, 6, 6, 5/2, 5, 3, 1, 3/2
87/4, 27/4, 19/4, 9/4, 11/4, 7/4, -5/4, 9/4, -61/2, -11/2, -7/2, -5, -13/2, -7/2, -1/2, 0
87/4, 27/4, 19/4, 9/4, 11/4, 7/4, -5/4, 9/4, -61/2, -11/2, -7/2, -5, -13/2, -7/2, -1/2, 0
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
539/16, 169/16, 135/16, 85/16, 45/16, 43/16, 35/16, 9/16, 621/16, 185/16, 125/16, 117/16, 81/16, 41/16, 15/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/2, -9/2, -13/2, -13/2, -9/2, -3/2, -5/2, 1/2, -67/2, -5, -7/2, -6, -13/2, -5, -7/2, 0
-45/2, -9/2, -13/2, -13/2, -9/2, -3/2, -5/2, 1/2, -67/2, -5, -7/2, -6, -13/2, -5, -7/2, 0
-45/2, -9/2, -13/2, -13/2, -9/2, -3/2, -5/2, 1/2, -67/2, -5, -7/2, -6, -13/2, -5, -7/2, 0
-45/2, -9/2, -13/2, -13/2, -9/2, -3/2, -5/2, 1/2, -67/2, -5, -7/2, -6, -13/2, -5, -7/2, 0
17/2, 4, 13/2, 5, 3/2, -2, -1, -1/2, 19, 3, 4, 9/2, 3/2, 3, 3/2, -1/2
17/2, 4, 13/2, 5, 3/2, -2, -1, -1/2, 19, 3, 4, 9/2, 3/2, 3, 3/2, -1/2
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1001/16, 231/16, 211/16, 169/16, 127/16, 117/16, 61/16, -1/16, 741/16, 217/16, 167/16, 125/16, 89/16, 77/16, 31/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 39/4, 29/4, 15/4, 21/4, 19/4, 9/4, 5/4, -17, -17/2, -11/2, -7/2, -9/2, -1, 1, -1
115/4, 39/4, 29/4, 15/4, 21/4, 19/4, 9/4, 5/4, -17, -17/2, -11/2, -7/2, -9/2, -1, 1, -1
115/4, 39/4, 29/4, 15/4, 21/4, 19/4, 9/4, 5/4, -17, -17/2, -11/2, -7/2, -9/2, -1, 1, -1
115/4, 39/4, 29/4, 15/4, 21/4, 19/4, 9/4, 5/4, -17, -17/2, -11/2, -7/2, -9/2, -1, 1, -1
-15/2, -3/2, -3/2, 1/2, 1/2, -3/2, -1/2, -5/2, 7/4, -13/4, 1/4, -7/4, 7/4, 11/4, -1/4, 3/4
-15/2, -3/2, -3/2, 1/2, 1/2, -3/2, -1/2, -5/2, 7/4, -13/4, 1/4, -7/4, 7/4, 11/4, -1/4, 3/4
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
825/16, 239/16, 193/16, 151/16, 89/16, 45/16, 27/16, -5/16, 785/16, 187/16, 175/16, 139/16, 109/16, 93/16, 35/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 11/4, 21/4, 13/4, 25/4, 13/4, 7/4, -5/4, -17, -11/2, -13/2, -3, -1/2, -1, -1, -1/2
71/4, 11/4, 21/4, 13/4, 25/4, 13/4, 7/4, -5/4, -17, -11/2, -13/2, -3, -1/2, -1, -1, -1/2
71/4, 11/4, 21/4, 13/4, 25/4, 13/4, 7/4, -5/4, -17, -11/2, -13/2, -3, -1/2, -1, -1, -1/2
71/4, 11/4, 21/4, 13/4, 25/4, 13/4, 7/4, -5/4, -17, -11/2, -13/2, -3, -1/2, -1, -1, -1/2
21/4, 25/4, 11/4, -1/4, -13/4, -9/4, -3/4, 5/4, 17/4, -5/4, 1/4, 5/4, 17/4, 11/4, -3/4, -11/4
21/4, 25/4, 11/4, -1/4, -13/4, -9/4, -3/4, 5/4, 17/4, -5/4, 1/4, 5/4, 17/4, 11/4, -3/4, -11/4
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 145/16, 133/16, 133/16, 113/16, 77/16, 23/16, 3/16, 433/8, 27/2, 11, 8, 53/8, 6, 9/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -8, -6, -7, -5, -4, -1/2, -3, -9, -1, -3/2, -7/2, -5/2, -3/2, -3/2, -3/2
-53/2, -8, -6, -7, -5, -4, -1/2, -3, -9, -1, -3/2, -7/2, -5/2, -3/2, -3/2, -3/2
-53/2, -8, -6, -7, -5, -4, -1/2, -3, -9, -1, -3/2, -7/2, -5/2, -3/2, -3/2, -3/2
-53/2, -8, -6, -7, -5, -4, -1/2, -3, -9, -1, -3/2, -7/2, -5/2, -3/2, -3/2, -3/2
69/2, 7, 4, 6, 8, 7, 7/2, 0, -27/2, -13/2, -3, -4, -3, -2, 0, 2
69/2, 7, 4, 6, 8, 7, 7/2, 0, -27/2, -13/2, -3, -4, -3, -2, 0, 2
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
675/16, 173/16, 121/16, 117/16, 115/16, 85/16, 39/16, 15/16, 657/16, 193/16, 155/16, 135/16, 73/16, 63/16, 31/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -53/4, -19/4, -17/4, -13/4, -23/4, -9/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, -53/4, -19/4, -17/4, -13/4, -23/4, -9/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, -53/4, -19/4, -17/4, -13/4, -23/4, -9/4, 1/4, -7/4
0, 0, 0, 0, 0, 0, 0, 0, -53/4, -19/4, -17/4, -13/4, -23/4, -9/4, 1/4, -7/4
-26, -6, -15/2, -5, -5/2, -5/2, 1/2, 3, 147/4, 29/4, 25/4, 29/4, 15/4, 11/4, 13/4, -1/4
-26, -6, -15/2, -5, -5/2, -5/2, 1/2, 3, 147/4, 29/4, 25/4, 29/4, 15/4, 11/4, 13/4, -1/4
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
69/2, 61/8, 61/8, 27/4, 43/8, 15/4, 1/4, 1/8, 177/8, 59/8, 35/8, 7/2, 25/8, 19/8, 1, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11, -1, -7/2, -3/2, -5/2, -5/2, -5/2, 1/2, 0, -5/2, -1/2, 0, -3/2, 3/2, 1/2, -3/2
-11, -1, -7/2, -3/2, -5/2, -5/2, -5/2, 1/2, 0, -5/2, -1/2, 0, -3/2, 3/2, 1/2, -3/2
-11, -1, -7/2, -3/2, -5/2, -5/2, -5/2, 1/2, 0, -5/2, -1/2, 0, -3/2, 3/2, 1/2, -3/2
-11, -1, -7/2, -3/2, -5/2, -5/2, -5/2, 1/2, 0, -5/2, -1/2, 0, -3/2, 3/2, 1/2, -3/2
19/2, -3/2, 3/2, 1, 7/2, 7/2, 3, 1/2, -35/4, -23/4, -15/4, -11/4, 3/4, 9/4, -3/4, -9/4
19/2, -3/2, 3/2, 1, 7/2, 7/2, 3, 1/2, -35/4, -23/4, -15/4, -11/4, 3/4, 9/4, -3/4, -9/4
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/16, 151/16, 129/16, 89/16, 85/16, 31/16, 25/16, -9/16, 435/8, 63/4, 53/4, 39/4, 13/2, 15/4, 25/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
41/2, 5, 17/2, 6, 9/2, 3/2, -2, 1, 19, 3, 13/2, 3, -1/2, 3, 5/2, -1/2
41/2, 5, 17/2, 6, 9/2, 3/2, -2, 1, 19, 3, 13/2, 3, -1/2, 3, 5/2, -1/2
41/2, 5, 17/2, 6, 9/2, 3/2, -2, 1, 19, 3, 13/2, 3, -1/2, 3, 5/2, -1/2
41/2, 5, 17/2, 6, 9/2, 3/2, -2, 1, 19, 3, 13/2, 3, -1/2, 3, 5/2, -1/2
-37/4, 1/4, 3/4, -7/4, -1/4, -11/4, -1/4, 5/4, -41/2, -17/2, -15/2, -9/2, -4, -5/2, 1/2, -3
-37/4, 1/4, 3/4, -7/4, -1/4, -11/4, -1/4, 5/4, -41/2, -17/2, -15/2, -9/2, -4, -5/2, 1/2, -3
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/8, 109/8, 49/4, 35/4, 43/8, 2, 11/8, 1, 487/16, 153/16, 105/16, 57/16, 55/16, 33/16, 33/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 1/4, 11/4, 1/4, 3/4, 1/4, 3/4, 9/4, 39/4, 3/4, -3/4, -3/4, 9/4, 17/4, 3/4, -5/4
31/4, 1/4, 11/4, 1/4, 3/4, 1/4, 3/4, 9/4, 39/4, 3/4, -3/4, -3/4, 9/4, 17/4, 3/4, -5/4
31/4, 1/4, 11/4, 1/4, 3/4, 1/4, 3/4, 9/4, 39/4, 3/4, -3/4, -3/4, 9/4, 17/4, 3/4, -5/4
31/4, 1/4, 11/4, 1/4, 3/4, 1/4, 3/4, 9/4, 39/4, 3/4, -3/4, -3/4, 9/4, 17/4, 3/4, -5/4
-33/4, -15/4, -1/4, 1/4, -13/4, -15/4, -1/4, -7/4, -39/2, -3/2, -3, -1, -7/2, -3, 0, 5/2
-33/4, -15/4, -1/4, 1/4, -13/4, -15/4, -1/4, -7/4, -39/2, -3/2, -3, -1, -7/2, -3, 0, 5/2
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
439/8, 113/8, 89/8, 17/2, 13/2, 6, 21/8, 3/4, 375/8, 113/8, 45/4, 65/8, 45/8, 13/4, 3/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, -5, -5, -7/2, -5/2, -9/2, -3/2, -1/2, 57/4, 25/4, 15/4, 17/4, 19/4, 5/4, -9/4, -1/4
-35/2, -5, -5, -7/2, -5/2, -9/2, -3/2, -1/2, 57/4, 25/4, 15/4, 17/4, 19/4, 5/4, -9/4, -1/4
-35/2, -5, -5, -7/2, -5/2, -9/2, -3/2, -1/2, 57/4, 25/4, 15/4, 17/4, 19/4, 5/4, -9/4, -1/4
-35/2, -5, -5, -7/2, -5/2, -9/2, -3/2, -1/2, 57/4, 25/4, 15/4, 17/4, 19/4, 5/4, -9/4, -1/4
11/4, 29/4, 17/4, 13/4, 1/4, -11/4, -3/4, 7/4, -3/2, 1, 0, 0, 1/2, 3/2, -1, 3/2
11/4, 29/4, 17/4, 13/4, 1/4, -11/4, -3/4, 7/4, -3/2, 1, 0, 0, 1/2, 3/2, -1, 3/2
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
637/16, 169/16, 119/16, 111/16, 111/16, 55/16, 23/16, 15/16, 1019/16, 285/16, 241/16, 201/16, 141/16, 85/16, 23/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31, 6, 9, 6, 5, 4, 1, -1, 87/4, 13/4, 13/4, 19/4, 15/4, 9/4, 1/4, -9/4
31, 6, 9, 6, 5, 4, 1, -1, 87/4, 13/4, 13/4, 19/4, 15/4, 9/4, 1/4, -9/4
31, 6, 9, 6, 5, 4, 1, -1, 87/4, 13/4, 13/4, 19/4, 15/4, 9/4, 1/4, -9/4
31, 6, 9, 6, 5, 4, 1, -1, 87/4, 13/4, 13/4, 19/4, 15/4, 9/4, 1/4, -9/4
-41, -4, -9/2, -8, -9, -6, -5/2, 1, -71/4, -33/4, -23/4, -23/4, -17/4, -5/4, 7/4, 5/4
-41, -4, -9/2, -8, -9, -6, -5/2, 1, -71/4, -33/4, -23/4, -23/4, -17/4, -5/4, 7/4, 5/4
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/8, 8, 53/8, 3, 7/4, 5/8, 1/4, 1/8, 585/16, 129/16, 119/16, 95/16, 57/16, 33/16, 31/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/2, -23/2, -23/2, -17/2, -13/2, -9/2, -1, 1, 5/2, 7/2, 3/2, -3/2, -3, -1/2, 1/2, 3
-75/2, -23/2, -23/2, -17/2, -13/2, -9/2, -1, 1, 5/2, 7/2, 3/2, -3/2, -3, -1/2, 1/2, 3
-75/2, -23/2, -23/2, -17/2, -13/2, -9/2, -1, 1, 5/2, 7/2, 3/2, -3/2, -3, -1/2, 1/2, 3
-75/2, -23/2, -23/2, -17/2, -13/2, -9/2, -1, 1, 5/2, 7/2, 3/2, -3/2, -3, -1/2, 1/2, 3
-12, -5, -3, -1, -4, -3, 0, 2, 21/4, 1/4, -5/4, -13/4, 1/4, 1/4, 9/4, 1/4
-12, -5, -3, -1, -4, -3, 0, 2, 21/4, 1/4, -5/4, -13/4, 1/4, 1/4, 9/4, 1/4
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
585/8, 163/8, 67/4, 13, 77/8, 25/4, 5/2, -7/8, 919/16, 191/16, 173/16, 149/16, 149/16, 97/16, 35/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 7/2, 3, -1/2, 3/2, -3/2, -1/2, 1, -33/4, 7/4, -5/4, 5/4, 5/4, -7/4, -3/4, 7/4
-1/2, 7/2, 3, -1/2, 3/2, -3/2, -1/2, 1, -33/4, 7/4, -5/4, 5/4, 5/4, -7/4, -3/4, 7/4
-1/2, 7/2, 3, -1/2, 3/2, -3/2, -1/2, 1, -33/4, 7/4, -5/4, 5/4, 5/4, -7/4, -3/4, 7/4
-1/2, 7/2, 3, -1/2, 3/2, -3/2, -1/2, 1, -33/4, 7/4, -5/4, 5/4, 5/4, -7/4, -3/4, 7/4
-18, -5, -4, -1, -1, -3, -1, -1, -37/2, -5/2, -11/2, -9/2, -9/2, -3/2, 1/2, -3/2
-18, -5, -4, -1, -1, -3, -1, -1, -37/2, -5/2, -11/2, -9/2, -9/2, -3/2, 1/2, -3/2
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
719/16, 165/16, 131/16, 113/16, 101/16, 53/16, 35/16, -25/16, 389/8, 29/2, 23/2, 75/8, 6, 3, 3/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 9/2, 2, 5, 3, 1/2, 1, 0, 15/4, -21/4, -9/4, 5/4, 13/4, 11/4, 7/4, -1/4
15, 9/2, 2, 5, 3, 1/2, 1, 0, 15/4, -21/4, -9/4, 5/4, 13/4, 11/4, 7/4, -1/4
15, 9/2, 2, 5, 3, 1/2, 1, 0, 15/4, -21/4, -9/4, 5/4, 13/4, 11/4, 7/4, -1/4
15, 9/2, 2, 5, 3, 1/2, 1, 0, 15/4, -21/4, -9/4, 5/4, 13/4, 11/4, 7/4, -1/4
13, 5/2, 1/2, 4, 1/2, 5/2, 1/2, -1/2, -16, -17/2, -5, -5, -3/2, 1, 1, -1
13, 5/2, 1/2, 4, 1/2, 5/2, 1/2, -1/2, -16, -17/2, -5, -5, -3/2, 1, 1, -1
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
681/16, 195/16, 169/16, 107/16, 81/16, 53/16, 41/16, 17/16, 121/4, 73/8, 43/8, 5, 21/8, 5/8, 5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-183/4, -43/4, -43/4, -31/4, -23/4, -13/4, -11/4, -1/4, 27/4, 21/4, 9/4, 3/4, -3/4, 1/4, -1/4, -1/4
-183/4, -43/4, -43/4, -31/4, -23/4, -13/4, -11/4, -1/4, 27/4, 21/4, 9/4, 3/4, -3/4, 1/4, -1/4, -1/4
-183/4, -43/4, -43/4, -31/4, -23/4, -13/4, -11/4, -1/4, 27/4, 21/4, 9/4, 3/4, -3/4, 1/4, -1/4, -1/4
-183/4, -43/4, -43/4, -31/4, -23/4, -13/4, -11/4, -1/4, 27/4, 21/4, 9/4, 3/4, -3/4, 1/4, -1/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 12, 69/8, 7, 43/8, 43/8, 21/8, -1, 667/16, 205/16, 151/16, 121/16, 89/16, 45/16, 33/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 5/2, 7/2, 11/2, 11/2, 7/2, 3/2, -1/2, 21/2, 0, 3/2, 1/2, 2, 5, 2, 1/2
57/2, 5/2, 7/2, 11/2, 11/2, 7/2, 3/2, -1/2, 21/2, 0, 3/2, 1/2, 2, 5, 2, 1/2
57/2, 5/2, 7/2, 11/2, 11/2, 7/2, 3/2, -1/2, 21/2, 0, 3/2, 1/2, 2, 5, 2, 1/2
57/2, 5/2, 7/2, 11/2, 11/2, 7/2, 3/2, -1/2, 21/2, 0, 3/2, 1/2, 2, 5, 2, 1/2
13/4, 11/4, 1/4, -3/4, -3/4, 7/4, -5/4, -1/4, -47/2, -8, -7, -6, -11/2, -2, 1/2, -1/2
13/4, 11/4, 1/4, -3/4, -3/4, 7/4, -5/4, -1/4, -47/2, -8, -7, -6, -11/2, -2, 1/2, -1/2
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 51/4, 83/8, 67/8, 43/8, 25/8, 5/4, 1, 677/16, 137/16, 137/16, 111/16, 101/16, 75/16, 33/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -29/4, -15/4, -11/4, -17/4, -5/4, -11/4, 3/4, 18, 5, 9/2, 3, 5, 4, 5/2, 1
-67/4, -29/4, -15/4, -11/4, -17/4, -5/4, -11/4, 3/4, 18, 5, 9/2, 3, 5, 4, 5/2, 1
-67/4, -29/4, -15/4, -11/4, -17/4, -5/4, -11/4, 3/4, 18, 5, 9/2, 3, 5, 4, 5/2, 1
-67/4, -29/4, -15/4, -11/4, -17/4, -5/4, -11/4, 3/4, 18, 5, 9/2, 3, 5, 4, 5/2, 1
0, 3, 0, -1, 0, 1, 1, 0, 3/2, -2, -3/2, 0, 3/2, 3, 1/2, -1
0, 3, 0, -1, 0, 1, 1, 0, 3/2, -2, -3/2, 0, 3/2, 3, 1/2, -1
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
167/4, 95/8, 17/2, 8, 23/4, 17/8, 17/8, 11/8, 877/16, 237/16, 203/16, 161/16, 103/16, 59/16, 17/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, -1/4, 13/4, 11/4, 17/4, 7/4, -5/4, 9/4, 11, 3/2, 7/2, 1/2, 7/2, 7/2, 3/2, 1
29/4, -1/4, 13/4, 11/4, 17/4, 7/4, -5/4, 9/4, 11, 3/2, 7/2, 1/2, 7/2, 7/2, 3/2, 1
29/4, -1/4, 13/4, 11/4, 17/4, 7/4, -5/4, 9/4, 11, 3/2, 7/2, 1/2, 7/2, 7/2, 3/2, 1
29/4, -1/4, 13/4, 11/4, 17/4, 7/4, -5/4, 9/4, 11, 3/2, 7/2, 1/2, 7/2, 7/2, 3/2, 1
1/2, 9/2, 3/2, -3/2, 3/2, 5/2, 1/2, 5/2, -27, -9, -13/2, -11/2, -3, -1/2, 3/2, -2
1/2, 9/2, 3/2, -3/2, 3/2, 5/2, 1/2, 5/2, -27, -9, -13/2, -11/2, -3, -1/2, 3/2, -2
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/16, 131/16, 89/16, 89/16, 59/16, 45/16, 19/16, 7/16, 44, 11, 21/2, 15/2, 37/8, 7/2, 9/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -6, -5/2, -3, -7/2, -4, -3, 1/2, 22, 8, 8, 5, 2, 3, 0, -2
-53/2, -6, -5/2, -3, -7/2, -4, -3, 1/2, 22, 8, 8, 5, 2, 3, 0, -2
-53/2, -6, -5/2, -3, -7/2, -4, -3, 1/2, 22, 8, 8, 5, 2, 3, 0, -2
-53/2, -6, -5/2, -3, -7/2, -4, -3, 1/2, 22, 8, 8, 5, 2, 3, 0, -2
5/2, -3/2, -3/2, -1/2, -1/2, 3/2, 5/2, -1/2, -34, -9, -17/2, -13/2, -3, -3/2, 1, -1/2
5/2, -3/2, -3/2, -1/2, -1/2, 3/2, 5/2, -1/2, -34, -9, -17/2, -13/2, -3, -3/2, 1, -1/2
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 105/8, 23/2, 61/8, 15/2, 29/8, 3/2, 3/8, 431/16, 91/16, 87/16, 55/16, 47/16, 43/16, 37/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 19/4, 19/4, 19/4, 5/4, -5/4, -3/4, -5/4, -13/4, 7/4, 3/4, 5/4, -1/4, -11/4, -9/4, -5/4
87/4, 19/4, 19/4, 19/4, 5/4, -5/4, -3/4, -5/4, -13/4, 7/4, 3/4, 5/4, -1/4, -11/4, -9/4, -5/4
87/4, 19/4, 19/4, 19/4, 5/4, -5/4, -3/4, -5/4, -13/4, 7/4, 3/4, 5/4, -1/4, -11/4, -9/4, -5/4
87/4, 19/4, 19/4, 19/4, 5/4, -5/4, -3/4, -5/4, -13/4, 7/4, 3/4, 5/4, -1/4, -11/4, -9/4, -5/4
29/2, 15/2, 4, 1/2, 1, 7/2, 1/2, -5/2, 71/4, 25/4, 15/4, 19/4, 7/4, -3/4, 7/4, -1/4
29/2, 15/2, 4, 1/2, 1, 7/2, 1/2, -5/2, 71/4, 25/4, 15/4, 19/4, 7/4, -3/4, 7/4, -1/4
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
543/16, 137/16, 135/16, 101/16, 57/16, 23/16, 15/16, -7/16, 593/16, 143/16, 137/16, 101/16, 87/16, 65/16, 35/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 5/2, 4, 6, 9/2, 7/2, 2, 1, -87/4, -27/4, -23/4, -17/4, -21/4, -7/4, -9/4, 3/4
45/2, 5/2, 4, 6, 9/2, 7/2, 2, 1, -87/4, -27/4, -23/4, -17/4, -21/4, -7/4, -9/4, 3/4
45/2, 5/2, 4, 6, 9/2, 7/2, 2, 1, -87/4, -27/4, -23/4, -17/4, -21/4, -7/4, -9/4, 3/4
45/2, 5/2, 4, 6, 9/2, 7/2, 2, 1, -87/4, -27/4, -23/4, -17/4, -21/4, -7/4, -9/4, 3/4
19/2, 0, 3/2, 1/2, -1/2, -1/2, 3, -1/2, 18, 4, 4, 9/2, 3, 0, 3/2, -2
19/2, 0, 3/2, 1/2, -1/2, -1/2, 3, -1/2, 18, 4, 4, 9/2, 3, 0, 3/2, -2
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
147/4, 89/8, 15/2, 35/8, 23/8, 17/8, 5/4, -5/4, 277/8, 10, 17/2, 21/4, 5, 35/8, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, 5/2, 3/2, -1, -5/2, -3/2, 0, 2, -3, 1/2, 7/2, 1, -1/2, -5/2, -3, 0
-8, 5/2, 3/2, -1, -5/2, -3/2, 0, 2, -3, 1/2, 7/2, 1, -1/2, -5/2, -3, 0
-8, 5/2, 3/2, -1, -5/2, -3/2, 0, 2, -3, 1/2, 7/2, 1, -1/2, -5/2, -3, 0
-8, 5/2, 3/2, -1, -5/2, -3/2, 0, 2, -3, 1/2, 7/2, 1, -1/2, -5/2, -3, 0
-9/2, 7/2, 1/2, -5/2, 1/2, 7/2, 0, 3, 27, 8, 5, 3, 4, 3, 1/2, -3/2
-9/2, 7/2, 1/2, -5/2, 1/2, 7/2, 0, 3, 27, 8, 5, 3, 4, 3, 1/2, -3/2
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
775/16, 167/16, 133/16, 133/16, 117/16, 105/16, 43/16, 15/16, 465/8, 129/8, 103/8, 87/8, 67/8, 55/8, 25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
89/2, 27/2, 21/2, 9, 6, 3, -1/2, 3, 113/2, 31/2, 12, 9, 13/2, 5, 3, -1/2
89/2, 27/2, 21/2, 9, 6, 3, -1/2, 3, 113/2, 31/2, 12, 9, 13/2, 5, 3, -1/2
89/2, 27/2, 21/2, 9, 6, 3, -1/2, 3, 113/2, 31/2, 12, 9, 13/2, 5, 3, -1/2
89/2, 27/2, 21/2, 9, 6, 3, -1/2, 3, 113/2, 31/2, 12, 9, 13/2, 5, 3, -1/2
12, 3, 2, 7/2, 1/2, -1/2, -2, 1/2, 81/4, 25/4, 23/4, 15/4, 5/4, 9/4, 11/4, 3/4
12, 3, 2, 7/2, 1/2, -1/2, -2, 1/2, 81/4, 25/4, 23/4, 15/4, 5/4, 9/4, 11/4, 3/4
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
771/16, 189/16, 147/16, 115/16, 109/16, 71/16, 29/16, -19/16, 613/16, 145/16, 113/16, 85/16, 81/16, 81/16, 29/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -9/4, -1/4, -15/4, -5/4, -3/4, -1/4, 7/4, 3/2, -3/2, -3/2, 2, 4, 1/2, 2, 0
-45/4, -9/4, -1/4, -15/4, -5/4, -3/4, -1/4, 7/4, 3/2, -3/2, -3/2, 2, 4, 1/2, 2, 0
-45/4, -9/4, -1/4, -15/4, -5/4, -3/4, -1/4, 7/4, 3/2, -3/2, -3/2, 2, 4, 1/2, 2, 0
-45/4, -9/4, -1/4, -15/4, -5/4, -3/4, -1/4, 7/4, 3/2, -3/2, -3/2, 2, 4, 1/2, 2, 0
9, 7/2, 0, 2, 3, 0, 1, 3/2, 67/4, 9/4, 17/4, 15/4, 9/4, -3/4, 7/4, -1/4
9, 7/2, 0, 2, 3, 0, 1, 3/2, 67/4, 9/4, 17/4, 15/4, 9/4, -3/4, 7/4, -1/4
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/16, 177/16, 167/16, 115/16, 85/16, 41/16, 25/16, 19/16, 351/8, 23/2, 9, 17/2, 6, 11/2, 2, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/2, 6, 6, 7, 5, 5/2, 0, -1, -65/4, -29/4, -17/4, -11/4, -15/4, -3/4, 3/4, 9/4
69/2, 6, 6, 7, 5, 5/2, 0, -1, -65/4, -29/4, -17/4, -11/4, -15/4, -3/4, 3/4, 9/4
69/2, 6, 6, 7, 5, 5/2, 0, -1, -65/4, -29/4, -17/4, -11/4, -15/4, -3/4, 3/4, 9/4
69/2, 6, 6, 7, 5, 5/2, 0, -1, -65/4, -29/4, -17/4, -11/4, -15/4, -3/4, 3/4, 9/4
27/2, 4, 3, 3/2, 4, 3/2, 0, 5/2, -16, -3/2, -7/2, -3/2, -3, -5, -3, -1/2
27/2, 4, 3, 3/2, 4, 3/2, 0, 5/2, -16, -3/2, -7/2, -3/2, -3, -5, -3, -1/2
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/2, 15, 93/8, 63/8, 51/8, 25/4, 25/8, -1/2, 371/8, 23/2, 69/8, 15/2, 39/8, 29/8, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -5/4, -3/4, 11/4, -3/4, -1/4, -1/4, 11/4, -77/4, -9/4, -11/4, -23/4, -13/4, -3/4, 1/4, -9/4
3/4, -5/4, -3/4, 11/4, -3/4, -1/4, -1/4, 11/4, -77/4, -9/4, -11/4, -23/4, -13/4, -3/4, 1/4, -9/4
3/4, -5/4, -3/4, 11/4, -3/4, -1/4, -1/4, 11/4, -77/4, -9/4, -11/4, -23/4, -13/4, -3/4, 1/4, -9/4
3/4, -5/4, -3/4, 11/4, -3/4, -1/4, -1/4, 11/4, -77/4, -9/4, -11/4, -23/4, -13/4, -3/4, 1/4, -9/4
12, 4, 5/2, 7/2, 3, 7/2, 3/2, 1, 47/2, 7, 4, 15/2, 9/2, 4, 1/2, -3
12, 4, 5/2, 7/2, 3, 7/2, 3/2, 1, 47/2, 7, 4, 15/2, 9/2, 4, 1/2, -3
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
465/8, 55/4, 51/4, 21/2, 55/8, 5, 15/8, -11/8, 419/16, 115/16, 93/16, 43/16, 43/16, 35/16, 29/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/2, 13/2, 9/2, 11/2, 7, 5, 2, 0, 34, 19/2, 13/2, 10, 7, 7/2, 3/2, -1
53/2, 13/2, 9/2, 11/2, 7, 5, 2, 0, 34, 19/2, 13/2, 10, 7, 7/2, 3/2, -1
53/2, 13/2, 9/2, 11/2, 7, 5, 2, 0, 34, 19/2, 13/2, 10, 7, 7/2, 3/2, -1
53/2, 13/2, 9/2, 11/2, 7, 5, 2, 0, 34, 19/2, 13/2, 10, 7, 7/2, 3/2, -1
23, 8, 7, 4, 2, -1, 0, 1, 25/4, 1/4, 15/4, 7/4, 1/4, -5/4, 3/4, -11/4
23, 8, 7, 4, 2, -1, 0, 1, 25/4, 1/4, 15/4, 7/4, 1/4, -5/4, 3/4, -11/4
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/16, 189/16, 127/16, 125/16, 109/16, 95/16, 39/16, 7/16, 83/2, 69/8, 31/4, 7, 21/4, 39/8, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 1/4, 1/4, 7/4, 7/4, 5/4, 1/4, 5/4, 1/2, -3, -4, -3/2, 2, 3/2, -1/2, 0
29/4, 1/4, 1/4, 7/4, 7/4, 5/4, 1/4, 5/4, 1/2, -3, -4, -3/2, 2, 3/2, -1/2, 0
29/4, 1/4, 1/4, 7/4, 7/4, 5/4, 1/4, 5/4, 1/2, -3, -4, -3/2, 2, 3/2, -1/2, 0
29/4, 1/4, 1/4, 7/4, 7/4, 5/4, 1/4, 5/4, 1/2, -3, -4, -3/2, 2, 3/2, -1/2, 0
25/4, 3/4, 13/4, 3/4, 13/4, 9/4, 1/4, -7/4, 13/4, 13/4, 5/4, 7/4, 3/4, -5/4, -1/4, 13/4
25/4, 3/4, 13/4, 3/4, 13/4, 9/4, 1/4, -7/4, 13/4, 13/4, 5/4, 7/4, 3/4, -5/4, -1/4, 13/4
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
725/16, 191/16, 161/16, 141/16, 95/16, 79/16, 37/16, -1/16, 179/4, 53/4, 77/8, 61/8, 39/8, 27/8, 19/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/2, -10, -13/2, -13/2, -13/2, -4, -3/2, 3/2, 41/2, 1, -1/2, 3, 11/2, 7/2, 5/2, -1/2
-71/2, -10, -13/2, -13/2, -13/2, -4, -3/2, 3/2, 41/2, 1, -1/2, 3, 11/2, 7/2, 5/2, -1/2
-71/2, -10, -13/2, -13/2, -13/2, -4, -3/2, 3/2, 41/2, 1, -1/2, 3, 11/2, 7/2, 5/2, -1/2
-71/2, -10, -13/2, -13/2, -13/2, -4, -3/2, 3/2, 41/2, 1, -1/2, 3, 11/2, 7/2, 5/2, -1/2
21/2, 2, 5/2, -1/2, 1/2, 1, -1/2, -1/2, 15/2, 2, 3, 1, 1/2, 3, 0, -1
21/2, 2, 5/2, -1/2, 1/2, 1, -1/2, -1/2, 15/2, 2, 3, 1, 1/2, 3, 0, -1
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
177/4, 77/8, 73/8, 23/4, 45/8, 19/4, 21/8, -1/2, 215/8, 63/8, 41/8, 35/8, 13/4, 9/8, 7/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 11/2, 7/2, 0, 3/2, -1, 0, 5/2, -63/2, -6, -17/2, -5, -4, -7/2, -2, 3/2
0, 11/2, 7/2, 0, 3/2, -1, 0, 5/2, -63/2, -6, -17/2, -5, -4, -7/2, -2, 3/2
0, 11/2, 7/2, 0, 3/2, -1, 0, 5/2, -63/2, -6, -17/2, -5, -4, -7/2, -2, 3/2
0, 11/2, 7/2, 0, 3/2, -1, 0, 5/2, -63/2, -6, -17/2, -5, -4, -7/2, -2, 3/2
37/4, 1/4, 3/4, 7/4, 11/4, 13/4, -1/4, 9/4, -45/4, -11/4, 1/4, -11/4, -5/4, -11/4, -7/4, 5/4
37/4, 1/4, 3/4, 7/4, 11/4, 13/4, -1/4, 9/4, -45/4, -11/4, 1/4, -11/4, -5/4, -11/4, -7/4, 5/4
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/16, 177/16, 161/16, 137/16, 113/16, 69/16, 19/16, 5/16, 921/16, 263/16, 209/16, 153/16, 147/16, 89/16, 59/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/2, 23/2, 9, 6, 5, 5/2, 3/2, 2, -83/4, -35/4, -33/4, -21/4, -9/4, -3/4, -3/4, 7/4
71/2, 23/2, 9, 6, 5, 5/2, 3/2, 2, -83/4, -35/4, -33/4, -21/4, -9/4, -3/4, -3/4, 7/4
71/2, 23/2, 9, 6, 5, 5/2, 3/2, 2, -83/4, -35/4, -33/4, -21/4, -9/4, -3/4, -3/4, 7/4
71/2, 23/2, 9, 6, 5, 5/2, 3/2, 2, -83/4, -35/4, -33/4, -21/4, -9/4, -3/4, -3/4, 7/4
-24, -7, -6, -7, -4, -4, -1, 1, 11/4, 17/4, 7/4, 7/4, 3/4, 7/4, -5/4, 9/4
-24, -7, -6, -7, -4, -4, -1, 1, 11/4, 17/4, 7/4, 7/4, 3/4, 7/4, -5/4, 9/4
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
421/8, 87/8, 17/2, 8, 8, 55/8, 29/8, 0, 791/16, 191/16, 151/16, 143/16, 95/16, 95/16, 41/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 13/2, 17/2, 11/2, 5/2, 5, 2, 3/2, 147/4, 33/4, 29/4, 19/4, 21/4, 21/4, 13/4, 1/4
43/2, 13/2, 17/2, 11/2, 5/2, 5, 2, 3/2, 147/4, 33/4, 29/4, 19/4, 21/4, 21/4, 13/4, 1/4
43/2, 13/2, 17/2, 11/2, 5/2, 5, 2, 3/2, 147/4, 33/4, 29/4, 19/4, 21/4, 21/4, 13/4, 1/4
43/2, 13/2, 17/2, 11/2, 5/2, 5, 2, 3/2, 147/4, 33/4, 29/4, 19/4, 21/4, 21/4, 13/4, 1/4
7/2, 3, 3/2, 3/2, -1, -3, -1/2, 0, -12, 3/2, -3/2, 1, -5/2, -4, -3/2, -2
7/2, 3, 3/2, 3/2, -1, -3, -1/2, 0, -12, 3/2, -3/2, 1, -5/2, -4, -3/2, -2
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
957/16, 241/16, 225/16, 179/16, 119/16, 59/16, 15/16, 5/16, 127/4, 17/2, 29/4, 6, 11/2, 3, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/2, 9/2, 9/2, 15/2, 9/2, 11/2, 5/2, -1/2, 25, 8, 11/2, 7/2, 1, -3/2, 1, -5/2
47/2, 9/2, 9/2, 15/2, 9/2, 11/2, 5/2, -1/2, 25, 8, 11/2, 7/2, 1, -3/2, 1, -5/2
47/2, 9/2, 9/2, 15/2, 9/2, 11/2, 5/2, -1/2, 25, 8, 11/2, 7/2, 1, -3/2, 1, -5/2
47/2, 9/2, 9/2, 15/2, 9/2, 11/2, 5/2, -1/2, 25, 8, 11/2, 7/2, 1, -3/2, 1, -5/2
-31/2, -15/2, -4, -9/2, -2, 1, -1/2, -3, 33/2, -1, 5/2, 4, 4, 2, 3/2, 3/2
-31/2, -15/2, -4, -9/2, -2, 1, -1/2, -3, 33/2, -1, 5/2, 4, 4, 2, 3/2, 3/2
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
117/2, 15, 107/8, 43/4, 15/2, 35/8, 5/4, 5/4, 83/2, 11, 17/2, 31/4, 23/4, 17/4, 3, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 8, 9/2, 5, 3/2, 9/2, 7/2, 0, -41/2, -13/2, -15/2, -9/2, -9/2, -5/2, 1/2, -1/2
25, 8, 9/2, 5, 3/2, 9/2, 7/2, 0, -41/2, -13/2, -15/2, -9/2, -9/2, -5/2, 1/2, -1/2
25, 8, 9/2, 5, 3/2, 9/2, 7/2, 0, -41/2, -13/2, -15/2, -9/2, -9/2, -5/2, 1/2, -1/2
25, 8, 9/2, 5, 3/2, 9/2, 7/2, 0, -41/2, -13/2, -15/2, -9/2, -9/2, -5/2, 1/2, -1/2
-6, -5, -3/2, -1, 1/2, 5/2, 1/2, -2, 9/2, 3, 1/2, -1/2, -3, -2, 1, -5/2
-6, -5, -3/2, -1, 1/2, 5/2, 1/2, -2, 9/2, 3, 1/2, -1/2, -3, -2, 1, -5/2
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
56, 23/2, 89/8, 83/8, 27/4, 43/8, 13/4, -5/8, 44, 93/8, 45/4, 15/2, 35/8, 2, 3/2, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 45/4, 31/4, 25/4, 17/4, 9/4, -5/4, -3/4, -91/4, -11/4, -7/4, -9/4, -23/4, -13/4, 1/4, 1/4
113/4, 45/4, 31/4, 25/4, 17/4, 9/4, -5/4, -3/4, -91/4, -11/4, -7/4, -9/4, -23/4, -13/4, 1/4, 1/4
113/4, 45/4, 31/4, 25/4, 17/4, 9/4, -5/4, -3/4, -91/4, -11/4, -7/4, -9/4, -23/4, -13/4, 1/4, 1/4
113/4, 45/4, 31/4, 25/4, 17/4, 9/4, -5/4, -3/4, -91/4, -11/4, -7/4, -9/4, -23/4, -13/4, 1/4, 1/4
-91/4, -23/4, -25/4, -27/4, -19/4, -11/4, -5/4, 9/4, -5, 2, -3/2, -1/2, -2, -1, 5/2, 1/2
-91/4, -23/4, -25/4, -27/4, -19/4, -11/4, -5/4, 9/4, -5, 2, -3/2, -1/2, -2, -1, 5/2, 1/2
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/16, 205/16, 173/16, 157/16, 123/16, 69/16, 23/16, 7/16, 787/16, 223/16, 173/16, 115/16, 103/16, 77/16, 33/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
117/4, 37/4, 23/4, 19/4, 9/4, 7/4, 1/4, -1/4, 35/2, 8, 9/2, 1, 5/2, 3, 2, -3/2
117/4, 37/4, 23/4, 19/4, 9/4, 7/4, 1/4, -1/4, 35/2, 8, 9/2, 1, 5/2, 3, 2, -3/2
117/4, 37/4, 23/4, 19/4, 9/4, 7/4, 1/4, -1/4, 35/2, 8, 9/2, 1, 5/2, 3, 2, -3/2
117/4, 37/4, 23/4, 19/4, 9/4, 7/4, 1/4, -1/4, 35/2, 8, 9/2, 1, 5/2, 3, 2, -3/2
9/2, 7/2, 7/2, 7/2, 3/2, -1/2, -3/2, 3/2, -6, -1/2, 0, 3, -1/2, -3, -1/2, -5/2
9/2, 7/2, 7/2, 7/2, 3/2, -1/2, -3/2, 3/2, -6, -1/2, 0, 3, -1/2, -3, -1/2, -5/2
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
741/16, 225/16, 165/16, 117/16, 73/16, 73/16, 15/16, 7/16, 677/16, 205/16, 147/16, 111/16, 93/16, 55/16, 13/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
16, 3, 9/2, 1, 3, 2, 2, -3/2, -77/4, -29/4, -17/4, -17/4, -5/4, -3/4, 3/4, 5/4
16, 3, 9/2, 1, 3, 2, 2, -3/2, -77/4, -29/4, -17/4, -17/4, -5/4, -3/4, 3/4, 5/4
16, 3, 9/2, 1, 3, 2, 2, -3/2, -77/4, -29/4, -17/4, -17/4, -5/4, -3/4, 3/4, 5/4
16, 3, 9/2, 1, 3, 2, 2, -3/2, -77/4, -29/4, -17/4, -17/4, -5/4, -3/4, 3/4, 5/4
5/2, -1/2, 3/2, -1/2, 1/2, -3/2, -5/2, 1/2, -125/4, -23/4, -25/4, -31/4, -31/4, -17/4, -7/4, 7/4
5/2, -1/2, 3/2, -1/2, 1/2, -3/2, -5/2, 1/2, -125/4, -23/4, -25/4, -31/4, -31/4, -17/4, -7/4, 7/4
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/16, 201/16, 145/16, 103/16, 75/16, 53/16, 19/16, 15/16, 291/8, 75/8, 71/8, 57/8, 37/8, 19/8, 3/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, -5/4, 1/4, 9/4, 5/4, 3/4, 9/4, -3/4, 69/4, 17/4, 19/4, 21/4, 17/4, 17/4, 5/4, 3/4
53/4, -5/4, 1/4, 9/4, 5/4, 3/4, 9/4, -3/4, 69/4, 17/4, 19/4, 21/4, 17/4, 17/4, 5/4, 3/4
53/4, -5/4, 1/4, 9/4, 5/4, 3/4, 9/4, -3/4, 69/4, 17/4, 19/4, 21/4, 17/4, 17/4, 5/4, 3/4
53/4, -5/4, 1/4, 9/4, 5/4, 3/4, 9/4, -3/4, 69/4, 17/4, 19/4, 21/4, 17/4, 17/4, 5/4, 3/4
93/4, 43/4, 33/4, 21/4, 17/4, 3/4, -3/4, 9/4, 23/2, 5/2, 5/2, 3/2, 9/2, 7/2, 1/2, -1/2
93/4, 43/4, 33/4, 21/4, 17/4, 3/4, -3/4, 9/4, 23/2, 5/2, 5/2, 3/2, 9/2, 7/2, 1/2, -1/2
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
569/16, 121/16, 117/16, 85/16, 63/16, 25/16, 23/16, -11/16, 401/8, 15, 23/2, 67/8, 6, 5/2, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, 3/2, 1, 0, -7/2, -1/2, -5/2, 0, 7, -3/2, 3/2, 9/2, 1, 0, 3/2, 2
-5, 3/2, 1, 0, -7/2, -1/2, -5/2, 0, 7, -3/2, 3/2, 9/2, 1, 0, 3/2, 2
-5, 3/2, 1, 0, -7/2, -1/2, -5/2, 0, 7, -3/2, 3/2, 9/2, 1, 0, 3/2, 2
-5, 3/2, 1, 0, -7/2, -1/2, -5/2, 0, 7, -3/2, 3/2, 9/2, 1, 0, 3/2, 2
17/2, 3/2, 5, 5, 7/2, 1/2, -1/2, 5/2, -25/2, -3/2, -1/2, -7/2, -4, -1/2, 3/2, -1
17/2, 3/2, 5, 5, 7/2, 1/2, -1/2, 5/2, -25/2, -3/2, -1/2, -7/2, -4, -1/2, 3/2, -1
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
261/8, 37/4, 61/8, 41/8, 13/4, 3/4, 3/4, 1/8, 449/8, 59/4, 27/2, 43/4, 29/4, 7/2, 9/4, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 9/4, -1/4, -9/4, -5/4, 3/4, -1/4, -13/4, 85/4, 25/4, 21/4, 33/4, 19/4, 7/4, -1/4, -1/4
-7/4, 9/4, -1/4, -9/4, -5/4, 3/4, -1/4, -13/4, 85/4, 25/4, 21/4, 33/4, 19/4, 7/4, -1/4, -1/4
-7/4, 9/4, -1/4, -9/4, -5/4, 3/4, -1/4, -13/4, 85/4, 25/4, 21/4, 33/4, 19/4, 7/4, -1/4, -1/4
-7/4, 9/4, -1/4, -9/4, -5/4, 3/4, -1/4, -13/4, 85/4, 25/4, 21/4, 33/4, 19/4, 7/4, -1/4, -1/4
61/4, 15/4, 19/4, 13/4, 3/4, -1/4, 3/4, -5/4, 16, 2, 3/2, 4, 2, -3/2, 1, 0
61/4, 15/4, 19/4, 13/4, 3/4, -1/4, 3/4, -5/4, 16, 2, 3/2, 4, 2, -3/2, 1, 0
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 51/8, 49/8, 31/8, 13/4, 23/8, 5/4, -3/4, 221/4, 45/4, 21/2, 41/4, 63/8, 23/4, 25/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 7/4, -7/4, -9/4, -1/4, -1/4, 13/4, -1/4, 85/4, 31/4, 17/4, 23/4, 17/4, 3/4, -11/4, -1/4
7/4, 7/4, -7/4, -9/4, -1/4, -1/4, 13/4, -1/4, 85/4, 31/4, 17/4, 23/4, 17/4, 3/4, -11/4, -1/4
7/4, 7/4, -7/4, -9/4, -1/4, -1/4, 13/4, -1/4, 85/4, 31/4, 17/4, 23/4, 17/4, 3/4, -11/4, -1/4
7/4, 7/4, -7/4, -9/4, -1/4, -1/4, 13/4, -1/4, 85/4, 31/4, 17/4, 23/4, 17/4, 3/4, -11/4, -1/4
-35/4, -15/4, -3/4, -15/4, -5/4, -15/4, -5/4, 1/4, 115/4, 25/4, 17/4, 25/4, 17/4, 5/4, 3/4, -11/4
-35/4, -15/4, -3/4, -15/4, -5/4, -15/4, -5/4, 1/4, 115/4, 25/4, 17/4, 25/4, 17/4, 5/4, 3/4, -11/4
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/16, 181/16, 139/16, 97/16, 65/16, 45/16, 43/16, 19/16, 161/4, 93/8, 39/4, 27/4, 23/8, 5/4, 5/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 3/2, 1, 0, -5/2, -4, -1, 1, -11/4, -5/4, -9/4, 1/4, 9/4, 5/4, -9/4, -5/4
-1, 3/2, 1, 0, -5/2, -4, -1, 1, -11/4, -5/4, -9/4, 1/4, 9/4, 5/4, -9/4, -5/4
-1, 3/2, 1, 0, -5/2, -4, -1, 1, -11/4, -5/4, -9/4, 1/4, 9/4, 5/4, -9/4, -5/4
-1, 3/2, 1, 0, -5/2, -4, -1, 1, -11/4, -5/4, -9/4, 1/4, 9/4, 5/4, -9/4, -5/4
-15, 1/2, -3, -2, -1/2, 0, -2, 1, 27/4, 13/4, -1/4, 9/4, -1/4, -3/4, -5/4, 9/4
-15, 1/2, -3, -2, -1/2, 0, -2, 1, 27/4, 13/4, -1/4, 9/4, -1/4, -3/4, -5/4, 9/4
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
887/16, 209/16, 183/16, 175/16, 127/16, 87/16, 37/16, 7/16, 339/8, 37/4, 31/4, 49/8, 23/4, 7/2, 9/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/2, -5, -5/2, -3/2, 3/2, 3, -1/2, 3/2, 53/4, 17/4, 17/4, 9/4, 3/4, -7/4, -7/4, 7/4
-25/2, -5, -5/2, -3/2, 3/2, 3, -1/2, 3/2, 53/4, 17/4, 17/4, 9/4, 3/4, -7/4, -7/4, 7/4
-25/2, -5, -5/2, -3/2, 3/2, 3, -1/2, 3/2, 53/4, 17/4, 17/4, 9/4, 3/4, -7/4, -7/4, 7/4
-25/2, -5, -5/2, -3/2, 3/2, 3, -1/2, 3/2, 53/4, 17/4, 17/4, 9/4, 3/4, -7/4, -7/4, 7/4
3, 0, 0, -1, 1, 0, 0, -3, -15, 1/2, -1, -3, -5/2, -2, 3/2, 3/2
3, 0, 0, -1, 1, 0, 0, -3, -15, 1/2, -1, -3, -5/2, -2, 3/2, 3/2
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 15, 91/8, 75/8, 63/8, 7, 27/8, -1/2, 785/16, 201/16, 167/16, 155/16, 133/16, 85/16, 33/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, 3/4, -1/4, -5/4, -19/4, -11/4, -9/4, -5/4, 23/4, 19/4, 7/4, 5/4, -1/4, 9/4, 11/4, 3/4
-45/4, 3/4, -1/4, -5/4, -19/4, -11/4, -9/4, -5/4, 23/4, 19/4, 7/4, 5/4, -1/4, 9/4, 11/4, 3/4
-45/4, 3/4, -1/4, -5/4, -19/4, -11/4, -9/4, -5/4, 23/4, 19/4, 7/4, 5/4, -1/4, 9/4, 11/4, 3/4
-45/4, 3/4, -1/4, -5/4, -19/4, -11/4, -9/4, -5/4, 23/4, 19/4, 7/4, 5/4, -1/4, 9/4, 11/4, 3/4
-3, -2, 1, 3/2, -2, 1, 3/2, 2, -109/4, -13/4, -23/4, -29/4, -27/4, -19/4, -13/4, 1/4
-3, -2, 1, 3/2, -2, 1, 3/2, 2, -109/4, -13/4, -23/4, -29/4, -27/4, -19/4, -13/4, 1/4
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/16, 151/16, 149/16, 107/16, 93/16, 93/16, 43/16, 11/16, 39, 10, 8, 27/4, 41/8, 7/4, 3/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -5/2, -2, -4, -1, -3/2, -2, -1, 9, 1, 3, 1, -1/2, 1/2, 2, 0
-16, -5/2, -2, -4, -1, -3/2, -2, -1, 9, 1, 3, 1, -1/2, 1/2, 2, 0
-16, -5/2, -2, -4, -1, -3/2, -2, -1, 9, 1, 3, 1, -1/2, 1/2, 2, 0
-16, -5/2, -2, -4, -1, -3/2, -2, -1, 9, 1, 3, 1, -1/2, 1/2, 2, 0
-7/2, -5/2, -1, 1/2, -1/2, 3/2, 5/2, 0, -15/2, -5/2, -7/2, 0, 5/2, 1/2, -1, -3/2
-7/2, -5/2, -1, 1/2, -1/2, 3/2, 5/2, 0, -15/2, -5/2, -7/2, 0, 5/2, 1/2, -1, -3/2
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
301/8, 37/4, 31/4, 61/8, 19/4, 21/8, 17/8, 7/4, 389/8, 107/8, 81/8, 17/2, 37/8, 33/8, 5/4, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -5/4, -1/4, 1/4, -13/4, -13/4, -1/4, 9/4, 53/4, 19/4, 21/4, 13/4, 19/4, 15/4, 1/4, 11/4
-13/4, -5/4, -1/4, 1/4, -13/4, -13/4, -1/4, 9/4, 53/4, 19/4, 21/4, 13/4, 19/4, 15/4, 1/4, 11/4
-13/4, -5/4, -1/4, 1/4, -13/4, -13/4, -1/4, 9/4, 53/4, 19/4, 21/4, 13/4, 19/4, 15/4, 1/4, 11/4
-13/4, -5/4, -1/4, 1/4, -13/4, -13/4, -1/4, 9/4, 53/4, 19/4, 21/4, 13/4, 19/4, 15/4, 1/4, 11/4
-39/4, 11/4, -3/4, -5/4, -17/4, -9/4, 1/4, 13/4, 39/4, 17/4, 11/4, 9/4, -1/4, -13/4, -5/4, 3/4
-39/4, 11/4, -3/4, -5/4, -17/4, -9/4, 1/4, 13/4, 39/4, 17/4, 11/4, 9/4, -1/4, -13/4, -5/4, 3/4
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
417/8, 87/8, 43/4, 10, 17/2, 6, 21/8, 5/8, 103/4, 39/4, 6, 31/8, 27/8, 2, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -3/2, -4, -15/2, -4, -3, -2, 1/2, 21/2, -1/2, 2, 4, 9/2, 1, -5/2, -1
-57/2, -3/2, -4, -15/2, -4, -3, -2, 1/2, 21/2, -1/2, 2, 4, 9/2, 1, -5/2, -1
-57/2, -3/2, -4, -15/2, -4, -3, -2, 1/2, 21/2, -1/2, 2, 4, 9/2, 1, -5/2, -1
-57/2, -3/2, -4, -15/2, -4, -3, -2, 1/2, 21/2, -1/2, 2, 4, 9/2, 1, -5/2, -1
13/4, 7/4, -1/4, 7/4, -1/4, 7/4, -1/4, -11/4, 43/4, 9/4, 15/4, 19/4, 11/4, 3/4, -11/4, 3/4
13/4, 7/4, -1/4, 7/4, -1/4, 7/4, -1/4, -11/4, 43/4, 9/4, 15/4, 19/4, 11/4, 3/4, -11/4, 3/4
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1077/16, 277/16, 249/16, 193/16, 145/16, 89/16, 39/16, -5/16, 733/16, 209/16, 175/16, 113/16, 103/16, 81/16, 33/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/2, 5, 4, 6, 9/2, 5, 2, 0, 35/4, 23/4, 17/4, 3/4, -5/4, 3/4, 7/4, 1/4
57/2, 5, 4, 6, 9/2, 5, 2, 0, 35/4, 23/4, 17/4, 3/4, -5/4, 3/4, 7/4, 1/4
57/2, 5, 4, 6, 9/2, 5, 2, 0, 35/4, 23/4, 17/4, 3/4, -5/4, 3/4, 7/4, 1/4
57/2, 5, 4, 6, 9/2, 5, 2, 0, 35/4, 23/4, 17/4, 3/4, -5/4, 3/4, 7/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/8, 95/8, 43/4, 37/4, 25/4, 41/8, 23/8, 3/4, 697/16, 193/16, 185/16, 129/16, 89/16, 55/16, 25/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 9/4, 5/4, 13/4, 5/4, -1/4, 3/4, 5/4, 47/4, 19/4, 9/4, 17/4, 5/4, -9/4, 3/4, 1/4
1/4, 9/4, 5/4, 13/4, 5/4, -1/4, 3/4, 5/4, 47/4, 19/4, 9/4, 17/4, 5/4, -9/4, 3/4, 1/4
1/4, 9/4, 5/4, 13/4, 5/4, -1/4, 3/4, 5/4, 47/4, 19/4, 9/4, 17/4, 5/4, -9/4, 3/4, 1/4
1/4, 9/4, 5/4, 13/4, 5/4, -1/4, 3/4, 5/4, 47/4, 19/4, 9/4, 17/4, 5/4, -9/4, 3/4, 1/4
23/2, -1/2, 3/2, 1/2, 5/2, 5/2, 5/2, -1/2, -3/2, 3/2, 0, 1/2, -3, -5/2, 0, 2
23/2, -1/2, 3/2, 1/2, 5/2, 5/2, 5/2, -1/2, -3/2, 3/2, 0, 1/2, -3, -5/2, 0, 2
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/8, 61/4, 12, 17/2, 63/8, 11/2, 27/8, -1/8, 595/16, 173/16, 121/16, 99/16, 71/16, 43/16, 27/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-109/4, -21/4, -15/4, -9/4, -15/4, -15/4, -7/4, 7/4, -23/4, -19/4, -9/4, -1/4, -7/4, 1/4, 1/4, -11/4
-109/4, -21/4, -15/4, -9/4, -15/4, -15/4, -7/4, 7/4, -23/4, -19/4, -9/4, -1/4, -7/4, 1/4, 1/4, -11/4
-109/4, -21/4, -15/4, -9/4, -15/4, -15/4, -7/4, 7/4, -23/4, -19/4, -9/4, -1/4, -7/4, 1/4, 1/4, -11/4
-109/4, -21/4, -15/4, -9/4, -15/4, -15/4, -7/4, 7/4, -23/4, -19/4, -9/4, -1/4, -7/4, 1/4, 1/4, -11/4
1/4, 1/4, 11/4, 9/4, 7/4, 7/4, -1/4, 5/4, -57/4, -9/4, -19/4, -23/4, -9/4, 3/4, 3/4, 3/4
1/4, 1/4, 11/4, 9/4, 7/4, 7/4, -1/4, 5/4, -57/4, -9/4, -19/4, -23/4, -9/4, 3/4, 3/4, 3/4
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/4, 55/8, 25/4, 13/4, 23/8, 19/8, 5/8, 1/2, 271/8, 65/8, 31/4, 57/8, 19/4, 17/8, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 3/4, -5/4, -1/4, 1/4, -5/4, -1/4, 5/4, -81/4, -17/4, -31/4, -29/4, -15/4, -7/4, 3/4, 1/4
-25/4, 3/4, -5/4, -1/4, 1/4, -5/4, -1/4, 5/4, -81/4, -17/4, -31/4, -29/4, -15/4, -7/4, 3/4, 1/4
-25/4, 3/4, -5/4, -1/4, 1/4, -5/4, -1/4, 5/4, -81/4, -17/4, -31/4, -29/4, -15/4, -7/4, 3/4, 1/4
-25/4, 3/4, -5/4, -1/4, 1/4, -5/4, -1/4, 5/4, -81/4, -17/4, -31/4, -29/4, -15/4, -7/4, 3/4, 1/4
31/2, 13/2, 7/2, 9/2, 3/2, 5/2, -1/2, 5/2, -7, -2, -9/2, -2, -3/2, 0, -3/2, -1/2
31/2, 13/2, 7/2, 9/2, 3/2, 5/2, -1/2, 5/2, -7, -2, -9/2, -2, -3/2, 0, -3/2, -1/2
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
909/16, 227/16, 211/16, 165/16, 125/16, 81/16, 37/16, 21/16, 999/16, 267/16, 213/16, 185/16, 141/16, 89/16, 31/16, 27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/4, 43/4, 41/4, 29/4, 19/4, 9/4, -3/4, 5/4, -65/4, -11/4, -21/4, -15/4, -5/4, -11/4, 3/4, -3/4
133/4, 43/4, 41/4, 29/4, 19/4, 9/4, -3/4, 5/4, -65/4, -11/4, -21/4, -15/4, -5/4, -11/4, 3/4, -3/4
133/4, 43/4, 41/4, 29/4, 19/4, 9/4, -3/4, 5/4, -65/4, -11/4, -21/4, -15/4, -5/4, -11/4, 3/4, -3/4
133/4, 43/4, 41/4, 29/4, 19/4, 9/4, -3/4, 5/4, -65/4, -11/4, -21/4, -15/4, -5/4, -11/4, 3/4, -3/4
-39/2, -2, -11/2, -5, -2, -3/2, 1/2, 2, -8, -3, -7/2, -3, 1/2, 2, 3/2, -1/2
-39/2, -2, -11/2, -5, -2, -3/2, 1/2, 2, -8, -3, -7/2, -3, 1/2, 2, 3/2, -1/2
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/8, 47/4, 75/8, 63/8, 7, 4, 9/8, 1/2, 541/16, 167/16, 151/16, 113/16, 53/16, 31/16, 15/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/4, -21/4, -9/4, -5/4, -5/4, -7/4, -7/4, 7/4, 15/2, 1, 4, 1, 1/2, 1, -1, -1
-85/4, -21/4, -9/4, -5/4, -5/4, -7/4, -7/4, 7/4, 15/2, 1, 4, 1, 1/2, 1, -1, -1
-85/4, -21/4, -9/4, -5/4, -5/4, -7/4, -7/4, 7/4, 15/2, 1, 4, 1, 1/2, 1, -1, -1
-85/4, -21/4, -9/4, -5/4, -5/4, -7/4, -7/4, 7/4, 15/2, 1, 4, 1, 1/2, 1, -1, -1
7/2, 1/2, 7/2, 7/2, 1/2, 0, 1/2, -1, -8, 1/2, -3, -7/2, -1, -1, 0, -1
7/2, 1/2, 7/2, 7/2, 1/2, 0, 1/2, -1, -8, 1/2, -3, -7/2, -1, -1, 0, -1
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 105/8, 43/4, 33/4, 55/8, 13/4, 23/8, -3/4, 779/16, 195/16, 171/16, 115/16, 115/16, 83/16, 35/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -15/4, -9/4, -3/4, 1/4, 11/4, 1/4, -5/4, 25/2, 3/2, 3/2, 3/2, -2, -1/2, 3, -1/2
11/4, -15/4, -9/4, -3/4, 1/4, 11/4, 1/4, -5/4, 25/2, 3/2, 3/2, 3/2, -2, -1/2, 3, -1/2
11/4, -15/4, -9/4, -3/4, 1/4, 11/4, 1/4, -5/4, 25/2, 3/2, 3/2, 3/2, -2, -1/2, 3, -1/2
11/4, -15/4, -9/4, -3/4, 1/4, 11/4, 1/4, -5/4, 25/2, 3/2, 3/2, 3/2, -2, -1/2, 3, -1/2
59/2, 21/2, 17/2, 11/2, 11/2, 5/2, 1/2, -5/2, -23/2, -1, -9/2, -2, -7/2, -1, 3/2, -2
59/2, 21/2, 17/2, 11/2, 11/2, 5/2, 1/2, -5/2, -23/2, -1, -9/2, -2, -7/2, -1, 3/2, -2
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
883/16, 249/16, 193/16, 151/16, 91/16, 45/16, 43/16, 13/16, 45, 23/2, 19/2, 31/4, 4, 23/8, 11/4, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, -3/4, -7/4, -9/4, 1/4, 7/4, 1/4, 3/4, 0, -5, -3, 1/2, 4, 1/2, -1, -2
-25/4, -3/4, -7/4, -9/4, 1/4, 7/4, 1/4, 3/4, 0, -5, -3, 1/2, 4, 1/2, -1, -2
-25/4, -3/4, -7/4, -9/4, 1/4, 7/4, 1/4, 3/4, 0, -5, -3, 1/2, 4, 1/2, -1, -2
-25/4, -3/4, -7/4, -9/4, 1/4, 7/4, 1/4, 3/4, 0, -5, -3, 1/2, 4, 1/2, -1, -2
15/2, 3/2, -1/2, 3/2, 3/2, 7/2, 5/2, 1/2, 35/4, 3/4, 13/4, 9/4, 7/4, 5/4, 11/4, 1/4
15/2, 3/2, -1/2, 3/2, 3/2, 7/2, 5/2, 1/2, 35/4, 3/4, 13/4, 9/4, 7/4, 5/4, 11/4, 1/4
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
291/8, 45/4, 63/8, 53/8, 5, 17/8, 5/4, -3/4, 457/8, 27/2, 25/2, 23/2, 8, 9/2, 5/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, -5/4, -3/4, -5/4, -3/4, 1/4, 11/4, 1/4, 9/2, 3/2, 7/2, 3/2, 5/2, 3/2, -2, 1
11/4, -5/4, -3/4, -5/4, -3/4, 1/4, 11/4, 1/4, 9/2, 3/2, 7/2, 3/2, 5/2, 3/2, -2, 1
11/4, -5/4, -3/4, -5/4, -3/4, 1/4, 11/4, 1/4, 9/2, 3/2, 7/2, 3/2, 5/2, 3/2, -2, 1
11/4, -5/4, -3/4, -5/4, -3/4, 1/4, 11/4, 1/4, 9/2, 3/2, 7/2, 3/2, 5/2, 3/2, -2, 1
45/4, -1/4, 11/4, 17/4, 11/4, -3/4, -5/4, -3/4, 15/2, 5, 5/2, 5/2, -1, -5/2, -3/2, 1/2
45/4, -1/4, 11/4, 17/4, 11/4, -3/4, -5/4, -3/4, 15/2, 5, 5/2, 5/2, -1, -5/2, -3/2, 1/2
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
169/4, 27/2, 85/8, 57/8, 17/4, 15/8, 11/8, 0, 697/16, 153/16, 153/16, 145/16, 95/16, 47/16, 39/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 31/4, 17/4, 25/4, 25/4, 13/4, -1/4, 7/4, -18, -7/2, -7/2, -9/2, -6, -9/2, -5/2, 1/2
107/4, 31/4, 17/4, 25/4, 25/4, 13/4, -1/4, 7/4, -18, -7/2, -7/2, -9/2, -6, -9/2, -5/2, 1/2
107/4, 31/4, 17/4, 25/4, 25/4, 13/4, -1/4, 7/4, -18, -7/2, -7/2, -9/2, -6, -9/2, -5/2, 1/2
107/4, 31/4, 17/4, 25/4, 25/4, 13/4, -1/4, 7/4, -18, -7/2, -7/2, -9/2, -6, -9/2, -5/2, 1/2
73/4, 9/4, 21/4, 13/4, -1/4, 11/4, 7/4, -5/4, 19, 4, 3/2, 2, 5, 5/2, -1, -2
73/4, 9/4, 21/4, 13/4, -1/4, 11/4, 7/4, -5/4, 19, 4, 3/2, 2, 5, 5/2, -1, -2
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
253/16, 67/16, 49/16, 45/16, 39/16, 25/16, 23/16, -1/16, 381/8, 57/4, 47/4, 35/4, 29/4, 29/8, 9/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
111/4, 35/4, 37/4, 27/4, 15/4, 9/4, 1/4, -11/4, -1/2, -3/2, 1, -5/2, -5/2, -2, 1/2, -3/2
111/4, 35/4, 37/4, 27/4, 15/4, 9/4, 1/4, -11/4, -1/2, -3/2, 1, -5/2, -5/2, -2, 1/2, -3/2
111/4, 35/4, 37/4, 27/4, 15/4, 9/4, 1/4, -11/4, -1/2, -3/2, 1, -5/2, -5/2, -2, 1/2, -3/2
111/4, 35/4, 37/4, 27/4, 15/4, 9/4, 1/4, -11/4, -1/2, -3/2, 1, -5/2, -5/2, -2, 1/2, -3/2
-119/4, -15/4, -25/4, -19/4, -11/4, -21/4, -9/4, -5/4, 69/4, 27/4, 15/4, 17/4, 3/4, 13/4, 5/4, -5/4
-119/4, -15/4, -25/4, -19/4, -11/4, -21/4, -9/4, -5/4, 69/4, 27/4, 15/4, 17/4, 3/4, 13/4, 5/4, -5/4
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
327/8, 87/8, 10, 7, 11/2, 7/4, 7/4, 5/4, 181/4, 49/4, 9, 31/4, 9/2, 17/4, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -4, -1/2, -1/2, 2, 1/2, -5/2, 0, 0, -4, -3, 1/2, -3/2, -1/2, 1, -1/2
-10, -4, -1/2, -1/2, 2, 1/2, -5/2, 0, 0, -4, -3, 1/2, -3/2, -1/2, 1, -1/2
-10, -4, -1/2, -1/2, 2, 1/2, -5/2, 0, 0, -4, -3, 1/2, -3/2, -1/2, 1, -1/2
-10, -4, -1/2, -1/2, 2, 1/2, -5/2, 0, 0, -4, -3, 1/2, -3/2, -1/2, 1, -1/2
3/2, -1/2, -1, -4, -3/2, 1, 1, 1/2, -13/2, -7/2, -3, 1/2, -1, 3/2, -2, -1
3/2, -1/2, -1, -4, -3/2, 1, 1, 1/2, -13/2, -7/2, -3, 1/2, -1, 3/2, -2, -1
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
195/8, 63/8, 55/8, 49/8, 3, 1/2, 1/2, 1/2, 159/4, 21/2, 71/8, 27/4, 49/8, 5/2, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -7/4, 1/4, 1/4, -13/4, -5/4, -7/4, -7/4, 9/4, 13/4, 1/4, -9/4, -5/4, -13/4, -1/4, 1/4
5/4, -7/4, 1/4, 1/4, -13/4, -5/4, -7/4, -7/4, 9/4, 13/4, 1/4, -9/4, -5/4, -13/4, -1/4, 1/4
5/4, -7/4, 1/4, 1/4, -13/4, -5/4, -7/4, -7/4, 9/4, 13/4, 1/4, -9/4, -5/4, -13/4, -1/4, 1/4
5/4, -7/4, 1/4, 1/4, -13/4, -5/4, -7/4, -7/4, 9/4, 13/4, 1/4, -9/4, -5/4, -13/4, -1/4, 1/4
47/4, 7/4, 9/4, -1/4, 9/4, 17/4, 7/4, -7/4, -3, 5/2, 2, 0, 0, -5/2, 0, 2
47/4, 7/4, 9/4, -1/4, 9/4, 17/4, 7/4, -7/4, -3, 5/2, 2, 0, 0, -5/2, 0, 2
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
453/8, 12, 81/8, 10, 33/4, 11/2, 29/8, 1/8, 709/16, 175/16, 157/16, 107/16, 103/16, 81/16, 43/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 5, 4, 1/2, -2, -3, 0, 7/2, 11/4, -1/4, -11/4, -5/4, 3/4, -3/4, -1/4, -5/4
1, 5, 4, 1/2, -2, -3, 0, 7/2, 11/4, -1/4, -11/4, -5/4, 3/4, -3/4, -1/4, -5/4
1, 5, 4, 1/2, -2, -3, 0, 7/2, 11/4, -1/4, -11/4, -5/4, 3/4, -3/4, -1/4, -5/4
1, 5, 4, 1/2, -2, -3, 0, 7/2, 11/4, -1/4, -11/4, -5/4, 3/4, -3/4, -1/4, -5/4
-16, -1, -2, -2, 0, -3, 0, 2, -69/2, -25/2, -9, -13/2, -4, -3, 0, -1/2
-16, -1, -2, -2, 0, -3, 0, 2, -69/2, -25/2, -9, -13/2, -4, -3, 0, -1/2
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/8, 45/4, 35/4, 11/2, 2, 15/8, 15/8, -5/8, 185/4, 53/4, 47/4, 33/4, 25/4, 11/4, 7/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 9/4, 13/4, 1/4, 5/4, 5/4, 3/4, 3/4, -17/2, 3/2, 1, -3/2, -3/2, -1/2, 1, 5/2
53/4, 9/4, 13/4, 1/4, 5/4, 5/4, 3/4, 3/4, -17/2, 3/2, 1, -3/2, -3/2, -1/2, 1, 5/2
53/4, 9/4, 13/4, 1/4, 5/4, 5/4, 3/4, 3/4, -17/2, 3/2, 1, -3/2, -3/2, -1/2, 1, 5/2
53/4, 9/4, 13/4, 1/4, 5/4, 5/4, 3/4, 3/4, -17/2, 3/2, 1, -3/2, -3/2, -1/2, 1, 5/2
-65/4, -19/4, -23/4, -17/4, -27/4, -15/4, -3/4, -11/4, 9, 2, 0, 1/2, 1, 3/2, 0, -2
-65/4, -19/4, -23/4, -17/4, -27/4, -15/4, -3/4, -11/4, 9, 2, 0, 1/2, 1, 3/2, 0, -2
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
947/16, 209/16, 207/16, 179/16, 131/16, 85/16, 49/16, 13/16, 641/16, 167/16, 113/16, 113/16, 101/16, 83/16, 33/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, -1/4, 7/4, 15/4, 3/4, 5/4, 7/4, 5/4, -49/2, -7/2, -3, -11/2, -7/2, -1, -1, 2
55/4, -1/4, 7/4, 15/4, 3/4, 5/4, 7/4, 5/4, -49/2, -7/2, -3, -11/2, -7/2, -1, -1, 2
55/4, -1/4, 7/4, 15/4, 3/4, 5/4, 7/4, 5/4, -49/2, -7/2, -3, -11/2, -7/2, -1, -1, 2
55/4, -1/4, 7/4, 15/4, 3/4, 5/4, 7/4, 5/4, -49/2, -7/2, -3, -11/2, -7/2, -1, -1, 2
-1/4, -15/4, -1/4, 3/4, 13/4, 1/4, 3/4, -3/4, -77/4, -23/4, -27/4, -21/4, -15/4, -3/4, -3/4, -11/4
-1/4, -15/4, -1/4, 3/4, 13/4, 1/4, 3/4, -3/4, -77/4, -23/4, -27/4, -21/4, -15/4, -3/4, -3/4, -11/4
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 43/4, 61/8, 53/8, 13/4, 7/4, 9/8, -5/8, 1081/16, 313/16, 257/16, 203/16, 151/16, 95/16, 33/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/4, -17/4, -21/4, -15/4, -7/4, 3/4, -3/4, -3/4, 32, 8, 11, 19/2, 6, 3, 1, -1/2
-49/4, -17/4, -21/4, -15/4, -7/4, 3/4, -3/4, -3/4, 32, 8, 11, 19/2, 6, 3, 1, -1/2
-49/4, -17/4, -21/4, -15/4, -7/4, 3/4, -3/4, -3/4, 32, 8, 11, 19/2, 6, 3, 1, -1/2
-49/4, -17/4, -21/4, -15/4, -7/4, 3/4, -3/4, -3/4, 32, 8, 11, 19/2, 6, 3, 1, -1/2
-53/2, -15/2, -9, -6, -5/2, -5/2, -2, 0, 23, 7, 13/2, 11/2, 2, 9/2, 3/2, -2
-53/2, -15/2, -9, -6, -5/2, -5/2, -2, 0, 23, 7, 13/2, 11/2, 2, 9/2, 3/2, -2
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
231/4, 129/8, 29/2, 45/4, 8, 35/8, 7/8, 1/8, 41, 27/2, 10, 25/4, 13/4, 25/8, 9/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/2, 8, 7, 5, 5, 9/2, 3/2, 3/2, 129/4, 29/4, 25/4, 27/4, 35/4, 21/4, 13/4, 1/4
73/2, 8, 7, 5, 5, 9/2, 3/2, 3/2, 129/4, 29/4, 25/4, 27/4, 35/4, 21/4, 13/4, 1/4
73/2, 8, 7, 5, 5, 9/2, 3/2, 3/2, 129/4, 29/4, 25/4, 27/4, 35/4, 21/4, 13/4, 1/4
73/2, 8, 7, 5, 5, 9/2, 3/2, 3/2, 129/4, 29/4, 25/4, 27/4, 35/4, 21/4, 13/4, 1/4
79/2, 21/2, 15/2, 17/2, 11/2, 5/2, -1/2, 1/2, 47/2, 13/2, 17/2, 6, 3, 0, -1, -1/2
79/2, 21/2, 15/2, 17/2, 11/2, 5/2, -1/2, 1/2, 47/2, 13/2, 17/2, 6, 3, 0, -1, -1/2
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
669/16, 175/16, 169/16, 129/16, 81/16, 37/16, 23/16, 21/16, 677/16, 137/16, 129/16, 113/16, 89/16, 77/16, 49/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, -3/2, -1/2, -3/2, 1, 1, -3/2, -1, -1, 3, 5/2, 4, 3/2, -3/2, -5/2, 1
5, -3/2, -1/2, -3/2, 1, 1, -3/2, -1, -1, 3, 5/2, 4, 3/2, -3/2, -5/2, 1
5, -3/2, -1/2, -3/2, 1, 1, -3/2, -1, -1, 3, 5/2, 4, 3/2, -3/2, -5/2, 1
5, -3/2, -1/2, -3/2, 1, 1, -3/2, -1, -1, 3, 5/2, 4, 3/2, -3/2, -5/2, 1
-1/2, -11/2, -3, -3, 1/2, 7/2, 5/2, -1/2, 31/4, 17/4, 15/4, 5/4, 19/4, 5/4, -9/4, 5/4
-1/2, -11/2, -3, -3, 1/2, 7/2, 5/2, -1/2, 31/4, 17/4, 15/4, 5/4, 19/4, 5/4, -9/4, 5/4
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
381/8, 105/8, 79/8, 53/8, 21/4, 21/4, 19/8, 11/8, 403/8, 81/8, 77/8, 69/8, 53/8, 41/8, 17/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/4, -11/4, -15/4, -23/4, -17/4, -17/4, -3/4, 11/4, -27/4, 9/4, 7/4, -5/4, -9/4, -19/4, -11/4, 3/4
-81/4, -11/4, -15/4, -23/4, -17/4, -17/4, -3/4, 11/4, -27/4, 9/4, 7/4, -5/4, -9/4, -19/4, -11/4, 3/4
-81/4, -11/4, -15/4, -23/4, -17/4, -17/4, -3/4, 11/4, -27/4, 9/4, 7/4, -5/4, -9/4, -19/4, -11/4, 3/4
-81/4, -11/4, -15/4, -23/4, -17/4, -17/4, -3/4, 11/4, -27/4, 9/4, 7/4, -5/4, -9/4, -19/4, -11/4, 3/4
55/2, 19/2, 15/2, 13/2, 9/2, 5/2, -1/2, -3/2, -83/4, -31/4, -29/4, -17/4, -5/4, -7/4, 5/4, -5/4
55/2, 19/2, 15/2, 13/2, 9/2, 5/2, -1/2, -3/2, -83/4, -31/4, -29/4, -17/4, -5/4, -7/4, 5/4, -5/4
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
435/16, 133/16, 121/16, 85/16, 51/16, 39/16, 7/16, 1/16, 39, 25/2, 9, 27/4, 23/4, 9/4, 5/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/4, 29/4, 25/4, 29/4, 21/4, 11/4, 9/4, 5/4, 17/2, 4, 7/2, 5, 3/2, -1, 3/2, -1
143/4, 29/4, 25/4, 29/4, 21/4, 11/4, 9/4, 5/4, 17/2, 4, 7/2, 5, 3/2, -1, 3/2, -1
143/4, 29/4, 25/4, 29/4, 21/4, 11/4, 9/4, 5/4, 17/2, 4, 7/2, 5, 3/2, -1, 3/2, -1
143/4, 29/4, 25/4, 29/4, 21/4, 11/4, 9/4, 5/4, 17/2, 4, 7/2, 5, 3/2, -1, 3/2, -1
-29/2, -13/2, -9/2, -3/2, -1/2, -1/2, 1/2, 3/2, 19, 17/2, 9, 6, 7/2, 2, -3/2, 3/2
-29/2, -13/2, -9/2, -3/2, -1/2, -1/2, 1/2, 3/2, 19, 17/2, 9, 6, 7/2, 2, -3/2, 3/2
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
857/16, 195/16, 175/16, 151/16, 113/16, 103/16, 43/16, -5/16, 483/16, 109/16, 99/16, 93/16, 77/16, 27/16, 27/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29, 5, 8, 6, 5, 2, -1, 0, 79/4, 17/4, 31/4, 25/4, 17/4, 7/4, -7/4, -5/4
29, 5, 8, 6, 5, 2, -1, 0, 79/4, 17/4, 31/4, 25/4, 17/4, 7/4, -7/4, -5/4
29, 5, 8, 6, 5, 2, -1, 0, 79/4, 17/4, 31/4, 25/4, 17/4, 7/4, -7/4, -5/4
29, 5, 8, 6, 5, 2, -1, 0, 79/4, 17/4, 31/4, 25/4, 17/4, 7/4, -7/4, -5/4
-12, -2, -5/2, 1/2, -1, -5/2, -1, -5/2, 39, 25/2, 21/2, 8, 7, 7/2, 1/2, 3
-12, -2, -5/2, 1/2, -1, -5/2, -1, -5/2, 39, 25/2, 21/2, 8, 7, 7/2, 1/2, 3
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/16, 17/16, 13/16, 9/16, 7/16, 7/16, 3/16, 3/16, 1, 0, 1, 7/8, 3/8, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1/2, 3/2, -1/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1/2, 3/2, -1/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1/2, 3/2, -1/2, 3/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1/2, 3/2, -1/2, 3/2, 1
-1, -1, 1, 1/2, -1/2, 0, 1/2, 3/2, 0, -1/2, -3/2, 0, 1, 1/2, -1/2, 2
-1, -1, 1, 1/2, -1/2, 0, 1/2, 3/2, 0, -1/2, -3/2, 0, 1, 1/2, -1/2, 2
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/4, 1/4, 1, 1, 1, 3/4, 3/4, 0, 11/16, -3/16, 17/16, 13/16, 7/16, 7/16, 7/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 3/4, -1/4, 5/4, 9/4, 5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 3/4, -1/4, 5/4, 9/4, 5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 3/4, -1/4, 5/4, 9/4, 5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 3/4, -1/4, 5/4, 9/4, 5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 7/4, -3/4, 3/4, 7/4, 7/4, -5/4, -3/4, 7/4, -5/4, 1/4, 5/4, 7/4, 5/4, 3/4, 5/4
-5/4, 7/4, -3/4, 3/4, 7/4, 7/4, -5/4, -3/4, 7/4, -5/4, 1/4, 5/4, 7/4, 5/4, 3/4, 5/4
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/8, 7/8, 1, 1, 1, 1, 1, 0, 1/2, 1/2, 1/2, 3/8, 3/8, 1/8, 1/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -3/2, 3/2, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -3/2, 3/2, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -3/2, 3/2, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, -3/2, 3/2, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 7/4, 1/4, 3/4, 7/4, -1/4, -1/4, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, 1/4, 3/4, 7/4, -1/4, -1/4, 3/4, -3/4
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
21/16, 13/16, 13/16, 11/16, 5/16, 3/16, 3/16, 3/16, 0, 1/4, 1, 1, 3/4, 1/4, 1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, 3/2, 0, 1, -1, -1/2, 1, -3/2, -1/2, -1, 1/2, 1, -1, 1/2, 1
3/2, -1/2, 3/2, 0, 1, -1, -1/2, 1, -3/2, -1/2, -1, 1/2, 1, -1, 1/2, 1
3/2, -1/2, 3/2, 0, 1, -1, -1/2, 1, -3/2, -1/2, -1, 1/2, 1, -1, 1/2, 1
3/2, -1/2, 3/2, 0, 1, -1, -1/2, 1, -3/2, -1/2, -1, 1/2, 1, -1, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -3/2, -1/2, 1/2, -3/2, -1/2, -3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -3/2, -1/2, 1/2, -3/2, -1/2, -3/2, -3/2
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/2, 1, 1, 1/2, 3/8, 3/8, 0, 0, -1/8, 9/8, 1, 3/4, 3/4, 5/8, 3/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 2, 3/2, -3/2, 0, 3/2, 0, 1, 0, 2, -3/2, -3/2, 3/2, -1, -1/2, -1
-1/2, 2, 3/2, -3/2, 0, 3/2, 0, 1, 0, 2, -3/2, -3/2, 3/2, -1, -1/2, -1
-1/2, 2, 3/2, -3/2, 0, 3/2, 0, 1, 0, 2, -3/2, -3/2, 3/2, -1, -1/2, -1
-1/2, 2, 3/2, -3/2, 0, 3/2, 0, 1, 0, 2, -3/2, -3/2, 3/2, -1, -1/2, -1
3/2, 0, 0, -3/2, 0, 0, 3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 0, 0, -3/2, 0, 0, 3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, 7/16, 13/16, 13/16, 9/16, 5/16, 1/16, 1/16, -1/16, 15/16, 17/16, 9/16, 9/16, 7/16, 7/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 3/4, 7/4, -1/4, 9/4, -3/4, 9/4, 5/4, 7/4, 9/4, -1/4, 1/4, 1/4, 9/4, 3/4, -1/4
7/4, 3/4, 7/4, -1/4, 9/4, -3/4, 9/4, 5/4, 7/4, 9/4, -1/4, 1/4, 1/4, 9/4, 3/4, -1/4
7/4, 3/4, 7/4, -1/4, 9/4, -3/4, 9/4, 5/4, 7/4, 9/4, -1/4, 1/4, 1/4, 9/4, 3/4, -1/4
7/4, 3/4, 7/4, -1/4, 9/4, -3/4, 9/4, 5/4, 7/4, 9/4, -1/4, 1/4, 1/4, 9/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1/2, -1/2, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1/2, -1/2, -1, -1/2
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 1, 1, 7/8, 3/4, 3/4, 1/8, 0, 1/4, -1/4, 1, 1, 3/4, 3/4, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -1/4, 3/4, 9/4, -1/4, 5/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -1/4, 3/4, 9/4, -1/4, 5/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -1/4, 3/4, 9/4, -1/4, 5/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, -1/4, 3/4, 9/4, -1/4, 5/4, 7/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 3/2, 0, -3/2, -1, -1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 3/2, 0, -3/2, -1, -1/2, 0
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, -1/4, 7/8, 7/8, 3/4, 3/4, 3/4, 3/4, 9/16, -3/16, 17/16, 17/16, 13/16, 5/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 1/4, 1/4, -1/4, 9/4, 3/4, 5/4, 5/4, 0, 0, 2, -1/2, 2, -3/2, 2, 1
5/4, 1/4, 1/4, -1/4, 9/4, 3/4, 5/4, 5/4, 0, 0, 2, -1/2, 2, -3/2, 2, 1
5/4, 1/4, 1/4, -1/4, 9/4, 3/4, 5/4, 5/4, 0, 0, 2, -1/2, 2, -3/2, 2, 1
5/4, 1/4, 1/4, -1/4, 9/4, 3/4, 5/4, 5/4, 0, 0, 2, -1/2, 2, -3/2, 2, 1
0, -1/2, 1, -1, -1/2, 0, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, 1, -1, -1/2, 0, -3/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/8, 3/4, 7/8, 5/8, 5/8, 1/2, 1/2, 1/4, 15/16, 7/16, 15/16, 15/16, 9/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
7/4, -5/4, 3/4, 7/4, -3/4, -1/4, 5/4, -1/4, -1/2, 0, 2, -1/2, 1, 1, -1, 1
7/4, -5/4, 3/4, 7/4, -3/4, -1/4, 5/4, -1/4, -1/2, 0, 2, -1/2, 1, 1, -1, 1
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
7/16, -1/16, 17/16, 17/16, 17/16, 15/16, 7/16, 1/16, 9/8, 5/8, 1, 7/8, 1/4, 1/4, 1/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 1, 3/2, 1, -1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 1, 3/2, 1, -1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 1, 3/2, 1, -1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 1, 1, 3/2, 1, -1/2, -3/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 9/4, 7/4, -1/4, 1/4, -3/4, -5/4, -3/4, 5/4, 7/4, 3/4, 5/4, -3/4, 5/4, 7/4, 7/4
-1/4, 9/4, 7/4, -1/4, 1/4, -3/4, -5/4, -3/4, 5/4, 7/4, 3/4, 5/4, -3/4, 5/4, 7/4, 7/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -1/16, 11/16, 7/16, 5/16, 5/16, 5/16, 1/16, 5/8, 3/8, 7/8, 7/8, 3/4, 1/2, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, 7/4, -1/4, -5/4, 5/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, 7/4, -1/4, -5/4, 5/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, 7/4, -1/4, -5/4, 5/4, -3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, 7/4, -1/4, -5/4, 5/4, -3/4, 1/4
3/2, -1, 1, 3/2, -1/2, 1, 1, 1/2, -1/4, 3/4, 7/4, -1/4, 3/4, 3/4, 7/4, -1/4
3/2, -1, 1, 3/2, -1/2, 1, 1, 1/2, -1/4, 3/4, 7/4, -1/4, 3/4, 3/4, 7/4, -1/4
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
21/16, -1/16, 15/16, 9/16, 9/16, 3/16, 3/16, 1/16, -3/16, 13/16, 9/16, 9/16, 7/16, 7/16, 5/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -5/4, 1/4, 1/4, -5/4, 7/4, 1/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -5/4, 1/4, 1/4, -5/4, 7/4, 1/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -5/4, 1/4, 1/4, -5/4, 7/4, 1/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 7/4, -5/4, 1/4, 1/4, -5/4, 7/4, 1/4, -3/4
1, 0, -1, -1/2, 1/2, 1/2, 1/2, 1, 5/4, 1/4, 5/4, 5/4, -5/4, 3/4, -5/4, -5/4
1, 0, -1, -1/2, 1/2, 1/2, 1/2, 1, 5/4, 1/4, 5/4, 5/4, -5/4, 3/4, -5/4, -5/4
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/16, 5/16, 17/16, 15/16, 13/16, 13/16, 13/16, 13/16, 21/16, 13/16, 13/16, 11/16, 7/16, 7/16, 7/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, 5/4, 5/4, -3/4, 5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, 5/4, 5/4, -3/4, 5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, 5/4, 5/4, -3/4, 5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
7/4, 1/4, 3/4, 5/4, 5/4, -3/4, 5/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 9/4, -5/4, -1/4, -3/4, 7/4, 9/4, -5/4, 1, 1/2, -1, -3/2, 1, 3/2, 1/2, 0
1/4, 9/4, -5/4, -1/4, -3/4, 7/4, 9/4, -5/4, 1, 1/2, -1, -3/2, 1, 3/2, 1/2, 0
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
19/16, 7/16, 15/16, 13/16, 7/16, 5/16, 1/16, 1/16, 17/16, 7/16, 17/16, 7/16, 7/16, 7/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, -1, 0, -3/2, -1/2, -1/2, 3/2, -5/4, -5/4, 1/4, -5/4, 5/4, 5/4, 9/4, -1/4
1, 1, -1, 0, -3/2, -1/2, -1/2, 3/2, -5/4, -5/4, 1/4, -5/4, 5/4, 5/4, 9/4, -1/4
1, 1, -1, 0, -3/2, -1/2, -1/2, 3/2, -5/4, -5/4, 1/4, -5/4, 5/4, 5/4, 9/4, -1/4
1, 1, -1, 0, -3/2, -1/2, -1/2, 3/2, -5/4, -5/4, 1/4, -5/4, 5/4, 5/4, 9/4, -1/4
5/4, -5/4, -5/4, 1/4, 7/4, -1/4, 1/4, -3/4, 9/4, -3/4, 5/4, -5/4, 9/4, -3/4, -3/4, -5/4
5/4, -5/4, -5/4, 1/4, 7/4, -1/4, 1/4, -3/4, 9/4, -3/4, 5/4, -5/4, 9/4, -3/4, -3/4, -5/4
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/16, -3/16, 13/16, 13/16, 11/16, 5/16, 3/16, 3/16, 21/16, 19/16, 17/16, 17/16, 17/16, 7/16, 7/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -1/2, 3/2, -1, 1, -3/2, -1/2, 1/2, -5/4, 7/4, 3/4, 7/4, 5/4, -1/4, 5/4, 7/4
1/2, -1/2, 3/2, -1, 1, -3/2, -1/2, 1/2, -5/4, 7/4, 3/4, 7/4, 5/4, -1/4, 5/4, 7/4
1/2, -1/2, 3/2, -1, 1, -3/2, -1/2, 1/2, -5/4, 7/4, 3/4, 7/4, 5/4, -1/4, 5/4, 7/4
1/2, -1/2, 3/2, -1, 1, -3/2, -1/2, 1/2, -5/4, 7/4, 3/4, 7/4, 5/4, -1/4, 5/4, 7/4
5/4, -5/4, 3/4, 1/4, -3/4, 3/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
5/4, -5/4, 3/4, 1/4, -3/4, 3/4, 5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, 5/8, 7/8, 7/8, 5/8, 3/8, 3/8, 1/8, 5/8, 9/8, 3/4, 5/8, 3/8, 3/8, 1/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, 5/4, 9/4, -1/4, -1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, 5/4, 9/4, -1/4, -1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, 5/4, 9/4, -1/4, -1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 9/4, 9/4, 5/4, 9/4, -1/4, -1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 2, -3/2, 1, 2, -1/2, -1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 2, -3/2, 1, 2, -1/2, -1/2, 1
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
9/8, -1/8, 3/4, 3/4, 3/4, 5/8, 3/8, 1/4, 1/2, 1, 3/4, 3/4, 3/4, 3/4, 5/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1/2, 1/2, 1/2, 1/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1/2, 1/2, 1/2, 1/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1/2, 1/2, 1/2, 1/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1/2, 1/2, 1/2, 1/2, 0, 0
-1/4, -3/4, -5/4, 3/4, 5/4, 5/4, -3/4, 3/4, -1/4, 3/4, 5/4, 5/4, 5/4, 5/4, 3/4, 3/4
-1/4, -3/4, -5/4, 3/4, 5/4, 5/4, -3/4, 3/4, -1/4, 3/4, 5/4, 5/4, 5/4, 5/4, 3/4, 3/4
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/8, 1, 7/8, 7/8, 3/4, 1/4, 1/4, 5/16, 7/16, 17/16, 13/16, 9/16, 7/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -1, 2, 2, 3/2, -3/2, 1, 1, -3/2, -1, -1, 3/2, 0, 2, 0, 1
2, -1, 2, 2, 3/2, -3/2, 1, 1, -3/2, -1, -1, 3/2, 0, 2, 0, 1
2, -1, 2, 2, 3/2, -3/2, 1, 1, -3/2, -1, -1, 3/2, 0, 2, 0, 1
2, -1, 2, 2, 3/2, -3/2, 1, 1, -3/2, -1, -1, 3/2, 0, 2, 0, 1
5/4, -5/4, 1/4, -1/4, 9/4, -5/4, 7/4, -3/4, 9/4, 7/4, 3/4, 7/4, 1/4, 1/4, 5/4, -1/4
5/4, -5/4, 1/4, -1/4, 9/4, -5/4, 7/4, -3/4, 9/4, 7/4, 3/4, 7/4, 1/4, 1/4, 5/4, -1/4
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
5/4, 1/2, 1, 7/8, 1/2, 1/4, 1/4, 1/8, 7/8, 9/8, 7/8, 7/8, 7/8, 7/8, 7/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, 1/2, 0, 2, -3/2, 3/2, 2, -3/4, -5/4, 1/4, -3/4, 5/4, 5/4, 5/4, -5/4
0, 1/2, 1/2, 0, 2, -3/2, 3/2, 2, -3/4, -5/4, 1/4, -3/4, 5/4, 5/4, 5/4, -5/4
0, 1/2, 1/2, 0, 2, -3/2, 3/2, 2, -3/4, -5/4, 1/4, -3/4, 5/4, 5/4, 5/4, -5/4
0, 1/2, 1/2, 0, 2, -3/2, 3/2, 2, -3/4, -5/4, 1/4, -3/4, 5/4, 5/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, -3/2, 2, 3/2, 1, 1, 1, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, -3/2, 2, 3/2, 1, 1, 1, 1/2, -1/2
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/2, 1/4, 3/4, 3/4, 1/2, 1/4, 0, 0, 17/16, 11/16, 13/16, 9/16, 5/16, 3/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 2, 2, -1, -3/2, -1, -1/2, 1/2, 1/2, 1, 2, 3/2, 0, 1, 3/2, 1/2
-1/2, 2, 2, -1, -3/2, -1, -1/2, 1/2, 1/2, 1, 2, 3/2, 0, 1, 3/2, 1/2
-1/2, 2, 2, -1, -3/2, -1, -1/2, 1/2, 1/2, 1, 2, 3/2, 0, 1, 3/2, 1/2
-1/2, 2, 2, -1, -3/2, -1, -1/2, 1/2, 1/2, 1, 2, 3/2, 0, 1, 3/2, 1/2
-3/4, -5/4, -3/4, 9/4, -5/4, -1/4, -3/4, 7/4, -1/2, 2, 1, -3/2, -1, -1, 1/2, -3/2
-3/4, -5/4, -3/4, 9/4, -5/4, -1/4, -3/4, 7/4, -1/2, 2, 1, -3/2, -1, -1, 1/2, -3/2
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/4, 3/4, 1, 1, 1, 1, 3/4, 3/4, 0, 7/8, 7/8, 3/4, 3/4, 1/2, 1/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1, 1/2, -1, 1, 1/2, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1, 1/2, -1, 1, 1/2, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1, 1/2, -1, 1, 1/2, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1, 1/2, -1, 1, 1/2, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0
1, -1, 3/2, 1/2, 3/2, 3/2, 2, 1, 7/4, 9/4, 1/4, -3/4, 3/4, -3/4, -1/4, 7/4
1, -1, 3/2, 1/2, 3/2, 3/2, 2, 1, 7/4, 9/4, 1/4, -3/4, 3/4, -3/4, -1/4, 7/4
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, 11/16, 17/16, 7/16, 7/16, 1/16, 1/16, 1/16, 0, 1/8, 1, 5/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -3/2, 2, 0, 0, -1/2, 3/2, 1/2, -3/4, 1/4, 1/4, 5/4, 9/4, 5/4, 5/4, 5/4
0, -3/2, 2, 0, 0, -1/2, 3/2, 1/2, -3/4, 1/4, 1/4, 5/4, 9/4, 5/4, 5/4, 5/4
0, -3/2, 2, 0, 0, -1/2, 3/2, 1/2, -3/4, 1/4, 1/4, 5/4, 9/4, 5/4, 5/4, 5/4
0, -3/2, 2, 0, 0, -1/2, 3/2, 1/2, -3/4, 1/4, 1/4, 5/4, 9/4, 5/4, 5/4, 5/4
3/2, 3/2, -1/2, 1/2, -1/2, 1, 0, 1/2, 2, 2, 2, 3/2, 1, 3/2, -1, 1
3/2, 3/2, -1/2, 1/2, -1/2, 1, 0, 1/2, 2, 2, 2, 3/2, 1, 3/2, -1, 1
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z8-I_1_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/16, -3/16, 17/16, 15/16, 11/16, 11/16, 3/16, 1/16, 3/4, -1/4, 3/4, 3/4, 1/4, 1/4, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -1/2, -3/2, 1, 0, 1/2, 1, 3/2, 5/4, 3/4, 9/4, 3/4, 5/4, -3/4, -3/4, -3/4
0, -1/2, -3/2, 1, 0, 1/2, 1, 3/2, 5/4, 3/4, 9/4, 3/4, 5/4, -3/4, -3/4, -3/4
0, -1/2, -3/2, 1, 0, 1/2, 1, 3/2, 5/4, 3/4, 9/4, 3/4, 5/4, -3/4, -3/4, -3/4
0, -1/2, -3/2, 1, 0, 1/2, 1, 3/2, 5/4, 3/4, 9/4, 3/4, 5/4, -3/4, -3/4, -3/4
-1, 2, -1/2, -1, 2, 0, 1, -1/2, 1/4, 7/4, 1/4, -5/4, 5/4, -5/4, -1/4, 5/4
-1, 2, -1/2, -1, 2, 0, 1, -1/2, 1/4, 7/4, 1/4, -5/4, 5/4, -5/4, -1/4, 5/4
end model 


==> anc/Z8-I_2_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
203/4, 51/4, 49/4, 69/8, 31/4, 35/8, 21/8, 1/8, 73/2, 45/4, 71/8, 55/8, 13/4, 11/4, 9/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 17/4, 11/4, 13/4, 5/4, 9/4, 5/4, 9/4, -19/4, -5/4, -15/4, -15/4, -9/4, 5/4, -5/4, -9/4
63/4, 17/4, 11/4, 13/4, 5/4, 9/4, 5/4, 9/4, -19/4, -5/4, -15/4, -15/4, -9/4, 5/4, -5/4, -9/4
63/4, 17/4, 11/4, 13/4, 5/4, 9/4, 5/4, 9/4, -19/4, -5/4, -15/4, -15/4, -9/4, 5/4, -5/4, -9/4
63/4, 17/4, 11/4, 13/4, 5/4, 9/4, 5/4, 9/4, -19/4, -5/4, -15/4, -15/4, -9/4, 5/4, -5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
277/8, 39/4, 29/4, 21/4, 15/4, 25/8, 7/8, -1/8, 513/16, 153/16, 111/16, 111/16, 53/16, 49/16, 17/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -3, 0, 1, 4, 1, 1, 2, -3/2, -3/2, 3/2, 3/2, 3/2, 1/2, 1/2, -1/2
0, -3, 0, 1, 4, 1, 1, 2, -3/2, -3/2, 3/2, 3/2, 3/2, 1/2, 1/2, -1/2
0, -3, 0, 1, 4, 1, 1, 2, -3/2, -3/2, 3/2, 3/2, 3/2, 1/2, 1/2, -1/2
0, -3, 0, 1, 4, 1, 1, 2, -3/2, -3/2, 3/2, 3/2, 3/2, 1/2, 1/2, -1/2
151/4, 27/4, 35/4, 25/4, 15/4, 13/4, 13/4, 1/4, -59/4, -1/4, -5/4, -5/4, -13/4, -11/4, -3/4, -7/4
151/4, 27/4, 35/4, 25/4, 15/4, 13/4, 13/4, 1/4, -59/4, -1/4, -5/4, -5/4, -13/4, -11/4, -3/4, -7/4
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
567/16, 161/16, 105/16, 83/16, 41/16, 37/16, 37/16, -7/16, 815/16, 201/16, 143/16, 115/16, 111/16, 67/16, 55/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 17/4, 19/4, 9/4, 17/4, 19/4, 9/4, -1/4, -7/2, 1, 1/2, 1/2, -1/2, -7/2, 0, 3/2
79/4, 17/4, 19/4, 9/4, 17/4, 19/4, 9/4, -1/4, -7/2, 1, 1/2, 1/2, -1/2, -7/2, 0, 3/2
79/4, 17/4, 19/4, 9/4, 17/4, 19/4, 9/4, -1/4, -7/2, 1, 1/2, 1/2, -1/2, -7/2, 0, 3/2
79/4, 17/4, 19/4, 9/4, 17/4, 19/4, 9/4, -1/4, -7/2, 1, 1/2, 1/2, -1/2, -7/2, 0, 3/2
-13, -2, -2, -4, -2, -2, -2, 1, 14, 2, 9/2, 9/2, 2, 3/2, -1, -1/2
-13, -2, -2, -4, -2, -2, -2, 1, 14, 2, 9/2, 9/2, 2, 3/2, -1, -1/2
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
899/16, 223/16, 185/16, 139/16, 133/16, 73/16, 37/16, -13/16, 221/4, 127/8, 49/4, 9, 27/4, 19/4, 5/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/2, -2, -9/2, -7/2, -5/2, -3/2, 1, 3/2, -61/4, -1/4, -13/4, -7/4, -15/4, -15/4, -5/4, 5/4
-37/2, -2, -9/2, -7/2, -5/2, -3/2, 1, 3/2, -61/4, -1/4, -13/4, -7/4, -15/4, -15/4, -5/4, 5/4
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
41, 89/8, 75/8, 11/2, 43/8, 4, 17/8, -7/4, 213/4, 87/8, 79/8, 71/8, 71/8, 41/8, 13/8, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/2, 9, 8, 8, 9/2, 1, 0, 2, 19/2, 5/2, 7/2, 5/2, -1/2, 1/2, 0, -3
55/2, 9, 8, 8, 9/2, 1, 0, 2, 19/2, 5/2, 7/2, 5/2, -1/2, 1/2, 0, -3
55/2, 9, 8, 8, 9/2, 1, 0, 2, 19/2, 5/2, 7/2, 5/2, -1/2, 1/2, 0, -3
55/2, 9, 8, 8, 9/2, 1, 0, 2, 19/2, 5/2, 7/2, 5/2, -1/2, 1/2, 0, -3
-35/2, -2, -3, 0, -7/2, -3, -3, 0, 65/2, 17/2, 15/2, 9/2, 3/2, 5/2, 1, -1
-35/2, -2, -3, 0, -7/2, -3, -3, 0, 65/2, 17/2, 15/2, 9/2, 3/2, 5/2, 1, -1
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
603/16, 147/16, 117/16, 103/16, 53/16, 53/16, 27/16, 17/16, 47, 25/2, 12, 37/4, 23/4, 7/2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 0, 2, 7/2, 5/2, 3/2, -1/2, 0, 59/2, 6, 9/2, 6, 15/2, 4, 5/2, 0
7, 0, 2, 7/2, 5/2, 3/2, -1/2, 0, 59/2, 6, 9/2, 6, 15/2, 4, 5/2, 0
7, 0, 2, 7/2, 5/2, 3/2, -1/2, 0, 59/2, 6, 9/2, 6, 15/2, 4, 5/2, 0
7, 0, 2, 7/2, 5/2, 3/2, -1/2, 0, 59/2, 6, 9/2, 6, 15/2, 4, 5/2, 0
0, -7/2, -5/2, -2, 1, 0, -3/2, -3/2, 30, 13/2, 3, 5, 11/2, 7/2, 2, -1/2
0, -7/2, -5/2, -2, 1, 0, -3/2, -3/2, 30, 13/2, 3, 5, 11/2, 7/2, 2, -1/2
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
261/8, 69/8, 29/4, 57/8, 41/8, 3, 2, 3/4, 721/16, 163/16, 159/16, 125/16, 93/16, 67/16, 39/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/2, -17/2, -19/2, -6, -5/2, -5/2, -1, -3/2, 93/4, 13/4, 11/4, 7/4, 15/4, 17/4, 5/4, -9/4
-65/2, -17/2, -19/2, -6, -5/2, -5/2, -1, -3/2, 93/4, 13/4, 11/4, 7/4, 15/4, 17/4, 5/4, -9/4
-65/2, -17/2, -19/2, -6, -5/2, -5/2, -1, -3/2, 93/4, 13/4, 11/4, 7/4, 15/4, 17/4, 5/4, -9/4
-65/2, -17/2, -19/2, -6, -5/2, -5/2, -1, -3/2, 93/4, 13/4, 11/4, 7/4, 15/4, 17/4, 5/4, -9/4
-15, 1, -1, -7/2, -4, -3, -3/2, -1, 13/4, -15/4, -1/4, 3/4, 11/4, 13/4, 1/4, -1/4
-15, 1, -1, -7/2, -4, -3, -3/2, -1, 13/4, -15/4, -1/4, 3/4, 11/4, 13/4, 1/4, -1/4
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/16, 147/16, 93/16, 63/16, 55/16, 17/16, 17/16, -7/16, 221/8, 75/8, 49/8, 31/8, 19/8, 15/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 7, 8, 11/2, 3, 7/2, 1, 1, 147/4, 29/4, 43/4, 29/4, 17/4, 5/4, -3/4, -7/4
34, 7, 8, 11/2, 3, 7/2, 1, 1, 147/4, 29/4, 43/4, 29/4, 17/4, 5/4, -3/4, -7/4
34, 7, 8, 11/2, 3, 7/2, 1, 1, 147/4, 29/4, 43/4, 29/4, 17/4, 5/4, -3/4, -7/4
34, 7, 8, 11/2, 3, 7/2, 1, 1, 147/4, 29/4, 43/4, 29/4, 17/4, 5/4, -3/4, -7/4
61/4, 11/4, 5/4, 13/4, 11/4, 1/4, 1/4, 9/4, -77/4, -15/4, -15/4, -17/4, -11/4, -1/4, -9/4, 5/4
61/4, 11/4, 5/4, 13/4, 11/4, 1/4, 1/4, 9/4, -77/4, -15/4, -15/4, -17/4, -11/4, -1/4, -9/4, 5/4
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
657/16, 205/16, 143/16, 97/16, 79/16, 39/16, 39/16, 1/16, 385/8, 101/8, 77/8, 63/8, 29/4, 39/8, 13/8, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 9/2, 7/2, 3/2, 4, 1, -1/2, 5/2, 13, 4, 3, 2, 1/2, 2, -3/2, 1
37/2, 9/2, 7/2, 3/2, 4, 1, -1/2, 5/2, 13, 4, 3, 2, 1/2, 2, -3/2, 1
37/2, 9/2, 7/2, 3/2, 4, 1, -1/2, 5/2, 13, 4, 3, 2, 1/2, 2, -3/2, 1
37/2, 9/2, 7/2, 3/2, 4, 1, -1/2, 5/2, 13, 4, 3, 2, 1/2, 2, -3/2, 1
91/4, 11/4, 23/4, 11/4, 13/4, 3/4, 13/4, -1/4, 87/4, 23/4, 19/4, 13/4, 7/4, 9/4, 7/4, -1/4
91/4, 11/4, 23/4, 11/4, 13/4, 3/4, 13/4, -1/4, 87/4, 23/4, 19/4, 13/4, 7/4, 9/4, 7/4, -1/4
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/16, 141/16, 83/16, 53/16, 51/16, 19/16, 17/16, -7/16, 303/8, 71/8, 31/4, 53/8, 53/8, 29/8, 19/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5, 5/2, 5/2, -1, 1, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5, 5/2, 5/2, -1, 1, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5, 5/2, 5/2, -1, 1, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 5, 5/2, 5/2, -1, 1, -1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -69/4, -21/4, -11/4, -13/4, -21/4, -13/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, -69/4, -21/4, -11/4, -13/4, -21/4, -13/4, 1/4, 3/4
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
549/16, 153/16, 139/16, 91/16, 85/16, 45/16, 39/16, 7/16, 305/8, 79/8, 9, 59/8, 33/8, 31/8, 19/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, 3/2, -3/2, -9/2, -7/2, -3/2, 1, -1/2, 153/4, 31/4, 23/4, 33/4, 29/4, 15/4, 5/4, -1/4
-3, 3/2, -3/2, -9/2, -7/2, -3/2, 1, -1/2, 153/4, 31/4, 23/4, 33/4, 29/4, 15/4, 5/4, -1/4
-3, 3/2, -3/2, -9/2, -7/2, -3/2, 1, -1/2, 153/4, 31/4, 23/4, 33/4, 29/4, 15/4, 5/4, -1/4
-3, 3/2, -3/2, -9/2, -7/2, -3/2, 1, -1/2, 153/4, 31/4, 23/4, 33/4, 29/4, 15/4, 5/4, -1/4
11/2, -3, -1, 1, 0, 0, 1/2, -3, -71/4, -23/4, -17/4, -17/4, -21/4, -13/4, -1/4, 7/4
11/2, -3, -1, 1, 0, 0, 1/2, -3, -71/4, -23/4, -17/4, -17/4, -21/4, -13/4, -1/4, 7/4
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/8, 25/2, 43/4, 79/8, 7, 45/8, 9/4, -11/8, 625/16, 195/16, 155/16, 117/16, 57/16, 51/16, 9/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/4, 41/4, 43/4, 33/4, 27/4, 17/4, 5/4, 5/4, -43/2, -8, -11/2, -9/2, -2, 0, -1, -3/2
149/4, 41/4, 43/4, 33/4, 27/4, 17/4, 5/4, 5/4, -43/2, -8, -11/2, -9/2, -2, 0, -1, -3/2
149/4, 41/4, 43/4, 33/4, 27/4, 17/4, 5/4, 5/4, -43/2, -8, -11/2, -9/2, -2, 0, -1, -3/2
149/4, 41/4, 43/4, 33/4, 27/4, 17/4, 5/4, 5/4, -43/2, -8, -11/2, -9/2, -2, 0, -1, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 45/4, 15/4, 17/4, 7/4, -3/4, 7/4, -7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 45/4, 15/4, 17/4, 7/4, -3/4, 7/4, -7/4, 3/4
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1013/16, 223/16, 219/16, 159/16, 155/16, 113/16, 55/16, -1/16, 37, 21/2, 33/4, 25/4, 7/2, 21/8, 9/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-48, -23/2, -21/2, -8, -9/2, -9/2, -5/2, -1/2, -6, -1, -9/2, -6, -4, -1, 3/2, -2
-48, -23/2, -21/2, -8, -9/2, -9/2, -5/2, -1/2, -6, -1, -9/2, -6, -4, -1, 3/2, -2
-48, -23/2, -21/2, -8, -9/2, -9/2, -5/2, -1/2, -6, -1, -9/2, -6, -4, -1, 3/2, -2
-48, -23/2, -21/2, -8, -9/2, -9/2, -5/2, -1/2, -6, -1, -9/2, -6, -4, -1, 3/2, -2
33/2, 5/2, 5/2, 1/2, 1/2, 5/2, 3/2, -1/2, -83/4, -9/4, -19/4, -17/4, -25/4, -13/4, -1/4, 7/4
33/2, 5/2, 5/2, 1/2, 1/2, 5/2, 3/2, -1/2, -83/4, -9/4, -19/4, -17/4, -25/4, -13/4, -1/4, 7/4
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
475/16, 139/16, 97/16, 65/16, 57/16, 45/16, 37/16, -19/16, 615/16, 151/16, 147/16, 105/16, 85/16, 41/16, 27/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 5/4, 19/4, 9/4, 13/4, 9/4, -1/4, 9/4, -27/4, 17/4, 9/4, -1/4, -7/4, -17/4, -13/4, -1/4
29/4, 5/4, 19/4, 9/4, 13/4, 9/4, -1/4, 9/4, -27/4, 17/4, 9/4, -1/4, -7/4, -17/4, -13/4, -1/4
29/4, 5/4, 19/4, 9/4, 13/4, 9/4, -1/4, 9/4, -27/4, 17/4, 9/4, -1/4, -7/4, -17/4, -13/4, -1/4
29/4, 5/4, 19/4, 9/4, 13/4, 9/4, -1/4, 9/4, -27/4, 17/4, 9/4, -1/4, -7/4, -17/4, -13/4, -1/4
25/4, -11/4, -1/4, 13/4, 9/4, 13/4, 11/4, 1/4, 131/4, 31/4, 19/4, 33/4, 19/4, 9/4, 9/4, -3/4
25/4, -11/4, -1/4, 13/4, 9/4, 13/4, 11/4, 1/4, 131/4, 31/4, 19/4, 33/4, 19/4, 9/4, 9/4, -3/4
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
737/16, 201/16, 151/16, 125/16, 95/16, 53/16, 19/16, 7/16, 233/8, 67/8, 13/2, 5, 4, 3, 1, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/4, -29/4, -17/4, -7/4, -3/4, -9/4, -3/4, 7/4, -37, -17/2, -17/2, -5, -3, -3, -1, 2
-67/4, -29/4, -17/4, -7/4, -3/4, -9/4, -3/4, 7/4, -37, -17/2, -17/2, -5, -3, -3, -1, 2
-67/4, -29/4, -17/4, -7/4, -3/4, -9/4, -3/4, 7/4, -37, -17/2, -17/2, -5, -3, -3, -1, 2
-67/4, -29/4, -17/4, -7/4, -3/4, -9/4, -3/4, 7/4, -37, -17/2, -17/2, -5, -3, -3, -1, 2
181/4, 35/4, 39/4, 37/4, 29/4, 19/4, 13/4, -1/4, -45, -21/2, -19/2, -8, -6, -4, -2, 1
181/4, 35/4, 39/4, 37/4, 29/4, 19/4, 13/4, -1/4, -45, -21/2, -19/2, -8, -6, -4, -2, 1
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
345/8, 99/8, 10, 7, 55/8, 29/8, 13/8, -7/8, 325/8, 75/8, 55/8, 55/8, 51/8, 27/8, 23/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -1/4, -3/4, -13/4, -11/4, -9/4, 5/4, 7/4, -5/4, -5/4, -1/4, -5/4, -3/4, 1/4, -5/4, 7/4
-59/4, -1/4, -3/4, -13/4, -11/4, -9/4, 5/4, 7/4, -5/4, -5/4, -1/4, -5/4, -3/4, 1/4, -5/4, 7/4
-59/4, -1/4, -3/4, -13/4, -11/4, -9/4, 5/4, 7/4, -5/4, -5/4, -1/4, -5/4, -3/4, 1/4, -5/4, 7/4
-59/4, -1/4, -3/4, -13/4, -11/4, -9/4, 5/4, 7/4, -5/4, -5/4, -1/4, -5/4, -3/4, 1/4, -5/4, 7/4
-21/4, 9/4, 3/4, -11/4, -9/4, 5/4, -1/4, -11/4, -2, 2, -1, -3, -3, 0, 0, -1
-21/4, 9/4, 3/4, -11/4, -9/4, 5/4, -1/4, -11/4, -2, 2, -1, -3, -3, 0, 0, -1
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/16, 159/16, 131/16, 105/16, 81/16, 67/16, 59/16, 1/16, 371/8, 111/8, 51/4, 73/8, 13/2, 29/8, 13/8, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -1, -1/2, -3, -4, -9/2, -2, -3/2, -3, -7/2, -1/2, 5/2, 7/2, 1, -1, -2
-23/2, -1, -1/2, -3, -4, -9/2, -2, -3/2, -3, -7/2, -1/2, 5/2, 7/2, 1, -1, -2
-23/2, -1, -1/2, -3, -4, -9/2, -2, -3/2, -3, -7/2, -1/2, 5/2, 7/2, 1, -1, -2
-23/2, -1, -1/2, -3, -4, -9/2, -2, -3/2, -3, -7/2, -1/2, 5/2, 7/2, 1, -1, -2
77/2, 19/2, 15/2, 13/2, 15/2, 11/2, 5/2, 1/2, 13/4, 3/4, 7/4, 5/4, 19/4, 7/4, -1/4, 11/4
77/2, 19/2, 15/2, 13/2, 15/2, 11/2, 5/2, 1/2, 13/4, 3/4, 7/4, 5/4, 19/4, 7/4, -1/4, 11/4
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
505/16, 135/16, 131/16, 89/16, 63/16, 51/16, 29/16, 9/16, 631/16, 165/16, 113/16, 101/16, 97/16, 67/16, 19/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 6, 7/2, 1, -1/2, 3/2, 2, -1, 95/4, 19/4, 9/4, 23/4, 21/4, 17/4, 5/4, 7/4
39/2, 6, 7/2, 1, -1/2, 3/2, 2, -1, 95/4, 19/4, 9/4, 23/4, 21/4, 17/4, 5/4, 7/4
39/2, 6, 7/2, 1, -1/2, 3/2, 2, -1, 95/4, 19/4, 9/4, 23/4, 21/4, 17/4, 5/4, 7/4
39/2, 6, 7/2, 1, -1/2, 3/2, 2, -1, 95/4, 19/4, 9/4, 23/4, 21/4, 17/4, 5/4, 7/4
33, 5, 5/2, 6, 6, 11/2, 3, 0, -33/2, -1/2, -4, -2, -2, -2, 0, -1
33, 5, 5/2, 6, 6, 11/2, 3, 0, -33/2, -1/2, -4, -2, -2, -2, 0, -1
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/8, 17/4, 31/8, 25/8, 21/8, 5/2, 5/4, 1/4, 751/16, 201/16, 161/16, 123/16, 117/16, 57/16, 35/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 11/2, 7/2, 1/2, -1/2, -1/2, 1/2, 3/2, -49/2, -13/2, -7/2, -7/2, -5/2, -3/2, -1/2, 5/2
19/2, 11/2, 7/2, 1/2, -1/2, -1/2, 1/2, 3/2, -49/2, -13/2, -7/2, -7/2, -5/2, -3/2, -1/2, 5/2
19/2, 11/2, 7/2, 1/2, -1/2, -1/2, 1/2, 3/2, -49/2, -13/2, -7/2, -7/2, -5/2, -3/2, -1/2, 5/2
19/2, 11/2, 7/2, 1/2, -1/2, -1/2, 1/2, 3/2, -49/2, -13/2, -7/2, -7/2, -5/2, -3/2, -1/2, 5/2
101/4, 15/4, 11/4, 3/4, 17/4, 15/4, 13/4, 1/4, -97/4, -1/4, -15/4, -27/4, -33/4, -25/4, -11/4, 1/4
101/4, 15/4, 11/4, 3/4, 17/4, 15/4, 13/4, 1/4, -97/4, -1/4, -15/4, -27/4, -33/4, -25/4, -11/4, 1/4
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 103/8, 9, 27/4, 35/8, 17/4, 15/8, -15/8, 503/8, 31/2, 107/8, 23/2, 65/8, 45/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/4, 17/4, 23/4, 23/4, 9/4, -5/4, 9/4, -5/4, 113/4, 23/4, 27/4, 35/4, 27/4, 19/4, 9/4, -1/4
73/4, 17/4, 23/4, 23/4, 9/4, -5/4, 9/4, -5/4, 113/4, 23/4, 27/4, 35/4, 27/4, 19/4, 9/4, -1/4
73/4, 17/4, 23/4, 23/4, 9/4, -5/4, 9/4, -5/4, 113/4, 23/4, 27/4, 35/4, 27/4, 19/4, 9/4, -1/4
73/4, 17/4, 23/4, 23/4, 9/4, -5/4, 9/4, -5/4, 113/4, 23/4, 27/4, 35/4, 27/4, 19/4, 9/4, -1/4
113/4, 17/4, 27/4, 31/4, 17/4, 3/4, 9/4, -1/4, -101/4, -13/4, -7/4, -21/4, -15/4, -17/4, -9/4, -5/4
113/4, 17/4, 27/4, 31/4, 17/4, 3/4, 9/4, -1/4, -101/4, -13/4, -7/4, -21/4, -15/4, -17/4, -9/4, -5/4
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
211/4, 61/4, 103/8, 77/8, 27/4, 37/8, 15/8, -3/4, 451/8, 127/8, 101/8, 75/8, 27/4, 7/2, 15/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 5/4, 3/4, 3/4, 1/4, -1/4, 9/4, -1/4, 81/4, 11/4, 15/4, 25/4, 13/4, -1/4, -1/4, 9/4
13/4, 5/4, 3/4, 3/4, 1/4, -1/4, 9/4, -1/4, 81/4, 11/4, 15/4, 25/4, 13/4, -1/4, -1/4, 9/4
13/4, 5/4, 3/4, 3/4, 1/4, -1/4, 9/4, -1/4, 81/4, 11/4, 15/4, 25/4, 13/4, -1/4, -1/4, 9/4
13/4, 5/4, 3/4, 3/4, 1/4, -1/4, 9/4, -1/4, 81/4, 11/4, 15/4, 25/4, 13/4, -1/4, -1/4, 9/4
31, 7, 19/2, 19/2, 13/2, 3, -1/2, 2, -24, -9/2, -6, -3, -9/2, -2, -5/2, 1/2
31, 7, 19/2, 19/2, 13/2, 3, -1/2, 2, -24, -9/2, -6, -3, -9/2, -2, -5/2, 1/2
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
75/2, 79/8, 79/8, 53/8, 23/4, 15/8, 5/4, 3/4, 585/16, 185/16, 145/16, 95/16, 77/16, 39/16, 35/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/4, 23/4, 13/4, -1/4, 11/4, 7/4, -5/4, -7/4, 36, 10, 15/2, 15/2, 6, 3, 0, 2
43/4, 23/4, 13/4, -1/4, 11/4, 7/4, -5/4, -7/4, 36, 10, 15/2, 15/2, 6, 3, 0, 2
43/4, 23/4, 13/4, -1/4, 11/4, 7/4, -5/4, -7/4, 36, 10, 15/2, 15/2, 6, 3, 0, 2
43/4, 23/4, 13/4, -1/4, 11/4, 7/4, -5/4, -7/4, 36, 10, 15/2, 15/2, 6, 3, 0, 2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 19/2, 17/2, 17/2, 37/8, 4, 7/8, 7/8, 201/4, 13, 41/4, 33/4, 6, 21/8, 21/8, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
111/4, 13/4, 25/4, 21/4, 15/4, 17/4, 5/4, 1/4, 33/2, 13/2, 7/2, 5, 3, 0, -3, -1/2
111/4, 13/4, 25/4, 21/4, 15/4, 17/4, 5/4, 1/4, 33/2, 13/2, 7/2, 5, 3, 0, -3, -1/2
111/4, 13/4, 25/4, 21/4, 15/4, 17/4, 5/4, 1/4, 33/2, 13/2, 7/2, 5, 3, 0, -3, -1/2
111/4, 13/4, 25/4, 21/4, 15/4, 17/4, 5/4, 1/4, 33/2, 13/2, 7/2, 5, 3, 0, -3, -1/2
57/4, 9/4, -3/4, 7/4, 9/4, 15/4, 11/4, 3/4, 11, -3/2, 2, 7/2, 4, 7/2, 1/2, 2
57/4, 9/4, -3/4, 7/4, 9/4, 15/4, 11/4, 3/4, 11, -3/2, 2, 7/2, 4, 7/2, 1/2, 2
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
247/4, 59/4, 113/8, 89/8, 8, 39/8, 2, -1/8, 499/8, 129/8, 101/8, 97/8, 35/4, 45/8, 5/2, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -15/2, -4, -3/2, -3, -5/2, 1/2, 1/2, -179/4, -35/4, -41/4, -35/4, -21/4, -21/4, -9/4, -3/4
-23/2, -15/2, -4, -3/2, -3, -5/2, 1/2, 1/2, -179/4, -35/4, -41/4, -35/4, -21/4, -21/4, -9/4, -3/4
-23/2, -15/2, -4, -3/2, -3, -5/2, 1/2, 1/2, -179/4, -35/4, -41/4, -35/4, -21/4, -21/4, -9/4, -3/4
-23/2, -15/2, -4, -3/2, -3, -5/2, 1/2, 1/2, -179/4, -35/4, -41/4, -35/4, -21/4, -21/4, -9/4, -3/4
-1, -1, -5/2, -1, 5/2, 2, 2, 0, -45/4, -21/4, -7/4, -9/4, 5/4, -7/4, -11/4, -1/4
-1, -1, -5/2, -1, 5/2, 2, 2, 0, -45/4, -21/4, -7/4, -9/4, 5/4, -7/4, -11/4, -1/4
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
265/8, 61/8, 27/4, 27/4, 35/8, 9/8, 1/4, -1/4, 485/16, 151/16, 103/16, 55/16, 37/16, 37/16, 33/16, -29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/4, 29/4, 25/4, 23/4, 15/4, 13/4, 11/4, 1/4, 10, 3/2, 1, 0, -1, -1, 0, -7/2
91/4, 29/4, 25/4, 23/4, 15/4, 13/4, 11/4, 1/4, 10, 3/2, 1, 0, -1, -1, 0, -7/2
91/4, 29/4, 25/4, 23/4, 15/4, 13/4, 11/4, 1/4, 10, 3/2, 1, 0, -1, -1, 0, -7/2
91/4, 29/4, 25/4, 23/4, 15/4, 13/4, 11/4, 1/4, 10, 3/2, 1, 0, -1, -1, 0, -7/2
47/2, 11/2, 8, 9/2, 9/2, 3/2, -2, -1/2, 55/4, 3/4, 15/4, 19/4, 7/4, -5/4, -7/4, -3/4
47/2, 11/2, 8, 9/2, 9/2, 3/2, -2, -1/2, 55/4, 3/4, 15/4, 19/4, 7/4, -5/4, -7/4, -3/4
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 105/8, 49/4, 73/8, 35/4, 49/8, 9/4, 1/8, 345/8, 71/8, 17/2, 59/8, 59/8, 5, 9/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -25/4, -17/4, -5/4, 9/4, 3/4, 7/4, -5/4, 23/2, 7/2, 5, 4, 1, 3/2, 5/2, -1
-23/4, -25/4, -17/4, -5/4, 9/4, 3/4, 7/4, -5/4, 23/2, 7/2, 5, 4, 1, 3/2, 5/2, -1
-23/4, -25/4, -17/4, -5/4, 9/4, 3/4, 7/4, -5/4, 23/2, 7/2, 5, 4, 1, 3/2, 5/2, -1
-23/4, -25/4, -17/4, -5/4, 9/4, 3/4, 7/4, -5/4, 23/2, 7/2, 5, 4, 1, 3/2, 5/2, -1
-44, -11, -13, -10, -13/2, -3, 0, 5/2, -75/4, -13/4, -17/4, -9/4, -9/4, 3/4, -7/4, -5/4
-44, -11, -13, -10, -13/2, -3, 0, 5/2, -75/4, -13/4, -17/4, -9/4, -9/4, 3/4, -7/4, -5/4
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
981/16, 237/16, 211/16, 175/16, 135/16, 91/16, 33/16, -19/16, 655/16, 159/16, 145/16, 113/16, 111/16, 77/16, 47/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, -11/4, -11/4, 3/4, -11/4, 3/4, -5/4, 9/4, -55/2, -13/2, -3, -5, -6, -6, -3, 0
-33/4, -11/4, -11/4, 3/4, -11/4, 3/4, -5/4, 9/4, -55/2, -13/2, -3, -5, -6, -6, -3, 0
-33/4, -11/4, -11/4, 3/4, -11/4, 3/4, -5/4, 9/4, -55/2, -13/2, -3, -5, -6, -6, -3, 0
-33/4, -11/4, -11/4, 3/4, -11/4, 3/4, -5/4, 9/4, -55/2, -13/2, -3, -5, -6, -6, -3, 0
-45/4, -11/4, -3/4, -1/4, -15/4, -13/4, -9/4, 1/4, -37/2, -11/2, -7/2, -5, -2, 1/2, -3/2, -1/2
-45/4, -11/4, -3/4, -1/4, -15/4, -13/4, -9/4, 1/4, -37/2, -11/2, -7/2, -5, -2, 1/2, -3/2, -1/2
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
843/16, 239/16, 177/16, 131/16, 99/16, 67/16, 53/16, -9/16, 379/8, 47/4, 23/2, 65/8, 13/2, 23/4, 2, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1/2, -2, -3, -1, 5/2, -1, 2, 9/4, 9/4, 9/4, -3/4, 1/4, 3/4, -1/4, 1/4
1, 1/2, -2, -3, -1, 5/2, -1, 2, 9/4, 9/4, 9/4, -3/4, 1/4, 3/4, -1/4, 1/4
1, 1/2, -2, -3, -1, 5/2, -1, 2, 9/4, 9/4, 9/4, -3/4, 1/4, 3/4, -1/4, 1/4
1, 1/2, -2, -3, -1, 5/2, -1, 2, 9/4, 9/4, 9/4, -3/4, 1/4, 3/4, -1/4, 1/4
3, -2, 1, 4, 1, 1, 0, 2, -45/4, -3/4, -7/4, -11/4, 1/4, -3/4, 7/4, 5/4
3, -2, 1, 4, 1, 1, 0, 2, -45/4, -3/4, -7/4, -11/4, 1/4, -3/4, 7/4, 5/4
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
635/16, 197/16, 145/16, 89/16, 55/16, 47/16, 39/16, -3/16, 489/16, 193/16, 139/16, 77/16, 21/16, 19/16, 7/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/2, 3/2, 5/2, 5, 4, 3/2, 1/2, -5/2, -33/2, -7/2, -7/2, -5/2, -5/2, -7/2, -1, -2
39/2, 3/2, 5/2, 5, 4, 3/2, 1/2, -5/2, -33/2, -7/2, -7/2, -5/2, -5/2, -7/2, -1, -2
39/2, 3/2, 5/2, 5, 4, 3/2, 1/2, -5/2, -33/2, -7/2, -7/2, -5/2, -5/2, -7/2, -1, -2
39/2, 3/2, 5/2, 5, 4, 3/2, 1/2, -5/2, -33/2, -7/2, -7/2, -5/2, -5/2, -7/2, -1, -2
1, -4, -1, 1, -1, 2, -1, -1, -75/4, -9/4, -19/4, -21/4, -13/4, -15/4, -5/4, 9/4
1, -4, -1, 1, -1, 2, -1, -1, -75/4, -9/4, -19/4, -21/4, -13/4, -15/4, -5/4, 9/4
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
367/8, 95/8, 85/8, 8, 63/8, 17/4, 3/2, 5/4, 961/16, 249/16, 187/16, 173/16, 121/16, 101/16, 47/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/4, -29/4, -17/4, -23/4, -23/4, -13/4, 1/4, -1/4, 91/4, 21/4, 9/4, 15/4, 9/4, -1/4, 1/4, -9/4
-103/4, -29/4, -17/4, -23/4, -23/4, -13/4, 1/4, -1/4, 91/4, 21/4, 9/4, 15/4, 9/4, -1/4, 1/4, -9/4
-103/4, -29/4, -17/4, -23/4, -23/4, -13/4, 1/4, -1/4, 91/4, 21/4, 9/4, 15/4, 9/4, -1/4, 1/4, -9/4
-103/4, -29/4, -17/4, -23/4, -23/4, -13/4, 1/4, -1/4, 91/4, 21/4, 9/4, 15/4, 9/4, -1/4, 1/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
717/16, 153/16, 151/16, 143/16, 97/16, 95/16, 37/16, 11/16, 723/16, 223/16, 171/16, 113/16, 95/16, 53/16, 25/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 9/2, 8, 6, 4, 1, -5/2, 1, -89/4, -23/4, -11/4, -17/4, -15/4, -25/4, -13/4, 1/4
21, 9/2, 8, 6, 4, 1, -5/2, 1, -89/4, -23/4, -11/4, -17/4, -15/4, -25/4, -13/4, 1/4
21, 9/2, 8, 6, 4, 1, -5/2, 1, -89/4, -23/4, -11/4, -17/4, -15/4, -25/4, -13/4, 1/4
21, 9/2, 8, 6, 4, 1, -5/2, 1, -89/4, -23/4, -11/4, -17/4, -15/4, -25/4, -13/4, 1/4
5/2, 9/2, 3/2, 3/2, -3/2, -3/2, -3/2, 1/2, 49/4, 11/4, 3/4, 17/4, 11/4, 1/4, 3/4, -11/4
5/2, 9/2, 3/2, 3/2, -3/2, -3/2, -3/2, 1/2, 49/4, 11/4, 3/4, 17/4, 11/4, 1/4, 3/4, -11/4
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
599/16, 195/16, 155/16, 97/16, 67/16, 43/16, 27/16, 9/16, 939/16, 243/16, 213/16, 191/16, 133/16, 79/16, 41/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, 5/4, 9/4, 1/4, -1/4, 1/4, -7/4, -1/4, 163/4, 47/4, 33/4, 21/4, 35/4, 21/4, 7/4, -7/4
21/4, 5/4, 9/4, 1/4, -1/4, 1/4, -7/4, -1/4, 163/4, 47/4, 33/4, 21/4, 35/4, 21/4, 7/4, -7/4
21/4, 5/4, 9/4, 1/4, -1/4, 1/4, -7/4, -1/4, 163/4, 47/4, 33/4, 21/4, 35/4, 21/4, 7/4, -7/4
21/4, 5/4, 9/4, 1/4, -1/4, 1/4, -7/4, -1/4, 163/4, 47/4, 33/4, 21/4, 35/4, 21/4, 7/4, -7/4
-45/2, -9/2, -5, -4, -3/2, 0, 1, 5/2, -3/2, -7/2, -1/2, -3, 1/2, 2, 1, 2
-45/2, -9/2, -5, -4, -3/2, 0, 1, 5/2, -3/2, -7/2, -1/2, -3, 1/2, 2, 1, 2
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/16, 169/16, 149/16, 115/16, 63/16, 57/16, 27/16, 19/16, 351/8, 95/8, 89/8, 29/4, 35/8, 25/8, 5/4, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/4, -25/4, -39/4, -29/4, -27/4, -13/4, -5/4, -5/4, -6, -4, -3, -3, -1/2, 1, 3/2, 1
-133/4, -25/4, -39/4, -29/4, -27/4, -13/4, -5/4, -5/4, -6, -4, -3, -3, -1/2, 1, 3/2, 1
-133/4, -25/4, -39/4, -29/4, -27/4, -13/4, -5/4, -5/4, -6, -4, -3, -3, -1/2, 1, 3/2, 1
-133/4, -25/4, -39/4, -29/4, -27/4, -13/4, -5/4, -5/4, -6, -4, -3, -3, -1/2, 1, 3/2, 1
-17/4, -5/4, 7/4, -5/4, 3/4, 7/4, 1/4, 13/4, 65/4, 1/4, 11/4, -1/4, 11/4, 11/4, 9/4, -3/4
-17/4, -5/4, 7/4, -5/4, 3/4, 7/4, 1/4, 13/4, 65/4, 1/4, 11/4, -1/4, 11/4, 11/4, 9/4, -3/4
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
837/16, 199/16, 187/16, 169/16, 113/16, 61/16, 51/16, 3/16, 47, 63/4, 105/8, 77/8, 47/8, 19/8, 11/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/2, -11/2, -6, -15/2, -11/2, -7/2, -3/2, 1, -3/4, -9/4, -5/4, 9/4, -1/4, 3/4, -5/4, -9/4
-61/2, -11/2, -6, -15/2, -11/2, -7/2, -3/2, 1, -3/4, -9/4, -5/4, 9/4, -1/4, 3/4, -5/4, -9/4
-61/2, -11/2, -6, -15/2, -11/2, -7/2, -3/2, 1, -3/4, -9/4, -5/4, 9/4, -1/4, 3/4, -5/4, -9/4
-61/2, -11/2, -6, -15/2, -11/2, -7/2, -3/2, 1, -3/4, -9/4, -5/4, 9/4, -1/4, 3/4, -5/4, -9/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/16, 177/16, 177/16, 153/16, 153/16, 105/16, 47/16, 11/16, 44, 95/8, 41/4, 8, 37/8, 11/4, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -9/2, -6, -4, -6, -7/2, -1, 0, -147/4, -39/4, -37/4, -23/4, -13/4, -19/4, -11/4, -3/4
-20, -9/2, -6, -4, -6, -7/2, -1, 0, -147/4, -39/4, -37/4, -23/4, -13/4, -19/4, -11/4, -3/4
-20, -9/2, -6, -4, -6, -7/2, -1, 0, -147/4, -39/4, -37/4, -23/4, -13/4, -19/4, -11/4, -3/4
-20, -9/2, -6, -4, -6, -7/2, -1, 0, -147/4, -39/4, -37/4, -23/4, -13/4, -19/4, -11/4, -3/4
33/4, -1/4, -1/4, 11/4, 3/4, 5/4, -3/4, -3/4, 69/4, 23/4, 13/4, 1/4, 5/4, -1/4, 11/4, 3/4
33/4, -1/4, -1/4, 11/4, 3/4, 5/4, -3/4, -3/4, 69/4, 23/4, 13/4, 1/4, 5/4, -1/4, 11/4, 3/4
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/16, 135/16, 87/16, 79/16, 65/16, 63/16, 27/16, 13/16, 653/16, 183/16, 153/16, 115/16, 79/16, 59/16, 23/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -31/4, -21/4, -15/4, -3/4, -1/4, 5/4, -3/4, -99/4, -31/4, -17/4, -7/4, -19/4, -11/4, 3/4, 1/4
-39/4, -31/4, -21/4, -15/4, -3/4, -1/4, 5/4, -3/4, -99/4, -31/4, -17/4, -7/4, -19/4, -11/4, 3/4, 1/4
-39/4, -31/4, -21/4, -15/4, -3/4, -1/4, 5/4, -3/4, -99/4, -31/4, -17/4, -7/4, -19/4, -11/4, 3/4, 1/4
-39/4, -31/4, -21/4, -15/4, -3/4, -1/4, 5/4, -3/4, -99/4, -31/4, -17/4, -7/4, -19/4, -11/4, 3/4, 1/4
-107/4, -19/4, -13/4, -11/4, -19/4, -25/4, -11/4, 1/4, 111/4, 13/4, 25/4, 13/4, 17/4, 27/4, 13/4, 1/4
-107/4, -19/4, -13/4, -11/4, -19/4, -25/4, -11/4, 1/4, 111/4, 13/4, 25/4, 13/4, 17/4, 27/4, 13/4, 1/4
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/16, 227/16, 181/16, 159/16, 121/16, 81/16, 29/16, -15/16, 669/16, 177/16, 165/16, 127/16, 75/16, 73/16, 25/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -7/4, 1/4, 5/4, -3/4, 7/4, -5/4, -1/4, -21/4, -21/4, -7/4, -5/4, -1/4, -5/4, 3/4, 5/4
-29/4, -7/4, 1/4, 5/4, -3/4, 7/4, -5/4, -1/4, -21/4, -21/4, -7/4, -5/4, -1/4, -5/4, 3/4, 5/4
-29/4, -7/4, 1/4, 5/4, -3/4, 7/4, -5/4, -1/4, -21/4, -21/4, -7/4, -5/4, -1/4, -5/4, 3/4, 5/4
-29/4, -7/4, 1/4, 5/4, -3/4, 7/4, -5/4, -1/4, -21/4, -21/4, -7/4, -5/4, -1/4, -5/4, 3/4, 5/4
4, -2, 1/2, -5/2, 1, 1/2, 1, 3/2, -121/4, -43/4, -33/4, -33/4, -19/4, -11/4, 1/4, -9/4
4, -2, 1/2, -5/2, 1, 1/2, 1, 3/2, -121/4, -43/4, -33/4, -33/4, -19/4, -11/4, 1/4, -9/4
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/16, 233/16, 207/16, 171/16, 121/16, 71/16, 57/16, 1/16, 309/8, 61/8, 7, 53/8, 13/2, 27/8, 19/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
171/4, 45/4, 37/4, 37/4, 29/4, 17/4, 3/4, -7/4, -19, 0, -2, -3, -9/2, -5, -3, -1/2
171/4, 45/4, 37/4, 37/4, 29/4, 17/4, 3/4, -7/4, -19, 0, -2, -3, -9/2, -5, -3, -1/2
171/4, 45/4, 37/4, 37/4, 29/4, 17/4, 3/4, -7/4, -19, 0, -2, -3, -9/2, -5, -3, -1/2
171/4, 45/4, 37/4, 37/4, 29/4, 17/4, 3/4, -7/4, -19, 0, -2, -3, -9/2, -5, -3, -1/2
5/4, 7/4, -1/4, 7/4, 3/4, -9/4, -3/4, 3/4, 8, 0, -1, 1, 1/2, 1, 2, -1/2
5/4, 7/4, -1/4, 7/4, 3/4, -9/4, -3/4, 3/4, 8, 0, -1, 1, 1/2, 1, 2, -1/2
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/8, 119/8, 11, 37/4, 43/8, 3, 17/8, 3/2, 59/2, 69/8, 21/4, 5, 17/4, 17/4, 15/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 9/4, 19/4, 21/4, 21/4, 11/4, -1/4, -7/4, 13/2, 4, 1/2, 1, 5/2, 3/2, 1/2, -1/2
63/4, 9/4, 19/4, 21/4, 21/4, 11/4, -1/4, -7/4, 13/2, 4, 1/2, 1, 5/2, 3/2, 1/2, -1/2
63/4, 9/4, 19/4, 21/4, 21/4, 11/4, -1/4, -7/4, 13/2, 4, 1/2, 1, 5/2, 3/2, 1/2, -1/2
63/4, 9/4, 19/4, 21/4, 21/4, 11/4, -1/4, -7/4, 13/2, 4, 1/2, 1, 5/2, 3/2, 1/2, -1/2
-1, 4, 3/2, -1/2, -7/2, -3/2, 0, 1, -17/2, 1/2, -2, -3/2, -2, 0, -2, 3/2
-1, 4, 3/2, -1/2, -7/2, -3/2, 0, 1, -17/2, 1/2, -2, -3/2, -2, 0, -2, 3/2
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 43/4, 37/4, 71/8, 59/8, 21/4, 3, -3/8, 73/2, 41/4, 73/8, 23/4, 19/4, 27/8, 1/2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/4, 9/4, 9/4, 7/4, 13/4, 7/4, 7/4, -1/4, -25/4, 1/4, -7/4, 7/4, -5/4, -1/4, -5/4, 7/4
37/4, 9/4, 9/4, 7/4, 13/4, 7/4, 7/4, -1/4, -25/4, 1/4, -7/4, 7/4, -5/4, -1/4, -5/4, 7/4
37/4, 9/4, 9/4, 7/4, 13/4, 7/4, 7/4, -1/4, -25/4, 1/4, -7/4, 7/4, -5/4, -1/4, -5/4, 7/4
37/4, 9/4, 9/4, 7/4, 13/4, 7/4, 7/4, -1/4, -25/4, 1/4, -7/4, 7/4, -5/4, -1/4, -5/4, 7/4
3, 0, -2, 1, -5/2, 1, -1/2, 1, 51/4, 11/4, 7/4, -7/4, 1/4, 7/4, -1/4, -9/4
3, 0, -2, 1, -5/2, 1, -1/2, 1, 51/4, 11/4, 7/4, -7/4, 1/4, 7/4, -1/4, -9/4
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
817/16, 191/16, 155/16, 125/16, 123/16, 93/16, 57/16, -1/16, 265/8, 71/8, 69/8, 7, 13/4, 5/2, 5/2, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, -1/4, 1/4, -5/4, 5/4, -9/4, 5/4, -1/4, 17/4, -7/4, -1/4, 3/4, 15/4, 7/4, 3/4, -5/4
17/4, -1/4, 1/4, -5/4, 5/4, -9/4, 5/4, -1/4, 17/4, -7/4, -1/4, 3/4, 15/4, 7/4, 3/4, -5/4
17/4, -1/4, 1/4, -5/4, 5/4, -9/4, 5/4, -1/4, 17/4, -7/4, -1/4, 3/4, 15/4, 7/4, 3/4, -5/4
17/4, -1/4, 1/4, -5/4, 5/4, -9/4, 5/4, -1/4, 17/4, -7/4, -1/4, 3/4, 15/4, 7/4, 3/4, -5/4
28, 11/2, 17/2, 7, 7/2, 3/2, -3/2, -3/2, -1, -1/2, -3/2, 1/2, 2, 3/2, -1/2, 1/2
28, 11/2, 17/2, 7, 7/2, 3/2, -3/2, -3/2, -1, -1/2, -3/2, 1/2, 2, 3/2, -1/2, 1/2
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
663/16, 149/16, 123/16, 101/16, 97/16, 63/16, 31/16, -15/16, 873/16, 237/16, 205/16, 145/16, 133/16, 89/16, 37/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/2, -19/2, -13/2, -6, -5/2, -1/2, -3/2, -1, 12, 3, 1, 2, -3/2, 1, 7/2, 0
-43/2, -19/2, -13/2, -6, -5/2, -1/2, -3/2, -1, 12, 3, 1, 2, -3/2, 1, 7/2, 0
-43/2, -19/2, -13/2, -6, -5/2, -1/2, -3/2, -1, 12, 3, 1, 2, -3/2, 1, 7/2, 0
-43/2, -19/2, -13/2, -6, -5/2, -1/2, -3/2, -1, 12, 3, 1, 2, -3/2, 1, 7/2, 0
20, 7, 4, 5, 3, 0, 0, -1, 19, 4, 4, 4, 3, 1, -1, 0
20, 7, 4, 5, 3, 0, 0, -1, 19, 4, 4, 4, 3, 1, -1, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/16, 185/16, 161/16, 157/16, 123/16, 99/16, 37/16, 19/16, 201/8, 51/8, 6, 3, 21/8, 13/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/2, 0, -7/2, -11/2, -3, -1/2, -1, -2, 1/4, -13/4, -19/4, -5/4, 9/4, 17/4, 7/4, 7/4
-35/2, 0, -7/2, -11/2, -3, -1/2, -1, -2, 1/4, -13/4, -19/4, -5/4, 9/4, 17/4, 7/4, 7/4
-35/2, 0, -7/2, -11/2, -3, -1/2, -1, -2, 1/4, -13/4, -19/4, -5/4, 9/4, 17/4, 7/4, 7/4
-35/2, 0, -7/2, -11/2, -3, -1/2, -1, -2, 1/4, -13/4, -19/4, -5/4, 9/4, 17/4, 7/4, 7/4
5, 11/2, 3, 3/2, 3/2, -1/2, 1/2, 3/2, 19/2, 5/2, 7/2, 3, 5/2, 3/2, 0, -1/2
5, 11/2, 3, 3/2, 3/2, -1/2, 1/2, 3/2, 19/2, 5/2, 7/2, 3, 5/2, 3/2, 0, -1/2
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
875/16, 233/16, 217/16, 181/16, 119/16, 75/16, 21/16, 19/16, 747/16, 175/16, 175/16, 175/16, 129/16, 67/16, 25/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, 4, 2, -1/2, -4, -3/2, -3/2, -1, 55/4, 21/4, 7/4, 5/4, 1/4, 7/4, -1/4, -11/4
-9/2, 4, 2, -1/2, -4, -3/2, -3/2, -1, 55/4, 21/4, 7/4, 5/4, 1/4, 7/4, -1/4, -11/4
-9/2, 4, 2, -1/2, -4, -3/2, -3/2, -1, 55/4, 21/4, 7/4, 5/4, 1/4, 7/4, -1/4, -11/4
-9/2, 4, 2, -1/2, -4, -3/2, -3/2, -1, 55/4, 21/4, 7/4, 5/4, 1/4, 7/4, -1/4, -11/4
41/4, 7/4, 9/4, 23/4, 9/4, -3/4, 5/4, 1/4, -7, -6, -5/2, -1, 1/2, -1, 2, 0
41/4, 7/4, 9/4, 23/4, 9/4, -3/4, 5/4, 1/4, -7, -6, -5/2, -1, 1/2, -1, 2, 0
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 11, 77/8, 19/2, 55/8, 49/8, 5/2, 7/8, 45, 93/8, 85/8, 33/4, 53/8, 31/8, 17/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -7/2, -3, -2, -1/2, 3, 1, -1, -37/4, -25/4, -23/4, -15/4, -7/4, 1/4, -1/4, -5/4
1, -7/2, -3, -2, -1/2, 3, 1, -1, -37/4, -25/4, -23/4, -15/4, -7/4, 1/4, -1/4, -5/4
1, -7/2, -3, -2, -1/2, 3, 1, -1, -37/4, -25/4, -23/4, -15/4, -7/4, 1/4, -1/4, -5/4
1, -7/2, -3, -2, -1/2, 3, 1, -1, -37/4, -25/4, -23/4, -15/4, -7/4, 1/4, -1/4, -5/4
35/2, 7/2, 7/2, 1/2, 5/2, -1/2, 5/2, 1/2, 3, -1, 1/2, 3, 11/2, 7/2, 1/2, 2
35/2, 7/2, 7/2, 1/2, 5/2, -1/2, 5/2, 1/2, 3, -1, 1/2, 3, 11/2, 7/2, 1/2, 2
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
55, 27/2, 85/8, 9, 55/8, 13/2, 27/8, -3/8, 159/4, 75/8, 33/4, 8, 29/4, 29/8, 13/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 25/4, 25/4, 17/4, 7/4, 7/4, -5/4, -9/4, 11/4, -9/4, 1/4, 11/4, 5/4, -7/4, 1/4, 3/4
69/4, 25/4, 25/4, 17/4, 7/4, 7/4, -5/4, -9/4, 11/4, -9/4, 1/4, 11/4, 5/4, -7/4, 1/4, 3/4
69/4, 25/4, 25/4, 17/4, 7/4, 7/4, -5/4, -9/4, 11/4, -9/4, 1/4, 11/4, 5/4, -7/4, 1/4, 3/4
69/4, 25/4, 25/4, 17/4, 7/4, 7/4, -5/4, -9/4, 11/4, -9/4, 1/4, 11/4, 5/4, -7/4, 1/4, 3/4
-121/4, -25/4, -21/4, -13/4, -27/4, -15/4, -3/4, 1/4, 77/4, 29/4, 15/4, 9/4, -1/4, 3/4, 3/4, 1/4
-121/4, -25/4, -21/4, -13/4, -27/4, -15/4, -3/4, 1/4, 77/4, 29/4, 15/4, 9/4, -1/4, 3/4, 3/4, 1/4
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 115/8, 12, 75/8, 31/4, 31/8, 21/8, 0, 775/16, 169/16, 153/16, 143/16, 123/16, 71/16, 29/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/2, 4, 6, 5, 6, 5, 5/2, 0, -73/4, -11/4, -15/4, -15/4, -9/4, -9/4, 3/4, -7/4
49/2, 4, 6, 5, 6, 5, 5/2, 0, -73/4, -11/4, -15/4, -15/4, -9/4, -9/4, 3/4, -7/4
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 107/8, 39/4, 29/4, 57/8, 6, 23/8, 1, 697/16, 183/16, 129/16, 119/16, 111/16, 49/16, 47/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, 13/4, 11/4, -3/4, 1/4, -11/4, -3/4, 7/4, 8, 5/2, -1/2, 3, 1/2, -1/2, 0, 0
9/4, 13/4, 11/4, -3/4, 1/4, -11/4, -3/4, 7/4, 8, 5/2, -1/2, 3, 1/2, -1/2, 0, 0
9/4, 13/4, 11/4, -3/4, 1/4, -11/4, -3/4, 7/4, 8, 5/2, -1/2, 3, 1/2, -1/2, 0, 0
9/4, 13/4, 11/4, -3/4, 1/4, -11/4, -3/4, 7/4, 8, 5/2, -1/2, 3, 1/2, -1/2, 0, 0
8, 4, 6, 7/2, 1/2, 0, 0, 0, -61/4, -13/4, -7/4, -5/4, -3/4, 5/4, -5/4, 9/4
8, 4, 6, 7/2, 1/2, 0, 0, 0, -61/4, -13/4, -7/4, -5/4, -3/4, 5/4, -5/4, 9/4
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
727/16, 151/16, 123/16, 121/16, 93/16, 67/16, 33/16, -27/16, 793/16, 217/16, 191/16, 131/16, 77/16, 75/16, 55/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 5/2, 2, -1/2, 0, -5/2, -1/2, 0, 43/4, 19/4, 11/4, 13/4, 19/4, 13/4, 3/4, 7/4
2, 5/2, 2, -1/2, 0, -5/2, -1/2, 0, 43/4, 19/4, 11/4, 13/4, 19/4, 13/4, 3/4, 7/4
2, 5/2, 2, -1/2, 0, -5/2, -1/2, 0, 43/4, 19/4, 11/4, 13/4, 19/4, 13/4, 3/4, 7/4
2, 5/2, 2, -1/2, 0, -5/2, -1/2, 0, 43/4, 19/4, 11/4, 13/4, 19/4, 13/4, 3/4, 7/4
-77/4, -25/4, -19/4, -11/4, -13/4, -15/4, -7/4, -5/4, 59/4, 11/4, 11/4, -3/4, 7/4, 9/4, -1/4, -5/4
-77/4, -25/4, -19/4, -11/4, -13/4, -15/4, -7/4, -5/4, 59/4, 11/4, 11/4, -3/4, 7/4, 9/4, -1/4, -5/4
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
771/16, 213/16, 183/16, 161/16, 107/16, 79/16, 31/16, 19/16, 91/2, 12, 43/4, 83/8, 57/8, 31/8, 5/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, 7/4, -1/4, -13/4, -7/4, -9/4, -7/4, -7/4, 3/2, -1, 1/2, -5/2, 1/2, 1, -3/2, 1/2
-35/4, 7/4, -1/4, -13/4, -7/4, -9/4, -7/4, -7/4, 3/2, -1, 1/2, -5/2, 1/2, 1, -3/2, 1/2
-35/4, 7/4, -1/4, -13/4, -7/4, -9/4, -7/4, -7/4, 3/2, -1, 1/2, -5/2, 1/2, 1, -3/2, 1/2
-35/4, 7/4, -1/4, -13/4, -7/4, -9/4, -7/4, -7/4, 3/2, -1, 1/2, -5/2, 1/2, 1, -3/2, 1/2
-27/2, -1, -1, -3/2, -1, -3, 1/2, -1/2, 17, 4, 1, 0, 2, 2, 2, 0
-27/2, -1, -1, -3/2, -1, -3, 1/2, -1/2, 17, 4, 1, 0, 2, 2, 2, 0
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/16, 203/16, 143/16, 133/16, 83/16, 83/16, 37/16, -5/16, 563/16, 153/16, 141/16, 85/16, 85/16, 61/16, 41/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -3/4, -1/4, -9/4, 1/4, -13/4, -5/4, 5/4, 179/4, 43/4, 37/4, 35/4, 23/4, 17/4, 3/4, 7/4
-19/4, -3/4, -1/4, -9/4, 1/4, -13/4, -5/4, 5/4, 179/4, 43/4, 37/4, 35/4, 23/4, 17/4, 3/4, 7/4
-19/4, -3/4, -1/4, -9/4, 1/4, -13/4, -5/4, 5/4, 179/4, 43/4, 37/4, 35/4, 23/4, 17/4, 3/4, 7/4
-19/4, -3/4, -1/4, -9/4, 1/4, -13/4, -5/4, 5/4, 179/4, 43/4, 37/4, 35/4, 23/4, 17/4, 3/4, 7/4
-59/2, -8, -13/2, -11/2, -9/2, -1, -3/2, -1/2, 97/4, 21/4, 15/4, 27/4, 27/4, 19/4, 9/4, 1/4
-59/2, -8, -13/2, -11/2, -9/2, -1, -3/2, -1/2, 97/4, 21/4, 15/4, 27/4, 27/4, 19/4, 9/4, 1/4
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 45/4, 83/8, 8, 27/4, 33/8, 15/8, -5/8, 715/16, 187/16, 185/16, 127/16, 73/16, 49/16, 9/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 23/4, 21/4, 7/4, 3/4, -7/4, -9/4, -3/4, 41/4, 29/4, 15/4, 7/4, -5/4, 5/4, -1/4, -3/4
53/4, 23/4, 21/4, 7/4, 3/4, -7/4, -9/4, -3/4, 41/4, 29/4, 15/4, 7/4, -5/4, 5/4, -1/4, -3/4
53/4, 23/4, 21/4, 7/4, 3/4, -7/4, -9/4, -3/4, 41/4, 29/4, 15/4, 7/4, -5/4, 5/4, -1/4, -3/4
53/4, 23/4, 21/4, 7/4, 3/4, -7/4, -9/4, -3/4, 41/4, 29/4, 15/4, 7/4, -5/4, 5/4, -1/4, -3/4
-65/4, -3/4, 3/4, -7/4, -15/4, -1/4, -11/4, 3/4, 55/4, 27/4, 21/4, 13/4, 1/4, 11/4, 1/4, -1/4
-65/4, -3/4, 3/4, -7/4, -15/4, -1/4, -11/4, 3/4, 55/4, 27/4, 21/4, 13/4, 1/4, 11/4, 1/4, -1/4
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
597/16, 215/16, 153/16, 93/16, 59/16, 41/16, 19/16, 19/16, 155/8, 47/8, 41/8, 41/8, 3/2, 1/8, 1/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -23/4, -9/4, -23/4, -15/4, -7/4, 7/4, 1/4, 73/4, 21/4, 27/4, 19/4, 25/4, 15/4, 3/4, 9/4
-95/4, -23/4, -9/4, -23/4, -15/4, -7/4, 7/4, 1/4, 73/4, 21/4, 27/4, 19/4, 25/4, 15/4, 3/4, 9/4
-95/4, -23/4, -9/4, -23/4, -15/4, -7/4, 7/4, 1/4, 73/4, 21/4, 27/4, 19/4, 25/4, 15/4, 3/4, 9/4
-95/4, -23/4, -9/4, -23/4, -15/4, -7/4, 7/4, 1/4, 73/4, 21/4, 27/4, 19/4, 25/4, 15/4, 3/4, 9/4
35/2, 0, 0, 1/2, 7/2, 4, 3/2, -2, 27, 7, 13/2, 3, 1, 1/2, 1/2, -5/2
35/2, 0, 0, 1/2, 7/2, 4, 3/2, -2, 27, 7, 13/2, 3, 1, 1/2, 1/2, -5/2
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/16, 131/16, 129/16, 129/16, 119/16, 93/16, 43/16, 17/16, 48, 49/4, 43/4, 71/8, 47/8, 13/4, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, -3/2, -1, -3/2, 0, -3/2, 3/2, 1/2, -3, -2, 1/2, -2, -5/2, -3, -2, -1
-21/2, -3/2, -1, -3/2, 0, -3/2, 3/2, 1/2, -3, -2, 1/2, -2, -5/2, -3, -2, -1
-21/2, -3/2, -1, -3/2, 0, -3/2, 3/2, 1/2, -3, -2, 1/2, -2, -5/2, -3, -2, -1
-21/2, -3/2, -1, -3/2, 0, -3/2, 3/2, 1/2, -3, -2, 1/2, -2, -5/2, -3, -2, -1
14, 6, 11/2, 6, 5/2, 1, 0, 1, -13/4, 1/4, -9/4, 3/4, -3/4, -15/4, -11/4, -1/4
14, 6, 11/2, 6, 5/2, 1, 0, 1, -13/4, 1/4, -9/4, 3/4, -3/4, -15/4, -11/4, -1/4
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
135/4, 31/4, 57/8, 43/8, 7/2, 19/8, 13/8, -3/4, 48, 51/4, 77/8, 9, 27/4, 27/4, 23/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 17/4, 13/4, 11/4, 3/4, -7/4, -1/4, -3/4, 8, 4, 5/2, -1, 1/2, -5/2, 1, -1/2
67/4, 17/4, 13/4, 11/4, 3/4, -7/4, -1/4, -3/4, 8, 4, 5/2, -1, 1/2, -5/2, 1, -1/2
67/4, 17/4, 13/4, 11/4, 3/4, -7/4, -1/4, -3/4, 8, 4, 5/2, -1, 1/2, -5/2, 1, -1/2
67/4, 17/4, 13/4, 11/4, 3/4, -7/4, -1/4, -3/4, 8, 4, 5/2, -1, 1/2, -5/2, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, -9, 1/2, 1/2, -3, -2, 1, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -9, 1/2, 1/2, -3, -2, 1, 3/2, 1/2
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/16, 143/16, 107/16, 63/16, 63/16, 27/16, 19/16, 5/16, 451/8, 107/8, 99/8, 77/8, 6, 31/8, 15/8, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, 21/4, 9/4, 3/4, -7/4, -5/4, -11/4, 3/4, 17/2, -1/2, -1, 1, 7/2, 5/2, 1/2, 5/2
-5/4, 21/4, 9/4, 3/4, -7/4, -5/4, -11/4, 3/4, 17/2, -1/2, -1, 1, 7/2, 5/2, 1/2, 5/2
-5/4, 21/4, 9/4, 3/4, -7/4, -5/4, -11/4, 3/4, 17/2, -1/2, -1, 1, 7/2, 5/2, 1/2, 5/2
-5/4, 21/4, 9/4, 3/4, -7/4, -5/4, -11/4, 3/4, 17/2, -1/2, -1, 1, 7/2, 5/2, 1/2, 5/2
107/4, 31/4, 33/4, 19/4, 11/4, 1/4, 1/4, -3/4, -9/4, 3/4, -11/4, -5/4, 9/4, -1/4, -9/4, -5/4
107/4, 31/4, 33/4, 19/4, 11/4, 1/4, 1/4, -3/4, -9/4, 3/4, -11/4, -5/4, 9/4, -1/4, -9/4, -5/4
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 43/4, 7, 6, 11/2, 31/8, 9/8, -9/8, 401/8, 93/8, 69/8, 69/8, 63/8, 9/2, 21/8, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 1/2, 1, 4, 1, -1, -1, 1, 29/4, 5/4, 15/4, 7/4, -1/4, -11/4, -3/4, -1/4
15/2, 1/2, 1, 4, 1, -1, -1, 1, 29/4, 5/4, 15/4, 7/4, -1/4, -11/4, -3/4, -1/4
15/2, 1/2, 1, 4, 1, -1, -1, 1, 29/4, 5/4, 15/4, 7/4, -1/4, -11/4, -3/4, -1/4
15/2, 1/2, 1, 4, 1, -1, -1, 1, 29/4, 5/4, 15/4, 7/4, -1/4, -11/4, -3/4, -1/4
-65/4, -23/4, -15/4, -11/4, -7/4, -7/4, 5/4, 3/4, -107/4, -27/4, -31/4, -23/4, -9/4, -15/4, -3/4, -1/4
-65/4, -23/4, -15/4, -11/4, -7/4, -7/4, 5/4, 3/4, -107/4, -27/4, -31/4, -23/4, -9/4, -15/4, -3/4, -1/4
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 49/4, 85/8, 33/4, 55/8, 33/8, 5/2, -3/4, 337/8, 111/8, 45/4, 59/8, 39/8, 23/8, 3/4, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/2, -21/2, -15/2, -6, -11/2, -11/2, -5/2, 1, 71/2, 15/2, 11/2, 8, 9/2, 11/2, 5/2, 0
-87/2, -21/2, -15/2, -6, -11/2, -11/2, -5/2, 1, 71/2, 15/2, 11/2, 8, 9/2, 11/2, 5/2, 0
-87/2, -21/2, -15/2, -6, -11/2, -11/2, -5/2, 1, 71/2, 15/2, 11/2, 8, 9/2, 11/2, 5/2, 0
-87/2, -21/2, -15/2, -6, -11/2, -11/2, -5/2, 1, 71/2, 15/2, 11/2, 8, 9/2, 11/2, 5/2, 0
-31/2, -3/2, -1, -4, -11/2, -5/2, 0, -1, -5/4, 1/4, -3/4, -3/4, 5/4, -3/4, -7/4, 7/4
-31/2, -3/2, -1, -4, -11/2, -5/2, 0, -1, -5/4, 1/4, -3/4, -3/4, 5/4, -3/4, -7/4, 7/4
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 81/8, 10, 35/4, 41/8, 15/4, 11/8, -1, 381/8, 87/8, 81/8, 35/4, 8, 35/8, 15/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, -1/4, 11/4, 13/4, 1/4, -9/4, -5/4, 3/4, 63/4, 17/4, 7/4, 11/4, 15/4, 5/4, 1/4, 13/4
27/4, -1/4, 11/4, 13/4, 1/4, -9/4, -5/4, 3/4, 63/4, 17/4, 7/4, 11/4, 15/4, 5/4, 1/4, 13/4
27/4, -1/4, 11/4, 13/4, 1/4, -9/4, -5/4, 3/4, 63/4, 17/4, 7/4, 11/4, 15/4, 5/4, 1/4, 13/4
27/4, -1/4, 11/4, 13/4, 1/4, -9/4, -5/4, 3/4, 63/4, 17/4, 7/4, 11/4, 15/4, 5/4, 1/4, 13/4
-93/4, -9/4, -13/4, -27/4, -27/4, -13/4, -1/4, -1/4, 31/2, 0, 2, 7/2, 5/2, 1/2, 2, -1
-93/4, -9/4, -13/4, -27/4, -27/4, -13/4, -1/4, -1/4, 31/2, 0, 2, 7/2, 5/2, 1/2, 2, -1
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
657/16, 155/16, 151/16, 103/16, 65/16, 53/16, 37/16, -17/16, 417/8, 91/8, 77/8, 73/8, 67/8, 47/8, 9/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, 4, 1, -1/2, -3, -1, 3/2, 3/2, 19, 3/2, 5/2, 1, 9/2, 3, 0, -7/2
15/2, 4, 1, -1/2, -3, -1, 3/2, 3/2, 19, 3/2, 5/2, 1, 9/2, 3, 0, -7/2
15/2, 4, 1, -1/2, -3, -1, 3/2, 3/2, 19, 3/2, 5/2, 1, 9/2, 3, 0, -7/2
15/2, 4, 1, -1/2, -3, -1, 3/2, 3/2, 19, 3/2, 5/2, 1, 9/2, 3, 0, -7/2
-45/2, -5, -8, -9/2, -2, 1, 3/2, -3/2, 73/4, 5/4, 3/4, 13/4, 13/4, 3/4, 7/4, -1/4
-45/2, -5, -8, -9/2, -2, 1, 3/2, -3/2, 73/4, 5/4, 3/4, 13/4, 13/4, 3/4, 7/4, -1/4
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
109/2, 29/2, 43/4, 9, 63/8, 51/8, 23/8, -1/8, 755/16, 217/16, 157/16, 137/16, 113/16, 93/16, 33/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -1/2, -7/2, -1, 2, 3/2, 1, -2, -5/2, -1, -5/2, -3, -2, 1/2, 2, 3/2
7/2, -1/2, -7/2, -1, 2, 3/2, 1, -2, -5/2, -1, -5/2, -3, -2, 1/2, 2, 3/2
7/2, -1/2, -7/2, -1, 2, 3/2, 1, -2, -5/2, -1, -5/2, -3, -2, 1/2, 2, 3/2
7/2, -1/2, -7/2, -1, 2, 3/2, 1, -2, -5/2, -1, -5/2, -3, -2, 1/2, 2, 3/2
23/2, -5/2, -1, 5/2, 5/2, 5, 3/2, 1/2, 35, 8, 5, 7, 11/2, 2, 3/2, -1
23/2, -5/2, -1, 5/2, 5/2, 5, 3/2, 1/2, 35, 8, 5, 7, 11/2, 2, 3/2, -1
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/16, 201/16, 171/16, 111/16, 69/16, 63/16, 29/16, -9/16, 337/8, 12, 79/8, 25/4, 29/8, 19/8, 17/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33, -13/2, -9, -11/2, -13/2, -9/2, -3/2, -3/2, -45/4, 1/4, -7/4, -7/4, -21/4, -11/4, -1/4, 11/4
-33, -13/2, -9, -11/2, -13/2, -9/2, -3/2, -3/2, -45/4, 1/4, -7/4, -7/4, -21/4, -11/4, -1/4, 11/4
-33, -13/2, -9, -11/2, -13/2, -9/2, -3/2, -3/2, -45/4, 1/4, -7/4, -7/4, -21/4, -11/4, -1/4, 11/4
-33, -13/2, -9, -11/2, -13/2, -9/2, -3/2, -3/2, -45/4, 1/4, -7/4, -7/4, -21/4, -11/4, -1/4, 11/4
7, 9/2, 1, -3/2, -3/2, 3/2, 3/2, -1/2, 73/4, 35/4, 25/4, 11/4, 23/4, 13/4, -1/4, 5/4
7, 9/2, 1, -3/2, -3/2, 3/2, 3/2, -1/2, 73/4, 35/4, 25/4, 11/4, 23/4, 13/4, -1/4, 5/4
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/16, 185/16, 155/16, 97/16, 91/16, 73/16, 33/16, -25/16, 389/8, 103/8, 81/8, 65/8, 6, 11/2, 19/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -15/4, -23/4, -17/4, -13/4, -3/4, 1/4, 3/4, -5/2, -1/2, -3/2, 0, 3/2, -3/2, 1, 5/2
-45/4, -15/4, -23/4, -17/4, -13/4, -3/4, 1/4, 3/4, -5/2, -1/2, -3/2, 0, 3/2, -3/2, 1, 5/2
-45/4, -15/4, -23/4, -17/4, -13/4, -3/4, 1/4, 3/4, -5/2, -1/2, -3/2, 0, 3/2, -3/2, 1, 5/2
-45/4, -15/4, -23/4, -17/4, -13/4, -3/4, 1/4, 3/4, -5/2, -1/2, -3/2, 0, 3/2, -3/2, 1, 5/2
25/4, 3/4, -5/4, -9/4, 1/4, 9/4, 1/4, -1/4, 33/4, 7/4, 5/4, 17/4, 15/4, 9/4, -5/4, 7/4
25/4, 3/4, -5/4, -9/4, 1/4, 9/4, 1/4, -1/4, 33/4, 7/4, 5/4, 17/4, 15/4, 9/4, -5/4, 7/4
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 43/4, 9, 15/2, 5, 15/8, 7/8, -5/8, 691/16, 215/16, 167/16, 113/16, 95/16, 79/16, 19/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -2, 1, -2, 3/2, -2, 0, -1, 47/4, 13/4, 1/4, 7/4, 13/4, 3/4, -3/4, -9/4
-3/2, -2, 1, -2, 3/2, -2, 0, -1, 47/4, 13/4, 1/4, 7/4, 13/4, 3/4, -3/4, -9/4
-3/2, -2, 1, -2, 3/2, -2, 0, -1, 47/4, 13/4, 1/4, 7/4, 13/4, 3/4, -3/4, -9/4
-3/2, -2, 1, -2, 3/2, -2, 0, -1, 47/4, 13/4, 1/4, 7/4, 13/4, 3/4, -3/4, -9/4
9/2, 1, 0, 2, 1/2, 1, 0, 3, 47/4, 17/4, 5/4, -1/4, -11/4, -5/4, 9/4, -5/4
9/2, 1, 0, 2, 1/2, 1, 0, 3, 47/4, 17/4, 5/4, -1/4, -11/4, -5/4, 9/4, -5/4
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 89/8, 29/4, 29/4, 43/8, 5, 13/8, -11/8, 811/16, 207/16, 179/16, 155/16, 103/16, 61/16, 25/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/2, -6, -4, -11/2, -11/2, -5/2, 1, 2, 101/4, 17/4, 17/4, 23/4, 15/4, 17/4, 5/4, 5/4
-57/2, -6, -4, -11/2, -11/2, -5/2, 1, 2, 101/4, 17/4, 17/4, 23/4, 15/4, 17/4, 5/4, 5/4
-57/2, -6, -4, -11/2, -11/2, -5/2, 1, 2, 101/4, 17/4, 17/4, 23/4, 15/4, 17/4, 5/4, 5/4
-57/2, -6, -4, -11/2, -11/2, -5/2, 1, 2, 101/4, 17/4, 17/4, 23/4, 15/4, 17/4, 5/4, 5/4
-23/2, -7/2, -1/2, -5/2, -5/2, 1/2, 5/2, -1/2, 37/2, 4, 3/2, 9/2, 6, 5/2, 1, -1
-23/2, -7/2, -1/2, -5/2, -5/2, 1/2, 5/2, -1/2, 37/2, 4, 3/2, 9/2, 6, 5/2, 1, -1
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/16, 139/16, 85/16, 81/16, 73/16, 19/16, 17/16, 15/16, 923/16, 275/16, 227/16, 165/16, 111/16, 63/16, 37/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 5/2, 1/2, -1/2, -1/2, 1/2, -3/2, -3/2, 0, 3, 2, 1, -1, -2, -2, -1
5/2, 5/2, 1/2, -1/2, -1/2, 1/2, -3/2, -3/2, 0, 3, 2, 1, -1, -2, -2, -1
5/2, 5/2, 1/2, -1/2, -1/2, 1/2, -3/2, -3/2, 0, 3, 2, 1, -1, -2, -2, -1
5/2, 5/2, 1/2, -1/2, -1/2, 1/2, -3/2, -3/2, 0, 3, 2, 1, -1, -2, -2, -1
9/2, 2, 11/2, 2, -3/2, 3/2, 1/2, -1/2, 11, 2, 0, 1/2, 0, 3, -1/2, -3
9/2, 2, 11/2, 2, -3/2, 3/2, 1/2, -1/2, 11, 2, 0, 1/2, 0, 3, -1/2, -3
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/8, 57/4, 51/4, 11, 79/8, 7, 27/8, -3/8, 827/16, 171/16, 157/16, 149/16, 133/16, 83/16, 27/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 7/4, 21/4, 11/4, 13/4, 5/4, -7/4, 1/4, 21, 7, 6, 5, 2, -1, 2, -1
29/4, 7/4, 21/4, 11/4, 13/4, 5/4, -7/4, 1/4, 21, 7, 6, 5, 2, -1, 2, -1
29/4, 7/4, 21/4, 11/4, 13/4, 5/4, -7/4, 1/4, 21, 7, 6, 5, 2, -1, 2, -1
29/4, 7/4, 21/4, 11/4, 13/4, 5/4, -7/4, 1/4, 21, 7, 6, 5, 2, -1, 2, -1
-71/2, -9/2, -11/2, -11/2, -7/2, -6, -5/2, 1, -91/2, -8, -19/2, -15/2, -15/2, -4, -3/2, 1/2
-71/2, -9/2, -11/2, -11/2, -7/2, -6, -5/2, 1, -91/2, -8, -19/2, -15/2, -15/2, -4, -3/2, 1/2
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 107/8, 11, 29/4, 55/8, 17/4, 7/4, 11/8, 785/16, 187/16, 169/16, 155/16, 129/16, 95/16, 33/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, 5/2, 2, 5/2, 0, -5/2, -1/2, 3, 11/4, -1/4, -11/4, -3/4, -7/4, 1/4, 7/4, -1/4
2, 5/2, 2, 5/2, 0, -5/2, -1/2, 3, 11/4, -1/4, -11/4, -3/4, -7/4, 1/4, 7/4, -1/4
2, 5/2, 2, 5/2, 0, -5/2, -1/2, 3, 11/4, -1/4, -11/4, -3/4, -7/4, 1/4, 7/4, -1/4
2, 5/2, 2, 5/2, 0, -5/2, -1/2, 3, 11/4, -1/4, -11/4, -3/4, -7/4, 1/4, 7/4, -1/4
17/4, 1/4, 5/4, 11/4, -1/4, -3/4, -3/4, 9/4, 2, -5/2, -3, -1/2, 1, 1, 0, -1
17/4, 1/4, 5/4, 11/4, -1/4, -3/4, -3/4, 9/4, 2, -5/2, -3, -1/2, 1, 1, 0, -1
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 17/2, 7, 11/2, 43/8, 23/8, 1/2, -1/8, 375/8, 23/2, 19/2, 8, 53/8, 7/2, 9/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -29/4, -19/4, -11/4, 1/4, 7/4, -1/4, -5/4, -5, 0, 1, -2, 0, -2, -5/2, 1/2
-31/4, -29/4, -19/4, -11/4, 1/4, 7/4, -1/4, -5/4, -5, 0, 1, -2, 0, -2, -5/2, 1/2
-31/4, -29/4, -19/4, -11/4, 1/4, 7/4, -1/4, -5/4, -5, 0, 1, -2, 0, -2, -5/2, 1/2
-31/4, -29/4, -19/4, -11/4, 1/4, 7/4, -1/4, -5/4, -5, 0, 1, -2, 0, -2, -5/2, 1/2
-127/4, -45/4, -33/4, -27/4, -13/4, -17/4, -3/4, 5/4, -3/2, 11/2, 2, -1, -5/2, 0, 1, 1/2
-127/4, -45/4, -33/4, -27/4, -13/4, -17/4, -3/4, 5/4, -3/2, 11/2, 2, -1, -5/2, 0, 1, 1/2
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/2, 59/4, 115/8, 85/8, 59/8, 11/2, 7/4, -13/8, 227/8, 31/4, 7, 51/8, 23/8, 21/8, 15/8, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
24, 6, 4, 3, 2, 0, 3, 0, 51/4, 15/4, 13/4, 11/4, 1/4, -1/4, 1/4, 1/4
24, 6, 4, 3, 2, 0, 3, 0, 51/4, 15/4, 13/4, 11/4, 1/4, -1/4, 1/4, 1/4
24, 6, 4, 3, 2, 0, 3, 0, 51/4, 15/4, 13/4, 11/4, 1/4, -1/4, 1/4, 1/4
24, 6, 4, 3, 2, 0, 3, 0, 51/4, 15/4, 13/4, 11/4, 1/4, -1/4, 1/4, 1/4
-25/4, -7/4, -7/4, -9/4, -19/4, -7/4, 7/4, 3/4, -111/4, -31/4, -35/4, -21/4, -11/4, -5/4, -3/4, -3/4
-25/4, -7/4, -7/4, -9/4, -19/4, -7/4, 7/4, 3/4, -111/4, -31/4, -35/4, -21/4, -11/4, -5/4, -3/4, -3/4
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
763/16, 193/16, 139/16, 127/16, 67/16, 65/16, 45/16, -11/16, 779/16, 209/16, 185/16, 159/16, 101/16, 55/16, 15/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, 1/4, -3/4, 1/4, -11/4, -7/4, 1/4, 7/4, -8, -1/2, -7/2, -13/2, -4, -3/2, 3/2, 1/2
-41/4, 1/4, -3/4, 1/4, -11/4, -7/4, 1/4, 7/4, -8, -1/2, -7/2, -13/2, -4, -3/2, 3/2, 1/2
-41/4, 1/4, -3/4, 1/4, -11/4, -7/4, 1/4, 7/4, -8, -1/2, -7/2, -13/2, -4, -3/2, 3/2, 1/2
-41/4, 1/4, -3/4, 1/4, -11/4, -7/4, 1/4, 7/4, -8, -1/2, -7/2, -13/2, -4, -3/2, 3/2, 1/2
11, 9/2, 3/2, 3/2, -3/2, 3/2, -2, -3/2, -40, -6, -13/2, -8, -7, -9/2, -1, 2
11, 9/2, 3/2, 3/2, -3/2, 3/2, -2, -3/2, -40, -6, -13/2, -8, -7, -9/2, -1, 2
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 77/8, 69/8, 25/4, 13/4, 11/4, 11/4, -7/8, 781/16, 185/16, 169/16, 133/16, 103/16, 99/16, 47/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, 1/4, 3/4, 17/4, 7/4, 5/4, -7/4, 5/4, 11, 5/2, 0, 5/2, -1/2, 0, 5/2, 0
-7/4, 1/4, 3/4, 17/4, 7/4, 5/4, -7/4, 5/4, 11, 5/2, 0, 5/2, -1/2, 0, 5/2, 0
-7/4, 1/4, 3/4, 17/4, 7/4, 5/4, -7/4, 5/4, 11, 5/2, 0, 5/2, -1/2, 0, 5/2, 0
-7/4, 1/4, 3/4, 17/4, 7/4, 5/4, -7/4, 5/4, 11, 5/2, 0, 5/2, -1/2, 0, 5/2, 0
61/4, 5/4, 13/4, 7/4, 13/4, 15/4, 3/4, 7/4, 15/4, 15/4, 9/4, 13/4, 13/4, 1/4, -3/4, 9/4
61/4, 5/4, 13/4, 7/4, 13/4, 15/4, 3/4, 7/4, 15/4, 15/4, 9/4, 13/4, 13/4, 1/4, -3/4, 9/4
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
513/16, 159/16, 101/16, 89/16, 65/16, 65/16, 31/16, 17/16, 187/4, 91/8, 37/4, 15/2, 7, 4, 1, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 9/2, 4, 5, 5/2, -1, -1/2, -2, 11/2, -1, 2, 2, 5/2, 7/2, 5/2, -1
27/2, 9/2, 4, 5, 5/2, -1, -1/2, -2, 11/2, -1, 2, 2, 5/2, 7/2, 5/2, -1
27/2, 9/2, 4, 5, 5/2, -1, -1/2, -2, 11/2, -1, 2, 2, 5/2, 7/2, 5/2, -1
27/2, 9/2, 4, 5, 5/2, -1, -1/2, -2, 11/2, -1, 2, 2, 5/2, 7/2, 5/2, -1
17/4, 17/4, 5/4, -7/4, -3/4, -7/4, -1/4, -1/4, 41/2, 2, 7/2, 4, 1, 4, 1, 2
17/4, 17/4, 5/4, -7/4, -3/4, -7/4, -1/4, -1/4, 41/2, 2, 7/2, 4, 1, 4, 1, 2
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
347/8, 91/8, 9, 55/8, 21/4, 7/2, 5/2, 1/8, 45, 47/4, 77/8, 47/8, 23/4, 11/2, 11/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -2, -5/2, 1/2, 1, 2, 1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -2, -5/2, 1/2, 1, 2, 1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -2, -5/2, 1/2, 1, 2, 1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -2, -5/2, 1/2, 1, 2, 1/2, -2
15, 9/2, 7/2, 4, 5, 5/2, 3/2, 1, -25/2, -1, -3, -7/2, -3, -5/2, -1, -3/2
15, 9/2, 7/2, 4, 5, 5/2, 3/2, 1, -25/2, -1, -3, -7/2, -3, -5/2, -1, -3/2
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 81/8, 77/8, 23/4, 37/8, 13/8, 3/2, -3/2, 807/16, 169/16, 169/16, 143/16, 89/16, 81/16, 45/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 7/2, 11/2, 2, 5, 4, 2, -3/2, 11/2, 11/2, 9/2, 1, -5/2, 0, -2, -1
51/2, 7/2, 11/2, 2, 5, 4, 2, -3/2, 11/2, 11/2, 9/2, 1, -5/2, 0, -2, -1
51/2, 7/2, 11/2, 2, 5, 4, 2, -3/2, 11/2, 11/2, 9/2, 1, -5/2, 0, -2, -1
51/2, 7/2, 11/2, 2, 5, 4, 2, -3/2, 11/2, 11/2, 9/2, 1, -5/2, 0, -2, -1
-2, 1, 0, 1, 3, 0, 0, 1, -6, -3, -1, -5/2, -2, -7/2, -1/2, -5/2
-2, 1, 0, 1, 3, 0, 0, 1, -6, -3, -1, -5/2, -2, -7/2, -1/2, -5/2
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 87/8, 67/8, 5, 35/8, 7/2, 9/8, 1/2, 377/16, 101/16, 77/16, 61/16, 57/16, 49/16, 31/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/2, -23/2, -9, -13/2, -3, -5/2, 1, -2, -8, -11/2, -5/2, -5/2, 0, -1, 1, 5/2
-67/2, -23/2, -9, -13/2, -3, -5/2, 1, -2, -8, -11/2, -5/2, -5/2, 0, -1, 1, 5/2
-67/2, -23/2, -9, -13/2, -3, -5/2, 1, -2, -8, -11/2, -5/2, -5/2, 0, -1, 1, 5/2
-67/2, -23/2, -9, -13/2, -3, -5/2, 1, -2, -8, -11/2, -5/2, -5/2, 0, -1, 1, 5/2
89/2, 15/2, 13/2, 9, 17/2, 5, 3/2, -3/2, -39/4, -5/4, -13/4, -11/4, -1/4, -15/4, -9/4, 5/4
89/2, 15/2, 13/2, 9, 17/2, 5, 3/2, -3/2, -39/4, -5/4, -13/4, -11/4, -1/4, -15/4, -9/4, 5/4
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
841/16, 235/16, 179/16, 123/16, 91/16, 55/16, 33/16, -5/16, 42, 45/4, 33/4, 59/8, 17/4, 23/8, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/4, -35/4, -35/4, -23/4, -13/4, -11/4, -11/4, -3/4, -85/2, -13, -19/2, -15/2, -13/2, -3, -3, 0
-125/4, -35/4, -35/4, -23/4, -13/4, -11/4, -11/4, -3/4, -85/2, -13, -19/2, -15/2, -13/2, -3, -3, 0
-125/4, -35/4, -35/4, -23/4, -13/4, -11/4, -11/4, -3/4, -85/2, -13, -19/2, -15/2, -13/2, -3, -3, 0
-125/4, -35/4, -35/4, -23/4, -13/4, -11/4, -11/4, -3/4, -85/2, -13, -19/2, -15/2, -13/2, -3, -3, 0
163/4, 29/4, 33/4, 25/4, 31/4, 17/4, 5/4, 1/4, 17, 5, 3/2, 0, 1/2, 3/2, -1, -5/2
163/4, 29/4, 33/4, 25/4, 31/4, 17/4, 5/4, 1/4, 17, 5, 3/2, 0, 1/2, 3/2, -1, -5/2
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 43/4, 79/8, 67/8, 6, 41/8, 25/8, 1/4, 375/8, 87/8, 10, 10, 69/8, 39/8, 17/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 27/4, 13/4, 17/4, 7/4, 9/4, 1/4, -1/4, 145/4, 25/4, 37/4, 31/4, 17/4, 7/4, 5/4, -7/4
63/4, 27/4, 13/4, 17/4, 7/4, 9/4, 1/4, -1/4, 145/4, 25/4, 37/4, 31/4, 17/4, 7/4, 5/4, -7/4
63/4, 27/4, 13/4, 17/4, 7/4, 9/4, 1/4, -1/4, 145/4, 25/4, 37/4, 31/4, 17/4, 7/4, 5/4, -7/4
63/4, 27/4, 13/4, 17/4, 7/4, 9/4, 1/4, -1/4, 145/4, 25/4, 37/4, 31/4, 17/4, 7/4, 5/4, -7/4
29/4, 17/4, 7/4, 7/4, 17/4, 7/4, 3/4, 9/4, 163/4, 39/4, 45/4, 35/4, 21/4, 21/4, 7/4, -3/4
29/4, 17/4, 7/4, 7/4, 17/4, 7/4, 3/4, 9/4, 163/4, 39/4, 45/4, 35/4, 21/4, 21/4, 7/4, -3/4
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/16, 217/16, 169/16, 139/16, 105/16, 57/16, 49/16, -13/16, 189/4, 13, 79/8, 17/2, 6, 15/4, 11/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -11/2, -5/2, -1/2, 1/2, -1/2, 5/2, -1, 105/4, 33/4, 21/4, 21/4, 17/4, 15/4, 11/4, -3/4
1, -11/2, -5/2, -1/2, 1/2, -1/2, 5/2, -1, 105/4, 33/4, 21/4, 21/4, 17/4, 15/4, 11/4, -3/4
1, -11/2, -5/2, -1/2, 1/2, -1/2, 5/2, -1, 105/4, 33/4, 21/4, 21/4, 17/4, 15/4, 11/4, -3/4
1, -11/2, -5/2, -1/2, 1/2, -1/2, 5/2, -1, 105/4, 33/4, 21/4, 21/4, 17/4, 15/4, 11/4, -3/4
-43/4, 1/4, -7/4, -9/4, -1/4, 1/4, 5/4, 9/4, 29/4, 11/4, 9/4, 11/4, -1/4, -9/4, 3/4, -1/4
-43/4, 1/4, -7/4, -9/4, -1/4, 1/4, 5/4, 9/4, 29/4, 11/4, 9/4, 11/4, -1/4, -9/4, 3/4, -1/4
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/8, 12, 11, 31/4, 35/8, 3/2, 9/8, -7/8, 895/16, 215/16, 203/16, 175/16, 135/16, 79/16, 41/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 23/4, 11/4, -3/4, -17/4, -7/4, -1/4, -7/4, -123/4, -37/4, -31/4, -19/4, -9/4, 1/4, -11/4, 1/4
1/4, 23/4, 11/4, -3/4, -17/4, -7/4, -1/4, -7/4, -123/4, -37/4, -31/4, -19/4, -9/4, 1/4, -11/4, 1/4
1/4, 23/4, 11/4, -3/4, -17/4, -7/4, -1/4, -7/4, -123/4, -37/4, -31/4, -19/4, -9/4, 1/4, -11/4, 1/4
1/4, 23/4, 11/4, -3/4, -17/4, -7/4, -1/4, -7/4, -123/4, -37/4, -31/4, -19/4, -9/4, 1/4, -11/4, 1/4
29, 15/2, 6, 3, 4, 3, 5/2, 1, -12, -6, -9/2, -3, -3, 0, 3, -1/2
29, 15/2, 6, 3, 4, 3, 5/2, 1, -12, -6, -9/2, -3, -3, 0, 3, -1/2
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/16, 209/16, 149/16, 139/16, 91/16, 85/16, 29/16, 11/16, 63/2, 77/8, 23/4, 11/2, 13/4, 5/2, 9/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/4, 23/4, 11/4, 19/4, 15/4, 3/4, 9/4, -5/4, 53/2, 11/2, 9/2, 2, 2, 5, 3/2, -1
101/4, 23/4, 11/4, 19/4, 15/4, 3/4, 9/4, -5/4, 53/2, 11/2, 9/2, 2, 2, 5, 3/2, -1
101/4, 23/4, 11/4, 19/4, 15/4, 3/4, 9/4, -5/4, 53/2, 11/2, 9/2, 2, 2, 5, 3/2, -1
101/4, 23/4, 11/4, 19/4, 15/4, 3/4, 9/4, -5/4, 53/2, 11/2, 9/2, 2, 2, 5, 3/2, -1
39, 8, 17/2, 17/2, 13/2, 4, 3/2, 2, 41/2, 7/2, 6, 6, 7/2, 4, 1/2, 0
39, 8, 17/2, 17/2, 13/2, 4, 3/2, 2, 41/2, 7/2, 6, 6, 7/2, 4, 1/2, 0
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
517/8, 121/8, 15, 91/8, 35/4, 5, 13/8, -1, 621/16, 165/16, 123/16, 81/16, 81/16, 59/16, 29/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 25/4, 17/4, 9/4, 9/4, 1/4, -5/4, -3/4, 15, 5/2, 3/2, 9/2, 3/2, 3/2, 3/2, 0
47/4, 25/4, 17/4, 9/4, 9/4, 1/4, -5/4, -3/4, 15, 5/2, 3/2, 9/2, 3/2, 3/2, 3/2, 0
47/4, 25/4, 17/4, 9/4, 9/4, 1/4, -5/4, -3/4, 15, 5/2, 3/2, 9/2, 3/2, 3/2, 3/2, 0
47/4, 25/4, 17/4, 9/4, 9/4, 1/4, -5/4, -3/4, 15, 5/2, 3/2, 9/2, 3/2, 3/2, 3/2, 0
-16, -9/2, -4, -7, -4, -1/2, -2, 0, 55/4, 3/4, 13/4, 1/4, 5/4, 9/4, 11/4, -1/4
-16, -9/2, -4, -7, -4, -1/2, -2, 0, 55/4, 3/4, 13/4, 1/4, 5/4, 9/4, 11/4, -1/4
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/8, 7, 27/4, 19/4, 33/8, 11/8, 5/4, 3/8, 587/16, 223/16, 165/16, 105/16, 43/16, 27/16, 27/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23, -7, -6, -4, -5/2, -1, 1/2, 3, 27/2, 11/2, 6, 5/2, 5/2, 3/2, 1/2, 0
-23, -7, -6, -4, -5/2, -1, 1/2, 3, 27/2, 11/2, 6, 5/2, 5/2, 3/2, 1/2, 0
-23, -7, -6, -4, -5/2, -1, 1/2, 3, 27/2, 11/2, 6, 5/2, 5/2, 3/2, 1/2, 0
-23, -7, -6, -4, -5/2, -1, 1/2, 3, 27/2, 11/2, 6, 5/2, 5/2, 3/2, 1/2, 0
24, 8, 5, 3, 5, 4, 1, 0, -25/2, -9/2, -7/2, -9/2, -3/2, -5/2, 1/2, 5/2
24, 8, 5, 3, 5, 4, 1, 0, -25/2, -9/2, -7/2, -9/2, -3/2, -5/2, 1/2, 5/2
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
671/16, 161/16, 103/16, 103/16, 95/16, 77/16, 31/16, 15/16, 833/16, 213/16, 177/16, 159/16, 101/16, 67/16, 53/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/4, 11/4, 9/4, 5/4, -7/4, -15/4, -9/4, 3/4, 59/4, 15/4, 7/4, 7/4, 3/4, 17/4, 9/4, -5/4
-33/4, 11/4, 9/4, 5/4, -7/4, -15/4, -9/4, 3/4, 59/4, 15/4, 7/4, 7/4, 3/4, 17/4, 9/4, -5/4
-33/4, 11/4, 9/4, 5/4, -7/4, -15/4, -9/4, 3/4, 59/4, 15/4, 7/4, 7/4, 3/4, 17/4, 9/4, -5/4
-33/4, 11/4, 9/4, 5/4, -7/4, -15/4, -9/4, 3/4, 59/4, 15/4, 7/4, 7/4, 3/4, 17/4, 9/4, -5/4
33/4, 9/4, 19/4, 13/4, -1/4, 1/4, 3/4, -5/4, 99/4, 21/4, 23/4, 9/4, 17/4, 11/4, 5/4, 7/4
33/4, 9/4, 19/4, 13/4, -1/4, 1/4, 3/4, -5/4, 99/4, 21/4, 23/4, 9/4, 17/4, 11/4, 5/4, 7/4
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 33/4, 13/2, 11/2, 37/8, 19/8, 1, 5/8, 493/8, 139/8, 27/2, 77/8, 77/8, 13/2, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/4, 11/4, 7/4, -5/4, -11/4, -9/4, -9/4, 5/4, -3/2, 7/2, 3/2, -1/2, -5/2, -3, -7/2, 0
-49/4, 11/4, 7/4, -5/4, -11/4, -9/4, -9/4, 5/4, -3/2, 7/2, 3/2, -1/2, -5/2, -3, -7/2, 0
-49/4, 11/4, 7/4, -5/4, -11/4, -9/4, -9/4, 5/4, -3/2, 7/2, 3/2, -1/2, -5/2, -3, -7/2, 0
-49/4, 11/4, 7/4, -5/4, -11/4, -9/4, -9/4, 5/4, -3/2, 7/2, 3/2, -1/2, -5/2, -3, -7/2, 0
-26, -11/2, -5, -13/2, -5, -3/2, 3/2, 2, 141/4, 27/4, 31/4, 21/4, 13/4, 19/4, 5/4, -5/4
-26, -11/2, -5, -13/2, -5, -3/2, 3/2, 2, 141/4, 27/4, 31/4, 21/4, 13/4, 19/4, 5/4, -5/4
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
765/16, 189/16, 179/16, 157/16, 103/16, 45/16, 37/16, 5/16, 443/8, 109/8, 49/4, 83/8, 65/8, 43/8, 3/2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -11/4, -13/4, 1/4, 3/4, 5/4, -1/4, 11/4, 17/2, 1/2, -1, 5/2, 5, 3, 3/2, 2
-7/4, -11/4, -13/4, 1/4, 3/4, 5/4, -1/4, 11/4, 17/2, 1/2, -1, 5/2, 5, 3, 3/2, 2
-7/4, -11/4, -13/4, 1/4, 3/4, 5/4, -1/4, 11/4, 17/2, 1/2, -1, 5/2, 5, 3, 3/2, 2
-7/4, -11/4, -13/4, 1/4, 3/4, 5/4, -1/4, 11/4, 17/2, 1/2, -1, 5/2, 5, 3, 3/2, 2
-5, -3/2, 2, 1/2, -3/2, -3/2, 1/2, 3/2, 55/4, 17/4, 3/4, 7/4, 5/4, 15/4, 5/4, -3/4
-5, -3/2, 2, 1/2, -3/2, -3/2, 1/2, 3/2, 55/4, 17/4, 3/4, 7/4, 5/4, 15/4, 5/4, -3/4
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/16, 243/16, 199/16, 171/16, 125/16, 85/16, 47/16, 13/16, 75/2, 85/8, 55/8, 27/4, 41/8, 15/8, 7/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 25/4, 11/4, 5/4, 3/4, -1/4, -7/4, 5/4, -21/2, -1, -7/2, -2, 3/2, -1, 1/2, -2
27/4, 25/4, 11/4, 5/4, 3/4, -1/4, -7/4, 5/4, -21/2, -1, -7/2, -2, 3/2, -1, 1/2, -2
27/4, 25/4, 11/4, 5/4, 3/4, -1/4, -7/4, 5/4, -21/2, -1, -7/2, -2, 3/2, -1, 1/2, -2
27/4, 25/4, 11/4, 5/4, 3/4, -1/4, -7/4, 5/4, -21/2, -1, -7/2, -2, 3/2, -1, 1/2, -2
-25/4, -11/4, -9/4, -19/4, -5/4, -9/4, -3/4, -3/4, -9/4, 5/4, 5/4, 7/4, -5/4, 3/4, 1/4, 13/4
-25/4, -11/4, -9/4, -19/4, -5/4, -9/4, -3/4, -3/4, -9/4, 5/4, 5/4, 7/4, -5/4, 3/4, 1/4, 13/4
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
627/16, 171/16, 143/16, 121/16, 61/16, 43/16, 33/16, -19/16, 301/8, 71/8, 69/8, 8, 5, 33/8, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/2, 19/2, 17/2, 11/2, 9/2, 2, -1/2, -2, -83/4, -21/4, -35/4, -27/4, -13/4, -5/4, 1/4, 7/4
51/2, 19/2, 17/2, 11/2, 9/2, 2, -1/2, -2, -83/4, -21/4, -35/4, -27/4, -13/4, -5/4, 1/4, 7/4
51/2, 19/2, 17/2, 11/2, 9/2, 2, -1/2, -2, -83/4, -21/4, -35/4, -27/4, -13/4, -5/4, 1/4, 7/4
51/2, 19/2, 17/2, 11/2, 9/2, 2, -1/2, -2, -83/4, -21/4, -35/4, -27/4, -13/4, -5/4, 1/4, 7/4
-65/4, -17/4, -15/4, -9/4, -7/4, -9/4, 5/4, -7/4, 19/2, 7/2, 3/2, -2, 1/2, -1, -1, -1
-65/4, -17/4, -15/4, -9/4, -7/4, -9/4, 5/4, -7/4, 19/2, 7/2, 3/2, -2, 1/2, -1, -1, -1
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 105/8, 87/8, 59/8, 23/4, 9/4, 1, 1/8, 771/16, 235/16, 195/16, 163/16, 111/16, 63/16, 25/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-6, -3, 0, -1, -3, -1, 0, -2, 45/2, 3, 1, 9/2, 7/2, 1, 7/2, 0
-6, -3, 0, -1, -3, -1, 0, -2, 45/2, 3, 1, 9/2, 7/2, 1, 7/2, 0
-6, -3, 0, -1, -3, -1, 0, -2, 45/2, 3, 1, 9/2, 7/2, 1, 7/2, 0
-6, -3, 0, -1, -3, -1, 0, -2, 45/2, 3, 1, 9/2, 7/2, 1, 7/2, 0
103/4, 17/4, 23/4, 25/4, 13/4, 21/4, 7/4, 3/4, -19/2, 0, -2, 3/2, -1, -5/2, -2, -1/2
103/4, 17/4, 23/4, 25/4, 13/4, 21/4, 7/4, 3/4, -19/2, 0, -2, 3/2, -1, -5/2, -2, -1/2
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/8, 105/8, 25/2, 81/8, 63/8, 4, 3/4, 1/2, 397/8, 13, 37/4, 29/4, 57/8, 13/4, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -7/4, -21/4, -23/4, -9/4, -17/4, -5/4, -3/4, -83/4, -23/4, -17/4, -13/4, -5/4, 7/4, 1/4, 5/4
-91/4, -7/4, -21/4, -23/4, -9/4, -17/4, -5/4, -3/4, -83/4, -23/4, -17/4, -13/4, -5/4, 7/4, 1/4, 5/4
-91/4, -7/4, -21/4, -23/4, -9/4, -17/4, -5/4, -3/4, -83/4, -23/4, -17/4, -13/4, -5/4, 7/4, 1/4, 5/4
-91/4, -7/4, -21/4, -23/4, -9/4, -17/4, -5/4, -3/4, -83/4, -23/4, -17/4, -13/4, -5/4, 7/4, 1/4, 5/4
-35/4, -17/4, -3/4, 5/4, 1/4, 5/4, 5/4, 7/4, 9/2, 2, -1/2, 3/2, 3, 7/2, 0, 3
-35/4, -17/4, -3/4, 5/4, 1/4, 5/4, 5/4, 7/4, 9/2, 2, -1/2, 3/2, 3, 7/2, 0, 3
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
111/2, 119/8, 103/8, 19/2, 63/8, 17/4, 13/8, 0, 719/16, 167/16, 161/16, 99/16, 75/16, 75/16, 45/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/4, 19/4, 9/4, 1/4, -3/4, 5/4, 9/4, -5/4, -105/4, -41/4, -31/4, -23/4, -9/4, -13/4, -7/4, 5/4
49/4, 19/4, 9/4, 1/4, -3/4, 5/4, 9/4, -5/4, -105/4, -41/4, -31/4, -23/4, -9/4, -13/4, -7/4, 5/4
49/4, 19/4, 9/4, 1/4, -3/4, 5/4, 9/4, -5/4, -105/4, -41/4, -31/4, -23/4, -9/4, -13/4, -7/4, 5/4
49/4, 19/4, 9/4, 1/4, -3/4, 5/4, 9/4, -5/4, -105/4, -41/4, -31/4, -23/4, -9/4, -13/4, -7/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/8, 33/4, 7, 21/4, 29/8, 5/4, 9/8, 7/8, 62, 123/8, 13, 91/8, 63/8, 49/8, 23/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 13/4, 19/4, 13/4, 15/4, 15/4, 11/4, 3/4, 1/4, 1/4, 5/4, 1/4, -11/4, -7/4, 5/4, 5/4
99/4, 13/4, 19/4, 13/4, 15/4, 15/4, 11/4, 3/4, 1/4, 1/4, 5/4, 1/4, -11/4, -7/4, 5/4, 5/4
99/4, 13/4, 19/4, 13/4, 15/4, 15/4, 11/4, 3/4, 1/4, 1/4, 5/4, 1/4, -11/4, -7/4, 5/4, 5/4
99/4, 13/4, 19/4, 13/4, 15/4, 15/4, 11/4, 3/4, 1/4, 1/4, 5/4, 1/4, -11/4, -7/4, 5/4, 5/4
-115/4, -39/4, -25/4, -17/4, -11/4, -5/4, -7/4, -5/4, 11/2, -3/2, 1, 1/2, -3/2, 0, 1/2, -1/2
-115/4, -39/4, -25/4, -17/4, -11/4, -5/4, -7/4, -5/4, 11/2, -3/2, 1, 1/2, -3/2, 0, 1/2, -1/2
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/8, 7, 4, 4, 27/8, 5/2, 15/8, 9/8, 47, 109/8, 81/8, 67/8, 57/8, 29/8, 17/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 37/4, 25/4, 17/4, 11/4, 3/4, 1/4, 13/4, 21, 6, 5, 11/2, 11/2, 5/2, 0, -3/2
77/4, 37/4, 25/4, 17/4, 11/4, 3/4, 1/4, 13/4, 21, 6, 5, 11/2, 11/2, 5/2, 0, -3/2
77/4, 37/4, 25/4, 17/4, 11/4, 3/4, 1/4, 13/4, 21, 6, 5, 11/2, 11/2, 5/2, 0, -3/2
77/4, 37/4, 25/4, 17/4, 11/4, 3/4, 1/4, 13/4, 21, 6, 5, 11/2, 11/2, 5/2, 0, -3/2
39/4, 1/4, -5/4, 3/4, 9/4, 17/4, 7/4, -7/4, -85/4, -29/4, -29/4, -19/4, -17/4, -13/4, -1/4, 5/4
39/4, 1/4, -5/4, 3/4, 9/4, 17/4, 7/4, -7/4, -85/4, -29/4, -29/4, -19/4, -17/4, -13/4, -1/4, 5/4
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
759/16, 207/16, 157/16, 131/16, 103/16, 53/16, 29/16, -27/16, 785/16, 241/16, 201/16, 145/16, 103/16, 47/16, 25/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, 5/4, -7/4, 3/4, -9/4, -7/4, -7/4, -7/4, 19/2, 5/2, 3/2, 3, 7/2, 2, 3/2, 3/2
-39/4, 5/4, -7/4, 3/4, -9/4, -7/4, -7/4, -7/4, 19/2, 5/2, 3/2, 3, 7/2, 2, 3/2, 3/2
-39/4, 5/4, -7/4, 3/4, -9/4, -7/4, -7/4, -7/4, 19/2, 5/2, 3/2, 3, 7/2, 2, 3/2, 3/2
-39/4, 5/4, -7/4, 3/4, -9/4, -7/4, -7/4, -7/4, 19/2, 5/2, 3/2, 3, 7/2, 2, 3/2, 3/2
-21/4, -7/4, 3/4, -5/4, 9/4, 7/4, -3/4, -3/4, -1, 0, -1/2, 5/2, -1/2, -1, 0, -1/2
-21/4, -7/4, 3/4, -5/4, 9/4, 7/4, -3/4, -3/4, -1, 0, -1/2, 5/2, -1/2, -1, 0, -1/2
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
361/8, 101/8, 35/4, 45/8, 11/2, 15/4, 2, -1/8, 97/2, 14, 85/8, 17/2, 7, 27/8, 2, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 17/4, 15/4, 19/4, 13/4, 9/4, 7/4, 3/4, -7/2, 7/2, 3/2, -1/2, -5/2, 0, -3, 1/2
93/4, 17/4, 15/4, 19/4, 13/4, 9/4, 7/4, 3/4, -7/2, 7/2, 3/2, -1/2, -5/2, 0, -3, 1/2
93/4, 17/4, 15/4, 19/4, 13/4, 9/4, 7/4, 3/4, -7/2, 7/2, 3/2, -1/2, -5/2, 0, -3, 1/2
93/4, 17/4, 15/4, 19/4, 13/4, 9/4, 7/4, 3/4, -7/2, 7/2, 3/2, -1/2, -5/2, 0, -3, 1/2
-77/4, -25/4, -21/4, -17/4, -13/4, -3/4, -1/4, 1/4, -45/2, -3, -4, -6, -13/2, -3, 0, -2
-77/4, -25/4, -21/4, -17/4, -13/4, -3/4, -1/4, 1/4, -45/2, -3, -4, -6, -13/2, -3, 0, -2
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 19/2, 17/2, 17/2, 65/8, 6, 27/8, -3/8, 833/16, 193/16, 187/16, 161/16, 115/16, 87/16, 31/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/4, -29/4, -15/4, -19/4, -9/4, -9/4, -1/4, -7/4, 5, 7, 9/2, 4, 1/2, -2, -2, 1
-103/4, -29/4, -15/4, -19/4, -9/4, -9/4, -1/4, -7/4, 5, 7, 9/2, 4, 1/2, -2, -2, 1
-103/4, -29/4, -15/4, -19/4, -9/4, -9/4, -1/4, -7/4, 5, 7, 9/2, 4, 1/2, -2, -2, 1
-103/4, -29/4, -15/4, -19/4, -9/4, -9/4, -1/4, -7/4, 5, 7, 9/2, 4, 1/2, -2, -2, 1
-12, -11/2, -2, -3, -5/2, -5/2, -1/2, -1, -11/4, 9/4, 3/4, -11/4, -19/4, -15/4, -5/4, -7/4
-12, -11/2, -2, -3, -5/2, -5/2, -1/2, -1, -11/4, 9/4, 3/4, -11/4, -19/4, -15/4, -5/4, -7/4
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
527/16, 139/16, 113/16, 95/16, 61/16, 45/16, 25/16, 23/16, 783/16, 235/16, 189/16, 151/16, 99/16, 39/16, 23/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
34, 25/2, 19/2, 13/2, 3, 5/2, 1/2, -5/2, 15/4, -1/4, 9/4, 11/4, 9/4, -1/4, -3/4, 9/4
34, 25/2, 19/2, 13/2, 3, 5/2, 1/2, -5/2, 15/4, -1/4, 9/4, 11/4, 9/4, -1/4, -3/4, 9/4
34, 25/2, 19/2, 13/2, 3, 5/2, 1/2, -5/2, 15/4, -1/4, 9/4, 11/4, 9/4, -1/4, -3/4, 9/4
34, 25/2, 19/2, 13/2, 3, 5/2, 1/2, -5/2, 15/4, -1/4, 9/4, 11/4, 9/4, -1/4, -3/4, 9/4
-10, -1/2, -5/2, -1/2, -2, 3/2, 1/2, 3/2, -65/4, -9/4, -15/4, -9/4, -11/4, -21/4, -7/4, 1/4
-10, -1/2, -5/2, -1/2, -2, 3/2, 1/2, 3/2, -65/4, -9/4, -15/4, -9/4, -11/4, -21/4, -7/4, 1/4
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/16, 115/16, 103/16, 95/16, 89/16, 53/16, 25/16, 3/16, 793/16, 211/16, 169/16, 159/16, 119/16, 67/16, 31/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/4, -1/4, 3/4, -11/4, -13/4, -1/4, 7/4, 7/4, 85/4, 37/4, 25/4, 19/4, 11/4, -3/4, -5/4, -9/4
-43/4, -1/4, 3/4, -11/4, -13/4, -1/4, 7/4, 7/4, 85/4, 37/4, 25/4, 19/4, 11/4, -3/4, -5/4, -9/4
-43/4, -1/4, 3/4, -11/4, -13/4, -1/4, 7/4, 7/4, 85/4, 37/4, 25/4, 19/4, 11/4, -3/4, -5/4, -9/4
-43/4, -1/4, 3/4, -11/4, -13/4, -1/4, 7/4, 7/4, 85/4, 37/4, 25/4, 19/4, 11/4, -3/4, -5/4, -9/4
111/4, 27/4, 31/4, 23/4, 9/4, -1/4, 5/4, -9/4, 135/4, 39/4, 33/4, 19/4, 21/4, 13/4, 5/4, 7/4
111/4, 27/4, 31/4, 23/4, 9/4, -1/4, 5/4, -9/4, 135/4, 39/4, 33/4, 19/4, 21/4, 13/4, 5/4, 7/4
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/16, 207/16, 147/16, 133/16, 73/16, 63/16, 55/16, 3/16, 331/16, 119/16, 59/16, 59/16, 27/16, 25/16, 17/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/2, 11/2, 9/2, 2, 9/2, 5/2, 1/2, -2, -73/4, -9/4, -13/4, -27/4, -23/4, -15/4, -11/4, 3/4
37/2, 11/2, 9/2, 2, 9/2, 5/2, 1/2, -2, -73/4, -9/4, -13/4, -27/4, -23/4, -15/4, -11/4, 3/4
37/2, 11/2, 9/2, 2, 9/2, 5/2, 1/2, -2, -73/4, -9/4, -13/4, -27/4, -23/4, -15/4, -11/4, 3/4
37/2, 11/2, 9/2, 2, 9/2, 5/2, 1/2, -2, -73/4, -9/4, -13/4, -27/4, -23/4, -15/4, -11/4, 3/4
37/2, 11/2, 11/2, 8, 9/2, 5/2, -1/2, 0, 5/4, 1/4, -11/4, -1/4, -9/4, -1/4, -1/4, -7/4
37/2, 11/2, 11/2, 8, 9/2, 5/2, -1/2, 0, 5/4, 1/4, -11/4, -1/4, -9/4, -1/4, -1/4, -7/4
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 187/16, 187/16, 181/16, 135/16, 77/16, 27/16, -27/16, 647/16, 171/16, 161/16, 99/16, 87/16, 59/16, 33/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
48, 29/2, 27/2, 21/2, 17/2, 11/2, 2, 3/2, -79/4, -15/4, -21/4, -31/4, -17/4, -9/4, -5/4, -7/4
48, 29/2, 27/2, 21/2, 17/2, 11/2, 2, 3/2, -79/4, -15/4, -21/4, -31/4, -17/4, -9/4, -5/4, -7/4
48, 29/2, 27/2, 21/2, 17/2, 11/2, 2, 3/2, -79/4, -15/4, -21/4, -31/4, -17/4, -9/4, -5/4, -7/4
48, 29/2, 27/2, 21/2, 17/2, 11/2, 2, 3/2, -79/4, -15/4, -21/4, -31/4, -17/4, -9/4, -5/4, -7/4
-7/4, 3/4, -11/4, -1/4, -11/4, -13/4, 1/4, -1/4, 29/4, 15/4, 15/4, 3/4, -3/4, -1/4, -1/4, 3/4
-7/4, 3/4, -11/4, -1/4, -11/4, -13/4, 1/4, -1/4, 29/4, 15/4, 15/4, 3/4, -3/4, -1/4, -1/4, 3/4
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 39/4, 51/8, 25/4, 21/4, 21/4, 17/8, 3/8, 321/8, 85/8, 71/8, 17/2, 51/8, 39/8, 9/4, 13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -3, -5/2, -1, 2, -1/2, -5/2, 1/2, -4, 1, 0, -5/2, 1/2, 7/2, 1, 3/2
-5, -3, -5/2, -1, 2, -1/2, -5/2, 1/2, -4, 1, 0, -5/2, 1/2, 7/2, 1, 3/2
-5, -3, -5/2, -1, 2, -1/2, -5/2, 1/2, -4, 1, 0, -5/2, 1/2, 7/2, 1, 3/2
-5, -3, -5/2, -1, 2, -1/2, -5/2, 1/2, -4, 1, 0, -5/2, 1/2, 7/2, 1, 3/2
69/4, 9/4, 11/4, 25/4, 21/4, 7/4, -5/4, -9/4, -97/4, -33/4, -19/4, -21/4, -9/4, -17/4, -5/4, -3/4
69/4, 9/4, 11/4, 25/4, 21/4, 7/4, -5/4, -9/4, -97/4, -33/4, -19/4, -21/4, -9/4, -17/4, -5/4, -3/4
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
801/16, 201/16, 167/16, 115/16, 93/16, 65/16, 27/16, -9/16, 853/16, 213/16, 183/16, 135/16, 135/16, 97/16, 49/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-61/4, -5/4, -17/4, -9/4, -9/4, 1/4, -1/4, 9/4, 175/4, 27/4, 39/4, 39/4, 27/4, 21/4, 9/4, -5/4
-61/4, -5/4, -17/4, -9/4, -9/4, 1/4, -1/4, 9/4, 175/4, 27/4, 39/4, 39/4, 27/4, 21/4, 9/4, -5/4
-61/4, -5/4, -17/4, -9/4, -9/4, 1/4, -1/4, 9/4, 175/4, 27/4, 39/4, 39/4, 27/4, 21/4, 9/4, -5/4
-61/4, -5/4, -17/4, -9/4, -9/4, 1/4, -1/4, 9/4, 175/4, 27/4, 39/4, 39/4, 27/4, 21/4, 9/4, -5/4
12, 0, 3/2, 5/2, 5/2, 1, -5/2, -1, -9/4, -13/4, -1/4, 13/4, 11/4, -1/4, -7/4, 7/4
12, 0, 3/2, 5/2, 5/2, 1, -5/2, -1, -9/4, -13/4, -1/4, 13/4, 11/4, -1/4, -7/4, 7/4
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 93/8, 39/4, 63/8, 21/4, 19/4, 27/8, -1/2, 713/16, 187/16, 169/16, 111/16, 77/16, 63/16, 27/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 1, -3/2, 0, 0, -2, 3/2, 2, 121/4, 29/4, 21/4, 25/4, 13/4, -1/4, -1/4, -11/4
-2, 1, -3/2, 0, 0, -2, 3/2, 2, 121/4, 29/4, 21/4, 25/4, 13/4, -1/4, -1/4, -11/4
-2, 1, -3/2, 0, 0, -2, 3/2, 2, 121/4, 29/4, 21/4, 25/4, 13/4, -1/4, -1/4, -11/4
-2, 1, -3/2, 0, 0, -2, 3/2, 2, 121/4, 29/4, 21/4, 25/4, 13/4, -1/4, -1/4, -11/4
-39/2, -9/2, -3/2, -9/2, -5/2, -1/2, -1/2, -1/2, 45/2, 13/2, 9/2, 9/2, 5/2, 5/2, 1/2, -3/2
-39/2, -9/2, -3/2, -9/2, -5/2, -1/2, -1/2, -1/2, 45/2, 13/2, 9/2, 9/2, 5/2, 5/2, 1/2, -3/2
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 237/16, 183/16, 165/16, 137/16, 87/16, 29/16, 29/16, 649/16, 183/16, 129/16, 101/16, 83/16, 71/16, 13/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
20, 1, 4, 3, 3/2, 1/2, 2, -1, 113/4, 15/4, 19/4, 23/4, 17/4, 11/4, 7/4, -1/4
20, 1, 4, 3, 3/2, 1/2, 2, -1, 113/4, 15/4, 19/4, 23/4, 17/4, 11/4, 7/4, -1/4
20, 1, 4, 3, 3/2, 1/2, 2, -1, 113/4, 15/4, 19/4, 23/4, 17/4, 11/4, 7/4, -1/4
20, 1, 4, 3, 3/2, 1/2, 2, -1, 113/4, 15/4, 19/4, 23/4, 17/4, 11/4, 7/4, -1/4
27/4, 5/4, 9/4, 9/4, 3/4, 17/4, 13/4, 1/4, 11, 5, 7/2, 2, 0, -1, 0, 3/2
27/4, 5/4, 9/4, 9/4, 3/4, 17/4, 13/4, 1/4, 11, 5, 7/2, 2, 0, -1, 0, 3/2
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
205/4, 47/4, 93/8, 31/4, 29/4, 41/8, 15/8, 13/8, 745/16, 213/16, 167/16, 111/16, 81/16, 67/16, 31/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-10, -5/2, -3/2, -7/2, -1/2, -1/2, -2, 3/2, -135/4, -33/4, -41/4, -33/4, -19/4, -15/4, -5/4, -7/4
-10, -5/2, -3/2, -7/2, -1/2, -1/2, -2, 3/2, -135/4, -33/4, -41/4, -33/4, -19/4, -15/4, -5/4, -7/4
-10, -5/2, -3/2, -7/2, -1/2, -1/2, -2, 3/2, -135/4, -33/4, -41/4, -33/4, -19/4, -15/4, -5/4, -7/4
-10, -5/2, -3/2, -7/2, -1/2, -1/2, -2, 3/2, -135/4, -33/4, -41/4, -33/4, -19/4, -15/4, -5/4, -7/4
37/2, 9/2, 7/2, 5/2, 3/2, 3/2, 3/2, 1/2, 75/2, 8, 21/2, 9, 11/2, 3, 0, 7/2
37/2, 9/2, 7/2, 5/2, 3/2, 3/2, 3/2, 1/2, 75/2, 8, 21/2, 9, 11/2, 3, 0, 7/2
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
477/8, 65/4, 109/8, 99/8, 9, 21/4, 3, 3/8, 677/16, 183/16, 139/16, 123/16, 77/16, 53/16, 37/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 5/2, 9/2, 3/2, 7/2, 7/2, 3/2, 1/2, 35/2, 7/2, 9/2, 5/2, 7/2, 5/2, -1/2, -3/2
25/2, 5/2, 9/2, 3/2, 7/2, 7/2, 3/2, 1/2, 35/2, 7/2, 9/2, 5/2, 7/2, 5/2, -1/2, -3/2
25/2, 5/2, 9/2, 3/2, 7/2, 7/2, 3/2, 1/2, 35/2, 7/2, 9/2, 5/2, 7/2, 5/2, -1/2, -3/2
25/2, 5/2, 9/2, 3/2, 7/2, 7/2, 3/2, 1/2, 35/2, 7/2, 9/2, 5/2, 7/2, 5/2, -1/2, -3/2
19/2, 1/2, 2, 7/2, 3, 7/2, 5/2, 1/2, -29, -19/2, -6, -5, -7/2, -3, 0, 2
19/2, 1/2, 2, 7/2, 3, 7/2, 5/2, 1/2, -29, -19/2, -6, -5, -7/2, -3, 0, 2
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 14, 23/2, 19/2, 55/8, 3, 7/8, 7/8, 95/2, 23/2, 41/4, 8, 27/4, 7/2, 11/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, 0, -2, 0, 1, -1, -1, -2, -10, -1, 0, -1, -3, -2, -3, 0
-7, 0, -2, 0, 1, -1, -1, -2, -10, -1, 0, -1, -3, -2, -3, 0
-7, 0, -2, 0, 1, -1, -1, -2, -10, -1, 0, -1, -3, -2, -3, 0
-7, 0, -2, 0, 1, -1, -1, -2, -10, -1, 0, -1, -3, -2, -3, 0
-39/2, -9/2, -7/2, -3, -11/2, -5/2, 0, -1/2, -21/2, -9/2, -9/2, -1, 1/2, 1/2, 1/2, 0
-39/2, -9/2, -7/2, -3, -11/2, -5/2, 0, -1/2, -21/2, -9/2, -9/2, -1, 1/2, 1/2, 1/2, 0
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
319/8, 47/4, 21/2, 27/4, 27/8, 21/8, 15/8, 3/2, 755/16, 233/16, 185/16, 125/16, 73/16, 69/16, 41/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, 2, -1, -2, -4, -4, -2, 1, -8, -1, 0, -1, -1, -2, 1, 0
-18, 2, -1, -2, -4, -4, -2, 1, -8, -1, 0, -1, -1, -2, 1, 0
-18, 2, -1, -2, -4, -4, -2, 1, -8, -1, 0, -1, -1, -2, 1, 0
-18, 2, -1, -2, -4, -4, -2, 1, -8, -1, 0, -1, -1, -2, 1, 0
41/2, 3/2, 5/2, 5/2, 5/2, 4, 3/2, -2, -9/4, 3/4, 7/4, -3/4, -1/4, 3/4, -9/4, 5/4
41/2, 3/2, 5/2, 5/2, 5/2, 4, 3/2, -2, -9/4, 3/4, 7/4, -3/4, -1/4, 3/4, -9/4, 5/4
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
113/2, 113/8, 13, 77/8, 31/4, 43/8, 17/8, -7/4, 421/16, 117/16, 109/16, 69/16, 35/16, 19/16, 19/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3, -3, -1/2, 3/2, -2, 0, 2, 0, -79/4, -27/4, -27/4, -27/4, -15/4, -1/4, -11/4, -1/4
3, -3, -1/2, 3/2, -2, 0, 2, 0, -79/4, -27/4, -27/4, -27/4, -15/4, -1/4, -11/4, -1/4
3, -3, -1/2, 3/2, -2, 0, 2, 0, -79/4, -27/4, -27/4, -27/4, -15/4, -1/4, -11/4, -1/4
3, -3, -1/2, 3/2, -2, 0, 2, 0, -79/4, -27/4, -27/4, -27/4, -15/4, -1/4, -11/4, -1/4
-37/2, -7/2, -5, -2, -5/2, -1/2, -3/2, 1/2, -49/4, -17/4, -11/4, -13/4, -11/4, -5/4, -3/4, 5/4
-37/2, -7/2, -5, -2, -5/2, -1/2, -3/2, 1/2, -49/4, -17/4, -11/4, -13/4, -11/4, -5/4, -3/4, 5/4
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
401/8, 117/8, 95/8, 9, 21/4, 25/8, 2, 1/2, 459/16, 141/16, 79/16, 67/16, 55/16, 45/16, 33/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/4, 7/4, -1/4, 9/4, 9/4, 11/4, 1/4, -9/4, 13/4, -11/4, -1/4, 7/4, 9/4, 1/4, -7/4, -7/4
69/4, 7/4, -1/4, 9/4, 9/4, 11/4, 1/4, -9/4, 13/4, -11/4, -1/4, 7/4, 9/4, 1/4, -7/4, -7/4
69/4, 7/4, -1/4, 9/4, 9/4, 11/4, 1/4, -9/4, 13/4, -11/4, -1/4, 7/4, 9/4, 1/4, -7/4, -7/4
69/4, 7/4, -1/4, 9/4, 9/4, 11/4, 1/4, -9/4, 13/4, -11/4, -1/4, 7/4, 9/4, 1/4, -7/4, -7/4
-25/4, -23/4, -15/4, -1/4, -1/4, -11/4, 3/4, 1/4, -31/4, -11/4, -21/4, -17/4, -7/4, -7/4, -3/4, -11/4
-25/4, -23/4, -15/4, -1/4, -1/4, -11/4, 3/4, 1/4, -31/4, -11/4, -21/4, -17/4, -7/4, -7/4, -3/4, -11/4
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
875/16, 195/16, 183/16, 167/16, 111/16, 83/16, 33/16, 17/16, 869/16, 231/16, 207/16, 149/16, 93/16, 63/16, 13/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, 0, -1, 1, -1, -4, -1, 2, -5, -9/2, -5/2, 0, 2, 5/2, 2, 3/2
-12, 0, -1, 1, -1, -4, -1, 2, -5, -9/2, -5/2, 0, 2, 5/2, 2, 3/2
-12, 0, -1, 1, -1, -4, -1, 2, -5, -9/2, -5/2, 0, 2, 5/2, 2, 3/2
-12, 0, -1, 1, -1, -4, -1, 2, -5, -9/2, -5/2, 0, 2, 5/2, 2, 3/2
-11, -7/2, -9/2, -9/2, -3/2, -2, 1, 1, -31, -15/2, -8, -8, -13/2, -4, -1/2, 1/2
-11, -7/2, -9/2, -9/2, -3/2, -2, 1, 1, -31, -15/2, -8, -8, -13/2, -4, -1/2, 1/2
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
353/8, 95/8, 43/4, 63/8, 43/8, 29/8, 11/4, 9/8, 307/8, 77/8, 75/8, 51/8, 39/8, 19/8, 1/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 1, 5/2, 0, -3, -3/2, 1/2, 3, 3, -1, -1, -3/2, -3/2, 1, 1/2, -1/2
-11/2, 1, 5/2, 0, -3, -3/2, 1/2, 3, 3, -1, -1, -3/2, -3/2, 1, 1/2, -1/2
-11/2, 1, 5/2, 0, -3, -3/2, 1/2, 3, 3, -1, -1, -3/2, -3/2, 1, 1/2, -1/2
-11/2, 1, 5/2, 0, -3, -3/2, 1/2, 3, 3, -1, -1, -3/2, -3/2, 1, 1/2, -1/2
-15/2, -3/2, -1/2, 1/2, 1/2, -3/2, -1/2, -3/2, 93/4, 39/4, 33/4, 19/4, 11/4, 5/4, 1/4, 3/4
-15/2, -3/2, -1/2, 1/2, 1/2, -3/2, -1/2, -3/2, 93/4, 39/4, 33/4, 19/4, 11/4, 5/4, 1/4, 3/4
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 14, 21/2, 10, 69/8, 45/8, 19/8, -3/8, 293/8, 83/8, 67/8, 51/8, 39/8, 2, 2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -17, -6, -3, -3, -1, -1, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -17, -6, -3, -3, -1, -1, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -17, -6, -3, -3, -1, -1, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -17, -6, -3, -3, -1, -1, -1, 0
7/4, -7/4, -11/4, -7/4, 3/4, 17/4, 3/4, 11/4, -87/4, -29/4, -29/4, -21/4, -7/4, 3/4, 3/4, 3/4
7/4, -7/4, -11/4, -7/4, 3/4, 17/4, 3/4, 11/4, -87/4, -29/4, -29/4, -21/4, -7/4, 3/4, 3/4, 3/4
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
945/16, 241/16, 205/16, 185/16, 133/16, 105/16, 59/16, -1/16, 845/16, 199/16, 197/16, 163/16, 107/16, 75/16, 37/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9, -1, -3/2, -4, -7/2, -1/2, 1/2, 1, 143/4, 41/4, 27/4, 37/4, 27/4, 19/4, 5/4, -7/4
-9, -1, -3/2, -4, -7/2, -1/2, 1/2, 1, 143/4, 41/4, 27/4, 37/4, 27/4, 19/4, 5/4, -7/4
-9, -1, -3/2, -4, -7/2, -1/2, 1/2, 1, 143/4, 41/4, 27/4, 37/4, 27/4, 19/4, 5/4, -7/4
-9, -1, -3/2, -4, -7/2, -1/2, 1/2, 1, 143/4, 41/4, 27/4, 37/4, 27/4, 19/4, 5/4, -7/4
-65/4, 3/4, -1/4, -15/4, -3/4, -11/4, -13/4, 1/4, -21, -5/2, -6, -6, -4, -3, -1, -5/2
-65/4, 3/4, -1/4, -15/4, -3/4, -11/4, -13/4, 1/4, -21, -5/2, -6, -6, -4, -3, -1, -5/2
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
471/8, 59/4, 93/8, 43/4, 57/8, 21/4, 29/8, -1/4, 671/16, 191/16, 155/16, 115/16, 103/16, 51/16, 29/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 3, 0, 1/2, -2, -7/2, 0, 1/2, -39/2, 1/2, -3, -6, -6, -9/2, -3, -1/2
-1/2, 3, 0, 1/2, -2, -7/2, 0, 1/2, -39/2, 1/2, -3, -6, -6, -9/2, -3, -1/2
-1/2, 3, 0, 1/2, -2, -7/2, 0, 1/2, -39/2, 1/2, -3, -6, -6, -9/2, -3, -1/2
-1/2, 3, 0, 1/2, -2, -7/2, 0, 1/2, -39/2, 1/2, -3, -6, -6, -9/2, -3, -1/2
25/2, 3/2, 5/2, 2, 5/2, 2, 3/2, -3/2, -217/4, -57/4, -47/4, -47/4, -33/4, -19/4, -9/4, 5/4
25/2, 3/2, 5/2, 2, 5/2, 2, 3/2, -3/2, -217/4, -57/4, -47/4, -47/4, -33/4, -19/4, -9/4, 5/4
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 63/8, 29/4, 7, 25/4, 23/8, 5/4, 5/8, 461/8, 13, 23/2, 19/2, 9, 27/4, 23/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 5/2, -1/2, 5/2, -1, 1/2, 1, 3/2, 9/2, -2, 1/2, 2, 5/2, 1/2, -3/2, -3/2
-3/2, 5/2, -1/2, 5/2, -1, 1/2, 1, 3/2, 9/2, -2, 1/2, 2, 5/2, 1/2, -3/2, -3/2
-3/2, 5/2, -1/2, 5/2, -1, 1/2, 1, 3/2, 9/2, -2, 1/2, 2, 5/2, 1/2, -3/2, -3/2
-3/2, 5/2, -1/2, 5/2, -1, 1/2, 1, 3/2, 9/2, -2, 1/2, 2, 5/2, 1/2, -3/2, -3/2
-27/2, -7/2, -1, -5/2, -3, -3/2, 0, 1, 21/2, -2, 1/2, -2, 3/2, 2, 0, -7/2
-27/2, -7/2, -1, -5/2, -3, -3/2, 0, 1, 21/2, -2, 1/2, -2, 3/2, 2, 0, -7/2
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/16, 197/16, 141/16, 119/16, 103/16, 55/16, 19/16, 13/16, 391/8, 111/8, 81/8, 33/4, 57/8, 37/8, 15/8, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -3/2, -1, 2, 0, -3/2, 1/2, 0, 5/4, 1/4, 7/4, -7/4, 7/4, -5/4, -7/4, 3/4
1/2, -3/2, -1, 2, 0, -3/2, 1/2, 0, 5/4, 1/4, 7/4, -7/4, 7/4, -5/4, -7/4, 3/4
1/2, -3/2, -1, 2, 0, -3/2, 1/2, 0, 5/4, 1/4, 7/4, -7/4, 7/4, -5/4, -7/4, 3/4
1/2, -3/2, -1, 2, 0, -3/2, 1/2, 0, 5/4, 1/4, 7/4, -7/4, 7/4, -5/4, -7/4, 3/4
-11/4, -11/4, -3/4, -9/4, -5/4, 9/4, -5/4, -5/4, -103/4, -11/4, -17/4, -9/4, -21/4, -7/4, -11/4, 3/4
-11/4, -11/4, -3/4, -9/4, -5/4, 9/4, -5/4, -5/4, -103/4, -11/4, -17/4, -9/4, -21/4, -7/4, -11/4, 3/4
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51/2, 55/8, 19/4, 7/2, 27/8, 17/8, 1, 3/8, 451/16, 141/16, 125/16, 77/16, 57/16, 43/16, 3/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, -3/4, -1/4, 1/4, 15/4, 7/4, -5/4, -3/4, -9/4, 1/4, 13/4, 11/4, 1/4, -11/4, -3/4, 1/4
13/4, -3/4, -1/4, 1/4, 15/4, 7/4, -5/4, -3/4, -9/4, 1/4, 13/4, 11/4, 1/4, -11/4, -3/4, 1/4
13/4, -3/4, -1/4, 1/4, 15/4, 7/4, -5/4, -3/4, -9/4, 1/4, 13/4, 11/4, 1/4, -11/4, -3/4, 1/4
13/4, -3/4, -1/4, 1/4, 15/4, 7/4, -5/4, -3/4, -9/4, 1/4, 13/4, 11/4, 1/4, -11/4, -3/4, 1/4
-11/2, -7/2, -1, 5/2, 0, -3, -1/2, 0, 0, -2, -4, -1/2, -1/2, -3/2, 1/2, -3
-11/2, -7/2, -1, 5/2, 0, -3, -1/2, 0, 0, -2, -4, -1/2, -1/2, -3/2, 1/2, -3
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 81/8, 81/8, 71/8, 7, 41/8, 3, -1/2, 557/8, 143/8, 131/8, 101/8, 9, 41/8, 29/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -35/4, -39/4, -27/4, -15/4, -11/4, -3/4, -7/4, 2, -1, 1, -1, 2, -3/2, 2, 1/2
-95/4, -35/4, -39/4, -27/4, -15/4, -11/4, -3/4, -7/4, 2, -1, 1, -1, 2, -3/2, 2, 1/2
-95/4, -35/4, -39/4, -27/4, -15/4, -11/4, -3/4, -7/4, 2, -1, 1, -1, 2, -3/2, 2, 1/2
-95/4, -35/4, -39/4, -27/4, -15/4, -11/4, -3/4, -7/4, 2, -1, 1, -1, 2, -3/2, 2, 1/2
-3/2, -1/2, 0, -2, 3/2, 3, 3, 1/2, 151/4, 45/4, 45/4, 35/4, 23/4, 21/4, 7/4, -3/4
-3/2, -1/2, 0, -2, 3/2, 3, 3, 1/2, 151/4, 45/4, 45/4, 35/4, 23/4, 21/4, 7/4, -3/4
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
58, 59/4, 91/8, 85/8, 15/2, 5, 5/4, 0, 529/16, 155/16, 113/16, 71/16, 55/16, 33/16, 25/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
42, 21/2, 9, 8, 7, 4, 3/2, -1, 49/4, 7/4, 13/4, 3/4, 7/4, 15/4, 1/4, 1/4
42, 21/2, 9, 8, 7, 4, 3/2, -1, 49/4, 7/4, 13/4, 3/4, 7/4, 15/4, 1/4, 1/4
42, 21/2, 9, 8, 7, 4, 3/2, -1, 49/4, 7/4, 13/4, 3/4, 7/4, 15/4, 1/4, 1/4
42, 21/2, 9, 8, 7, 4, 3/2, -1, 49/4, 7/4, 13/4, 3/4, 7/4, 15/4, 1/4, 1/4
-26, -3, -13/2, -6, -7, -5, -3, 1/2, 27, 4, 6, 5, 8, 9/2, 3/2, -1
-26, -3, -13/2, -6, -7, -5, -3, 1/2, 27, 4, 6, 5, 8, 9/2, 3/2, -1
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/16, 187/16, 161/16, 113/16, 103/16, 57/16, 17/16, -3/16, 243/16, 101/16, 53/16, 37/16, 21/16, 21/16, 9/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/2, 3/2, -1/2, 5/2, 5/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/2, 3/2, -1/2, 5/2, 5/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/2, 3/2, -1/2, 5/2, 5/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
11/2, -1/2, 3/2, -1/2, 5/2, 5/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, 5/4, 5/4, -7/4, -15/4, -1/4, 1/4, -1/4, -15/4, 13/4, 1/4, 9/4, -3/4, -11/4, -5/4, 7/4
-23/4, 5/4, 5/4, -7/4, -15/4, -1/4, 1/4, -1/4, -15/4, 13/4, 1/4, 9/4, -3/4, -11/4, -5/4, 7/4
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
215/4, 23/2, 85/8, 85/8, 67/8, 13/2, 23/8, 0, 731/16, 231/16, 185/16, 133/16, 71/16, 39/16, 27/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, -11/4, 1/4, -9/4, -5/4, 3/4, 9/4, -1/4, 24, 9/2, 13/2, 4, 5/2, 11/2, 2, -1
-15/4, -11/4, 1/4, -9/4, -5/4, 3/4, 9/4, -1/4, 24, 9/2, 13/2, 4, 5/2, 11/2, 2, -1
-15/4, -11/4, 1/4, -9/4, -5/4, 3/4, 9/4, -1/4, 24, 9/2, 13/2, 4, 5/2, 11/2, 2, -1
-15/4, -11/4, 1/4, -9/4, -5/4, 3/4, 9/4, -1/4, 24, 9/2, 13/2, 4, 5/2, 11/2, 2, -1
-3/4, -1/4, -5/4, 3/4, 5/4, 5/4, 3/4, 1/4, 20, 7/2, 3/2, 1/2, 7/2, 7/2, 7/2, 0
-3/4, -1/4, -5/4, 3/4, 5/4, 5/4, 3/4, 1/4, 20, 7/2, 3/2, 1/2, 7/2, 7/2, 7/2, 0
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
781/16, 219/16, 183/16, 123/16, 81/16, 79/16, 39/16, -17/16, 50, 99/8, 11, 77/8, 55/8, 31/8, 7/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -19/4, -17/4, -3/4, -13/4, -1/4, -7/4, -3/4, 135/4, 41/4, 39/4, 27/4, 17/4, 13/4, 9/4, -5/4
-69/4, -19/4, -17/4, -3/4, -13/4, -1/4, -7/4, -3/4, 135/4, 41/4, 39/4, 27/4, 17/4, 13/4, 9/4, -5/4
-69/4, -19/4, -17/4, -3/4, -13/4, -1/4, -7/4, -3/4, 135/4, 41/4, 39/4, 27/4, 17/4, 13/4, 9/4, -5/4
-69/4, -19/4, -17/4, -3/4, -13/4, -1/4, -7/4, -3/4, 135/4, 41/4, 39/4, 27/4, 17/4, 13/4, 9/4, -5/4
101/4, 43/4, 33/4, 19/4, 5/4, -3/4, -7/4, 5/4, 39/4, 1/4, 11/4, 15/4, 11/4, 5/4, -3/4, 9/4
101/4, 43/4, 33/4, 19/4, 5/4, -3/4, -7/4, 5/4, 39/4, 1/4, 11/4, 15/4, 11/4, 5/4, -3/4, 9/4
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
97/2, 23/2, 85/8, 37/4, 53/8, 27/8, 3, -3/8, 665/16, 205/16, 159/16, 103/16, 51/16, 51/16, 15/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/2, 13/2, 19/2, 13/2, 9/2, 4, 3/2, -1, -41/4, 1/4, -5/4, 9/4, 1/4, -5/4, -11/4, 3/4
63/2, 13/2, 19/2, 13/2, 9/2, 4, 3/2, -1, -41/4, 1/4, -5/4, 9/4, 1/4, -5/4, -11/4, 3/4
63/2, 13/2, 19/2, 13/2, 9/2, 4, 3/2, -1, -41/4, 1/4, -5/4, 9/4, 1/4, -5/4, -11/4, 3/4
63/2, 13/2, 19/2, 13/2, 9/2, 4, 3/2, -1, -41/4, 1/4, -5/4, 9/4, 1/4, -5/4, -11/4, 3/4
29/2, 15/2, 4, 5, 7/2, 3, -1/2, 3, 121/4, 35/4, 23/4, 15/4, 21/4, 13/4, -1/4, -7/4
29/2, 15/2, 4, 5, 7/2, 3, -1/2, 3, 121/4, 35/4, 23/4, 15/4, 21/4, 13/4, -1/4, -7/4
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 97/8, 19/2, 23/4, 37/8, 25/8, 11/4, -7/8, 803/16, 217/16, 183/16, 143/16, 129/16, 85/16, 35/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25, 7, 6, 3, 1, 1, 3, 0, 6, 3, 0, -2, 0, 3, 1, 1
25, 7, 6, 3, 1, 1, 3, 0, 6, 3, 0, -2, 0, 3, 1, 1
25, 7, 6, 3, 1, 1, 3, 0, 6, 3, 0, -2, 0, 3, 1, 1
25, 7, 6, 3, 1, 1, 3, 0, 6, 3, 0, -2, 0, 3, 1, 1
-69/4, -11/4, -7/4, -19/4, -5/4, -11/4, -3/4, -7/4, 125/4, 27/4, 21/4, 27/4, 33/4, 19/4, 5/4, -9/4
-69/4, -11/4, -7/4, -19/4, -5/4, -11/4, -3/4, -7/4, 125/4, 27/4, 21/4, 27/4, 33/4, 19/4, 5/4, -9/4
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
863/16, 203/16, 169/16, 163/16, 115/16, 105/16, 51/16, -5/16, 631/16, 157/16, 141/16, 113/16, 59/16, 41/16, 21/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, 3, 1, -2, -1, 1, 2, 15, 3/2, 9/2, 3/2, 2, 4, 2, 3/2
-2, 0, 3, 1, -2, -1, 1, 2, 15, 3/2, 9/2, 3/2, 2, 4, 2, 3/2
-2, 0, 3, 1, -2, -1, 1, 2, 15, 3/2, 9/2, 3/2, 2, 4, 2, 3/2
-2, 0, 3, 1, -2, -1, 1, 2, 15, 3/2, 9/2, 3/2, 2, 4, 2, 3/2
2, 17/2, 11/2, 2, -1, -7/2, 0, 5/2, 47/2, 7, 10, 17/2, 5, 5/2, -1, 3/2
2, 17/2, 11/2, 2, -1, -7/2, 0, 5/2, 47/2, 7, 10, 17/2, 5, 5/2, -1, 3/2
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
145/4, 39/4, 75/8, 51/8, 23/4, 2, 1, 0, 183/4, 23/2, 23/2, 9, 27/4, 3, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, -1/2, 2, 2, 5, 5/2, 3/2, -1, 28, 13/2, 9/2, 9/2, 6, 7/2, 3, 0
35/2, -1/2, 2, 2, 5, 5/2, 3/2, -1, 28, 13/2, 9/2, 9/2, 6, 7/2, 3, 0
35/2, -1/2, 2, 2, 5, 5/2, 3/2, -1, 28, 13/2, 9/2, 9/2, 6, 7/2, 3, 0
35/2, -1/2, 2, 2, 5, 5/2, 3/2, -1, 28, 13/2, 9/2, 9/2, 6, 7/2, 3, 0
-18, -6, -3, -3, -1, 2, 0, 1, 2, 0, 0, 1/2, -3/2, 1/2, 0, -7/2
-18, -6, -3, -3, -1, 2, 0, 1, 2, 0, 0, 1/2, -3/2, 1/2, 0, -7/2
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 55/4, 10, 35/4, 33/4, 53/8, 23/8, 1/8, 287/8, 23/2, 71/8, 21/4, 19/4, 7/2, 7/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/2, -13/2, -15/2, -11/2, -11/2, -5/2, -1/2, 3/2, 5/2, 5/2, -1/2, -1/2, -7/2, -1/2, 5/2, -1/2
-59/2, -13/2, -15/2, -11/2, -11/2, -5/2, -1/2, 3/2, 5/2, 5/2, -1/2, -1/2, -7/2, -1/2, 5/2, -1/2
-59/2, -13/2, -15/2, -11/2, -11/2, -5/2, -1/2, 3/2, 5/2, 5/2, -1/2, -1/2, -7/2, -1/2, 5/2, -1/2
-59/2, -13/2, -15/2, -11/2, -11/2, -5/2, -1/2, 3/2, 5/2, 5/2, -1/2, -1/2, -7/2, -1/2, 5/2, -1/2
29/4, 1/4, 1/4, 11/4, -3/4, -11/4, 3/4, -3/4, 7, 3, -1/2, -2, 1/2, 2, 0, -1
29/4, 1/4, 1/4, 11/4, -3/4, -11/4, 3/4, -3/4, 7, 3, -1/2, -2, 1/2, 2, 0, -1
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
37, 73/8, 9, 65/8, 5, 5/2, 15/8, -1/8, 855/16, 239/16, 207/16, 151/16, 129/16, 71/16, 31/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, 3/2, 0, 1/2, -1, 0, -1, -2, -59/4, 3/4, -3/4, -5/4, -11/4, -7/4, 1/4, 13/4
-4, 3/2, 0, 1/2, -1, 0, -1, -2, -59/4, 3/4, -3/4, -5/4, -11/4, -7/4, 1/4, 13/4
-4, 3/2, 0, 1/2, -1, 0, -1, -2, -59/4, 3/4, -3/4, -5/4, -11/4, -7/4, 1/4, 13/4
-4, 3/2, 0, 1/2, -1, 0, -1, -2, -59/4, 3/4, -3/4, -5/4, -11/4, -7/4, 1/4, 13/4
29, 6, 5, 11/2, 5/2, 5/2, 1/2, 0, -37/2, -11/2, -5, -5/2, -11/2, -3, -2, -1
29, 6, 5, 11/2, 5/2, 5/2, 1/2, 0, -37/2, -11/2, -5, -5/2, -11/2, -3, -2, -1
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
173/4, 10, 79/8, 67/8, 6, 33/8, 11/4, -5/8, 549/16, 145/16, 131/16, 73/16, 69/16, 31/16, 21/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, 0, -2, -1, -4, -1, -3, 0, -23/2, -9/2, -9/2, -3/2, -1/2, -5/2, 1/2, 5/2
-15, 0, -2, -1, -4, -1, -3, 0, -23/2, -9/2, -9/2, -3/2, -1/2, -5/2, 1/2, 5/2
-15, 0, -2, -1, -4, -1, -3, 0, -23/2, -9/2, -9/2, -3/2, -1/2, -5/2, 1/2, 5/2
-15, 0, -2, -1, -4, -1, -3, 0, -23/2, -9/2, -9/2, -3/2, -1/2, -5/2, 1/2, 5/2
-7/4, 15/4, 1/4, -7/4, -15/4, -1/4, 3/4, 11/4, 16, 1, 7/2, 13/2, 3, 1, -2, -1
-7/4, 15/4, 1/4, -7/4, -15/4, -1/4, 3/4, 11/4, 16, 1, 7/2, 13/2, 3, 1, -2, -1
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
545/16, 167/16, 143/16, 89/16, 73/16, 59/16, 15/16, 1/16, 645/16, 175/16, 127/16, 127/16, 73/16, 33/16, 31/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 25/4, 13/4, 3/4, 7/4, 9/4, 3/4, 7/4, -23/2, -1, -3, -5, -3, -2, -2, -1/2
53/4, 25/4, 13/4, 3/4, 7/4, 9/4, 3/4, 7/4, -23/2, -1, -3, -5, -3, -2, -2, -1/2
53/4, 25/4, 13/4, 3/4, 7/4, 9/4, 3/4, 7/4, -23/2, -1, -3, -5, -3, -2, -2, -1/2
53/4, 25/4, 13/4, 3/4, 7/4, 9/4, 3/4, 7/4, -23/2, -1, -3, -5, -3, -2, -2, -1/2
-49/2, -19/2, -8, -9/2, -3, -1/2, -1, -2, -95/4, -23/4, -21/4, -19/4, -23/4, -13/4, -3/4, 5/4
-49/2, -19/2, -8, -9/2, -3, -1/2, -1, -2, -95/4, -23/4, -21/4, -19/4, -23/4, -13/4, -3/4, 5/4
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
593/16, 195/16, 159/16, 105/16, 81/16, 49/16, 23/16, 23/16, 807/16, 207/16, 207/16, 155/16, 99/16, 93/16, 41/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
81/4, 7/4, 19/4, 33/4, 27/4, 13/4, 3/4, -3/4, 1/4, 25/4, 13/4, 3/4, -5/4, -7/4, 3/4, 3/4
81/4, 7/4, 19/4, 33/4, 27/4, 13/4, 3/4, -3/4, 1/4, 25/4, 13/4, 3/4, -5/4, -7/4, 3/4, 3/4
81/4, 7/4, 19/4, 33/4, 27/4, 13/4, 3/4, -3/4, 1/4, 25/4, 13/4, 3/4, -5/4, -7/4, 3/4, 3/4
81/4, 7/4, 19/4, 33/4, 27/4, 13/4, 3/4, -3/4, 1/4, 25/4, 13/4, 3/4, -5/4, -7/4, 3/4, 3/4
-9, -5/2, -4, -2, 1/2, -1, -1, 1, 14, 4, 7/2, 5, 4, 5/2, 0, 3
-9, -5/2, -4, -2, 1/2, -1, -1, 1, 14, 4, 7/2, 5, 4, 5/2, 0, 3
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
883/16, 219/16, 173/16, 161/16, 121/16, 87/16, 51/16, 5/16, 851/16, 219/16, 173/16, 149/16, 91/16, 69/16, 35/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 13/4, 15/4, 17/4, 9/4, -1/4, -5/4, 9/4, 71/4, 3/4, 13/4, 19/4, 9/4, 7/4, 11/4, 3/4
51/4, 13/4, 15/4, 17/4, 9/4, -1/4, -5/4, 9/4, 71/4, 3/4, 13/4, 19/4, 9/4, 7/4, 11/4, 3/4
51/4, 13/4, 15/4, 17/4, 9/4, -1/4, -5/4, 9/4, 71/4, 3/4, 13/4, 19/4, 9/4, 7/4, 11/4, 3/4
51/4, 13/4, 15/4, 17/4, 9/4, -1/4, -5/4, 9/4, 71/4, 3/4, 13/4, 19/4, 9/4, 7/4, 11/4, 3/4
-15/4, -13/4, -7/4, -5/4, -1/4, 1/4, 1/4, -13/4, -6, 3, 0, -1/2, -7/2, -5/2, 1/2, 0
-15/4, -13/4, -7/4, -5/4, -1/4, 1/4, 1/4, -13/4, -6, 3, 0, -1/2, -7/2, -5/2, 1/2, 0
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
767/16, 177/16, 121/16, 115/16, 113/16, 87/16, 57/16, -1/16, 55, 121/8, 25/2, 21/2, 17/2, 39/8, 11/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 29/4, 33/4, 25/4, 13/4, -1/4, 5/4, -1/4, 19/2, 1, -2, 1, 3, 5, 2, 1/2
85/4, 29/4, 33/4, 25/4, 13/4, -1/4, 5/4, -1/4, 19/2, 1, -2, 1, 3, 5, 2, 1/2
85/4, 29/4, 33/4, 25/4, 13/4, -1/4, 5/4, -1/4, 19/2, 1, -2, 1, 3, 5, 2, 1/2
85/4, 29/4, 33/4, 25/4, 13/4, -1/4, 5/4, -1/4, 19/2, 1, -2, 1, 3, 5, 2, 1/2
-39/2, -1, -1, -3, -5, -9/2, -3, 0, -63/2, -11, -15/2, -17/2, -11/2, -5/2, 0, -3/2
-39/2, -1, -1, -3, -5, -9/2, -3, 0, -63/2, -11, -15/2, -17/2, -11/2, -5/2, 0, -3/2
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
757/16, 221/16, 165/16, 121/16, 119/16, 59/16, 15/16, 3/16, 765/16, 197/16, 159/16, 133/16, 79/16, 69/16, 43/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-195/4, -39/4, -47/4, -45/4, -39/4, -25/4, -13/4, -1/4, 23/4, 7/4, 11/4, 3/4, 3/4, 7/4, 11/4, 3/4
-195/4, -39/4, -47/4, -45/4, -39/4, -25/4, -13/4, -1/4, 23/4, 7/4, 11/4, 3/4, 3/4, 7/4, 11/4, 3/4
-195/4, -39/4, -47/4, -45/4, -39/4, -25/4, -13/4, -1/4, 23/4, 7/4, 11/4, 3/4, 3/4, 7/4, 11/4, 3/4
-195/4, -39/4, -47/4, -45/4, -39/4, -25/4, -13/4, -1/4, 23/4, 7/4, 11/4, 3/4, 3/4, 7/4, 11/4, 3/4
-18, -13/2, -7, -4, -2, -1, 2, -1/2, 23/2, 7/2, 5/2, 7/2, 7/2, 5/2, 1, 0
-18, -13/2, -7, -4, -2, -1, 2, -1/2, 23/2, 7/2, 5/2, 7/2, 7/2, 5/2, 1, 0
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
47, 91/8, 43/4, 15/2, 11/2, 43/8, 7/4, -7/4, 36, 39/4, 8, 13/2, 15/4, 7/4, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/2, -7/2, -1/2, 1/2, 1/2, 5/2, 3/2, -1/2, -9/2, -5/2, -1/2, 2, 3, 0, -3/2, 1
15/2, -7/2, -1/2, 1/2, 1/2, 5/2, 3/2, -1/2, -9/2, -5/2, -1/2, 2, 3, 0, -3/2, 1
15/2, -7/2, -1/2, 1/2, 1/2, 5/2, 3/2, -1/2, -9/2, -5/2, -1/2, 2, 3, 0, -3/2, 1
15/2, -7/2, -1/2, 1/2, 1/2, 5/2, 3/2, -1/2, -9/2, -5/2, -1/2, 2, 3, 0, -3/2, 1
-1/2, 0, -1, 3/2, 0, 0, 5/2, -1/2, -13, -2, -3, 0, -1, -1, -1, 1
-1/2, 0, -1, 3/2, 0, 0, 5/2, -1/2, -13, -2, -3, 0, -1, -1, -1, 1
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 41/4, 17/2, 25/4, 27/8, 13/4, 17/8, 13/8, 55, 119/8, 97/8, 75/8, 47/8, 35/8, 1, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
32, 13/2, 5, 6, 7/2, 1, 1, -2, -73/4, -17/4, -3/4, -9/4, -23/4, -17/4, -3/4, 9/4
32, 13/2, 5, 6, 7/2, 1, 1, -2, -73/4, -17/4, -3/4, -9/4, -23/4, -17/4, -3/4, 9/4
32, 13/2, 5, 6, 7/2, 1, 1, -2, -73/4, -17/4, -3/4, -9/4, -23/4, -17/4, -3/4, 9/4
32, 13/2, 5, 6, 7/2, 1, 1, -2, -73/4, -17/4, -3/4, -9/4, -23/4, -17/4, -3/4, 9/4
29/2, 7, 7/2, 9/2, 3, -1/2, 1/2, 1/2, -73/4, -21/4, -23/4, -9/4, -11/4, -21/4, -11/4, 1/4
29/2, 7, 7/2, 9/2, 3, -1/2, 1/2, 1/2, -73/4, -21/4, -23/4, -9/4, -11/4, -21/4, -11/4, 1/4
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 101/8, 87/8, 33/4, 7, 7/2, 23/8, 3/4, 217/4, 29/2, 51/4, 81/8, 8, 19/4, 15/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 1/2, -5/2, -1/2, 1/2, -1/2, -1/2, -5/2, -6, -6, -3, -4, -2, 0, 2, -1
7/2, 1/2, -5/2, -1/2, 1/2, -1/2, -1/2, -5/2, -6, -6, -3, -4, -2, 0, 2, -1
7/2, 1/2, -5/2, -1/2, 1/2, -1/2, -1/2, -5/2, -6, -6, -3, -4, -2, 0, 2, -1
7/2, 1/2, -5/2, -1/2, 1/2, -1/2, -1/2, -5/2, -6, -6, -3, -4, -2, 0, 2, -1
21/4, -5/4, -1/4, 3/4, 9/4, -1/4, 1/4, 13/4, 115/4, 37/4, 27/4, 17/4, 7/4, 7/4, 3/4, -1/4
21/4, -5/4, -1/4, 3/4, 9/4, -1/4, 1/4, 13/4, 115/4, 37/4, 27/4, 17/4, 7/4, 7/4, 3/4, -1/4
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 63/8, 55/8, 9/2, 33/8, 3, 11/4, -3/4, 249/4, 16, 111/8, 43/4, 29/4, 43/8, 11/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -8, -1, 0, 1, -1, -2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -8, -1, 0, 1, -1, -2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -8, -1, 0, 1, -1, -2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, -8, -1, 0, 1, -1, -2, -1, 0
27, 3/2, 5, 6, 6, 3, -1/2, 0, -41/2, -11/2, -6, -7/2, -1/2, -1/2, -3/2, 2
27, 3/2, 5, 6, 6, 3, -1/2, 0, -41/2, -11/2, -6, -7/2, -1/2, -1/2, -3/2, 2
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 29/2, 101/8, 73/8, 55/8, 7/2, 3, -1/8, 505/16, 133/16, 129/16, 85/16, 47/16, 37/16, 37/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 7, 11/2, 7/2, 1/2, 1, 5/2, 1/2, 107/4, 17/4, 27/4, 21/4, 9/4, 9/4, 9/4, 5/4
25/2, 7, 11/2, 7/2, 1/2, 1, 5/2, 1/2, 107/4, 17/4, 27/4, 21/4, 9/4, 9/4, 9/4, 5/4
25/2, 7, 11/2, 7/2, 1/2, 1, 5/2, 1/2, 107/4, 17/4, 27/4, 21/4, 9/4, 9/4, 9/4, 5/4
25/2, 7, 11/2, 7/2, 1/2, 1, 5/2, 1/2, 107/4, 17/4, 27/4, 21/4, 9/4, 9/4, 9/4, 5/4
-39/4, -5/4, -11/4, -9/4, -17/4, -11/4, -11/4, 3/4, 97/4, 47/4, 33/4, 21/4, 9/4, 7/4, -1/4, -1/4
-39/4, -5/4, -11/4, -9/4, -17/4, -11/4, -11/4, 3/4, 97/4, 47/4, 33/4, 21/4, 9/4, 7/4, -1/4, -1/4
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
579/16, 171/16, 145/16, 89/16, 79/16, 45/16, 45/16, 7/16, 301/8, 79/8, 77/8, 55/8, 43/8, 19/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 77/2, 11, 15/2, 8, 8, 9/2, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 77/2, 11, 15/2, 8, 8, 9/2, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 77/2, 11, 15/2, 8, 8, 9/2, 3, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 77/2, 11, 15/2, 8, 8, 9/2, 3, -1/2
77/4, 31/4, 21/4, 17/4, 11/4, 9/4, 1/4, 9/4, 39/4, -1/4, 3/4, 3/4, 11/4, 9/4, 3/4, 5/4
77/4, 31/4, 21/4, 17/4, 11/4, 9/4, 1/4, 9/4, 39/4, -1/4, 3/4, 3/4, 11/4, 9/4, 3/4, 5/4
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
107/2, 109/8, 105/8, 21/2, 59/8, 31/8, 7/8, 5/8, 287/8, 81/8, 65/8, 55/8, 39/8, 25/8, 19/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/4, -41/4, -35/4, -29/4, -15/4, -23/4, -9/4, 1/4, -9/2, 1, -5/2, 1, 0, 1/2, -1/2, -3
-125/4, -41/4, -35/4, -29/4, -15/4, -23/4, -9/4, 1/4, -9/2, 1, -5/2, 1, 0, 1/2, -1/2, -3
-125/4, -41/4, -35/4, -29/4, -15/4, -23/4, -9/4, 1/4, -9/2, 1, -5/2, 1, 0, 1/2, -1/2, -3
-125/4, -41/4, -35/4, -29/4, -15/4, -23/4, -9/4, 1/4, -9/2, 1, -5/2, 1, 0, 1/2, -1/2, -3
9/2, 1/2, 3/2, 1/2, 7/2, 1/2, 1/2, -3/2, 87/4, 17/4, 23/4, 9/4, 19/4, 9/4, 1/4, 7/4
9/2, 1/2, 3/2, 1/2, 7/2, 1/2, 1/2, -3/2, 87/4, 17/4, 23/4, 9/4, 19/4, 9/4, 1/4, 7/4
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 79/8, 31/4, 25/4, 29/8, 13/4, 13/8, 5/4, 913/16, 241/16, 199/16, 145/16, 103/16, 73/16, 31/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
149/4, 25/4, 39/4, 27/4, 23/4, 15/4, 5/4, -3/4, 77/4, 39/4, 27/4, 13/4, 7/4, -7/4, -11/4, -1/4
149/4, 25/4, 39/4, 27/4, 23/4, 15/4, 5/4, -3/4, 77/4, 39/4, 27/4, 13/4, 7/4, -7/4, -11/4, -1/4
149/4, 25/4, 39/4, 27/4, 23/4, 15/4, 5/4, -3/4, 77/4, 39/4, 27/4, 13/4, 7/4, -7/4, -11/4, -1/4
149/4, 25/4, 39/4, 27/4, 23/4, 15/4, 5/4, -3/4, 77/4, 39/4, 27/4, 13/4, 7/4, -7/4, -11/4, -1/4
-37/2, -15/2, -9/2, -5/2, -1/2, -7/2, -1/2, -1/2, 21, 19/2, 13/2, 6, 5/2, 1, -3/2, 0
-37/2, -15/2, -9/2, -5/2, -1/2, -7/2, -1/2, -1/2, 21, 19/2, 13/2, 6, 5/2, 1, -3/2, 0
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
959/16, 273/16, 217/16, 163/16, 103/16, 89/16, 47/16, 13/16, 753/16, 177/16, 169/16, 169/16, 109/16, 79/16, 33/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 1/2, 1/2, 0, -5/2, -3/2, 1/2, -2, 101/4, 23/4, 33/4, 29/4, 21/4, 9/4, 1/4, -13/4
-1/2, 1/2, 1/2, 0, -5/2, -3/2, 1/2, -2, 101/4, 23/4, 33/4, 29/4, 21/4, 9/4, 1/4, -13/4
-1/2, 1/2, 1/2, 0, -5/2, -3/2, 1/2, -2, 101/4, 23/4, 33/4, 29/4, 21/4, 9/4, 1/4, -13/4
-1/2, 1/2, 1/2, 0, -5/2, -3/2, 1/2, -2, 101/4, 23/4, 33/4, 29/4, 21/4, 9/4, 1/4, -13/4
-25/4, -11/4, -3/4, -17/4, -5/4, -7/4, 7/4, -7/4, 13, 3/2, 9/2, 1, -3/2, 2, -3/2, 0
-25/4, -11/4, -3/4, -17/4, -5/4, -7/4, 7/4, -7/4, 13, 3/2, 9/2, 1, -3/2, 2, -3/2, 0
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, -5/8, 0, 0, 1/8, 1/8, 1/8, 3/4, -7/16, -7/16, -1/16, -1/16, -1/16, -1/16, 1/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 11/4, -7/4, -7/4, -5/4, -5/4, 17/4, -15/4, 3/2, 7/2, -7/2, 1/2, 1/2, 1/2, -2, 4
3/4, 11/4, -7/4, -7/4, -5/4, -5/4, 17/4, -15/4, 3/2, 7/2, -7/2, 1/2, 1/2, 1/2, -2, 4
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 1/8, 1/8, 3/8, 3/8, 3/4, -15/16, -13/16, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 5/2, 4, -4, -3/2, -3/2, 3/2, 3/2, -2, 5/2, -1, -1/2, 1/2, 1/2, 7/2, -5/2
-1/2, 5/2, 4, -4, -3/2, -3/2, 3/2, 3/2, -2, 5/2, -1, -1/2, 1/2, 1/2, 7/2, -5/2
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 1/8, 1/8, 1/8, 1/8, 3/8, 1/2, 7/8, -3/4, 0, 0, 1/8, 1/8, 1/8, 5/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 0, 0, 3, 3, -4, -3/2, -7/2, -11/4, -13/4, 11/4, -15/4, -3/4, 9/4, -3/4, -3/4
4, 0, 0, 3, 3, -4, -3/2, -7/2, -11/4, -13/4, 11/4, -15/4, -3/4, 9/4, -3/4, -3/4
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 13/16, -1, -5/8, -1/2, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, 9/4, 1/4, 1/4, 3/4, 11/4, 11/4, -15/4, -1, 0, 3/2, 0, 0, 0, 0, 3/2
-13/4, 9/4, 1/4, 1/4, 3/4, 11/4, 11/4, -15/4, -1, 0, 3/2, 0, 0, 0, 0, 3/2
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 1/8, 1/8, 1/8, 3/8, 3/4, -1, -3/4, -3/4, 0, 0, 0, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, -15/4, 5/4, -5/4, -5/4, 9/4, 17/4, 11/4, 7/4, -15/4, 13/4, -9/4, -5/4, 3/4, -7/4, -3/4
15/4, -15/4, 5/4, -5/4, -5/4, 9/4, 17/4, 11/4, 7/4, -15/4, 13/4, -9/4, -5/4, 3/4, -7/4, -3/4
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/4, 0, 0, 1/8, 1/8, 1/8, 1/4, -1/4, 0, 1/8, 1/8, 1/8, 1/8, 3/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 4, 2, -1, -1, 0, 4, 4, 2
0, 0, 0, 0, 0, 0, 0, 0, 4, 2, -1, -1, 0, 4, 4, 2
0, 0, 0, 0, 0, 0, 0, 0, 4, 2, -1, -1, 0, 4, 4, 2
0, 0, 0, 0, 0, 0, 0, 0, 4, 2, -1, -1, 0, 4, 4, 2
-4, 3, -1/2, 1, -2, -1/2, 1, 1, 7/4, -9/4, 7/4, 13/4, -15/4, 17/4, -9/4, 5/4
-4, 3, -1/2, 1, -2, -1/2, 1, 1, 7/4, -9/4, 7/4, 13/4, -15/4, 17/4, -9/4, 5/4
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-15/16, -11/16, -1/16, -1/16, -1/16, -1/16, -1/16, 3/16, -1/16, -1/16, -1/16, -1/16, 1/16, 5/16, 5/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
2, -7/2, -4, -5/2, -5/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -7/2, -4, -5/2, -5/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -7/2, -4, -5/2, -5/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
2, -7/2, -4, -5/2, -5/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -11/4, -9/4, -9/4, -9/4, -15/4, -11/4, 3/4, -7/2, 0, 0, 4, -5/2, 3/2, 3/2, 2
1/4, -11/4, -9/4, -9/4, -9/4, -15/4, -11/4, 3/4, -7/2, 0, 0, 4, -5/2, 3/2, 3/2, 2
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 7/16, -1/8, -1/8, 0, 0, 0, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -9/4, -5/4, -1/4, 9/4, 17/4, -11/4, 9/4, -1/2, 1, -4, -7/2, 2, -5/2, -1/2, 0
-13/4, -9/4, -5/4, -1/4, 9/4, 17/4, -11/4, 9/4, -1/2, 1, -4, -7/2, 2, -5/2, -1/2, 0
-13/4, -9/4, -5/4, -1/4, 9/4, 17/4, -11/4, 9/4, -1/2, 1, -4, -7/2, 2, -5/2, -1/2, 0
-13/4, -9/4, -5/4, -1/4, 9/4, 17/4, -11/4, 9/4, -1/2, 1, -4, -7/2, 2, -5/2, -1/2, 0
-2, 0, -7/2, 7/2, 4, 0, 7/2, 5/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, 0, -7/2, 7/2, 4, 0, 7/2, 5/2, 0, 0, 0, 0, 0, 0, 0, 0
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, -1/16, -1/16, 3/16, 5/16, 13/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -15/4, 1/4, -15/4, -1/4, -1/4, 3/4, -11/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, -15/4, 1/4, -15/4, -1/4, -1/4, 3/4, -11/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, -15/4, 1/4, -15/4, -1/4, -1/4, 3/4, -11/4, 11/4
0, 0, 0, 0, 0, 0, 0, 0, -15/4, 1/4, -15/4, -1/4, -1/4, 3/4, -11/4, 11/4
-1/2, 0, 0, 3/2, 5/2, 1/2, 0, 1, -7/4, 11/4, -11/4, 5/4, 7/4, -5/4, -1/4, 5/4
-1/2, 0, 0, 3/2, 5/2, 1/2, 0, 1, -7/4, 11/4, -11/4, 5/4, 7/4, -5/4, -1/4, 5/4
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -5/8, 0, 1/8, 1/8, 1/8, 1/8, 1, -3/8, -1/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, 7/2, -1, 1/2, 1/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, 7/2, -1, 1/2, 1/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, 7/2, -1, 1/2, 1/2, 1, 1
0, 0, 0, 0, 0, 0, 0, 0, -4, 5/2, 7/2, -1, 1/2, 1/2, 1, 1
15/4, 5/4, 13/4, -1/4, 1/4, 5/4, 5/4, -11/4, 1/4, -11/4, -5/4, -5/4, -7/4, -1/4, -9/4, -7/4
15/4, 5/4, 13/4, -1/4, 1/4, 5/4, 5/4, -11/4, 1/4, -11/4, -5/4, -5/4, -7/4, -1/4, -9/4, -7/4
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, 1/16, 1/16, 1/16, 1/16, 9/16, 17/16, -7/8, 0, 0, 1/8, 1/8, 1/8, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -5/2, -4, -1, 0, 0, -4, -1, -9/4, -13/4, -1/4, 11/4, 11/4, 15/4, -13/4, -9/4
1/2, -5/2, -4, -1, 0, 0, -4, -1, -9/4, -13/4, -1/4, 11/4, 11/4, 15/4, -13/4, -9/4
1/2, -5/2, -4, -1, 0, 0, -4, -1, -9/4, -13/4, -1/4, 11/4, 11/4, 15/4, -13/4, -9/4
1/2, -5/2, -4, -1, 0, 0, -4, -1, -9/4, -13/4, -1/4, 11/4, 11/4, 15/4, -13/4, -9/4
1/2, 7/2, 1/2, 2, -2, 5/2, 2, -2, -13/4, 17/4, 7/4, -13/4, -5/4, 13/4, -9/4, -13/4
1/2, 7/2, 1/2, 2, -2, 5/2, 2, -2, -13/4, 17/4, 7/4, -13/4, -5/4, 13/4, -9/4, -13/4
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/4, 0, 0, 1/8, 1/8, 1/8, 1/8, 3/4, -15/16, -1/16, -1/16, -1/16, -1/16, 1/16, 1/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -13/4, 1/4, 9/4, 13/4, 3/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -13/4, 1/4, 9/4, 13/4, 3/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -13/4, 1/4, 9/4, 13/4, 3/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -13/4, 1/4, 9/4, 13/4, 3/4, 5/4, 7/4
3/2, -5/2, 7/2, -7/2, -3, 1/2, 5/2, 4, 3, 2, -4, 1, 1, -3/2, -7/2, -1
3/2, -5/2, 7/2, -7/2, -3, 1/2, 5/2, 4, 3, 2, -4, 1, 1, -3/2, -7/2, -1
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 5/16, 5/16, -15/16, -1/16, 1/16, 1/16, 1/16, 1/16, 7/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, -7/2, 0, 1, 1, -5/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, -7/2, 0, 1, 1, -5/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, -7/2, 0, 1, 1, -5/2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, -7/2, 0, 1, 1, -5/2, 3/2
3, -7/2, -3/2, 0, 0, 5/2, -7/2, 1, 7/2, -1, 4, 2, -1/2, 3/2, 5/2, 4
3, -7/2, -3/2, 0, 0, 5/2, -7/2, 1, 7/2, -1, 4, 2, -1/2, 3/2, 5/2, 4
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1, 0, 1/8, 1/8, 1/8, 1/8, 3/4, 3/4, -9/16, -7/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, -5/4, -11/4, -5/4, 1/4, 13/4, -7/4, 13/4, -3, 1/2, -1, -1/2, 0, 0, 2, -4
13/4, -5/4, -11/4, -5/4, 1/4, 13/4, -7/4, 13/4, -3, 1/2, -1, -1/2, 0, 0, 2, -4
13/4, -5/4, -11/4, -5/4, 1/4, 13/4, -7/4, 13/4, -3, 1/2, -1, -1/2, 0, 0, 2, -4
13/4, -5/4, -11/4, -5/4, 1/4, 13/4, -7/4, 13/4, -3, 1/2, -1, -1/2, 0, 0, 2, -4
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 1, -7/2, 3, 7/2, 2, -4
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 1, -7/2, 3, 7/2, 2, -4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-11/16, -7/16, -5/16, -1/16, 1/16, 1/16, 1/16, 1/16, -11/16, -7/16, -1/16, -1/16, -1/16, -1/16, -1/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 4, 1/2, 0, -4, -3, 0, 1, 3, 4, -3, -1/2, 0, 0, 0, 5/2
-3/2, 4, 1/2, 0, -4, -3, 0, 1, 3, 4, -3, -1/2, 0, 0, 0, 5/2
-3/2, 4, 1/2, 0, -4, -3, 0, 1, 3, 4, -3, -1/2, 0, 0, 0, 5/2
-3/2, 4, 1/2, 0, -4, -3, 0, 1, 3, 4, -3, -1/2, 0, 0, 0, 5/2
0, -5/2, -1/2, -1, 0, 7/2, -2, 3/2, 13/4, 13/4, 17/4, 1/4, 1/4, 5/4, 15/4, 15/4
0, -5/2, -1/2, -1, 0, 7/2, -2, 3/2, 13/4, 13/4, 17/4, 1/4, 1/4, 5/4, 15/4, 15/4
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, 0, 0, 1/8, 1/8, 1/8, 1/4, 3/4, -1, -1/2, -1/2, 0, 0, 0, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 2, -1/2, 7/2, -5/2, -2, 5/2, -2, -2
0, 0, 0, 0, 0, 0, 0, 0, 2, -1/2, 7/2, -5/2, -2, 5/2, -2, -2
0, 0, 0, 0, 0, 0, 0, 0, 2, -1/2, 7/2, -5/2, -2, 5/2, -2, -2
0, 0, 0, 0, 0, 0, 0, 0, 2, -1/2, 7/2, -5/2, -2, 5/2, -2, -2
7/4, -11/4, 11/4, -13/4, -13/4, 3/4, -13/4, -15/4, -1/4, -3/4, 5/4, 5/4, -11/4, 7/4, -11/4, -3/4
7/4, -11/4, 11/4, -13/4, -13/4, 3/4, -13/4, -15/4, -1/4, -3/4, 5/4, 5/4, -11/4, 7/4, -11/4, -3/4
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/8, 0, 0, 1/8, 1/8, 1/8, 1/4, -1/4, 0, 0, 0, 1/8, 1/8, 1/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/2, -2, 0, 0, -5/2, 5/2, 5/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 5/2, -2, 0, 0, -5/2, 5/2, 5/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 5/2, -2, 0, 0, -5/2, 5/2, 5/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 5/2, -2, 0, 0, -5/2, 5/2, 5/2, 2
-1, -7/2, -1/2, 2, 1/2, 1, 7/2, -3, -3, -4, -2, 7/2, 1, 5/2, 3/2, -5/2
-1, -7/2, -1/2, 2, 1/2, 1, 7/2, -3, -3, -4, -2, 7/2, 1, 5/2, 3/2, -5/2
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, -7/8, 0, 0, 0, 0, 0, 1/2, -1/2, -3/8, 0, 0, 1/8, 1/8, 1/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -1, -3, -1, 0, 0, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0
-3, -1, -3, -1, 0, 0, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0
-3, -1, -3, -1, 0, 0, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0
-3, -1, -3, -1, 0, 0, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, -1, -4, 4, -5/2, 3, 1/2, -1/2, -1/2, 7/2, 1, 4, 3, 7/2, 7/2, 4
-5/2, -1, -4, 4, -5/2, 3, 1/2, -1/2, -1/2, 7/2, 1, 4, 3, 7/2, 7/2, 4
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -9/16, -3/16, -1/16, -1/16, 1/16, 1/16, 1/16, -3/4, -3/4, 0, 1/8, 1/8, 1/8, 1/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 15/4, -13/4, -9/4, 11/4, -7/4, -3/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 15/4, -13/4, -9/4, 11/4, -7/4, -3/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 15/4, -13/4, -9/4, 11/4, -7/4, -3/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
17/4, 15/4, -13/4, -9/4, 11/4, -7/4, -3/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, 0, -3, -5/2, -2, -1/2, 2, -7/2, 2, 3, 1/2, -7/2, -1/2, 0, 5/2, 3
-3/2, 0, -3, -5/2, -2, -1/2, 2, -7/2, 2, 3, 1/2, -7/2, -1/2, 0, 5/2, 3
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z8-I_2_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/8, 3/4, 7/8, 5/8, 5/8, 1/2, 1/2, 1/4, 15/16, 7/16, 15/16, 15/16, 9/16, 1/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 2, 1/2, 0, 1/2, 1/2, 1
7/4, -5/4, 3/4, 7/4, -3/4, -1/4, 5/4, -1/4, -1/2, 0, 2, -1/2, 1, 1, -1, 1
7/4, -5/4, 3/4, 7/4, -3/4, -1/4, 5/4, -1/4, -1/2, 0, 2, -1/2, 1, 1, -1, 1
end model 


==> anc/Z8-I_3_1.txt <==
begin model 
Label:MSSM0
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51, 31/2, 93/8, 73/8, 15/2, 35/8, 11/8, 1/4, 375/8, 97/8, 11, 75/8, 6, 33/8, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
-51/4, -3/4, -4, -5/4, -15/4, -7/4, -5/4, 3/2, 85/8, -5/8, -7/8, 15/8, 9/8, 19/8, -1/8, -11/8
end model 
begin model 
Label:MSSM1
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
61/2, 75/8, 49/8, 5, 35/8, 23/8, 11/8, -9/8, 89/2, 12, 41/4, 13/2, 23/4, 15/4, 3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
153/8, 23/8, 27/8, 49/8, 41/8, 23/8, 7/8, -3/8, 193/8, 81/8, 53/8, 23/8, 11/8, -17/8, 11/8, -19/8
end model 
begin model 
Label:MSSM2
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
813/16, 179/16, 179/16, 141/16, 139/16, 83/16, 39/16, 11/16, 903/16, 215/16, 205/16, 179/16, 121/16, 69/16, 23/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
21, 7, 27/4, 15/4, 2, 7/2, 2, 1/2, -107/8, -47/8, -59/8, -29/8, -13/8, 5/8, 17/8, 5/8
end model 
begin model 
Label:MSSM3
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/8, 73/8, 15/2, 43/8, 17/4, 15/4, 3/4, -1/8, 627/16, 159/16, 107/16, 103/16, 77/16, 69/16, 17/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
-9/4, 5/4, -1, 1/4, 5/4, -7/4, -1/4, -5/2, 73/8, 3/8, 15/8, 3/8, 31/8, 17/8, -11/8, -11/8
end model 
begin model 
Label:MSSM4
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
547/16, 173/16, 151/16, 105/16, 47/16, 23/16, 19/16, -13/16, 639/16, 165/16, 121/16, 115/16, 77/16, 53/16, 19/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
45/8, 23/8, 35/8, 29/8, 7/8, -13/8, 17/8, 13/8, 25/4, 5/2, 3/4, 3/2, 1/2, -3/2, -1/4, 9/4
end model 
begin model 
Label:MSSM5
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
417/8, 51/4, 91/8, 35/4, 8, 17/4, 15/8, 1/8, 23, 43/8, 39/8, 31/8, 29/8, 1, 7/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
269/8, 51/8, 43/8, 23/8, 51/8, 47/8, 27/8, -3/8, -63/8, -7/8, -31/8, -7/8, -11/8, -17/8, 3/8, -23/8
end model 
begin model 
Label:MSSM6
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/16, 139/16, 131/16, 129/16, 79/16, 51/16, 29/16, -7/16, 721/16, 165/16, 149/16, 105/16, 103/16, 67/16, 45/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
3/2, -5/4, 1/4, -7/2, -1/2, 9/4, -1/2, -9/4, 85/4, 7, 19/4, 9/2, 5/2, 5/4, 0, 15/4
end model 
begin model 
Label:MSSM7
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 183/16, 139/16, 101/16, 93/16, 49/16, 31/16, -3/16, 293/8, 43/4, 35/4, 49/8, 21/4, 21/8, 5/4, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
17/8, -21/8, -11/8, 7/8, 9/8, 5/8, -21/8, -1/8, -43/2, -9/2, -13/2, -6, -5/2, -1/4, 1/2, -5/4
end model 
begin model 
Label:MSSM8
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
179/4, 49/4, 75/8, 55/8, 7/2, 25/8, 2, -5/8, 139/4, 73/8, 55/8, 39/8, 7/2, 19/8, 11/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
75/8, -1/8, 3/8, 27/8, 19/8, 1/8, 21/8, -5/8, -75/4, -7, -7, -4, -5/4, -1, 5/2, 1/2
end model 
begin model 
Label:MSSM9
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
629/16, 159/16, 121/16, 121/16, 109/16, 67/16, 17/16, -11/16, 97/2, 25/2, 41/4, 55/8, 41/8, 11/4, 15/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
-65/4, -5, -5, -23/4, -15/4, -3, -1, 1/4, -11, -4, -5/2, -3/4, 7/4, -7/4, -3/4, -1/2
end model 
begin model 
Label:MSSM10
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
845/16, 209/16, 191/16, 145/16, 101/16, 41/16, 37/16, -21/16, 729/16, 187/16, 149/16, 121/16, 103/16, 53/16, 21/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
-91/4, -13/2, -11/4, -13/4, -17/4, -5/4, 2, 7/4, 137/8, 25/8, 39/8, 21/8, 37/8, 23/8, -1/8, 15/8
end model 
begin model 
Label:MSSM11
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
501/16, 123/16, 101/16, 99/16, 75/16, 61/16, 31/16, 5/16, 729/16, 191/16, 173/16, 117/16, 83/16, 43/16, 37/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
13/4, 13/4, 7/4, -7/4, -5, -5/4, 1/4, 1/2, 69/8, -27/8, -17/8, 1/8, 23/8, 39/8, 9/8, -9/8
end model 
begin model 
Label:MSSM12
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 93/8, 85/8, 83/8, 31/4, 31/8, 9/4, 5/8, 185/4, 53/4, 39/4, 35/4, 7, 17/4, 5/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
-71/8, -5/8, 21/8, -5/8, -13/8, -25/8, -3/8, 1/8, -8, -1, -2, -3, -3/2, -2, 1, 3/2
end model 
begin model 
Label:MSSM13
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
363/8, 99/8, 23/2, 17/2, 6, 13/4, 13/8, -7/8, 623/16, 163/16, 147/16, 109/16, 83/16, 61/16, 31/16, -29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
79/4, 13/2, 4, 4, 1, 3/4, -5/2, -1, 49/2, 11/4, 23/4, 17/4, 7/4, 21/4, 5/2, -1/4
end model 
begin model 
Label:MSSM14
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
965/16, 233/16, 223/16, 171/16, 113/16, 73/16, 15/16, -13/16, 511/16, 175/16, 113/16, 111/16, 61/16, 17/16, 3/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
21/4, -11/4, -1, 1/4, 1/2, 17/4, 7/4, 1/4, 115/8, 35/8, 5/8, 11/8, 1/8, 5/8, 15/8, -11/8
end model 
begin model 
Label:MSSM15
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/16, 159/16, 149/16, 107/16, 77/16, 39/16, 13/16, -9/16, 379/8, 97/8, 83/8, 77/8, 29/4, 41/8, 17/8, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
-25/8, -27/8, -31/8, -11/8, 7/8, 5/8, -9/8, -13/8, -35/4, -21/4, -7/4, -5/4, 1/2, 3/4, 3/4, 3/2
end model 
begin model 
Label:MSSM16
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
681/16, 197/16, 145/16, 123/16, 71/16, 37/16, 27/16, 15/16, 1035/16, 219/16, 213/16, 213/16, 155/16, 105/16, 51/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
53/4, 7, 7/2, 5/4, 5, 2, 1, 3/2, 93/4, 9/2, 11/4, 11/4, 5/4, 17/4, 5/2, -5/4
end model 
begin model 
Label:MSSM17
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
139/4, 63/8, 55/8, 21/4, 35/8, 17/4, 7/8, 3/4, 577/16, 163/16, 135/16, 93/16, 77/16, 47/16, 7/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
-133/8, -69/8, -43/8, -43/8, -13/8, -19/8, 3/8, -19/8, 27, 43/4, 39/4, 25/4, 13/4, 1, 7/4, -7/4
end model 
begin model 
Label:MSSM18
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
127/2, 61/4, 113/8, 83/8, 73/8, 45/8, 2, 0, 169/4, 75/8, 33/4, 31/4, 27/4, 17/4, 13/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
21/2, 11/4, 6, 4, 1, 5/4, -1/2, 2, 215/8, 73/8, 47/8, 33/8, 9/8, -1/8, 5/8, 3/8
end model 
begin model 
Label:MSSM19
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
425/8, 59/4, 95/8, 69/8, 31/4, 39/8, 9/4, -5/4, 329/8, 45/4, 75/8, 59/8, 9/2, 9/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
-75/4, -5/2, -19/4, -9/4, -15/4, -9/4, 1, 11/4, 293/8, 89/8, 79/8, 51/8, 25/8, 13/8, 3/8, 15/8
end model 
begin model 
Label:MSSM20
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
447/16, 91/16, 87/16, 63/16, 61/16, 43/16, 33/16, 19/16, 645/16, 145/16, 125/16, 105/16, 91/16, 65/16, 33/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
175/4, 49/4, 35/4, 13/2, 11/2, 5, 3/2, -1/4, -61/4, -13/4, -13/4, -1/4, 3/4, -3/4, -7/4, 3/4
end model 
begin model 
Label:MSSM21
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 91/8, 91/8, 69/8, 11/2, 41/8, 21/8, -1/4, 619/16, 141/16, 125/16, 115/16, 71/16, 37/16, 35/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
-57/8, -25/8, -39/8, -13/8, 15/8, -7/8, 9/8, 13/8, -221/8, 7/8, -17/8, -39/8, -59/8, -49/8, -23/8, 1/8
end model 
begin model 
Label:MSSM22
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
789/16, 179/16, 141/16, 135/16, 79/16, 77/16, 57/16, -5/16, 345/8, 97/8, 9, 13/2, 4, 7/2, 7/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
-43/8, 11/8, -19/8, -31/8, -15/8, -27/8, -11/8, -13/8, 9, -5/2, -7/4, 5/4, 17/4, 5/4, 7/4, -3/4
end model 
begin model 
Label:MSSM23
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/2, 59/4, 103/8, 97/8, 71/8, 23/4, 9/4, -11/8, 93/2, 49/4, 73/8, 25/4, 11/2, 9/2, 19/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
-35/8, -11/8, -35/8, -19/8, 3/8, -5/8, 11/8, -5/8, 219/8, 45/8, 65/8, 37/8, 25/8, 45/8, 17/8, -1/8
end model 
begin model 
Label:MSSM24
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
713/16, 145/16, 131/16, 117/16, 117/16, 93/16, 47/16, -3/16, 309/16, 83/16, 67/16, 47/16, 31/16, 19/16, 17/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
71/4, 27/4, 25/4, 11/4, 1/4, 1/4, 3/4, -11/4, -17/8, 19/8, 19/8, -9/8, -33/8, -5/8, 15/8, 15/8
end model 
begin model 
Label:MSSM25
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
513/16, 137/16, 97/16, 93/16, 47/16, 31/16, 9/16, 5/16, 693/16, 215/16, 159/16, 147/16, 93/16, 61/16, 11/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
29/4, 9/4, 1/4, -1, 3/4, 17/4, 3/2, -9/4, -129/4, -21/4, -8, -19/4, -13/4, -13/4, 1/4, 2
end model 
begin model 
Label:MSSM26
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
829/16, 219/16, 185/16, 129/16, 115/16, 55/16, 39/16, -23/16, 95/2, 51/4, 9, 15/2, 55/8, 25/4, 31/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
-41, -11, -29/4, -7, -5, -3, 1/4, 2, 225/8, 73/8, 99/8, 71/8, 41/8, 15/8, 1/8, 27/8
end model 
begin model 
Label:MSSM27
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
413/8, 101/8, 37/4, 31/4, 59/8, 25/4, 29/8, 1/4, 701/16, 173/16, 115/16, 99/16, 97/16, 67/16, 35/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
63/4, 7/4, 2, 4, 29/4, 15/4, 9/4, 5/4, -141/8, -37/8, -51/8, -35/8, -5/8, 13/8, 21/8, -5/8
end model 
begin model 
Label:MSSM28
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
949/16, 267/16, 205/16, 147/16, 117/16, 73/16, 33/16, -3/16, 87/2, 21/2, 21/2, 29/4, 6, 11/2, 13/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
-24, -3, -21/4, -9, -11/2, -15/4, -5/4, -9/4, 14, 6, 5, 3/2, 1, 3, 1/2, 3
end model 
begin model 
Label:MSSM29
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
16, 41/8, 29/8, 19/8, 19/8, 3/2, 3/2, 1/2, 969/16, 289/16, 243/16, 195/16, 135/16, 73/16, 25/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
259/8, 29/8, 59/8, 57/8, 39/8, 25/8, -3/8, 7/8, -17/4, 3/4, 2, -3/2, -3/4, 3/4, -9/4, 5/4
end model 
begin model 
Label:MSSM30
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 79/8, 33/4, 53/8, 23/8, 7/8, 1/4, 1/4, 593/16, 157/16, 127/16, 115/16, 85/16, 35/16, 19/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
-163/8, -25/8, -53/8, -45/8, -29/8, -11/8, -9/8, -21/8, -53/4, -4, -7/4, -5, -3/2, 0, -1, 2
end model 
begin model 
Label:MSSM31
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
741/16, 203/16, 193/16, 137/16, 93/16, 49/16, 3/16, -3/16, 475/16, 147/16, 87/16, 39/16, 31/16, 31/16, 21/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
-8, -6, -13/4, 0, -5/4, 1, 0, 1, -75/4, -29/4, -17/4, -15/4, 0, -1, -13/4, -1/4
end model 
begin model 
Label:MSSM32
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
349/8, 85/8, 77/8, 29/4, 5, 13/4, 9/8, -1/2, 31, 7, 7, 11/2, 3, 2, 11/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
23/2, 13/2, 5, 5/2, 9/4, 0, -1/2, -11/4, 15/8, 15/8, -15/8, -3/8, 13/8, -11/8, 17/8, -3/8
end model 
begin model 
Label:MSSM33
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/16, 129/16, 117/16, 91/16, 89/16, 51/16, 45/16, 13/16, 125/4, 19/2, 53/8, 39/8, 2, 7/4, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
-8, -5/2, -7/2, -9/2, -3, 1/2, 3/2, 1/2, -79/4, -19/4, -33/4, -19/4, -7/4, -7/4, -3/4, -5/4
end model 
begin model 
Label:MSSM34
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/8, 37/4, 35/4, 21/4, 41/8, 33/8, 5/2, 3/8, 93/2, 55/4, 43/4, 7, 53/8, 11/4, 1, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
-103/8, -49/8, -41/8, -41/8, -15/8, -7/8, 1/8, -1/8, 67/8, 3/8, 27/8, 39/8, 11/8, 3/8, -7/8, 13/8
end model 
begin model 
Label:MSSM35
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1013/16, 279/16, 231/16, 179/16, 129/16, 71/16, 33/16, 29/16, 231/4, 115/8, 55/4, 89/8, 71/8, 47/8, 21/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
-181/8, -27/8, -27/8, -39/8, -37/8, -19/8, -15/8, 13/8, -3/2, -7/4, -7/2, -9/4, -3/4, 5/4, -1/4, -5/4
end model 
begin model 
Label:MSSM36
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
813/16, 225/16, 205/16, 161/16, 105/16, 47/16, 21/16, 3/16, 705/16, 191/16, 151/16, 101/16, 95/16, 59/16, 37/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
4, 9/2, 9/2, 1, -3/2, -1, 7/4, -5/4, 5/2, -5/2, -1/2, 1/2, 13/4, 21/4, 5/2, 1/2
end model 
begin model 
Label:MSSM37
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
687/16, 189/16, 131/16, 91/16, 85/16, 69/16, 9/16, 3/16, 853/16, 171/16, 165/16, 117/16, 115/16, 115/16, 55/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
143/4, 13/2, 21/4, 19/4, 21/4, 9/2, 5/2, -1/2, -9/8, -7/8, 15/8, -9/8, -21/8, -29/8, -11/8, -1/8
end model 
begin model 
Label:MSSM38
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
56, 49/4, 11, 73/8, 35/4, 5, 13/8, -3/4, 307/8, 93/8, 67/8, 7, 17/4, 13/8, 1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
-20, -25/4, -11/2, -11/4, 3/4, -5/2, 1, 5/4, -53/2, -21/4, -11/4, -5/2, -23/4, -17/4, -1/2, -1/2
end model 
begin model 
Label:MSSM39
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 13, 83/8, 33/4, 31/4, 4, 17/8, -7/8, 263/8, 83/8, 29/4, 39/8, 29/8, 21/8, 3/2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
105/8, 9/8, 21/8, 27/8, 1/8, 31/8, 19/8, -5/8, -33/4, -1/4, 5/2, 3/4, -7/4, -3/4, 0, 15/4
end model 
begin model 
Label:MSSM40
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
65/2, 15/2, 27/4, 6, 7/2, 19/8, 2, -5/8, 419/8, 99/8, 23/2, 81/8, 7, 4, 23/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
-155/8, -9/8, -13/8, -35/8, -23/8, -9/8, -13/8, 9/8, 7/4, -2, -3, 0, 1, 7/4, 1, -1
end model 
begin model 
Label:MSSM41
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
955/16, 233/16, 233/16, 187/16, 129/16, 81/16, 19/16, 15/16, 323/8, 77/8, 75/8, 49/8, 23/4, 19/4, 27/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
-77/8, -1/8, -9/8, -1/8, -23/8, -25/8, 3/8, -15/8, 55/4, 9/4, 23/4, 13/4, 13/4, 1, -9/4, 0
end model 
begin model 
Label:MSSM42
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
603/16, 175/16, 127/16, 113/16, 95/16, 71/16, 9/16, -9/16, 911/16, 229/16, 195/16, 163/16, 119/16, 75/16, 17/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
-19/8, -15/8, 1/8, 11/8, -9/8, -23/8, 3/8, 11/8, 145/8, 49/8, 27/8, 51/8, 21/8, 23/8, 15/8, 13/8
end model 
begin model 
Label:MSSM43
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
455/8, 67/4, 53/4, 81/8, 13/2, 35/8, 13/8, -5/4, 839/16, 205/16, 197/16, 135/16, 93/16, 83/16, 27/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
-59/8, 1/8, -25/8, -13/8, 1/8, 1/8, -25/8, -1/8, -81/4, -13/4, -17/4, -25/4, -5/2, -15/4, -7/4, -3/2
end model 
begin model 
Label:MSSM44
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 163/16, 101/16, 99/16, 59/16, 59/16, 25/16, -7/16, 339/8, 81/8, 31/4, 11/2, 39/8, 4, 11/4, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
9, 0, 0, 3/4, 2, 1/2, 3/2, -1/4, -65/8, -39/8, -15/8, 5/8, -1/8, 3/8, 1/8, -17/8
end model 
begin model 
Label:MSSM45
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/16, 243/16, 189/16, 159/16, 117/16, 85/16, 51/16, -3/16, 95/2, 37/4, 37/4, 61/8, 25/4, 15/4, 7/2, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
-49/8, -9/8, -17/8, -41/8, -45/8, -15/8, -1/8, -27/8, -33/2, 1/4, -7/4, -13/4, -15/4, -5/4, -5/2, -1/4
end model 
begin model 
Label:MSSM46
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
721/16, 207/16, 147/16, 123/16, 99/16, 59/16, 17/16, 15/16, 781/16, 191/16, 189/16, 177/16, 119/16, 61/16, 23/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
33/4, 2, 7/4, 4, 3, 3, 1/4, 9/4, 71/8, 13/8, 15/8, -5/8, 13/8, 39/8, 19/8, -5/8
end model 
begin model 
Label:MSSM47
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
953/16, 193/16, 193/16, 183/16, 161/16, 101/16, 41/16, -17/16, 847/16, 239/16, 185/16, 175/16, 113/16, 63/16, 7/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
127/8, 23/8, 13/8, 11/8, 29/8, 19/8, 11/8, 3/8, -49/8, -25/8, -15/8, -9/8, 17/8, -9/8, -3/8, 21/8
end model 
begin model 
Label:MSSM48
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
891/16, 191/16, 173/16, 161/16, 101/16, 83/16, 37/16, -21/16, 179/4, 41/4, 73/8, 53/8, 9/2, 33/8, 25/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
47/4, 5/2, 7/2, 3/2, 7/4, 1/4, 3/4, -3/2, -115/8, -21/8, -41/8, -11/8, 9/8, -11/8, -17/8, -5/8
end model 
begin model 
Label:MSSM49
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
415/16, 121/16, 89/16, 45/16, 45/16, 39/16, 27/16, -9/16, 871/16, 221/16, 183/16, 157/16, 153/16, 101/16, 49/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
-199/8, -17/8, -29/8, -31/8, -47/8, -39/8, -11/8, 9/8, 13/8, 11/8, 13/8, 3/8, -13/8, -25/8, -1/8, 11/8
end model 
begin model 
Label:MSSM50
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 87/8, 63/8, 57/8, 25/4, 43/8, 5/2, 1/4, 639/16, 177/16, 149/16, 97/16, 97/16, 37/16, 13/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
55/4, 19/4, 21/4, 17/4, 7/4, 1/4, 7/4, -7/4, -11, -4, -3, 0, 0, 1/2, -2, -1/2
end model 
begin model 
Label:MSSM51
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 71/8, 33/4, 5, 19/8, 15/8, 7/4, -3/4, 443/8, 135/8, 13, 37/4, 29/4, 17/4, 11/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
-331/8, -107/8, -77/8, -53/8, -51/8, -43/8, -13/8, 3/8, -95/4, -11/2, -7, -4, -1, 2, -3/4, 0
end model 
begin model 
Label:MSSM52
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
369/8, 45/4, 10, 17/2, 47/8, 11/2, 15/8, -15/8, 93/2, 51/4, 11, 69/8, 23/4, 4, 3/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
-15, -3/4, -3, -5, -23/4, -3, -7/4, 7/4, 35/4, 5, 11/4, 3/2, -3/2, -7/4, 0, 15/4
end model 
begin model 
Label:MSSM53
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
36, 81/8, 19/2, 55/8, 9/2, 19/8, 3/2, 11/8, 223/4, 15, 103/8, 41/4, 27/4, 21/4, 3/2, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
-16, -35/4, -11/2, -19/4, -2, 5/4, -1/2, 11/4, -71/4, 1, -5/2, -9/4, -7/4, -13/4, -2, 1/2
end model 
begin model 
Label:MSSM54
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 199/16, 195/16, 157/16, 103/16, 67/16, 33/16, 1/16, 219/4, 109/8, 45/4, 19/2, 35/4, 49/8, 19/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
-69/4, -3, -23/4, -19/4, -2, -3/4, -5/2, 1/2, -213/8, -15/8, -27/8, -9/8, -37/8, -45/8, -25/8, -5/8
end model 
begin model 
Label:MSSM55
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/16, 177/16, 157/16, 137/16, 105/16, 75/16, 27/16, -11/16, 383/8, 95/8, 47/4, 63/8, 57/8, 15/4, 13/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
99/4, 11/2, 13/2, 13/2, 15/4, 3/2, 1/2, -5/2, -103/4, -13/4, -17/4, -29/4, -27/4, -7/2, -5/2, -3/4
end model 
begin model 
Label:MSSM56
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
229/4, 111/8, 99/8, 83/8, 27/4, 13/4, 3, -7/8, 743/16, 215/16, 177/16, 121/16, 103/16, 61/16, 21/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
1/8, 5/8, 9/8, 7/8, -7/8, -9/8, -5/8, 15/8, -21/8, 19/8, 17/8, -3/8, -21/8, -35/8, -11/8, -1/8
end model 
begin model 
Label:MSSM57
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/16, 139/16, 107/16, 47/16, 33/16, 27/16, 9/16, 9/16, 349/8, 107/8, 45/4, 15/2, 11/2, 3, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
-67/2, -21/2, -17/2, -35/4, -29/4, -7/2, 1/4, -13/4, 23, 25/4, 3, 9/2, 5/2, 7/4, 3/4, 7/4
end model 
begin model 
Label:MSSM58
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/16, 173/16, 113/16, 83/16, 83/16, 51/16, 19/16, 3/16, 573/16, 143/16, 127/16, 87/16, 77/16, 47/16, 11/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
-49/2, -25/4, -17/4, -13/4, -17/4, -2, -3/4, 1/4, 175/8, 87/8, 59/8, 47/8, 31/8, 11/8, -7/8, 17/8
end model 
begin model 
Label:MSSM59
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/16, 199/16, 193/16, 175/16, 127/16, 93/16, 51/16, -5/16, 619/16, 141/16, 109/16, 89/16, 73/16, 59/16, 23/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
-151/8, -5/8, -31/8, -49/8, -19/8, -31/8, -7/8, -15/8, -55/4, -5/4, -1/4, -11/4, -3, -7/4, -2, -3/4
end model 
begin model 
Label:MSSM60
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/16, 121/16, 81/16, 69/16, 49/16, 39/16, 33/16, 3/16, 805/16, 193/16, 167/16, 129/16, 119/16, 77/16, 37/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
119/8, 31/8, 25/8, 7/8, 25/8, 13/8, -5/8, 9/8, -105/8, -21/8, -7/8, -5/8, -23/8, -9/8, 19/8, 3/8
end model 
begin model 
Label:MSSM61
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
613/16, 155/16, 133/16, 107/16, 61/16, 39/16, 29/16, 19/16, 315/8, 95/8, 77/8, 51/8, 35/8, 29/8, 9/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
-139/8, -57/8, -43/8, -23/8, 7/8, -7/8, -9/8, 15/8, -9, 3/4, -7/4, -9/4, -13/4, -19/4, -11/4, 1
end model 
begin model 
Label:MSSM62
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
911/16, 263/16, 239/16, 177/16, 123/16, 67/16, 25/16, -9/16, 207/4, 31/2, 93/8, 63/8, 45/8, 41/8, 13/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
75/8, 3/8, -3/8, 25/8, 21/8, 21/8, 11/8, 19/8, 121/8, 19/8, 41/8, 13/8, 17/8, 35/8, 7/8, 15/8
end model 
begin model 
Label:MSSM63
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
275/8, 71/8, 63/8, 39/8, 37/8, 37/8, 9/8, -9/8, 417/8, 91/8, 87/8, 31/4, 57/8, 43/8, 9/4, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
15/4, 9/4, 11/4, 5, 9/4, 5/4, 1/4, 3, -95/2, -23/2, -27/2, -41/4, -13/2, -9/2, -5/4, 3/2
end model 
begin model 
Label:MSSM64
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/16, 171/16, 139/16, 121/16, 99/16, 45/16, 25/16, 3/16, 841/16, 215/16, 181/16, 147/16, 93/16, 73/16, 27/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
-18, -17/4, -9/4, -1, -11/4, 1/4, 5/4, 7/4, 95/8, 17/8, 19/8, 37/8, 11/8, -17/8, -3/8, 1/8
end model 
begin model 
Label:MSSM65
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/8, 61/4, 47/4, 33/4, 19/4, 21/8, 19/8, -9/8, 533/16, 153/16, 117/16, 115/16, 69/16, 67/16, 11/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
-1/2, -27/4, -13/4, -1/4, 9/4, -5/4, -1/2, -11/4, 231/8, 35/8, 47/8, 41/8, 55/8, 33/8, 17/8, 13/8
end model 
begin model 
Label:MSSM66
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
839/16, 193/16, 185/16, 173/16, 133/16, 77/16, 49/16, 11/16, 343/8, 51/4, 89/8, 67/8, 9/2, 11/4, 9/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
-31/4, -11/4, 1/2, 1/2, -5/4, -3/2, 7/4, 1/2, -37/4, -17/4, -7/4, -1, -5/2, -4, -11/4, -1/2
end model 
begin model 
Label:MSSM67
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/16, 197/16, 149/16, 115/16, 111/16, 73/16, 19/16, 1/16, 963/16, 243/16, 187/16, 167/16, 115/16, 75/16, 45/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
85/8, 17/8, -5/8, 21/8, 13/8, -11/8, -1/8, -11/8, 2, -1, 1/2, 15/4, 2, 5/2, 3/2, 3/4
end model 
begin model 
Label:MSSM68
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
753/16, 213/16, 165/16, 115/16, 71/16, 53/16, 45/16, 17/16, 793/16, 227/16, 175/16, 153/16, 127/16, 73/16, 23/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
-23/8, 19/8, -1/8, 1/8, 15/8, -9/8, -13/8, 15/8, -51/8, -5/8, -33/8, -11/8, 7/8, -11/8, 19/8, 5/8
end model 
begin model 
Label:MSSM69
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 119/8, 91/8, 69/8, 43/8, 29/8, 17/8, -1/8, 75/2, 21/2, 15/2, 11/2, 11/2, 13/4, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
-55/8, 27/8, 7/8, 7/8, -13/8, -9/8, -1/8, 17/8, 55/2, 11/2, 7/2, 13/2, 7/2, 7/4, 1, -1/4
end model 
begin model 
Label:MSSM70
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
661/16, 159/16, 137/16, 101/16, 91/16, 51/16, 51/16, -7/16, 61/2, 17/2, 15/2, 19/4, 29/8, 15/8, 3/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
-9/2, -1, -2, -5/2, -3/4, 1, -7/4, -2, 17/2, -3/2, 1/2, 15/4, 15/4, 5, 5/2, 1/2
end model 
begin model 
Label:MSSM71
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43/2, 43/8, 31/8, 13/4, 13/4, 23/8, 11/8, 5/4, 457/16, 139/16, 85/16, 85/16, 41/16, 37/16, 37/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
-3/8, -9/8, -17/8, 9/8, 5/8, 5/8, 7/8, -5/8, 101/8, -1/8, 25/8, 17/8, 37/8, 33/8, 25/8, -1/8
end model 
begin model 
Label:MSSM72
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 59/4, 87/8, 71/8, 6, 21/8, 7/4, 13/8, 721/16, 163/16, 157/16, 151/16, 105/16, 45/16, 45/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
115/4, 33/4, 31/4, 19/4, 13/4, 3/4, -7/4, -7/4, 13/4, -2, -13/4, -2, 3/2, 17/4, 1, 1/4
end model 
begin model 
Label:MSSM73
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
35, 77/8, 57/8, 39/8, 23/8, 21/8, 7/4, 3/8, 773/16, 207/16, 173/16, 127/16, 99/16, 65/16, 15/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
25/8, 7/8, 7/8, 1/8, 11/8, 23/8, 3/8, -17/8, 231/8, 23/8, 43/8, 39/8, 35/8, 49/8, 23/8, -7/8
end model 
begin model 
Label:MSSM74
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1089/16, 295/16, 251/16, 203/16, 153/16, 105/16, 45/16, -9/16, 1095/16, 301/16, 239/16, 179/16, 117/16, 111/16, 51/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
-5/2, 3/4, -1/2, 11/4, 3/2, 1/2, -1/2, 5/2, -59/8, 11/8, -9/8, -13/8, -27/8, -1/8, -9/8, 15/8
end model 
begin model 
Label:MSSM75
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67, 35/2, 15, 95/8, 17/2, 45/8, 21/8, 9/8, 621/16, 133/16, 131/16, 113/16, 75/16, 63/16, 31/16, -31/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
-12, -1, -3/4, -7/2, -5/2, -5/2, -3/2, 3/4, 49/4, 4, 1, 11/4, 15/4, 1/4, 5/4, -5/4
end model 
begin model 
Label:MSSM76
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 51/4, 41/4, 75/8, 49/8, 5/2, 3/4, 0, 967/16, 265/16, 205/16, 203/16, 151/16, 93/16, 35/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
3/8, -15/8, -9/8, 9/8, -1/8, 25/8, 7/8, 17/8, 45/8, 9/8, 15/8, 19/8, -1/8, -11/8, -5/8, 5/8
end model 
begin model 
Label:MSSM77
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
397/8, 25/2, 43/4, 33/4, 59/8, 4, 5/4, 1, 59, 125/8, 95/8, 10, 57/8, 21/4, 5/2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
5/4, 7/4, -1, -1/2, 2, 15/4, 5/2, -1/4, -27/2, -11/4, -13/4, 1/2, 5/4, -7/4, -5/2, -1/2
end model 
begin model 
Label:MSSM78
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/16, 193/16, 151/16, 121/16, 119/16, 57/16, 45/16, 15/16, 553/16, 183/16, 147/16, 125/16, 73/16, 21/16, 11/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
59/4, 33/4, 9/2, 7/2, 1, -5/2, -1/2, -5/2, 341/8, 83/8, 83/8, 53/8, 61/8, 41/8, 15/8, 3/8
end model 
begin model 
Label:MSSM79
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/16, 195/16, 133/16, 73/16, 63/16, 63/16, 9/16, 5/16, 221/8, 19/2, 61/8, 23/4, 23/8, 1/8, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
45/8, -3/8, 15/8, 5/8, 31/8, 19/8, 1/8, 11/8, 199/8, -3/8, 23/8, 47/8, 41/8, 39/8, 19/8, 11/8
end model 
begin model 
Label:MSSM80
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 43/4, 65/8, 57/8, 37/8, 25/8, 11/4, 9/8, 789/16, 193/16, 153/16, 139/16, 109/16, 89/16, 27/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
3/8, -23/8, -19/8, 1/8, -7/8, -11/8, 15/8, -15/8, 5/4, 15/4, 0, 3/4, -3/2, -3, -1/4, -3/2
end model 
begin model 
Label:MSSM81
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
337/8, 77/8, 77/8, 15/2, 5, 4, 2, 5/8, 177/4, 65/8, 65/8, 57/8, 51/8, 41/8, 2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
55/4, 7/4, 7/4, 9/2, 5/4, 17/4, 3/2, -3/4, -21/2, -1/4, -13/4, -7/4, -9/4, -13/4, -3, -3/4
end model 
begin model 
Label:MSSM82
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
51/2, 9/2, 4, 7/2, 19/8, 17/8, 13/8, 3/8, 805/16, 233/16, 185/16, 145/16, 83/16, 31/16, 21/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
-137/8, -27/8, -39/8, -37/8, -7/8, -31/8, -13/8, 3/8, 221/8, 51/8, 35/8, 51/8, 27/8, 13/8, 5/8, 13/8
end model 
begin model 
Label:MSSM83
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/16, 169/16, 119/16, 119/16, 99/16, 63/16, 27/16, 23/16, 847/16, 219/16, 169/16, 117/16, 95/16, 89/16, 39/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
-41/8, -47/8, -17/8, -19/8, -3/8, -17/8, -3/8, -5/8, -9, 7/4, -1/4, -7/4, -4, -1/4, -3/4, -9/4
end model 
begin model 
Label:MSSM84
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
263/8, 37/4, 11/2, 31/8, 7/2, 21/8, 5/4, 3/8, 463/16, 137/16, 119/16, 57/16, 31/16, 31/16, 31/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
59/2, 35/4, 5, 9/2, 6, 6, 9/4, 1/2, 135/8, 49/8, 39/8, 33/8, 39/8, 23/8, 7/8, 23/8
end model 
begin model 
Label:MSSM85
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
383/16, 97/16, 77/16, 71/16, 47/16, 19/16, 15/16, -9/16, 467/8, 131/8, 101/8, 83/8, 53/8, 51/8, 25/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
-287/8, -63/8, -55/8, -61/8, -43/8, -13/8, 1/8, 5/8, 23/8, 7/8, 17/8, 15/8, 1/8, -1/8, -19/8, -11/8
end model 
begin model 
Label:MSSM86
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
835/16, 215/16, 197/16, 169/16, 111/16, 53/16, 29/16, 11/16, 849/16, 215/16, 169/16, 137/16, 135/16, 77/16, 53/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
7, 11/2, 19/4, 3, -1/2, -7/4, -2, 1, -187/8, -69/8, -51/8, -35/8, -13/8, -7/8, 17/8, 5/8
end model 
begin model 
Label:MSSM87
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 29/2, 93/8, 63/8, 61/8, 53/8, 27/8, 1/4, 113/2, 57/4, 45/4, 69/8, 67/8, 39/8, 2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
-51/2, -11/2, -9/2, -8, -13/2, -19/4, -13/4, 0, -77/4, -9/2, -3/2, -7/4, -17/4, -17/4, -9/4, -5/4
end model 
begin model 
Label:MSSM88
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/16, 117/16, 87/16, 67/16, 35/16, 31/16, 19/16, -15/16, 377/16, 75/16, 67/16, 67/16, 33/16, 25/16, 25/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
57/8, 29/8, 21/8, 3/8, 11/8, 3/8, 5/8, -21/8, -9/8, -1/8, -3/8, -3/8, 7/8, 23/8, 13/8, 1/8
end model 
begin model 
Label:MSSM89
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 14, 41/4, 71/8, 45/8, 13/4, 5/2, -1/8, 45, 13, 10, 59/8, 51/8, 17/4, 11/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
9/8, -11/8, 7/8, 9/8, 3/8, -9/8, -1/8, -7/8, 9/4, -13/4, -9/4, 1, 1/2, -1/4, 13/4, 1/4
end model 
begin model 
Label:MSSM90
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
53, 103/8, 97/8, 71/8, 8, 11/2, 13/8, -1/2, 697/16, 165/16, 147/16, 147/16, 101/16, 77/16, 17/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
-9/2, -29/4, -17/4, -5/4, 2, 5/2, 5/4, -3/2, -183/8, -5/8, -23/8, -31/8, -45/8, -29/8, -15/8, 7/8
end model 
begin model 
Label:MSSM91
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 73/8, 63/8, 39/8, 17/4, 11/4, 9/4, -1/4, 231/4, 99/8, 12, 45/4, 41/4, 53/8, 3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
25/2, -1/2, 11/4, 5/2, 23/4, 3, 2, -1/2, 175/8, 41/8, 43/8, 23/8, 1/8, -9/8, 11/8, -9/8
end model 
begin model 
Label:MSSM92
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 13, 21/2, 19/2, 61/8, 9/2, 7/4, 7/8, 417/8, 115/8, 97/8, 79/8, 51/8, 37/8, 27/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
5, 0, -5/4, 1, 13/4, 1/2, -3/4, 11/4, -117/4, -35/4, -21/4, -23/4, -19/4, -5/4, -3/4, 11/4
end model 
begin model 
Label:MSSM93
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
385/8, 107/8, 11, 61/8, 55/8, 45/8, 23/8, 1/2, 197/4, 12, 43/4, 39/4, 8, 6, 3, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
-39/4, -9/4, 0, -1/2, 0, -9/4, -9/4, -1, -13, -7/2, 0, -3, -5/2, -5/2, 1/2, 3
end model 
begin model 
Label:MSSM94
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
773/16, 189/16, 165/16, 123/16, 93/16, 77/16, 27/16, 13/16, 471/16, 125/16, 103/16, 103/16, 57/16, 41/16, 27/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
-3/4, -1/4, -1/4, -1/2, -3/2, -1/4, -3/2, -3/2, -33, -9/2, -31/4, -31/4, -25/4, -4, -3/2, 9/4
end model 
begin model 
Label:MSSM95
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
493/16, 163/16, 117/16, 75/16, 75/16, 61/16, 23/16, 21/16, 997/16, 235/16, 233/16, 185/16, 125/16, 93/16, 59/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
11/8, 9/8, -15/8, 1/8, -3/8, -19/8, 9/8, -13/8, 25/4, 11/4, 2, 9/2, 5/4, 1/4, -1/4, -7/4
end model 
begin model 
Label:MSSM96
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
591/16, 169/16, 157/16, 127/16, 79/16, 23/16, 11/16, -5/16, 34, 9, 7, 49/8, 9/2, 1, 3/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
7/2, 1/2, 7/2, 3/4, 3/2, -3/2, -5/4, 3/2, -145/8, -79/8, -49/8, -29/8, -29/8, -7/8, 15/8, -9/8
end model 
begin model 
Label:MSSM97
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
689/16, 193/16, 171/16, 125/16, 85/16, 47/16, 19/16, 11/16, 173/4, 49/4, 45/4, 31/4, 45/8, 19/4, 19/8, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
105/4, 17/4, 27/4, 27/4, 23/4, 3, -3/4, -2, -2, -3/2, 3/2, 1, -9/4, -1, -5/4, -1
end model 
begin model 
Label:MSSM98
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
313/8, 31/4, 59/8, 49/8, 23/4, 23/4, 23/8, -3/4, 577/16, 139/16, 133/16, 121/16, 79/16, 63/16, 43/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
-95/8, -65/8, -35/8, -9/8, -1/8, -15/8, -1/8, -19/8, 31/8, 3/8, 1/8, 19/8, 21/8, 1/8, -1/8, -3/8
end model 
begin model 
Label:MSSM99
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
175/4, 101/8, 89/8, 15/2, 43/8, 19/8, 1, -3/4, 801/16, 199/16, 177/16, 147/16, 107/16, 51/16, 19/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
-19/4, -3/2, -3/4, 5/2, -5/4, -5/2, 1/4, 3/2, -13, 1/2, -2, -21/4, -11/4, -13/4, 1/4, 7/2
end model 
begin model 
Label:MSSM100
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 97/8, 71/8, 17/2, 19/4, 17/4, 11/8, 0, 393/8, 13, 97/8, 67/8, 41/8, 29/8, 7/4, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
237/8, 35/8, 65/8, 69/8, 53/8, 25/8, 13/8, -5/8, 7/2, 3/4, 0, -5/2, -2, -3/2, 3/4, -3/2
end model 
begin model 
Label:MSSM101
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
295/8, 17/2, 61/8, 49/8, 9/2, 15/4, 7/8, 1/4, 617/16, 193/16, 153/16, 113/16, 63/16, 39/16, 19/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
-77/2, -57/4, -25/2, -10, -27/4, -3, 1/2, -1, 83/8, 51/8, 35/8, 11/8, 13/8, 21/8, -7/8, -15/8
end model 
begin model 
Label:MSSM102
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
677/16, 193/16, 141/16, 109/16, 65/16, 39/16, 33/16, 7/16, 281/8, 17/2, 49/8, 39/8, 15/4, 27/8, 25/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
263/8, 57/8, 87/8, 63/8, 39/8, 39/8, 9/8, -1/8, 9/2, -3/4, 1/2, 3/2, 1/2, 1/4, -3/2, 0
end model 
begin model 
Label:MSSM103
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/2, 16, 113/8, 23/2, 63/8, 45/8, 23/8, 1/2, 617/16, 193/16, 137/16, 121/16, 103/16, 41/16, 7/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
21/2, 9/2, 3/4, 11/4, 15/4, 5/4, -9/4, -1/4, -31/8, 17/8, -7/8, -15/8, -9/8, 1/8, 7/8, 9/8
end model 
begin model 
Label:MSSM104
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 131/8, 13, 85/8, 7, 25/4, 5/2, 1/4, 665/16, 185/16, 141/16, 131/16, 119/16, 71/16, 31/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
65/4, 7/2, 7, 15/4, 3/2, 7/4, -1, -3/4, -47/8, -15/8, -11/8, -7/8, -9/8, -9/8, -9/8, -9/8
end model 
begin model 
Label:MSSM105
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
919/16, 261/16, 205/16, 189/16, 133/16, 83/16, 31/16, 23/16, 433/8, 107/8, 89/8, 83/8, 27/4, 37/8, 7/2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
-25/4, -23/4, -9/4, -11/4, 3/4, 1/4, 3/4, 5/4, 23, 11/2, 9, 11/2, 2, 5/2, -1/2, -3
end model 
begin model 
Label:MSSM106
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
833/16, 235/16, 207/16, 147/16, 99/16, 73/16, 59/16, -1/16, 425/8, 113/8, 103/8, 87/8, 63/8, 37/8, 13/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
-29/4, -9/2, -5/4, 1/2, 3/4, 11/4, 3/4, 5/4, 133/8, 23/8, 1/8, 27/8, 35/8, 29/8, 13/8, 3/8
end model 
begin model 
Label:MSSM107
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
189/4, 107/8, 83/8, 61/8, 5, 25/8, 1/2, 0, 605/16, 169/16, 163/16, 107/16, 89/16, 41/16, 37/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
-313/8, -95/8, -75/8, -53/8, -33/8, -5/8, -13/8, -1/8, -107/8, -47/8, -47/8, -37/8, -7/8, 19/8, -3/8, -15/8
end model 
begin model 
Label:MSSM108
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
739/16, 181/16, 153/16, 105/16, 79/16, 65/16, 27/16, -25/16, 271/8, 63/8, 59/8, 7, 49/8, 11/4, 11/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
-63/2, -21/2, -8, -11/2, -2, 1/2, -3/2, 1/2, -71/4, -15/4, -9/4, -6, -13/4, 1/2, -1, 2
end model 
begin model 
Label:MSSM109
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
835/16, 213/16, 187/16, 149/16, 143/16, 89/16, 47/16, -3/16, 213/4, 129/8, 105/8, 10, 31/4, 4, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
195/8, 45/8, 43/8, 45/8, 19/8, 21/8, 11/8, 5/8, 135/4, 37/4, 11/2, 19/4, 11/4, 5/2, 11/4, -3/4
end model 
begin model 
Label:MSSM110
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
423/8, 29/2, 107/8, 19/2, 53/8, 21/4, 15/8, 7/4, 221/4, 53/4, 25/2, 39/4, 19/2, 55/8, 25/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
39/8, -15/8, 3/8, 9/8, 9/8, 35/8, 7/8, 1/8, 27/2, 0, 3, 3, 3, 9/4, 7/4, 1/2
end model 
begin model 
Label:MSSM111
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/4, 113/8, 49/4, 37/4, 57/8, 41/8, 5/4, -3/8, 491/16, 145/16, 105/16, 61/16, 61/16, 57/16, 43/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
123/4, 31/4, 5, 21/4, 11/4, 9/4, 3/2, -5/4, 127/8, 47/8, 27/8, 41/8, 33/8, 35/8, 15/8, 15/8
end model 
begin model 
Label:MSSM112
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
285/8, 8, 15/2, 5, 33/8, 7/2, 7/8, 3/8, 639/16, 155/16, 111/16, 107/16, 101/16, 83/16, 47/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
15/4, 1/4, -7/4, 5/4, 3/2, -1/4, -1, 3/4, 169/8, 7/8, 21/8, 23/8, 25/8, 23/8, 25/8, -5/8
end model 
begin model 
Label:MSSM113
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 89/8, 71/8, 33/4, 31/4, 11/2, 11/4, 1/8, 775/16, 193/16, 167/16, 115/16, 109/16, 47/16, 35/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
163/8, 51/8, 43/8, 19/8, 43/8, 21/8, 3/8, 5/8, -53/4, 3/4, -5/4, -1, -9/4, -3/4, -2, -3/4
end model 
begin model 
Label:MSSM114
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
269/8, 37/4, 49/8, 27/8, 11/4, 11/4, 9/4, 1/8, 667/16, 157/16, 139/16, 117/16, 75/16, 53/16, 51/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
35/2, 11/4, 23/4, 11/2, 7/4, 3/4, 3/4, 11/4, 89/8, 23/8, 1/8, 23/8, 9/8, 23/8, 1/8, -25/8
end model 
begin model 
Label:MSSM115
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 57/4, 43/4, 7, 17/4, 3, 5/2, -3/4, 733/16, 239/16, 181/16, 135/16, 81/16, 45/16, 41/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
23/4, -3/4, 9/4, -5/4, 1/4, 15/4, 5/4, 3/4, -7/2, 2, 1, -2, -3, 1/2, 0, 2
end model 
begin model 
Label:MSSM116
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 29/2, 87/8, 75/8, 61/8, 15/4, 2, -11/8, 499/16, 141/16, 129/16, 87/16, 67/16, 37/16, 35/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
5/2, 0, -3/2, -3/2, 0, 1, -1, -5/2, 89/8, 23/8, 3/8, -11/8, -5/8, 17/8, 17/8, -1/8
end model 
begin model 
Label:MSSM117
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
357/8, 47/4, 37/4, 63/8, 27/4, 25/8, 7/4, -9/8, 669/16, 163/16, 151/16, 91/16, 59/16, 53/16, 33/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
-35/4, -3/4, -7/2, -9/4, 0, 3/4, 7/4, -5/4, 41/2, 11/2, 25/4, 4, 5/2, 7/2, 11/4, 1/2
end model 
begin model 
Label:MSSM118
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
691/16, 189/16, 175/16, 141/16, 83/16, 53/16, 43/16, 13/16, 611/16, 163/16, 119/16, 117/16, 83/16, 49/16, 13/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
19/4, 29/4, 15/4, 5/4, -7/4, -9/4, -7/4, -5/4, -169/4, -37/4, -29/4, -29/4, -29/4, -17/4, -7/4, -7/4
end model 
begin model 
Label:MSSM119
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
685/16, 197/16, 181/16, 147/16, 101/16, 45/16, 19/16, 17/16, 429/8, 47/4, 47/4, 39/4, 47/8, 19/4, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
57/4, 5, 9/2, 7/2, 3/4, 1, -1/2, -5/2, -77/4, -3, -13/2, -3, 3/4, 3/2, 1/2, 3
end model 
begin model 
Label:MSSM120
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/8, 9, 51/8, 6, 27/8, 11/8, 1/2, 0, 717/16, 221/16, 159/16, 115/16, 91/16, 37/16, 33/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
-75/8, -67/8, -57/8, -29/8, 1/8, 25/8, 15/8, 3/8, -51/8, -19/8, -9/8, -5/8, 19/8, -3/8, 1/8, 11/8
end model 
begin model 
Label:MSSM121
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 93/8, 73/8, 45/8, 5, 3, 3/2, 11/8, 735/16, 211/16, 155/16, 137/16, 83/16, 39/16, 23/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
101/8, 35/8, 27/8, 51/8, 21/8, -3/8, -19/8, 11/8, 45/8, 13/8, 5/8, 3/8, -7/8, 1/8, 23/8, 1/8
end model 
begin model 
Label:MSSM122
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/16, 227/16, 181/16, 161/16, 135/16, 103/16, 51/16, -9/16, 36, 13, 73/8, 6, 3, 13/8, 11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
-117/8, -11/8, -35/8, -17/8, -39/8, -47/8, -17/8, 11/8, 5, -1, 9/4, 4, 2, 2, -3/2, 3/4
end model 
begin model 
Label:MSSM123
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
773/16, 159/16, 145/16, 131/16, 109/16, 101/16, 39/16, 23/16, 677/16, 175/16, 171/16, 129/16, 107/16, 59/16, 23/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
45/2, 23/4, 5/2, 7/2, 3/2, 7/4, 1, -1, -29/4, 1/2, -7/4, -19/4, -7/4, -3/4, 1/2, 9/4
end model 
begin model 
Label:MSSM124
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 133/16, 119/16, 97/16, 57/16, 41/16, 35/16, 17/16, 681/16, 179/16, 165/16, 115/16, 105/16, 75/16, 33/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
-29/4, -5/4, -5/4, -13/4, -19/4, -9/4, -1/4, 5/4, -47/4, -19/4, -13/4, -5/4, 3/4, 5/4, -1/4, -3/4
end model 
begin model 
Label:MSSM125
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
287/8, 33/4, 33/4, 25/4, 37/8, 21/8, 3/4, 1/8, 167/4, 12, 19/2, 29/4, 7, 29/8, 1, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
-119/8, -7/8, -31/8, -61/8, -47/8, -33/8, -7/8, -11/8, 11, -1/2, 2, 3/2, 5/2, 13/4, -1/2, -9/4
end model 
begin model 
Label:MSSM126
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 9, 33/4, 41/8, 39/8, 11/4, 21/8, -7/8, 887/16, 205/16, 199/16, 183/16, 137/16, 101/16, 41/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
25/2, 0, 5/2, 5/2, 11/2, 5/2, 0, -7/2, -55/4, -17/4, -5/4, -13/4, -3/4, 7/4, -3/4, 5/4
end model 
begin model 
Label:MSSM127
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
31, 11, 31/4, 49/8, 21/8, 15/8, 15/8, 1/2, 529/16, 145/16, 103/16, 61/16, 51/16, 31/16, 15/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
26, 27/4, 33/4, 33/4, 29/4, 7/2, 3/4, 7/4, -97/8, -61/8, -31/8, -23/8, 3/8, -19/8, -11/8, -9/8
end model 
begin model 
Label:MSSM128
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
921/16, 231/16, 199/16, 159/16, 115/16, 71/16, 33/16, 3/16, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
-21, -11/2, -2, -5, -5, -3/2, 7/4, -5/4, 205/8, 53/8, 39/8, 27/8, 25/8, 13/8, 13/8, -3/8
end model 
begin model 
Label:MSSM129
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 89/8, 65/8, 21/4, 5, 5, 9/4, 3/2, 257/8, 77/8, 71/8, 5, 13/4, 13/4, 19/8, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
93/8, 25/8, 15/8, 23/8, 23/8, -1/8, 11/8, -17/8, 37/4, 1, 2, 1, 13/4, 2, 1, 1
end model 
begin model 
Label:MSSM130
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/16, 195/16, 181/16, 139/16, 85/16, 41/16, 33/16, -29/16, 65/2, 9, 35/4, 29/4, 4, 17/8, 3/2, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
13/4, 9/4, 5/4, -9/4, -5/4, 7/4, -7/4, 3/4, -33, -19/2, -13/2, -4, -11/2, -2, 0, -1/2
end model 
begin model 
Label:MSSM131
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1105/16, 253/16, 227/16, 205/16, 153/16, 93/16, 39/16, -11/16, 467/16, 125/16, 75/16, 63/16, 61/16, 59/16, 31/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
281/8, 67/8, 51/8, 77/8, 57/8, 45/8, 17/8, 13/8, 143/8, 33/8, 59/8, 49/8, 23/8, 1/8, -9/8, -7/8
end model 
begin model 
Label:MSSM132
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/16, 197/16, 145/16, 135/16, 125/16, 63/16, 47/16, 1/16, 531/16, 169/16, 109/16, 87/16, 51/16, 37/16, 27/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
319/8, 97/8, 75/8, 45/8, 39/8, 23/8, 3/8, -21/8, 59/4, 5/2, 1/4, 5/2, 11/4, 19/4, 5/4, 5/4
end model 
begin model 
Label:MSSM133
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
62, 123/8, 109/8, 91/8, 37/4, 53/8, 23/8, 7/8, 929/16, 247/16, 185/16, 169/16, 115/16, 95/16, 53/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
-131/8, -13/8, -11/8, -21/8, -21/8, 1/8, 3/8, 13/8, 69/4, 1/2, -3/4, 5/2, 4, 15/4, 2, 5/4
end model 
begin model 
Label:MSSM134
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
801/16, 217/16, 199/16, 151/16, 91/16, 45/16, 23/16, -11/16, 647/16, 183/16, 165/16, 123/16, 73/16, 43/16, 35/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
-19, -3, -1/2, -7/2, -5/2, -9/2, -1, 0, -151/4, -19/4, -6, -4, -29/4, -6, -13/4, 1/2
end model 
begin model 
Label:MSSM135
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
745/16, 179/16, 139/16, 111/16, 93/16, 53/16, 37/16, -17/16, 421/8, 55/4, 103/8, 73/8, 49/8, 7/2, 5/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
-9/8, -27/8, -27/8, 1/8, -21/8, 7/8, -1/8, 1/8, -11/8, -1/8, -1/8, -15/8, 9/8, -9/8, 17/8, 7/8
end model 
begin model 
Label:MSSM136
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/4, 17, 105/8, 75/8, 53/8, 39/8, 5/4, -1/2, 403/8, 107/8, 85/8, 65/8, 15/2, 23/4, 17/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
-23/8, 7/8, -7/8, -9/8, -23/8, -29/8, -5/8, 1/8, 23/4, 15/4, 17/4, 3/4, 1/2, -1, 11/4, -3/4
end model 
begin model 
Label:MSSM137
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/16, 211/16, 181/16, 139/16, 97/16, 67/16, 5/16, -3/16, 293/8, 95/8, 65/8, 61/8, 39/8, 9/4, 17/8, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
19/2, 13/4, 9/4, 13/4, -1/4, 1/4, -2, 1/4, 77/8, 47/8, 37/8, 13/8, 3/8, 19/8, 13/8, 7/8
end model 
begin model 
Label:MSSM138
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
133/4, 61/8, 35/8, 33/8, 27/8, 25/8, 7/4, -13/8, 231/4, 17, 53/4, 39/4, 15/2, 19/4, 7/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
-37/4, -2, -1, -3/4, 1/4, 5/2, 3/4, 3/2, 17/2, 9/4, -1/2, 1/2, 5/4, 1/2, -1/4, 5/4
end model 
begin model 
Label:MSSM139
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
233/4, 125/8, 95/8, 45/4, 8, 37/8, 21/8, 5/4, 609/16, 129/16, 123/16, 113/16, 69/16, 59/16, 45/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
-173/4, -23/2, -19/2, -17/2, -21/4, -4, -3/2, -3/2, 51/8, 11/8, -3/8, 27/8, 35/8, 21/8, 3/8, -5/8
end model 
begin model 
Label:MSSM140
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/2, 85/8, 83/8, 33/4, 27/4, 7/2, 5/4, 1/2, 871/16, 203/16, 201/16, 177/16, 129/16, 95/16, 37/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
17/2, 11/4, 23/4, 7/2, 0, 0, -1, -1, 295/8, 79/8, 77/8, 47/8, 39/8, 19/8, 9/8, 7/8
end model 
begin model 
Label:MSSM141
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
431/16, 91/16, 79/16, 57/16, 39/16, 21/16, 15/16, -5/16, 767/16, 187/16, 133/16, 133/16, 119/16, 71/16, 41/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
17/2, 7/2, 3, 1, 2, -1, -1, -1, 135/8, 13/8, 41/8, 27/8, 35/8, 19/8, -3/8, 1/8
end model 
begin model 
Label:MSSM142
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1063/16, 249/16, 219/16, 189/16, 157/16, 97/16, 37/16, -19/16, 47/2, 65/8, 35/8, 3, 2, 2, 1, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
231/8, 57/8, 53/8, 31/8, 3/8, 23/8, 11/8, 3/8, 4, 21/4, 19/4, 1, 1, -1, -1, 2
end model 
begin model 
Label:MSSM143
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
267/8, 63/8, 61/8, 59/8, 21/4, 5/2, 9/4, -1/4, 315/8, 85/8, 59/8, 53/8, 19/4, 35/8, 13/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
-25/4, 3/4, 5/2, 9/4, -3/4, -3, -1/4, 5/4, -5/4, 5/4, -5/4, 1/4, -3/4, -5/4, -2, 1
end model 
begin model 
Label:MSSM144
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
495/16, 119/16, 115/16, 113/16, 55/16, 33/16, 15/16, -9/16, 923/16, 261/16, 219/16, 195/16, 133/16, 89/16, 39/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
117/8, 37/8, 11/8, 25/8, -3/8, 19/8, -1/8, -21/8, 277/8, 91/8, 61/8, 57/8, 43/8, 17/8, -1/8, 23/8
end model 
begin model 
Label:MSSM145
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/16, 111/16, 57/16, 39/16, 37/16, 21/16, 21/16, -19/16, 487/16, 133/16, 85/16, 67/16, 53/16, 35/16, 31/16, 29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
231/8, 33/8, 47/8, 47/8, 61/8, 35/8, 13/8, 5/8, 27/4, -5/2, -1/2, 1, 3/2, -1, 5/4, 0
end model 
begin model 
Label:MSSM146
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
851/16, 245/16, 195/16, 169/16, 115/16, 67/16, 43/16, 19/16, 381/8, 89/8, 89/8, 63/8, 29/4, 31/8, 1, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
-195/8, -55/8, -41/8, -35/8, -29/8, 1/8, -9/8, 11/8, -33/8, 7/8, -1/8, -15/8, 7/8, -11/8, -11/8, 1/8
end model 
begin model 
Label:MSSM147
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/16, 219/16, 199/16, 139/16, 91/16, 49/16, 27/16, -19/16, 193/4, 101/8, 75/8, 25/4, 11/2, 21/4, 13/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
-95/4, -37/4, -6, -11/4, -3/4, -7/2, -11/4, -1/4, 53/8, 31/8, 3/8, 13/8, 25/8, -5/8, 3/8, -27/8
end model 
begin model 
Label:MSSM148
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 123/8, 49/4, 69/8, 43/8, 4, 21/8, 5/4, 769/16, 207/16, 179/16, 119/16, 87/16, 59/16, 37/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
13/8, 19/8, -11/8, -19/8, -35/8, -11/8, 5/8, -21/8, -19/8, -31/8, -15/8, -1/8, 13/8, 29/8, 11/8, -15/8
end model 
begin model 
Label:MSSM149
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
787/16, 151/16, 151/16, 145/16, 127/16, 79/16, 59/16, -3/16, 521/16, 107/16, 105/16, 99/16, 87/16, 33/16, 27/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
30, 8, 6, 7, 4, 13/4, 0, -9/4, 21/4, -1/4, -15/4, -1/2, 7/4, 1/2, -1/4, -11/4
end model 
begin model 
Label:MSSM150
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
813/16, 197/16, 193/16, 167/16, 119/16, 65/16, 49/16, -7/16, 395/8, 93/8, 75/8, 57/8, 57/8, 47/8, 21/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
39/4, 7/2, 4, 1/4, -1/2, 2, -1, -3/2, -27/8, 11/8, 1/8, 7/8, -13/8, -7/8, -29/8, 1/8
end model 
begin model 
Label:MSSM151
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 41/4, 73/8, 9, 49/8, 11/2, 21/8, 1/8, 627/16, 141/16, 137/16, 79/16, 53/16, 49/16, 23/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
-25/8, -51/8, -43/8, -19/8, 9/8, 19/8, -11/8, -19/8, 247/8, 97/8, 73/8, 55/8, 33/8, 25/8, 7/8, -9/8
end model 
begin model 
Label:MSSM152
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
717/16, 199/16, 155/16, 121/16, 115/16, 63/16, 31/16, 19/16, 665/16, 165/16, 143/16, 127/16, 105/16, 77/16, 23/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
-123/8, -31/8, -45/8, -21/8, -21/8, -35/8, -7/8, -1/8, -53/8, -23/8, -3/8, -27/8, -21/8, -17/8, -5/8, -23/8
end model 
begin model 
Label:MSSM153
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
585/16, 137/16, 119/16, 81/16, 81/16, 81/16, 23/16, -19/16, 399/8, 85/8, 81/8, 67/8, 67/8, 37/8, 7/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
13/2, 15/4, 2, 3/2, -3/2, -2, 3/4, -5/2, 97/8, 3/8, 7/8, 33/8, 33/8, 23/8, 5/8, -25/8
end model 
begin model 
Label:MSSM154
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 51/4, 81/8, 17/2, 17/2, 5, 23/8, -3/8, 751/16, 193/16, 159/16, 137/16, 113/16, 73/16, 37/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
247/8, 41/8, 53/8, 43/8, 31/8, 25/8, 3/8, -11/8, 189/8, 75/8, 45/8, 19/8, 3/8, -21/8, 1/8, -15/8
end model 
begin model 
Label:MSSM155
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 109/8, 11, 63/8, 5, 25/8, 15/8, -7/4, 525/8, 17, 53/4, 21/2, 19/2, 23/4, 5/2, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
-75/4, -5, -5, -4, -3, -3, -3/4, 0, -13/8, 37/8, 13/8, -5/8, -5/8, -7/8, -13/8, -15/8
end model 
begin model 
Label:MSSM156
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
735/16, 197/16, 159/16, 99/16, 71/16, 65/16, 25/16, -19/16, 449/8, 31/2, 12, 10, 29/4, 37/8, 9/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
-1/4, 7/4, -5/4, -7/4, -11/4, -5/4, -7/4, -3/4, 75/8, 15/8, 23/8, 29/8, 33/8, 17/8, 1/8, -13/8
end model 
begin model 
Label:MSSM157
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/8, 41/4, 51/8, 7/2, 7/2, 21/8, 7/4, 7/8, 523/16, 125/16, 107/16, 87/16, 65/16, 53/16, 27/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
-85/4, -29/4, -17/4, -9/4, -9/4, -21/4, -7/4, -3/4, 21/4, 9/4, 17/4, 11/4, 7/4, 5/4, -1/4, -1/4
end model 
begin model 
Label:MSSM158
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
551/16, 127/16, 101/16, 85/16, 71/16, 33/16, 19/16, 9/16, 593/16, 127/16, 121/16, 95/16, 87/16, 57/16, 7/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
-39/2, -4, -11/4, -4, -5/2, -4, -3/4, 1, -91/8, -41/8, -37/8, -33/8, -19/8, 11/8, 13/8, 13/8
end model 
begin model 
Label:MSSM159
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
733/16, 209/16, 157/16, 103/16, 85/16, 41/16, 23/16, -11/16, 199/4, 27/2, 13, 37/4, 13/2, 4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
33/8, 11/8, 9/8, -19/8, 11/8, -9/8, 11/8, 1/8, -43, -51/4, -19/2, -6, -29/4, -9/2, -1, -1
end model 
begin model 
Label:MSSM160
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
713/16, 199/16, 137/16, 105/16, 85/16, 77/16, 45/16, 15/16, 817/16, 197/16, 183/16, 161/16, 123/16, 85/16, 43/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
-97/8, -39/8, -9/8, -29/8, -9/8, -5/8, 15/8, -11/8, 10, 1/4, 7/2, 3/2, 11/4, -3/4, -9/4, 1
end model 
begin model 
Label:MSSM161
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
445/16, 115/16, 91/16, 77/16, 53/16, 45/16, 35/16, 7/16, 737/16, 219/16, 167/16, 129/16, 125/16, 69/16, 27/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
-51/8, -35/8, -5/8, 1/8, 29/8, 13/8, 5/8, -1/8, 265/8, 59/8, 79/8, 61/8, 37/8, 41/8, 23/8, -5/8
end model 
begin model 
Label:MSSM162
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
309/8, 43/4, 33/4, 29/4, 33/8, 25/8, 11/4, 5/8, 877/16, 215/16, 171/16, 155/16, 105/16, 93/16, 51/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
13/2, -5, -11/4, -5/4, 2, 7/2, 1/2, -5/2, -1/4, 7, 15/4, 1/4, -3, -7/4, -1/4, 3/4
end model 
begin model 
Label:MSSM163
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 89/8, 21/2, 69/8, 55/8, 25/4, 21/8, 5/4, 31, 29/4, 43/8, 21/4, 37/8, 9/4, 3/4, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
-3/2, -1, -9/2, -5/2, 1/2, 1/2, -1/2, 1, -7/4, -5/4, -5/4, -9/4, 1/4, 5/4, 7/4, -7/4
end model 
begin model 
Label:MSSM164
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
331/8, 49/4, 19/2, 8, 41/8, 23/8, 9/8, 3/4, 763/16, 189/16, 157/16, 135/16, 97/16, 81/16, 27/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
-45/4, -23/4, -25/4, -13/4, -5/4, 1/4, -9/4, -1/4, -9, -1/2, -1/2, -7/4, -1/4, -7/4, 3/2, 5/4
end model 
begin model 
Label:MSSM165
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
649/16, 177/16, 131/16, 111/16, 53/16, 33/16, 15/16, -5/16, 867/16, 211/16, 199/16, 137/16, 107/16, 55/16, 53/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
-16, -6, -6, -4, -2, 0, 1/4, -7/4, 231/8, 49/8, 57/8, 47/8, 21/8, 33/8, 5/8, 17/8
end model 
begin model 
Label:MSSM166
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 149/16, 115/16, 83/16, 69/16, 67/16, 9/16, 3/16, 679/16, 169/16, 169/16, 137/16, 79/16, 51/16, 35/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
-49/2, -15/2, -15/2, -25/4, -4, -2, -5/2, -1/4, 141/8, 19/8, 19/8, 3/8, 19/8, 23/8, 9/8, 3/8
end model 
begin model 
Label:MSSM167
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 10, 69/8, 59/8, 17/4, 17/8, 3/2, -9/8, 425/16, 111/16, 109/16, 91/16, 71/16, 37/16, 15/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
14, 3, 6, 13/4, 17/4, 3, 0, 1, 215/8, 51/8, 25/8, 35/8, 9/8, 29/8, 19/8, 1/8
end model 
begin model 
Label:MSSM168
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 15, 97/8, 11, 61/8, 35/8, 7/8, 3/4, 37, 75/8, 75/8, 55/8, 25/8, 25/8, 5/2, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
-19/8, -7/8, -27/8, -25/8, -7/8, -13/8, -5/8, -9/8, 4, 3, 5/4, 1/4, 7/4, 7/4, 13/4, -1/4
end model 
begin model 
Label:MSSM169
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
199/4, 83/8, 73/8, 8, 57/8, 21/4, 3/2, -11/8, 851/16, 215/16, 203/16, 157/16, 101/16, 81/16, 19/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
19, 7/2, 7/2, 9/2, 7/2, 1/2, 1/2, 2, 19/2, 3/4, 11/4, 7/2, 4, 3/4, 3/4, 1/2
end model 
begin model 
Label:MSSM170
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
159/4, 33/4, 15/2, 15/2, 29/4, 9/2, 2, -1, 335/8, 69/8, 59/8, 51/8, 39/8, 39/8, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
-31/8, -15/8, -23/8, -25/8, -7/8, 7/8, 9/8, -7/8, 17/8, -3/8, -19/8, -3/8, 17/8, 9/8, -1/8, 19/8
end model 
begin model 
Label:MSSM171
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
329/8, 45/4, 9, 61/8, 35/8, 11/4, 11/4, 3/8, 851/16, 229/16, 205/16, 173/16, 131/16, 71/16, 23/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
31/8, 7/8, 33/8, 23/8, 33/8, 5/8, 3/8, 17/8, 1/2, 11/4, 1/2, -1/4, -7/4, -21/4, -9/4, -5/4
end model 
begin model 
Label:MSSM172
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
843/16, 181/16, 175/16, 169/16, 109/16, 57/16, 37/16, -11/16, 935/16, 205/16, 201/16, 155/16, 139/16, 89/16, 29/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
169/4, 41/4, 39/4, 25/4, 23/4, 15/4, 7/4, 1/4, -147/8, -37/8, -13/8, -17/8, -25/8, -29/8, -21/8, 1/8
end model 
begin model 
Label:MSSM173
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
611/16, 177/16, 127/16, 119/16, 75/16, 37/16, 37/16, 13/16, 513/16, 147/16, 143/16, 91/16, 31/16, 23/16, 7/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
27, 17/2, 13/2, 13/2, 13/2, 4, 3/2, -1/2, 3/8, 21/8, 17/8, 33/8, 5/8, -13/8, -13/8, -9/8
end model 
begin model 
Label:MSSM174
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/16, 225/16, 173/16, 149/16, 105/16, 49/16, 19/16, -19/16, 823/16, 207/16, 173/16, 165/16, 115/16, 81/16, 31/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
19/4, -3/4, 11/4, 3/4, 1/4, 7/4, 1/4, 1/4, -69/8, -1/8, -3/8, -25/8, -37/8, -23/8, 3/8, -21/8
end model 
begin model 
Label:MSSM175
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
499/16, 121/16, 121/16, 91/16, 63/16, 61/16, 21/16, 19/16, 113/2, 63/4, 53/4, 10, 15/2, 51/8, 27/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
39/4, 15/4, 13/4, 17/4, 19/4, 7/4, -3/4, 5/4, 3/4, -7/4, 3/4, 9/4, 13/4, -1/4, -9/4, -3/4
end model 
begin model 
Label:MSSM176
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
495/16, 121/16, 103/16, 103/16, 85/16, 63/16, 9/16, -7/16, 689/16, 151/16, 119/16, 117/16, 113/16, 53/16, 33/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
-53/2, -5/4, -15/4, -19/4, -23/4, -7/2, -3/4, 5/4, 31/8, 49/8, 49/8, 23/8, -1/8, -25/8, -9/8, 7/8
end model 
begin model 
Label:MSSM177
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
399/8, 15, 93/8, 9, 45/8, 7/2, 19/8, 5/4, 647/16, 201/16, 165/16, 111/16, 83/16, 47/16, 21/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
7/8, 33/8, 33/8, 3/8, -23/8, -21/8, 3/8, -27/8, 97/8, 23/8, 27/8, 1/8, 31/8, 19/8, 11/8, -13/8
end model 
begin model 
Label:MSSM178
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
625/16, 177/16, 119/16, 107/16, 95/16, 55/16, 31/16, -17/16, 339/8, 45/4, 45/4, 67/8, 37/8, 25/8, 17/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
19, 4, 4, 2, 3/2, 2, 3/2, -1, 18, 17/2, 5, 3, 2, -1, 1/2, -2
end model 
begin model 
Label:MSSM179
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
321/8, 103/8, 21/2, 57/8, 7/2, 19/8, 2, -1/4, 611/16, 165/16, 117/16, 91/16, 77/16, 39/16, 13/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
11/4, 0, -3, -3, 1/4, 3, 0, -2, 333/8, 83/8, 63/8, 55/8, 31/8, 45/8, 19/8, -1/8
end model 
begin model 
Label:MSSM180
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/16, 157/16, 125/16, 121/16, 111/16, 91/16, 41/16, 21/16, 755/16, 189/16, 169/16, 133/16, 111/16, 59/16, 27/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
-217/8, -59/8, -35/8, -33/8, -47/8, -33/8, -5/8, 17/8, 2, -3/4, 7/4, -1, 5/4, 3, 1, -5/4
end model 
begin model 
Label:MSSM181
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
805/16, 213/16, 197/16, 155/16, 105/16, 61/16, 55/16, -7/16, 699/16, 167/16, 137/16, 131/16, 87/16, 53/16, 21/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
-16, -3, -1/2, -5/2, -17/4, -1, 1, -5/4, -147/8, -41/8, -39/8, -51/8, -41/8, -11/8, -11/8, 1/8
end model 
begin model 
Label:MSSM182
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
473/16, 147/16, 85/16, 85/16, 61/16, 21/16, 13/16, -13/16, 479/16, 155/16, 97/16, 95/16, 49/16, 39/16, 11/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
23/8, 17/8, -9/8, -9/8, 15/8, 23/8, 3/8, 21/8, 39/4, 3, 25/4, 11/4, 13/4, 11/4, -1, 11/4
end model 
begin model 
Label:MSSM183
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
311/8, 23/2, 8, 57/8, 51/8, 27/8, 9/8, 3/8, 89/2, 11, 37/4, 17/2, 25/4, 23/4, 3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
217/8, 43/8, 45/8, 63/8, 37/8, 21/8, -1/8, 19/8, 15/4, 9/4, -1, 1/4, -3, -1, 9/4, 1
end model 
begin model 
Label:MSSM184
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
333/16, 99/16, 75/16, 43/16, 39/16, 37/16, 31/16, 7/16, 263/8, 83/8, 7, 49/8, 3, 19/8, 17/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
85/8, 25/8, 23/8, 17/8, 11/8, 31/8, 5/8, -5/8, 51/8, -29/8, -9/8, 21/8, 25/8, 27/8, 5/8, 21/8
end model 
begin model 
Label:MSSM185
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
44, 21/2, 67/8, 67/8, 51/8, 4, 1, 7/8, 337/16, 101/16, 75/16, 37/16, 27/16, 25/16, 17/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
193/8, 61/8, 35/8, 11/8, 29/8, 41/8, 11/8, -13/8, 51/8, 37/8, 51/8, 21/8, 19/8, -7/8, 3/8, 25/8
end model 
begin model 
Label:MSSM186
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
42, 95/8, 17/2, 47/8, 11/2, 21/8, 3/2, 1/8, 521/16, 119/16, 87/16, 71/16, 71/16, 47/16, 19/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
-123/4, -23/4, -15/2, -29/4, -9/2, -11/4, -3/4, 7/4, -33, -8, -9, -6, -6, -3, -1/4, -13/4
end model 
begin model 
Label:MSSM187
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
341/8, 47/4, 81/8, 57/8, 43/8, 21/8, 5/4, -3/8, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
-17/4, -1/2, 3/4, 3/2, -1/2, -1, -1, 1/2, 43, 17/2, 8, 29/4, 11/2, 4, 5/2, -3/4
end model 
begin model 
Label:MSSM188
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
381/8, 53/4, 41/4, 65/8, 6, 4, 9/8, -9/8, 909/16, 263/16, 213/16, 151/16, 121/16, 71/16, 25/16, -25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
191/8, 37/8, 31/8, 27/8, 27/8, 3/8, 15/8, -15/8, -43/8, -1/8, -27/8, -9/8, -39/8, -9/8, 9/8, 7/8
end model 
begin model 
Label:MSSM189
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
375/16, 145/16, 113/16, 53/16, 45/16, 17/16, 7/16, 5/16, 925/16, 269/16, 229/16, 169/16, 117/16, 61/16, 27/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
207/8, 33/8, 49/8, 31/8, 17/8, 31/8, 1/8, -1/8, 41/2, 23/4, 15/4, 7/4, 15/4, 3/2, -7/4, -3/4
end model 
begin model 
Label:MSSM190
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
151/4, 39/4, 37/4, 57/8, 29/8, 25/8, 2, 15/8, 689/16, 187/16, 137/16, 99/16, 95/16, 61/16, 27/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
6, 11/2, 2, 0, 0, 1/2, 1, -1, -1/2, -5/2, 1, 2, 5/2, 2, 1/2, 3
end model 
begin model 
Label:MSSM191
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 71/8, 7, 25/4, 21/4, 37/8, 2, -13/8, 257/4, 131/8, 61/4, 25/2, 73/8, 23/4, 3, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
-43/8, -29/8, -27/8, -13/8, 5/8, -19/8, -13/8, -5/8, -51/8, 37/8, 27/8, -3/8, -33/8, -27/8, -7/8, 13/8
end model 
begin model 
Label:MSSM192
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
585/16, 135/16, 129/16, 115/16, 99/16, 51/16, 47/16, 7/16, 347/16, 83/16, 83/16, 33/16, 33/16, 29/16, 27/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
147/8, 37/8, 39/8, 33/8, 7/8, 31/8, 25/8, 1/8, 33/8, 25/8, 9/8, 23/8, 7/8, -17/8, 9/8, 7/8
end model 
begin model 
Label:MSSM193
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
451/8, 101/8, 19/2, 19/2, 69/8, 6, 17/8, -3/2, 35, 45/4, 8, 5, 5, 37/8, 7/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
33/2, 7, 15/4, 1/2, 3, 5/2, 2, -7/4, 17, 9/2, 8, 5, 5, 5/4, -9/4, 1/2
end model 
begin model 
Label:MSSM194
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
359/8, 25/2, 85/8, 57/8, 13/2, 7/2, 5/8, 0, 217/8, 11/2, 21/4, 19/4, 9/2, 7/8, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
-23/4, -7/2, -5/2, -3/2, 1/2, -11/4, -3/2, 1/2, 315/8, 63/8, 63/8, 43/8, 51/8, 45/8, 19/8, -3/8
end model 
begin model 
Label:MSSM195
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
91/4, 57/8, 45/8, 21/8, 9/4, 7/4, 13/8, -1/4, 111/2, 59/4, 12, 87/8, 9, 11/2, 21/8, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
17/8, 39/8, 9/8, -3/8, -13/8, -11/8, -1/8, 27/8, 18, 3/4, 4, 1/2, 4, 4, 1, 11/4
end model 
begin model 
Label:MSSM196
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 107/8, 93/8, 23/2, 63/8, 33/8, 1, 7/8, 433/8, 107/8, 105/8, 87/8, 61/8, 43/8, 21/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
187/8, 37/8, 35/8, 55/8, 29/8, 19/8, -1/8, 27/8, 293/8, 99/8, 73/8, 53/8, 47/8, 45/8, 25/8, 1/8
end model 
begin model 
Label:MSSM197
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
503/8, 35/2, 55/4, 91/8, 39/4, 47/8, 17/8, -1, 399/8, 47/4, 91/8, 69/8, 53/8, 37/8, 2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
-13/4, -3/2, 1, -9/4, -4, -11/4, -5/4, -3/2, 81/8, 35/8, 25/8, 23/8, 15/8, 15/8, 3/8, 11/8
end model 
begin model 
Label:MSSM198
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/8, 29/4, 9/2, 33/8, 31/8, 1, 3/4, -1/8, 619/16, 157/16, 151/16, 95/16, 73/16, 53/16, 25/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
27/2, 5/2, 23/4, 9/4, -1/4, 3/2, 13/4, -1/2, 19, 4, 21/4, 19/4, 21/4, 5/2, -5/4, -5/2
end model 
begin model 
Label:MSSM199
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
707/16, 173/16, 173/16, 125/16, 85/16, 35/16, 11/16, 7/16, 271/8, 69/8, 67/8, 27/4, 39/8, 1, 3/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
-107/8, -29/8, -39/8, -55/8, -31/8, -15/8, 1/8, -1/8, 95/8, 25/8, -1/8, 15/8, 23/8, 3/8, 15/8, -3/8
end model 
begin model 
Label:MSSM200
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 47/4, 85/8, 19/2, 47/8, 35/8, 17/8, 7/4, 1153/16, 315/16, 253/16, 203/16, 143/16, 97/16, 41/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
-11/2, -4, -7/4, -1, -7/4, 5/4, 3/4, 3, -1/4, -5, -4, -1, 5/4, 7/4, 5/4, -3/2
end model 
begin model 
Label:MSSM201
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
25, 15/2, 43/8, 4, 3, 2, 15/8, -1, 417/8, 13, 21/2, 21/2, 55/8, 13/2, 23/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
-23/4, -1, 1, -7/4, 1, -11/4, -3/4, 2, 1/4, 3/4, 3/2, -1/2, -5/4, -3/2, -5/4, -1/2
end model 
begin model 
Label:MSSM202
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
129/4, 29/4, 53/8, 25/4, 47/8, 23/8, 17/8, 7/4, 1069/16, 315/16, 257/16, 209/16, 147/16, 103/16, 41/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
-87/8, -11/8, -25/8, -37/8, -17/8, -27/8, -9/8, -19/8, -81/8, 1/8, -13/8, -43/8, -17/8, -19/8, -5/8, 9/8
end model 
begin model 
Label:MSSM203
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
795/16, 211/16, 191/16, 145/16, 83/16, 35/16, 19/16, 9/16, 741/16, 253/16, 191/16, 129/16, 97/16, 55/16, 33/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
159/8, 33/8, 33/8, 31/8, 15/8, 17/8, -9/8, -7/8, -41/4, -2, -2, -3, -1, 5/2, 1, 5/4
end model 
begin model 
Label:MSSM204
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
52, 29/2, 91/8, 69/8, 31/4, 4, 13/8, 9/8, 47, 41/4, 79/8, 7, 9/2, 9/2, 2, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
-307/8, -87/8, -71/8, -61/8, -51/8, -21/8, -1/8, -9/8, -10, 1/4, 11/4, 0, -2, -2, 0, 3/2
end model 
begin model 
Label:MSSM205
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
905/16, 239/16, 191/16, 175/16, 117/16, 69/16, 45/16, -1/16, 641/16, 143/16, 113/16, 111/16, 73/16, 63/16, 31/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
57/8, 35/8, 7/8, 15/8, 15/8, 15/8, 21/8, 7/8, -161/8, -31/8, -25/8, -15/8, -1/8, -7/8, -7/8, 23/8
end model 
begin model 
Label:MSSM206
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 221/16, 167/16, 131/16, 119/16, 85/16, 29/16, 3/16, 131/4, 33/4, 6, 23/4, 17/4, 13/4, 9/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
75/4, 19/4, 9/2, 11/4, 1/4, -13/4, 1/4, -2, 19/2, 2, -1/4, 3, 11/2, 5, 3/2, 1/4
end model 
begin model 
Label:MSSM207
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
93/2, 105/8, 11, 29/4, 41/8, 2, 3/2, 1/2, 131/4, 7, 27/4, 19/4, 17/4, 4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
-5, -3/2, -7/2, -9/4, 0, 1, 1, 7/4, 79/4, 13/2, 19/4, 27/4, 13/4, 9/2, 3/4, 5/4
end model 
begin model 
Label:MSSM208
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
743/16, 233/16, 185/16, 137/16, 83/16, 47/16, 17/16, 15/16, 401/8, 83/8, 39/4, 63/8, 57/8, 51/8, 23/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
191/8, 11/8, 21/8, 47/8, 63/8, 37/8, 27/8, -1/8, -61/4, -15/4, -29/4, -15/4, -1/4, -3/2, -3/4, 1/2
end model 
begin model 
Label:MSSM209
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
983/16, 275/16, 221/16, 187/16, 129/16, 85/16, 39/16, -11/16, 259/16, 41/16, 41/16, 31/16, 19/16, 15/16, 1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
-2, -3/4, 0, -1, 7/4, 2, 2, 0, -187/8, -47/8, -71/8, -43/8, -19/8, -19/8, 3/8, -5/8
end model 
begin model 
Label:MSSM210
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
575/16, 117/16, 111/16, 79/16, 57/16, 57/16, 49/16, 7/16, 691/16, 161/16, 161/16, 155/16, 97/16, 61/16, 31/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
-95/8, -25/8, -39/8, -11/8, 7/8, -15/8, 1/8, 29/8, -127/8, -21/8, -45/8, -47/8, -29/8, -13/8, 5/8, 21/8
end model 
begin model 
Label:MSSM211
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
605/16, 147/16, 141/16, 133/16, 93/16, 31/16, 27/16, -5/16, 785/16, 185/16, 163/16, 133/16, 119/16, 65/16, 35/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
-255/8, -61/8, -67/8, -69/8, -41/8, -13/8, -25/8, -1/8, 75/8, -17/8, 3/8, 5/8, 9/8, 27/8, 19/8, -5/8
end model 
begin model 
Label:MSSM212
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
631/16, 135/16, 135/16, 81/16, 73/16, 69/16, 49/16, -9/16, 695/16, 145/16, 133/16, 93/16, 93/16, 75/16, 21/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
17, 15/2, 17/4, 5, 17/4, 1, 1, -3/2, 13/2, -3/2, 1/4, 15/4, 7/4, -3/4, 1/4, -11/4
end model 
begin model 
Label:MSSM213
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
729/16, 221/16, 167/16, 105/16, 65/16, 33/16, 31/16, 17/16, 613/16, 141/16, 125/16, 113/16, 83/16, 33/16, 11/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
113/8, 55/8, 31/8, 15/8, 33/8, 15/8, 7/8, -1/8, 14, 7/2, 7/2, 3/2, 5/2, 3/4, -9/4, 1/2
end model 
begin model 
Label:MSSM214
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
587/16, 169/16, 141/16, 119/16, 69/16, 55/16, 31/16, 5/16, 97/2, 101/8, 85/8, 35/4, 13/2, 21/8, 5/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
-107/4, -19/2, -8, -8, -5, -5/4, 1/2, 0, -97/8, -45/8, -29/8, -19/8, -23/8, 3/8, -5/8, 3/8
end model 
begin model 
Label:MSSM215
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
281/8, 69/8, 25/4, 31/8, 7/2, 9/4, 2, -13/8, 641/16, 187/16, 155/16, 101/16, 77/16, 49/16, 21/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
-67/8, -31/8, -27/8, -5/8, 13/8, 3/8, 7/8, 11/8, -323/8, -85/8, -93/8, -67/8, -43/8, -19/8, -3/8, 13/8
end model 
begin model 
Label:MSSM216
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
395/8, 53/4, 85/8, 79/8, 35/4, 43/8, 17/8, 7/8, 575/16, 177/16, 117/16, 91/16, 75/16, 31/16, 29/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
91/8, -3/8, -3/8, 11/8, 21/8, -9/8, 21/8, 3/8, -127/4, -13/2, -27/4, -17/4, -5, -11/2, -2, -7/4
end model 
begin model 
Label:MSSM217
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
807/16, 247/16, 193/16, 137/16, 91/16, 69/16, 29/16, -9/16, 83/2, 45/4, 10, 59/8, 29/8, 5/2, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
127/8, 37/8, 11/8, 13/8, 39/8, 15/8, 1/8, 21/8, 21/4, 7/2, 13/4, -1/4, 3/2, 11/4, -3/4, 3/4
end model 
begin model 
Label:MSSM218
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
711/16, 151/16, 149/16, 127/16, 95/16, 87/16, 49/16, 3/16, 307/8, 77/8, 69/8, 51/8, 49/8, 23/8, 9/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
3/2, 1/4, 5/2, 1/2, 1/2, -1, -1/2, -7/4, 63/8, 3/8, -5/8, 7/8, 33/8, 9/8, 7/8, -9/8
end model 
begin model 
Label:MSSM219
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 89/8, 8, 21/4, 23/8, 21/8, 21/8, -1/2, 695/16, 191/16, 161/16, 129/16, 89/16, 63/16, 33/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
135/8, 9/8, 9/8, -3/8, 11/8, 29/8, 21/8, -7/8, -227/8, -55/8, -35/8, -47/8, -53/8, -41/8, -17/8, 3/8
end model 
begin model 
Label:MSSM220
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
793/16, 253/16, 193/16, 139/16, 91/16, 67/16, 41/16, -5/16, 897/16, 245/16, 215/16, 177/16, 133/16, 79/16, 33/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
179/8, 71/8, 77/8, 47/8, 17/8, 3/8, -3/8, -23/8, 193/8, 27/8, 15/8, 25/8, 47/8, 47/8, 17/8, -3/8
end model 
begin model 
Label:MSSM221
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/16, 223/16, 165/16, 123/16, 67/16, 27/16, 27/16, 25/16, 147/4, 19/2, 31/4, 11/2, 15/4, 5/2, 7/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
-65/4, -7/2, -3, -3/4, -5/4, -3/2, -7/4, -2, 73/2, 45/4, 23/2, 37/4, 11/2, 17/4, 5/2, 1/4
end model 
begin model 
Label:MSSM222
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
893/16, 215/16, 209/16, 171/16, 115/16, 59/16, 37/16, -7/16, 587/16, 135/16, 131/16, 93/16, 65/16, 37/16, 37/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
-39/8, 3/8, -7/8, -7/8, -33/8, -25/8, -1/8, 29/8, 27/8, 3/8, 3/8, -15/8, 13/8, 29/8, 21/8, 7/8
end model 
begin model 
Label:MSSM223
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
123/4, 43/4, 29/4, 4, 15/4, 17/8, 17/8, -1/4, 289/8, 71/8, 59/8, 55/8, 31/8, 27/8, 19/8, -11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
-29/8, -19/8, 7/8, -3/8, 15/8, -5/8, -21/8, -1/8, -41/4, -15/4, -15/4, -7/4, -15/4, -3/4, -11/4, -1/4
end model 
begin model 
Label:MSSM224
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
379/8, 91/8, 43/4, 31/4, 27/4, 33/8, 7/4, 11/8, 53/2, 25/4, 47/8, 11/2, 35/8, 2, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
-27/2, -5/2, -11/2, -7/4, -9/4, -9/2, -1, 0, -25/4, 1, -9/4, -15/4, -1/4, 9/4, 1/4, 3
end model 
begin model 
Label:MSSM225
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
217/8, 55/8, 11/2, 4, 13/4, 9/4, 13/8, 1/8, 409/16, 125/16, 87/16, 73/16, 45/16, 41/16, 21/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
19/4, 3/4, 5/2, 3, -1/2, 1, -3/4, -1/4, 73/2, 41/4, 9, 8, 25/4, 5/2, 9/4, -5/4
end model 
begin model 
Label:MSSM226
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
731/16, 191/16, 177/16, 115/16, 71/16, 51/16, 15/16, -7/16, 633/16, 185/16, 135/16, 131/16, 69/16, 41/16, 23/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
29/8, 33/8, 7/8, 13/8, -7/8, 21/8, 21/8, 3/8, -293/8, -53/8, -35/8, -33/8, -47/8, -57/8, -27/8, -3/8
end model 
begin model 
Label:MSSM227
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 101/8, 97/8, 73/8, 7, 7/2, 23/8, 1, 343/8, 43/4, 67/8, 23/4, 5, 17/4, 7/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
113/4, 37/4, 23/4, 17/4, 19/4, 11/4, -3/4, -9/4, -15/4, 3/4, -5/4, -5/4, -1/4, 13/4, 3/4, -5/4
end model 
begin model 
Label:MSSM228
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
687/16, 183/16, 159/16, 113/16, 93/16, 71/16, 49/16, 9/16, 165/4, 43/4, 59/8, 23/4, 19/4, 17/4, 5/2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
-51/8, -3/8, -13/8, -31/8, -11/8, -11/8, 1/8, -21/8, 3, -2, -5/4, -1, -1, -1, -1/4, -7/2
end model 
begin model 
Label:MSSM229
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
523/16, 159/16, 119/16, 99/16, 71/16, 27/16, 5/16, 5/16, 897/16, 223/16, 193/16, 185/16, 133/16, 83/16, 43/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
209/8, 33/8, 31/8, 17/8, 47/8, 21/8, -5/8, -17/8, 169/8, -9/8, 17/8, 45/8, 25/8, 11/8, -1/8, -25/8
end model 
begin model 
Label:MSSM230
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
197/16, 83/16, 29/16, 27/16, 17/16, 15/16, 15/16, 13/16, 559/16, 187/16, 139/16, 79/16, 67/16, 57/16, 37/16, 15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
15, 1, 3, 11/2, 15/4, 3, 1/4, -3, -329/8, -41/8, -65/8, -41/8, -61/8, -47/8, -23/8, -5/8
end model 
begin model 
Label:MSSM231
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
467/8, 29/2, 97/8, 69/8, 57/8, 23/4, 5/2, -1, 719/16, 187/16, 175/16, 145/16, 97/16, 75/16, 27/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
151/4, 25/4, 23/4, 23/4, 37/4, 23/4, 11/4, -1/4, -6, 1, -5/2, -3, -2, 3/2, -3/2, -1/2
end model 
begin model 
Label:MSSM232
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
803/16, 207/16, 195/16, 139/16, 129/16, 67/16, 19/16, 1/16, 301/8, 81/8, 71/8, 71/8, 53/8, 23/8, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
-29/4, -9/4, -3/4, 5/4, -7/4, 3/4, 1/4, 7/4, 89/4, 23/4, 17/4, 9/4, 1/4, 5/4, 9/4, -5/4
end model 
begin model 
Label:MSSM233
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
219/8, 35/4, 51/8, 37/8, 15/4, 9/4, 15/8, 5/4, 633/16, 137/16, 131/16, 89/16, 83/16, 55/16, 33/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
13/2, -3/4, 7/4, -7/4, 3/4, 1, 9/4, 5/4, 0, 2, 5/2, 0, 5/4, -1, 1/4, -1
end model 
begin model 
Label:MSSM234
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
461/8, 59/4, 87/8, 81/8, 25/4, 49/8, 5/2, 3/4, 101/2, 111/8, 12, 17/2, 23/4, 7/2, 9/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
-155/8, -21/8, -35/8, -13/8, -5/8, -35/8, -13/8, -11/8, 31/4, 1/4, 3/4, 9/4, -1/4, 3, 0, 9/4
end model 
begin model 
Label:MSSM235
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
643/16, 197/16, 149/16, 125/16, 75/16, 41/16, 27/16, 3/16, 737/16, 211/16, 195/16, 135/16, 87/16, 47/16, 37/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
-15/4, -3, -5/4, 1/4, -3/4, -7/4, 3/4, -2, 47/8, 9/8, -15/8, 5/8, 5/8, -7/8, 11/8, -11/8
end model 
begin model 
Label:MSSM236
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
411/8, 113/8, 97/8, 67/8, 15/2, 9/2, 23/8, -7/8, 71/2, 37/4, 13/2, 21/4, 17/4, 15/4, 3/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
-31/8, 25/8, 3/8, 5/8, -9/8, -5/8, 1/8, 19/8, 23/2, -1/4, 5/2, 21/4, 11/4, 19/4, 11/4, -3/4
end model 
begin model 
Label:MSSM237
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
601/16, 183/16, 123/16, 121/16, 79/16, 77/16, 19/16, 1/16, 661/16, 161/16, 137/16, 129/16, 81/16, 75/16, 49/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
171/8, 13/8, 43/8, 57/8, 27/8, 29/8, 3/8, 1/8, 193/8, 17/8, 37/8, 33/8, 25/8, 23/8, -7/8, -5/8
end model 
begin model 
Label:MSSM238
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/16, 111/16, 85/16, 85/16, 51/16, 41/16, 25/16, 5/16, 357/8, 93/8, 79/8, 57/8, 33/8, 21/8, 13/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
115/8, 11/8, 39/8, 13/8, 31/8, 3/8, 3/8, -19/8, 3/2, -3/4, 3, 7/4, -2, -1/2, 2, -1
end model 
begin model 
Label:MSSM239
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
163/4, 103/8, 41/4, 53/8, 11/2, 23/8, 5/2, -1/8, 1131/16, 259/16, 235/16, 205/16, 165/16, 119/16, 59/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
107/4, 23/4, 21/4, 13/4, 17/4, 17/4, 7/4, -5/4, -24, -13/2, -13/2, -4, -1, -2, -2, 1
end model 
begin model 
Label:MSSM240
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
687/16, 189/16, 163/16, 123/16, 101/16, 39/16, 27/16, -25/16, 263/8, 85/8, 57/8, 6, 33/8, 23/8, 19/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
161/8, 35/8, 21/8, 43/8, 37/8, 37/8, 13/8, -15/8, 27, 9/2, 3, 19/4, 4, 4, 5/2, 5/4
end model 
begin model 
Label:MSSM241
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
305/8, 95/8, 69/8, 11/2, 9/2, 33/8, 9/4, 0, 827/16, 211/16, 189/16, 127/16, 95/16, 89/16, 31/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
-11/2, 3/4, -9/4, -1/4, 3/4, -9/4, -2, 3/4, -57/8, -3/8, -21/8, 1/8, -5/8, -25/8, -15/8, 5/8
end model 
begin model 
Label:MSSM242
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/16, 117/16, 101/16, 69/16, 45/16, 35/16, 27/16, 15/16, 387/8, 93/8, 67/8, 59/8, 59/8, 17/4, 15/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
27, 53/4, 19/2, 23/4, 11/4, -3/4, -3/4, 7/4, -63/8, -1/8, -7/8, -7/8, -23/8, -3/8, -3/8, 7/8
end model 
begin model 
Label:MSSM243
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
221/8, 65/8, 57/8, 45/8, 35/8, 19/8, 7/4, 7/4, 97/2, 11, 11, 19/2, 6, 4, 3, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
85/4, 3/2, 9/4, 6, 7/2, 3/2, 5/2, -1, -283/8, -61/8, -75/8, -77/8, -47/8, -19/8, 5/8, 9/8
end model 
begin model 
Label:MSSM244
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/16, 125/16, 119/16, 97/16, 57/16, 47/16, 13/16, -5/16, 327/8, 77/8, 63/8, 49/8, 23/4, 7/2, 15/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
-271/8, -47/8, -55/8, -61/8, -41/8, -19/8, 7/8, 7/8, -14, -3, -3, -3, -19/4, -7/4, 0, 0
end model 
begin model 
Label:MSSM245
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
797/16, 213/16, 183/16, 157/16, 97/16, 81/16, 39/16, 17/16, 693/16, 131/16, 127/16, 117/16, 115/16, 103/16, 43/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
125/4, 21/4, 19/4, 27/4, 19/4, 11/4, -3/4, -11/4, 33/4, 17/4, 9/2, 1, -3/4, -7/2, -1/2, -7/4
end model 
begin model 
Label:MSSM246
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
883/16, 229/16, 171/16, 141/16, 121/16, 101/16, 39/16, -9/16, 299/8, 89/8, 9, 47/8, 35/8, 23/8, 11/4, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
-55/8, -33/8, -49/8, -39/8, -15/8, 9/8, 9/8, -15/8, -29/8, -1/8, 21/8, 3/8, -17/8, -27/8, -3/8, -3/8
end model 
begin model 
Label:MSSM247
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
365/8, 14, 89/8, 31/4, 11/2, 41/8, 9/4, 9/8, 705/16, 197/16, 149/16, 117/16, 107/16, 71/16, 27/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
11, 0, 1, 4, 2, 0, 1/2, -1/2, 32, 6, 8, 6, 3, 5/2, 1, 1/2
end model 
begin model 
Label:MSSM248
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
525/16, 177/16, 137/16, 89/16, 45/16, 33/16, 17/16, 17/16, 99/2, 12, 21/2, 9, 11/2, 4, 5/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
-83/8, -25/8, -25/8, -15/8, -11/8, 13/8, 3/8, -9/8, 20, 13/2, 15/4, 5/2, 15/4, 9/2, 1, 2
end model 
begin model 
Label:MSSM249
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
927/16, 231/16, 207/16, 199/16, 143/16, 95/16, 41/16, 9/16, 677/16, 195/16, 181/16, 125/16, 69/16, 67/16, 37/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
169/8, 39/8, 55/8, 41/8, 13/8, -1/8, 5/8, -13/8, 5/2, 11/4, 1/2, 1/4, -7/2, -1/4, -7/2, -1/4
end model 
begin model 
Label:MSSM250
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
83/2, 45/4, 59/8, 55/8, 25/4, 25/8, 1, 7/8, 627/16, 185/16, 147/16, 115/16, 85/16, 47/16, 21/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
-29/4, -3/4, -1/2, -1, 3/4, 3/2, -1/4, 2, 39/8, 15/8, 31/8, 27/8, 5/8, 9/8, -3/8, 25/8
end model 
begin model 
Label:MSSM251
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
783/16, 217/16, 179/16, 123/16, 109/16, 47/16, 5/16, 5/16, 173/4, 49/4, 35/4, 65/8, 25/4, 15/4, 7/4, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
-35/8, -17/8, -5/8, -5/8, -7/8, 3/8, 17/8, 9/8, -97/4, -33/4, -35/4, -23/4, -3, -13/4, 0, 3/4
end model 
begin model 
Label:MSSM252
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
283/8, 89/8, 67/8, 5, 5, 2, 1/2, -3/8, 145/4, 49/4, 37/4, 23/4, 27/8, 13/4, 1/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
-35/8, -17/8, -17/8, 13/8, -11/8, -5/8, -25/8, 1/8, -23/4, 1/4, -7/4, -5/4, -5/2, -7/4, 1/4, -1
end model 
begin model 
Label:MSSM253
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
325/8, 101/8, 43/4, 29/4, 27/8, 23/8, 11/4, 3/4, 753/16, 193/16, 185/16, 135/16, 73/16, 27/16, 21/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
93/8, 35/8, 9/8, 19/8, 25/8, 11/8, -11/8, 3/8, 225/8, 53/8, 37/8, 67/8, 61/8, 35/8, 9/8, -3/8
end model 
begin model 
Label:MSSM254
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 101/8, 11, 39/4, 57/8, 31/8, 21/8, -1/2, 105/2, 27/2, 12, 71/8, 13/2, 9/2, 13/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
-12, -13/4, -17/4, -13/4, -13/4, -1/2, 3/4, -1/4, 45/2, 11/2, 9, 21/4, 11/2, 5/2, -3/4, -3/2
end model 
begin model 
Label:MSSM255
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
137/4, 61/8, 29/4, 57/8, 17/4, 7/4, 11/8, 11/8, 925/16, 283/16, 223/16, 177/16, 131/16, 83/16, 29/16, 29/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
145/4, 23/2, 31/4, 35/4, 21/4, 11/4, 5/2, -5/4, 47/4, -3/4, -3/2, 1, 13/4, 5/4, 3/4, -5/4
end model 
begin model 
Label:MSSM256
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
701/16, 203/16, 189/16, 127/16, 89/16, 31/16, 19/16, -7/16, 283/8, 57/8, 55/8, 13/2, 5, 27/8, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
1/8, -1/8, 9/8, -21/8, -23/8, 3/8, -23/8, -1/8, -3, 0, -3, -1, 0, 1/4, 2, 3/4
end model 
begin model 
Label:MSSM257
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
321/8, 21/2, 77/8, 53/8, 23/4, 9/4, 15/8, 1, 713/16, 209/16, 169/16, 159/16, 99/16, 39/16, 3/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
19/2, 1/2, 5/2, 4, 7/2, 7/2, 1/2, 2, -89/4, -43/4, -29/4, -21/4, -7/4, -19/4, -5/4, -7/4
end model 
begin model 
Label:MSSM258
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
695/16, 201/16, 149/16, 91/16, 77/16, 61/16, 15/16, -13/16, 61/2, 9, 41/8, 5, 7/2, 2, 2, -15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
13/2, 9/4, 9/4, -1/4, -1/4, -11/4, -2, -3/4, 35/8, 13/8, -9/8, -3/8, 17/8, 25/8, 9/8, -19/8
end model 
begin model 
Label:MSSM259
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
847/16, 221/16, 219/16, 159/16, 99/16, 47/16, 29/16, -13/16, 721/16, 175/16, 135/16, 111/16, 109/16, 79/16, 49/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
-37/8, 19/8, 19/8, -11/8, -37/8, -11/8, -11/8, 5/8, -97/4, -27/4, -9, -27/4, -6, -11/4, -1/4, -1/4
end model 
begin model 
Label:MSSM260
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 59/4, 95/8, 79/8, 25/4, 35/8, 9/4, 5/4, 649/16, 143/16, 143/16, 97/16, 81/16, 61/16, 39/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
-133/8, -57/8, -37/8, -11/8, -13/8, 15/8, 7/8, 9/8, -14, -13/2, -13/2, -7/2, -1, 1/4, -3, 3/4
end model 
begin model 
Label:MSSM261
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
48, 103/8, 11, 37/4, 45/8, 5, 3, 1/2, 171/4, 27/2, 21/2, 15/2, 23/4, 9/4, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
29/2, 19/4, 4, 1/4, 5/4, 1, 9/4, 3/2, -73/2, -57/4, -43/4, -29/4, -4, -1/2, 1, 3/4
end model 
begin model 
Label:MSSM262
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
771/16, 227/16, 171/16, 147/16, 91/16, 53/16, 37/16, 23/16, 877/16, 235/16, 179/16, 171/16, 115/16, 69/16, 27/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
67/4, 2, 3, 9/2, 9/2, 5/2, -3/4, 2, 217/8, 59/8, 43/8, 39/8, 39/8, 29/8, -1/8, 27/8
end model 
begin model 
Label:MSSM263
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
751/16, 191/16, 183/16, 151/16, 119/16, 65/16, 43/16, 17/16, 759/16, 183/16, 141/16, 99/16, 83/16, 79/16, 31/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
-87/8, -27/8, -17/8, -35/8, -11/8, -1/8, -15/8, 13/8, 79/8, 35/8, 15/8, 9/8, 9/8, 39/8, 11/8, -9/8
end model 
begin model 
Label:MSSM264
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/16, 247/16, 227/16, 167/16, 119/16, 79/16, 25/16, -19/16, 315/8, 37/4, 35/4, 53/8, 25/4, 9/2, 3/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
-31/2, -9/2, -4, -3, -5/2, -1, -3/2, 0, 35/8, 19/8, 21/8, -3/8, 5/8, 23/8, 19/8, -11/8
end model 
begin model 
Label:MSSM265
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1023/16, 283/16, 227/16, 187/16, 133/16, 91/16, 45/16, -5/16, 207/4, 27/2, 47/4, 37/4, 37/4, 11/2, 15/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
-271/8, -53/8, -73/8, -43/8, -25/8, -15/8, -13/8, 13/8, -41/4, -1, -7/4, 7/4, -3/4, -2, 3/4, 3/4
end model 
begin model 
Label:MSSM266
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
641/16, 199/16, 137/16, 137/16, 87/16, 47/16, 19/16, -15/16, 177/4, 57/4, 43/4, 9, 11/2, 29/8, 9/4, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
-185/8, -35/8, -31/8, -59/8, -45/8, -49/8, -21/8, -7/8, -25/2, -9/2, -3, -21/4, -13/4, -2, -2, -1/2
end model 
begin model 
Label:MSSM267
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 43/4, 39/4, 65/8, 59/8, 17/4, 5/4, -1/8, 389/8, 93/8, 63/8, 57/8, 25/4, 43/8, 7/2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
123/4, 17/2, 35/4, 21/4, 11/4, -1/2, -3/4, -3/4, -21, -11/2, -7/2, -7/2, -19/4, -3/2, -9/4, 1
end model 
begin model 
Label:MSSM268
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
745/16, 163/16, 139/16, 133/16, 129/16, 87/16, 29/16, -5/16, 627/16, 183/16, 159/16, 121/16, 65/16, 45/16, 29/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
13/2, -1/2, 3, 1/2, 5/2, -1, -5/2, 1/2, -87/4, -23/4, -35/4, -25/4, -15/4, -1/4, -9/4, 3/4
end model 
begin model 
Label:MSSM269
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
735/16, 217/16, 173/16, 123/16, 107/16, 69/16, 11/16, 9/16, 763/16, 179/16, 145/16, 113/16, 85/16, 73/16, 39/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
-13/8, 7/8, 19/8, 21/8, -3/8, -21/8, 1/8, -11/8, -229/8, -53/8, -79/8, -63/8, -39/8, -15/8, -9/8, -9/8
end model 
begin model 
Label:MSSM270
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
573/16, 141/16, 127/16, 79/16, 61/16, 47/16, 5/16, -5/16, 155/4, 31/4, 15/2, 59/8, 15/4, 7/2, 13/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
97/8, -3/8, 5/8, -3/8, 21/8, 19/8, 29/8, -1/8, -3/4, -11/4, 1/4, 1/2, 7/4, 3/4, -3/4, 3
end model 
begin model 
Label:MSSM271
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
29, 73/8, 21/4, 19/4, 35/8, 3/4, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
11/8, -9/8, -9/8, 21/8, 29/8, 15/8, -9/8, -21/8, 151/4, 10, 31/4, 5, 15/4, 13/4, 9/4, -1/4
end model 
begin model 
Label:MSSM272
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
589/16, 151/16, 111/16, 105/16, 101/16, 45/16, 31/16, 7/16, 495/16, 151/16, 115/16, 75/16, 71/16, 41/16, 9/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
-199/8, -47/8, -31/8, -7/8, -25/8, -15/8, -17/8, 9/8, 107/8, 47/8, 37/8, 7/8, -17/8, -1/8, 1/8, -9/8
end model 
begin model 
Label:MSSM273
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
541/16, 153/16, 111/16, 99/16, 73/16, 67/16, 39/16, 1/16, 365/8, 107/8, 81/8, 13/2, 23/4, 23/8, 17/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
-7, -2, -2, -11/4, -1, 1/4, -2, 1/2, -21/2, -1, -3, 3/4, -11/4, -1/2, 3/2, -3/2
end model 
begin model 
Label:MSSM274
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1113/16, 267/16, 243/16, 189/16, 129/16, 111/16, 53/16, -5/16, 507/8, 31/2, 119/8, 91/8, 73/8, 55/8, 15/4, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
-129/8, 5/8, -3/8, -33/8, -45/8, -19/8, -21/8, 1/8, 135/8, 17/8, 31/8, 31/8, 49/8, 27/8, 15/8, -1/8
end model 
begin model 
Label:MSSM275
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
89/4, 21/4, 21/4, 5, 13/4, 3/2, 1/2, -1/4, 175/8, 25/4, 41/8, 17/4, 7/4, 7/4, 3/4, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
3/4, -3/4, -5/4, -5/4, -3/4, 2, 0, 15/4, 133/4, 7, 43/4, 8, 6, 4, 2, 1
end model 
begin model 
Label:MSSM276
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1041/16, 243/16, 223/16, 187/16, 141/16, 93/16, 45/16, 15/16, 225/4, 53/4, 45/4, 11, 33/4, 47/8, 23/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
85/4, 19/4, 25/4, 23/4, 21/4, 7/4, 11/4, 1/4, 21/2, -11/2, -2, 3/2, 4, 11/2, 2, 1
end model 
begin model 
Label:MSSM277
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
915/16, 185/16, 165/16, 163/16, 133/16, 89/16, 31/16, -29/16, 79/2, 11, 19/2, 31/4, 5, 7/4, 5/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
-19/8, -41/8, -29/8, 1/8, 7/8, 19/8, 9/8, -15/8, 35/4, 11/4, 1/4, 0, 9/4, 3, 0, 3
end model 
begin model 
Label:MSSM278
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
785/16, 215/16, 193/16, 167/16, 121/16, 69/16, 31/16, 31/16, 335/8, 95/8, 67/8, 59/8, 11/2, 17/8, 7/4, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
5/2, -9/2, -3/2, 1/2, 7/4, 1, 9/4, -3/2, 69/4, 17/4, 23/4, 11/4, 7/2, -1/4, -2, -3/4
end model 
begin model 
Label:MSSM279
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
371/8, 25/2, 71/8, 47/8, 21/4, 19/4, 2, -7/8, 389/16, 119/16, 93/16, 61/16, 55/16, 39/16, 31/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
-37/8, -7/8, -1/8, 23/8, 11/8, -11/8, -3/8, 17/8, 81/8, -5/8, 25/8, 9/8, 3/8, -5/8, 3/8, 1/8
end model 
begin model 
Label:MSSM280
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/16, 135/16, 133/16, 97/16, 85/16, 67/16, 39/16, 19/16, 881/16, 209/16, 205/16, 155/16, 105/16, 63/16, 39/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
-19, -5, -4, -25/4, -4, -1, -3/4, 2, -215/8, -31/8, -53/8, -57/8, -55/8, -25/8, -3/8, -25/8
end model 
begin model 
Label:MSSM281
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
769/16, 207/16, 189/16, 153/16, 103/16, 71/16, 23/16, -15/16, 799/16, 193/16, 189/16, 145/16, 117/16, 61/16, 27/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
27/4, 11/2, 7/4, -3/2, 2, 9/2, 1, 5/2, -163/8, -21/8, -35/8, -29/8, -17/8, -19/8, -15/8, 11/8
end model 
begin model 
Label:MSSM282
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
227/4, 117/8, 97/8, 93/8, 9, 25/4, 25/8, 1/2, 883/16, 193/16, 185/16, 131/16, 115/16, 83/16, 33/16, -23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
13/8, 21/8, -7/8, 5/8, 29/8, 13/8, -3/8, -7/8, 117/8, 19/8, 35/8, 21/8, 13/8, 21/8, 11/8, 19/8
end model 
begin model 
Label:MSSM283
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
607/16, 179/16, 133/16, 115/16, 61/16, 43/16, 3/16, 3/16, 443/16, 157/16, 109/16, 71/16, 67/16, 23/16, 19/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
3/4, 0, 2, 5/2, 3/2, 1, -5/4, -2, -5, 1/4, 1/4, -3/4, -13/4, -3/4, 11/4, 1
end model 
begin model 
Label:MSSM284
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
447/16, 89/16, 87/16, 81/16, 73/16, 53/16, 47/16, 15/16, 109/2, 23/2, 39/4, 77/8, 15/2, 41/8, 7/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
-19/8, -3/8, -27/8, 3/8, 7/8, 31/8, 17/8, -9/8, 29/2, 5/2, 15/4, 3/2, 3/2, -1/2, 3/2, -1/4
end model 
begin model 
Label:MSSM285
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
209/4, 99/8, 97/8, 73/8, 23/4, 11/2, 21/8, 1, 379/8, 41/4, 81/8, 75/8, 6, 35/8, 13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
215/8, 21/8, 39/8, 35/8, 7/8, 31/8, 11/8, -19/8, 121/4, 5/2, 11/4, 25/4, 5, 21/4, 11/4, 1/4
end model 
begin model 
Label:MSSM286
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
181/4, 23/2, 79/8, 75/8, 15/2, 29/8, 7/8, -1/4, 511/16, 145/16, 143/16, 105/16, 49/16, 23/16, 15/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
53/4, 1, 3/2, 3/2, 0, 3/2, 9/4, 3/2, 241/8, 65/8, 63/8, 43/8, 57/8, 35/8, 23/8, -7/8
end model 
begin model 
Label:MSSM287
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/16, 167/16, 129/16, 91/16, 85/16, 67/16, 27/16, -9/16, 359/8, 107/8, 79/8, 65/8, 41/8, 13/8, 7/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
29/8, 41/8, 31/8, 1/8, -25/8, -3/8, 13/8, -3/8, -3/4, -2, -3/4, 9/4, 19/4, 3, -3/4, 11/4
end model 
begin model 
Label:MSSM288
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
191/4, 99/8, 41/4, 31/4, 59/8, 33/8, 3/4, 5/8, 359/8, 13, 23/2, 8, 5, 5/2, 2, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
49/8, 41/8, 15/8, -15/8, 9/8, -19/8, 3/8, 1/8, -25, -45/4, -33/4, -19/4, -5/4, -3/4, 7/4, 3/2
end model 
begin model 
Label:MSSM289
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/8, 47/4, 8, 5, 5, 35/8, 17/8, -7/8, 955/16, 243/16, 189/16, 165/16, 133/16, 113/16, 53/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
27/2, 11/2, 9/4, 5, 3, 3/2, 3/2, 5/4, -233/8, -73/8, -75/8, -51/8, -47/8, -21/8, -7/8, -13/8
end model 
begin model 
Label:MSSM290
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1089/16, 293/16, 255/16, 193/16, 131/16, 103/16, 41/16, 3/16, 895/16, 197/16, 193/16, 143/16, 133/16, 91/16, 35/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
53/4, 25/4, 13/4, 3/4, 3/4, 7/4, 7/4, 1/4, 16, 5/2, 5, 3, 7/2, 5/2, 2, 3/2
end model 
begin model 
Label:MSSM291
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 39/4, 37/4, 69/8, 27/4, 51/8, 23/8, 7/8, 953/16, 279/16, 225/16, 169/16, 119/16, 71/16, 25/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
39/8, 11/8, 35/8, 27/8, -3/8, -9/8, 17/8, 7/8, -97/8, -47/8, -25/8, -1/8, -15/8, -31/8, -9/8, 17/8
end model 
begin model 
Label:MSSM292
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 25/2, 35/4, 69/8, 53/8, 17/4, 1/2, -1/8, 753/16, 167/16, 137/16, 129/16, 103/16, 97/16, 41/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
243/8, 77/8, 65/8, 57/8, 33/8, 11/8, -5/8, 7/8, -149/8, -13/8, -43/8, -41/8, -45/8, -29/8, -19/8, 7/8
end model 
begin model 
Label:MSSM293
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
40, 41/4, 73/8, 27/4, 35/8, 5/2, 9/8, 9/8, 45, 21/2, 21/2, 55/8, 6, 11/2, 2, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
-207/8, -45/8, -41/8, -47/8, -19/8, -11/8, -1/8, -5/8, 45/2, 27/4, 4, 7/2, 7/2, 0, -13/4, -1/2
end model 
begin model 
Label:MSSM294
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
99/4, 51/8, 43/8, 19/4, 35/8, 9/4, 7/8, -1/4, 65, 147/8, 121/8, 23/2, 35/4, 5, 7/4, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
-1/2, 3/4, -1/4, 3/4, -7/4, -3, -9/4, -1/4, -1, -1, -1/2, 1/2, 9/4, 3, 1/4, 7/2
end model 
begin model 
Label:MSSM295
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
273/8, 17/2, 57/8, 53/8, 37/8, 4, 7/8, -7/8, 507/16, 157/16, 121/16, 65/16, 39/16, 25/16, 25/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
95/8, 27/8, 27/8, 3/8, 27/8, -3/8, 1/8, 7/8, -53/4, -23/4, -2, -5/4, 1, -1, -2, 1/4
end model 
begin model 
Label:MSSM296
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/16, 179/16, 131/16, 85/16, 69/16, 63/16, 37/16, -23/16, 667/16, 165/16, 153/16, 113/16, 99/16, 67/16, 29/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
31/4, 5/4, -3/4, 1, 7/4, -1/2, -1/4, 7/4, 65/4, 11/4, 1/2, 5/2, 5/4, -1/4, 1/4, -11/4
end model 
begin model 
Label:MSSM297
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
251/4, 139/8, 111/8, 11, 31/4, 41/8, 17/8, -3/2, 709/16, 149/16, 149/16, 117/16, 79/16, 63/16, 17/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
-25/4, 3/2, -2, -17/4, -9/4, 1, 1/2, 7/4, 40, 25/2, 9, 17/2, 23/4, 15/4, 1/4, -3/4
end model 
begin model 
Label:MSSM298
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
303/8, 33/4, 33/4, 49/8, 9/2, 35/8, 17/8, -3/2, 139/4, 37/4, 33/4, 29/4, 33/8, 7/4, 7/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
-3/8, -15/8, -29/8, -25/8, -3/8, 21/8, 19/8, -5/8, -217/8, -51/8, -39/8, -41/8, -49/8, -29/8, -13/8, -13/8
end model 
begin model 
Label:MSSM299
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
669/16, 155/16, 125/16, 117/16, 99/16, 39/16, 37/16, 15/16, 257/8, 51/8, 51/8, 39/8, 39/8, 23/8, 9/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
49, 33/2, 14, 11, 29/4, 7/2, 1, -5/4, -25/8, 9/8, 5/8, -3/8, -19/8, 5/8, -13/8, -3/8
end model 
begin model 
Label:MSSM300
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/16, 213/16, 155/16, 95/16, 83/16, 83/16, 39/16, -7/16, 671/16, 187/16, 175/16, 141/16, 95/16, 63/16, 33/16, 23/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
1/4, 1, 2, -1, 0, -3, 0, 3/4, 111/8, -5/8, 11/8, 9/8, 39/8, 11/8, -5/8, -23/8
end model 
begin model 
Label:MSSM301
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
779/16, 197/16, 187/16, 129/16, 99/16, 53/16, 27/16, -3/16, 301/8, 79/8, 57/8, 37/8, 4, 13/4, 13/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
73/8, 23/8, 27/8, 15/8, 17/8, 13/8, -15/8, 7/8, -5/2, -5/2, -5/2, -9/2, -3/4, -1/4, 5/2, 1/2
end model 
begin model 
Label:MSSM302
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
799/16, 243/16, 217/16, 155/16, 95/16, 49/16, 21/16, 1/16, 115/4, 31/4, 23/4, 21/4, 9/4, 17/8, 7/8, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
-49/8, -1/8, -7/8, 17/8, -1/8, 5/8, 7/8, 21/8, 3, 3, 2, 1, 1, -9/4, 5/4, 1
end model 
begin model 
Label:MSSM303
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
50, 25/2, 77/8, 19/2, 51/8, 29/8, 15/8, -1/2, 481/8, 135/8, 105/8, 21/2, 57/8, 19/4, 13/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
-149/8, -55/8, -25/8, -19/8, -9/8, -3/8, -15/8, -13/8, 83/8, 33/8, 19/8, 19/8, 7/8, 1/8, -9/8, -21/8
end model 
begin model 
Label:MSSM304
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
213/4, 31/2, 105/8, 11, 61/8, 37/8, 7/4, 11/8, 491/16, 131/16, 115/16, 83/16, 73/16, 35/16, 31/16, 21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
-44, -12, -45/4, -12, -35/4, -21/4, -2, -1/4, 187/8, 55/8, 35/8, 39/8, 35/8, 23/8, 21/8, 5/8
end model 
begin model 
Label:MSSM305
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
819/16, 221/16, 159/16, 117/16, 103/16, 93/16, 39/16, -19/16, 121/2, 16, 27/2, 39/4, 59/8, 33/8, 2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
45/8, 21/8, -3/8, -11/8, 3/8, 3/8, 21/8, 5/8, 125/8, 51/8, 21/8, 13/8, 17/8, 17/8, -13/8, -11/8
end model 
begin model 
Label:MSSM306
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
667/16, 155/16, 135/16, 117/16, 93/16, 45/16, 19/16, -11/16, 679/16, 157/16, 155/16, 115/16, 89/16, 83/16, 43/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
29/8, 5/8, 25/8, 17/8, 21/8, -5/8, -15/8, 15/8, -32, -41/4, -29/4, -19/4, -1, -11/4, -1/4, 11/4
end model 
begin model 
Label:MSSM307
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
577/16, 139/16, 123/16, 103/16, 93/16, 73/16, 43/16, -3/16, 623/16, 181/16, 131/16, 103/16, 55/16, 43/16, 13/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
0, -2, -1, 1/2, -2, 0, -1, -5/2, -3, 0, -7/2, -1/2, 2, 5/2, 0, -1/2
end model 
begin model 
Label:MSSM308
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
87/2, 17/2, 65/8, 57/8, 6, 4, 9/4, 0, 40, 21/2, 8, 29/4, 29/4, 9/2, 2, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
43/2, 8, 5, 3/2, 1/4, 2, 1/4, 0, 41/2, 1/2, 7/2, 21/4, 21/4, 3/2, -1, 3/2
end model 
begin model 
Label:MSSM309
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
323/8, 87/8, 73/8, 7, 13/2, 19/4, 7/4, 7/8, 1137/16, 247/16, 239/16, 225/16, 163/16, 103/16, 49/16, -11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
155/8, 13/8, 37/8, 11/8, 35/8, 19/8, 11/8, -13/8, -79/4, -5/2, -9/2, -23/4, -25/4, -21/4, -7/4, -3/4
end model 
begin model 
Label:MSSM310
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
801/16, 241/16, 191/16, 135/16, 85/16, 77/16, 45/16, -15/16, 549/16, 171/16, 109/16, 109/16, 81/16, 43/16, 15/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
-24, -6, -7, -5, -5, -5, -5/4, 3/4, -109/4, -19/4, -25/4, -15/2, -23/4, -13/4, -5/2, 5/4
end model 
begin model 
Label:MSSM311
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
573/16, 141/16, 125/16, 115/16, 73/16, 33/16, 19/16, 5/16, 191/4, 55/4, 27/2, 10, 25/4, 3, 5/2, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
105/8, 43/8, 31/8, 31/8, 15/8, 7/8, 19/8, -7/8, 105/4, 29/4, 17/4, 9/4, 7/4, 11/4, 0, -1/2
end model 
begin model 
Label:MSSM312
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
46, 55/4, 81/8, 53/8, 37/8, 27/8, 13/4, 1/2, 405/16, 99/16, 91/16, 91/16, 67/16, 35/16, 29/16, 27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
-3/8, -31/8, -9/8, 7/8, 31/8, 27/8, 13/8, 5/8, 63/4, 7/2, 21/4, 9/4, 13/4, -1/4, -11/4, -1/2
end model 
begin model 
Label:MSSM313
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
881/16, 225/16, 167/16, 165/16, 125/16, 83/16, 45/16, -3/16, 491/16, 109/16, 107/16, 93/16, 61/16, 61/16, 45/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
-87/8, 1/8, -27/8, -17/8, -25/8, -3/8, -1/8, -9/8, 109/8, 39/8, 13/8, 19/8, 11/8, 11/8, 23/8, -5/8
end model 
begin model 
Label:MSSM314
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
843/16, 211/16, 189/16, 165/16, 123/16, 85/16, 27/16, 1/16, 61/2, 31/4, 9/2, 17/4, 23/8, 23/8, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
203/8, 29/8, 37/8, 17/8, 35/8, 19/8, 7/8, -11/8, 47/4, 9/4, -5/4, 3/4, 2, 3/2, 1/4, -7/4
end model 
begin model 
Label:MSSM315
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
155/4, 10, 8, 15/2, 29/4, 7/2, 5/2, 5/4, 87/2, 11, 17/2, 8, 9/2, 31/8, 3/2, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
19/2, 11/4, 5/4, 5/4, 7/2, 19/4, 9/4, -5/4, -3, 0, 7/2, 2, -3/2, -5/4, 0, 7/4
end model 
begin model 
Label:MSSM316
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
609/16, 157/16, 105/16, 101/16, 77/16, 37/16, 35/16, 7/16, 805/16, 181/16, 149/16, 143/16, 129/16, 71/16, 55/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
19/4, 1/4, 1/4, 15/4, 7/4, 13/4, -1/4, 1/4, 25, 15/4, 7, 9/2, 5/4, 3, 1/4, -7/4
end model 
begin model 
Label:MSSM317
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
809/16, 169/16, 159/16, 145/16, 103/16, 71/16, 45/16, -17/16, 317/16, 69/16, 67/16, 53/16, 27/16, 21/16, 11/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
0, 9/2, 1, -2, -3, -11/4, -3, -3/4, 63/8, -13/8, 1/8, 27/8, 29/8, 19/8, -11/8, 5/8
end model 
begin model 
Label:MSSM318
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
983/16, 241/16, 197/16, 173/16, 131/16, 83/16, 51/16, -3/16, 285/8, 69/8, 47/8, 43/8, 29/8, 27/8, 21/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
187/4, 39/4, 41/4, 9, 6, 23/4, 11/4, 1/4, -171/8, -3/8, -21/8, -21/8, -27/8, -21/8, -27/8, 3/8
end model 
begin model 
Label:MSSM319
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
643/16, 147/16, 147/16, 115/16, 107/16, 69/16, 27/16, 5/16, 171/4, 85/8, 73/8, 7, 37/8, 33/8, 2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
-245/8, -43/8, -47/8, -73/8, -57/8, -29/8, 1/8, -23/8, -71/8, 3/8, -21/8, -21/8, 9/8, 19/8, -11/8, -7/8
end model 
begin model 
Label:MSSM320
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
521/16, 95/16, 87/16, 87/16, 77/16, 49/16, 17/16, -9/16, 681/16, 203/16, 149/16, 105/16, 75/16, 37/16, 31/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
-123/8, -37/8, -41/8, -41/8, -19/8, -15/8, 7/8, 13/8, -69/8, -33/8, -11/8, -13/8, 7/8, 5/8, -3/8, -27/8
end model 
begin model 
Label:MSSM321
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
647/16, 127/16, 125/16, 97/16, 91/16, 61/16, 35/16, -7/16, 679/16, 185/16, 143/16, 97/16, 93/16, 45/16, 31/16, 19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
185/8, 41/8, 21/8, 23/8, 31/8, 33/8, 11/8, -13/8, 6, 2, 11/4, 5/4, -1/2, -3/2, -5/4, -7/4
end model 
begin model 
Label:MSSM322
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
581/16, 149/16, 115/16, 91/16, 83/16, 77/16, 43/16, 9/16, 733/16, 183/16, 179/16, 135/16, 97/16, 53/16, 21/16, -17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
-29, -5, -35/4, -11/2, -5, -21/4, -3/2, -3/2, -19/8, 33/8, 7/8, 9/8, -5/8, 5/8, 1/8, 13/8
end model 
begin model 
Label:MSSM323
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
891/16, 179/16, 173/16, 167/16, 131/16, 101/16, 51/16, 3/16, 585/16, 153/16, 141/16, 111/16, 77/16, 53/16, 39/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
-21/2, 1/2, -3/2, -3/2, -3, -13/4, -1, 7/4, 177/8, 53/8, 31/8, 11/8, 7/8, 27/8, 7/8, 19/8
end model 
begin model 
Label:MSSM324
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
405/8, 101/8, 10, 39/4, 49/8, 31/8, 1, 1/4, 71/2, 19/2, 8, 25/4, 33/8, 11/4, 3/2, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
-23/2, -1/2, -3/2, -3/2, -1, 1/2, -2, 3/2, 41/4, -3/4, 7/4, 1/4, 15/4, 13/4, -1/4, 7/4
end model 
begin model 
Label:MSSM325
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67/2, 8, 8, 51/8, 29/8, 11/4, 7/4, 7/4, 167/4, 12, 39/4, 6, 4, 9/4, 2, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
177/8, 49/8, 49/8, 25/8, 31/8, 27/8, 21/8, 9/8, 3, 3/2, 15/4, 5/2, -1/2, 0, -3/2, 1/4
end model 
begin model 
Label:MSSM326
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/4, 69/8, 47/8, 25/8, 3, 13/8, 1/2, 1/2, 51, 12, 11, 11, 31/4, 6, 19/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
-26, -19/2, -13/2, -3, -11/2, -5/2, -1/2, -3/2, 12, 7, 5, 4, 1/2, 1, -1, 5/2
end model 
begin model 
Label:MSSM327
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
533/16, 147/16, 107/16, 91/16, 77/16, 57/16, 31/16, -23/16, 777/16, 235/16, 175/16, 131/16, 105/16, 71/16, 29/16, 5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
69/8, 13/8, 37/8, 13/8, -3/8, -3/8, -11/8, -11/8, 20, 5, 23/4, 17/4, 9/2, 3, 1, -2
end model 
begin model 
Label:MSSM328
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
443/16, 125/16, 93/16, 71/16, 45/16, 27/16, 3/16, -3/16, 481/8, 15, 103/8, 103/8, 37/4, 45/8, 21/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
-71/4, -29/4, -13/2, -15/4, -7/4, -1/4, -5/4, 5/2, 28, 25/4, 4, 1, 17/4, 11/2, 2, -3/2
end model 
begin model 
Label:MSSM329
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
387/8, 87/8, 17/2, 17/2, 7, 39/8, 21/8, 5/4, 113/4, 41/4, 55/8, 31/8, 15/4, 3, 5/4, 5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
-23/2, -21/4, -3/2, -7/2, -17/4, -1/2, 3/2, -1/2, 91/8, 31/8, 1/8, -17/8, -15/8, 13/8, 25/8, -1/8
end model 
begin model 
Label:MSSM330
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
497/8, 135/8, 115/8, 89/8, 75/8, 45/8, 17/8, 9/8, 921/16, 251/16, 201/16, 189/16, 135/16, 103/16, 47/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
-115/4, -31/4, -27/4, -25/4, -21/4, -9/4, 1/4, 11/4, 49/2, 19/2, 17/2, 6, 5/2, 1/2, -3, -1/2
end model 
begin model 
Label:MSSM331
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 49/4, 89/8, 29/4, 33/8, 21/8, 13/8, 1/4, 331/8, 91/8, 71/8, 57/8, 51/8, 21/8, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
6, 2, 2, 3, 1/2, 1, 2, -3/2, -11, -4, -9/2, -3, 0, 2, 1, -3/2
end model 
begin model 
Label:MSSM332
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
95/2, 109/8, 83/8, 65/8, 29/4, 45/8, 9/4, 0, 269/8, 37/4, 8, 47/8, 25/8, 15/8, 11/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
335/8, 71/8, 69/8, 55/8, 39/8, 23/8, 3/8, -23/8, 6, 7/4, -5/4, 3/2, 2, 2, -3/2, 1
end model 
begin model 
Label:MSSM333
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
853/16, 207/16, 179/16, 159/16, 105/16, 53/16, 21/16, -13/16, 685/16, 189/16, 139/16, 101/16, 99/16, 73/16, 19/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
7/2, -1, 1, 3, 0, 0, 1, 5/2, -41/2, -5, -3/2, -1/2, -2, -2, -5/2, 1
end model 
begin model 
Label:MSSM334
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
67, 19, 63/4, 95/8, 65/8, 11/2, 27/8, -1/8, 917/16, 209/16, 195/16, 157/16, 139/16, 77/16, 33/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
-33/2, -19/2, -6, -4, -3, -1/4, 1/4, -2, -69/2, -51/4, -9, -6, -9/2, -2, 3/4, 3/2
end model 
begin model 
Label:MSSM335
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
815/16, 229/16, 185/16, 143/16, 97/16, 39/16, 27/16, -3/16, 38, 51/4, 9, 13/2, 23/8, 2, 2, 15/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
19/2, 7/2, 0, 7/2, 1/2, -3/2, 0, -3/2, 95/4, 33/4, 25/4, 11/4, 17/4, 13/4, 11/4, -1/4
end model 
begin model 
Label:MSSM336
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
171/4, 12, 83/8, 15/2, 39/8, 27/8, 19/8, 1/4, 591/16, 111/16, 105/16, 89/16, 89/16, 65/16, 31/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
159/8, -13/8, 15/8, 45/8, 27/8, 27/8, -1/8, -7/8, -5, 5/2, 5/4, 0, -2, -5/2, 5/4, 2
end model 
begin model 
Label:MSSM337
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
627/16, 183/16, 149/16, 135/16, 85/16, 29/16, 29/16, 19/16, 175/4, 51/4, 9, 33/4, 21/4, 17/4, 1, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
279/8, 93/8, 65/8, 57/8, 41/8, 43/8, 13/8, -3/8, 7/2, -1, -3/4, 5/2, 7/2, 7/2, 9/4, 1/2
end model 
begin model 
Label:MSSM338
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
565/16, 139/16, 135/16, 107/16, 63/16, 47/16, 19/16, 13/16, 54, 111/8, 41/4, 81/8, 31/4, 9/2, 2, 3/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
185/8, 39/8, 27/8, 47/8, 43/8, 19/8, 11/8, 5/8, 33/2, 13/4, 27/4, 13/4, 11/4, 2, -1/2, -3
end model 
begin model 
Label:MSSM339
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
633/16, 191/16, 135/16, 89/16, 85/16, 77/16, 27/16, -13/16, 879/16, 245/16, 223/16, 163/16, 137/16, 83/16, 25/16, 25/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
-20, -1, -9/2, -11/2, -11/4, -1/4, -5/4, -1/4, -19/4, -7/2, 0, -1/2, -5/4, -1/4, 3/4, -1
end model 
begin model 
Label:MSSM340
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
77/2, 31/4, 59/8, 43/8, 43/8, 15/4, 21/8, 1/2, 623/16, 153/16, 151/16, 113/16, 97/16, 63/16, 9/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
189/8, 27/8, 39/8, 47/8, 19/8, 23/8, 1/8, -5/8, -12, 0, 1/4, -5/2, 0, -3, -1, 1/4
end model 
begin model 
Label:MSSM341
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
391/8, 93/8, 85/8, 75/8, 53/8, 27/8, 5/8, 3/8, 37, 11, 15/2, 21/4, 7/2, 3, 15/8, 11/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
177/8, 37/8, 55/8, 63/8, 39/8, 31/8, 15/8, 3/8, -22, -13/2, -15/2, -17/4, -3/4, -3/2, 1/2, 3/2
end model 
begin model 
Label:MSSM342
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
327/8, 83/8, 15/2, 53/8, 33/8, 2, 7/4, -3/4, 105/2, 55/4, 43/4, 35/4, 57/8, 4, 7/4, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
-5, 4, 5/2, 3/2, -2, -3, -2, 1, -41/4, -3/4, -11/4, -15/4, -5/4, -5/4, 1/4, -9/4
end model 
begin model 
Label:MSSM343
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
149/4, 43/4, 55/8, 49/8, 25/8, 25/8, 3/4, 3/4, 183/4, 103/8, 37/4, 7, 27/4, 43/8, 7/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
179/8, 29/8, -1/8, 29/8, 51/8, 43/8, 17/8, 5/8, 9/4, -1/2, -5/4, 9/4, 3/4, -3, -11/4, -1/4
end model 
begin model 
Label:MSSM344
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
649/16, 169/16, 169/16, 119/16, 77/16, 17/16, 15/16, 1/16, 45, 47/4, 35/4, 33/4, 45/8, 4, 11/4, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
-81/4, -3, -27/4, -4, -23/4, -9/4, 3/4, -1/4, -53/4, -3, -6, -3, -1/2, 13/4, 2, -3/2
end model 
begin model 
Label:MSSM345
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
351/8, 43/4, 17/2, 33/4, 45/8, 3, 17/8, 1/8, 819/16, 201/16, 187/16, 127/16, 123/16, 105/16, 47/16, 3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
57/4, 15/4, 15/4, 27/4, 23/4, 15/4, 1/4, 11/4, 6, -1, 2, 1, 1/2, 0, 1, 3/2
end model 
begin model 
Label:MSSM346
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
679/16, 203/16, 169/16, 123/16, 91/16, 61/16, 15/16, -1/16, 55, 29/2, 13, 10, 8, 19/4, 7/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
-107/4, -19/2, -27/4, -25/4, -5/2, 5/4, -3/4, 9/4, 7/2, -5/4, 2, -3/4, 1/2, -3/2, 3/2, 0
end model 
begin model 
Label:MSSM347
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
60, 61/4, 101/8, 10, 69/8, 47/8, 21/8, 1/4, 471/8, 13, 93/8, 83/8, 35/4, 43/8, 25/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
-39/4, -7/2, -11/4, 3/4, 3/4, -1/4, -7/4, -3/2, -18, -19/4, -1, -1, -15/4, -2, -1, -2
end model 
begin model 
Label:MSSM348
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
245/4, 51/4, 101/8, 10, 8, 51/8, 25/8, -5/8, 185/4, 53/4, 45/4, 65/8, 57/8, 15/4, 5/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
-1, 1/2, 1/4, -1/2, -5/2, -13/4, -7/4, -3/4, 29/8, 5/8, 33/8, 17/8, 19/8, 17/8, -1/8, 25/8
end model 
begin model 
Label:MSSM349
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
859/16, 221/16, 213/16, 165/16, 109/16, 53/16, 43/16, 17/16, 897/16, 217/16, 203/16, 149/16, 99/16, 71/16, 33/16, -13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
-19, -3, 1/2, -1/4, -3, -7/2, -3/4, 3/2, 235/8, 31/8, 55/8, 29/8, 59/8, 29/8, 15/8, -9/8
end model 
begin model 
Label:MSSM350
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1007/16, 217/16, 197/16, 189/16, 129/16, 107/16, 45/16, -11/16, 40, 11, 41/4, 31/4, 31/8, 31/8, 2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
93/4, 29/4, 17/4, 11/4, 15/4, 1/4, 5/4, -7/4, -21/4, -23/4, -9/4, -7/4, 3/4, -5/4, 1/4, -3/4
end model 
begin model 
Label:MSSM351
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
509/16, 109/16, 99/16, 91/16, 79/16, 71/16, 31/16, -13/16, 597/16, 201/16, 145/16, 95/16, 55/16, 11/16, 5/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
-41/4, -17/4, -25/4, -13/4, -7/4, -1/4, 5/4, -1/4, -69/2, -6, -7, -7, -6, -5/2, 1/2, -1/2
end model 
begin model 
Label:MSSM352
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
699/16, 215/16, 177/16, 117/16, 115/16, 53/16, 29/16, 19/16, 37, 39/4, 39/4, 31/4, 19/4, 7/4, 7/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
-3, -7/4, 1/2, -2, 1/2, 11/4, 0, -7/2, 75/4, 9/2, 5/2, 9/2, 5/2, 1/2, 1/2, 1/4
end model 
begin model 
Label:MSSM353
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
165/4, 79/8, 39/4, 69/8, 27/4, 35/8, 11/8, 5/4, 623/16, 163/16, 159/16, 97/16, 87/16, 47/16, 45/16, -1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
105/8, 45/8, 49/8, 21/8, 5/8, 23/8, -7/8, -13/8, -23/4, -5/2, -15/4, -9/4, -1/4, 7/4, 0, -7/4
end model 
begin model 
Label:MSSM354
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
729/16, 199/16, 167/16, 119/16, 107/16, 49/16, 25/16, -15/16, 443/8, 53/4, 45/4, 45/4, 31/4, 17/4, 11/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
29/2, 1, 13/4, 7, 4, 2, 3/4, -3, 111/4, 19/2, 15/2, 9/2, 7/2, 5/2, -1/4, -1/2
end model 
begin model 
Label:MSSM355
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
54, 27/2, 93/8, 9, 61/8, 11/2, 5/2, -1/2, 255/8, 13/2, 51/8, 15/4, 7/2, 21/8, 7/4, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
-43/8, -7/8, 3/8, -5/8, 19/8, -9/8, 3/8, -1/8, -89/4, -7/2, -21/4, -5, -23/4, -19/4, -1, 1/2
end model 
begin model 
Label:MSSM356
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
43, 77/8, 67/8, 61/8, 13/2, 9/2, 7/8, -1/2, 651/16, 157/16, 143/16, 93/16, 67/16, 51/16, 17/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
-131/4, -8, -25/4, -7, -17/4, -9/4, -3/4, -7/4, 45/2, 8, 25/4, 4, 5/2, 7/2, 5/4, -5/2
end model 
begin model 
Label:MSSM357
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
143/4, 87/8, 57/8, 17/4, 27/8, 17/8, 1, 1/2, 831/16, 189/16, 187/16, 163/16, 125/16, 105/16, 59/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
-203/8, -27/8, -37/8, -49/8, -35/8, -25/8, -3/8, 19/8, 179/8, 57/8, 31/8, 43/8, 21/8, 13/8, -9/8, 17/8
end model 
begin model 
Label:MSSM358
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
183/4, 103/8, 37/4, 7, 41/8, 35/8, 2, 15/8, 559/16, 133/16, 127/16, 95/16, 53/16, 35/16, 17/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
-77/2, -17/2, -5, -15/2, -13/2, -3, 0, 3, -53/8, -23/8, -13/8, -25/8, -27/8, -23/8, 5/8, -21/8
end model 
begin model 
Label:MSSM359
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
187/4, 47/4, 21/2, 8, 35/8, 35/8, 5/2, -1/4, 329/8, 69/8, 65/8, 63/8, 61/8, 31/8, 13/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
17/2, 6, 9/2, 3, 9/4, 7/4, -1/2, 3/2, -183/8, -27/8, -33/8, -41/8, -19/8, -17/8, -19/8, 3/8
end model 
begin model 
Label:MSSM360
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
697/16, 185/16, 137/16, 97/16, 61/16, 53/16, 39/16, -13/16, 67/2, 19/2, 13/2, 43/8, 31/8, 2, 2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
125/4, 39/4, 27/4, 15/4, 11/2, 13/4, 3/4, 3/2, 15/4, 7/4, 5/4, -1, -1/2, -1/4, -3/4, 1/4
end model 
begin model 
Label:MSSM361
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
557/16, 145/16, 123/16, 87/16, 65/16, 47/16, 15/16, 1/16, 41, 25/2, 45/4, 17/2, 23/4, 2, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
-125/4, -45/4, -35/4, -33/4, -9/2, -9/4, -9/4, -1/2, 19/4, -19/4, -3/2, 9/4, 17/4, 5/4, 0, -1/4
end model 
begin model 
Label:MSSM362
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
417/8, 14, 23/2, 35/4, 43/8, 25/8, 9/4, -1/8, 897/16, 191/16, 161/16, 159/16, 129/16, 107/16, 47/16, -3/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
-31/2, -9/4, -9/4, -1/4, -3/2, -5, -9/4, -1, -19/8, 19/8, -3/8, 15/8, -3/8, -27/8, 3/8, 19/8
end model 
begin model 
Label:MSSM363
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
529/16, 133/16, 103/16, 97/16, 55/16, 49/16, 39/16, 3/16, 347/8, 83/8, 61/8, 55/8, 53/8, 33/8, 7/8, -7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
-27/8, -17/8, -25/8, 3/8, -7/8, 21/8, -5/8, 9/8, 255/8, 35/8, 33/8, 51/8, 45/8, 33/8, 23/8, -3/8
end model 
begin model 
Label:MSSM364
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
101/2, 111/8, 101/8, 71/8, 41/8, 29/8, 13/8, 1, 71/2, 13/2, 13/2, 25/4, 25/4, 7/2, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
57/8, 21/8, 33/8, 29/8, 15/8, 3/8, -25/8, -1/8, 23, 7, 4, 21/4, 11/4, 3, 1/4, -13/4
end model 
begin model 
Label:MSSM365
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
515/16, 131/16, 69/16, 63/16, 53/16, 51/16, 19/16, -5/16, 145/4, 17/2, 27/4, 23/4, 35/8, 15/4, 2, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
139/8, -7/8, 3/8, 33/8, 51/8, 27/8, -3/8, 21/8, -31/2, -2, -5, -3, -11/4, 0, -1/2, -13/4
end model 
begin model 
Label:MSSM366
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
157/4, 12, 67/8, 23/4, 43/8, 21/8, 17/8, -1, 467/8, 111/8, 103/8, 81/8, 59/8, 21/4, 2, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
-119/4, -6, -21/4, -21/4, -11/4, -9/4, -1/4, 3, 3/4, -9/4, -3/4, -3/4, 9/4, 1/2, -2, 7/4
end model 
begin model 
Label:MSSM367
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
261/8, 79/8, 25/4, 37/8, 17/4, 4, 2, -9/8, 301/16, 137/16, 79/16, 43/16, 25/16, 11/16, 11/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
-77/4, -19/4, -7/4, -21/4, -19/4, -9/4, -11/4, 3/4, 77/4, 31/4, 33/4, 19/4, 15/4, 9/4, -5/4, 1/4
end model 
begin model 
Label:MSSM368
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
739/16, 223/16, 185/16, 131/16, 75/16, 59/16, 35/16, 21/16, 125/4, 29/4, 23/4, 23/4, 15/4, 2, 2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
-63/4, 1, -1/2, -7/2, -19/4, -21/4, -11/4, -1/2, -1, 0, 1, -1, -1, 5/2, 1/2, 3
end model 
begin model 
Label:MSSM369
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
307/8, 27/4, 13/2, 6, 23/4, 5, 17/8, -7/4, 363/8, 107/8, 89/8, 63/8, 55/8, 31/8, 15/8, 9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
14, 1/2, 0, 2, 17/4, 4, 1, -11/4, 27/8, 33/8, 35/8, 13/8, -17/8, -3/8, -17/8, 9/8
end model 
begin model 
Label:MSSM370
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
343/8, 103/8, 83/8, 8, 9/2, 13/8, 7/8, 5/8, 213/8, 63/8, 57/8, 43/8, 13/8, 7/8, 3/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
1/2, 19/4, 4, 1/2, -3/2, -5/2, -1/2, -11/4, 97/8, 1/8, 25/8, 21/8, 27/8, 17/8, 21/8, 3/8
end model 
begin model 
Label:MSSM371
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
717/16, 179/16, 177/16, 117/16, 69/16, 69/16, 21/16, -5/16, 591/16, 141/16, 139/16, 115/16, 57/16, 33/16, 21/16, 7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
38, 9, 19/2, 15/2, 13/2, 3, 5/4, 3/4, -41/8, -57/8, -39/8, -11/8, -11/8, 9/8, -5/8, -21/8
end model 
begin model 
Label:MSSM372
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
559/16, 113/16, 113/16, 95/16, 59/16, 59/16, 37/16, 25/16, 641/16, 201/16, 155/16, 113/16, 59/16, 33/16, 33/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
22, 5, 9/2, 9/2, 6, 3, 1, -2, -15/4, 7/4, 5/4, -5/4, -7/4, 3/4, -7/4, 3/4
end model 
begin model 
Label:MSSM373
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
185/4, 53/4, 93/8, 35/4, 41/8, 17/4, 5/8, 5/8, 909/16, 221/16, 213/16, 167/16, 143/16, 89/16, 33/16, -27/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
-69/8, -41/8, -45/8, -37/8, -21/8, -13/8, 13/8, -15/8, -95/8, -51/8, -35/8, -25/8, 3/8, 9/8, -11/8, -7/8
end model 
begin model 
Label:MSSM374
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
561/8, 37/2, 127/8, 49/4, 9, 53/8, 11/4, 1/8, 861/16, 237/16, 193/16, 163/16, 153/16, 93/16, 35/16, 13/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
-59/4, -3, -23/4, -2, 1, -9/4, -1, 5/4, -139/8, -51/8, -21/8, -21/8, -13/8, -35/8, -13/8, -15/8
end model 
begin model 
Label:MSSM375
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
315/8, 89/8, 33/4, 25/4, 17/4, 13/4, 3, 3/4, 383/8, 101/8, 75/8, 69/8, 61/8, 35/8, 13/8, -13/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
-97/8, -47/8, -49/8, -35/8, -17/8, -5/8, 13/8, -15/8, 53/8, 39/8, 25/8, 19/8, -9/8, -7/8, -1/8, 13/8
end model 
begin model 
Label:MSSM376
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
511/16, 159/16, 97/16, 77/16, 55/16, 33/16, 31/16, 9/16, 681/16, 193/16, 153/16, 119/16, 87/16, 47/16, 9/16, -9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
-17/8, 3/8, 19/8, 13/8, -13/8, 9/8, -19/8, -11/8, 287/8, 79/8, 51/8, 37/8, 53/8, 45/8, 19/8, -11/8
end model 
begin model 
Label:MSSM377
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
749/16, 209/16, 169/16, 109/16, 77/16, 77/16, 29/16, 21/16, 429/8, 117/8, 89/8, 67/8, 49/8, 39/8, 29/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
87/4, 8, 7, 19/4, 5, 5/2, 1/2, -3/2, 143/8, 23/8, 47/8, 33/8, 39/8, 25/8, -1/8, 23/8
end model 
begin model 
Label:MSSM378
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
703/16, 203/16, 155/16, 107/16, 83/16, 59/16, 43/16, 19/16, 52, 53/4, 89/8, 87/8, 57/8, 33/8, 15/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
-4, -21/4, -15/4, -7/2, -3/2, 1/2, 0, -7/2, 91/8, 39/8, 9/8, 7/8, 13/8, 33/8, 3/8, -27/8
end model 
begin model 
Label:MSSM379
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
653/16, 141/16, 141/16, 129/16, 109/16, 61/16, 45/16, 1/16, 131/4, 19/2, 33/4, 25/4, 23/4, 5/2, 5/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
-269/8, -75/8, -83/8, -65/8, -35/8, -7/8, 7/8, 23/8, 9, -7/4, 3/2, 0, 3/2, 1/4, -1/2, -1
end model 
begin model 
Label:MSSM380
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
847/16, 229/16, 167/16, 159/16, 103/16, 75/16, 23/16, 9/16, 121/4, 19/2, 6, 15/4, 9/4, 2, 3/4, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
57/8, 1/8, 17/8, 15/8, 33/8, 5/8, 3/8, -15/8, -49/2, -17/4, -31/4, -23/4, -9/4, -11/4, 0, -1/4
end model 
begin model 
Label:MSSM381
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 13, 21/2, 10, 31/4, 9/2, 13/8, 3/2, 349/8, 105/8, 93/8, 63/8, 41/8, 23/8, 9/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
-55/4, 1, -1, -5/4, -7/4, -1/2, -11/4, 1/2, -119/8, -43/8, -31/8, -21/8, -3/8, 3/8, 9/8, -3/8
end model 
begin model 
Label:MSSM382
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
409/8, 57/4, 53/4, 41/4, 51/8, 23/8, 7/4, 1/8, 771/16, 195/16, 179/16, 117/16, 75/16, 67/16, 37/16, -21/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
125/8, 3/8, 3/8, 15/8, 21/8, 3/8, 23/8, -5/8, 107/8, 31/8, 27/8, 21/8, 31/8, 31/8, 5/8, 7/8
end model 
begin model 
Label:MSSM383
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
225/4, 105/8, 93/8, 10, 57/8, 33/8, 2, -7/4, 237/8, 39/4, 27/4, 53/8, 15/4, 3/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
-33, -29/4, -25/4, -13/2, -23/4, -15/4, -3, 1/2, -117/8, -29/8, -5/8, -19/8, -23/8, -23/8, -1/8, -3/8
end model 
begin model 
Label:MSSM384
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
655/16, 205/16, 161/16, 129/16, 79/16, 21/16, 19/16, -1/16, 299/8, 87/8, 8, 6, 9/2, 2, 3/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
63/8, -1/8, -19/8, 9/8, 27/8, 13/8, 9/8, 19/8, 151/4, 35/4, 10, 7, 8, 5, 2, -1
end model 
begin model 
Label:MSSM385
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
573/16, 153/16, 111/16, 105/16, 89/16, 47/16, 41/16, -15/16, 239/4, 131/8, 109/8, 10, 51/8, 29/8, 11/8, -9/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
113/8, 37/8, 25/8, 41/8, 19/8, 3/8, -11/8, -15/8, 185/8, 43/8, 69/8, 61/8, 39/8, 17/8, -9/8, -13/8
end model 
begin model 
Label:MSSM386
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
45, 12, 39/4, 25/4, 37/8, 27/8, 9/4, -1, 441/8, 121/8, 97/8, 81/8, 65/8, 37/8, 7/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
285/8, 53/8, 43/8, 65/8, 53/8, 51/8, 25/8, -3/8, 115/8, 41/8, 27/8, 19/8, 27/8, 3/8, 7/8, -11/8
end model 
begin model 
Label:MSSM387
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
429/8, 97/8, 93/8, 77/8, 29/4, 27/4, 23/8, -1/8, 227/8, 59/8, 51/8, 43/8, 23/8, 23/8, 17/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
59/8, 27/8, 37/8, 19/8, -3/8, -9/8, 5/8, 17/8, -227/8, -35/8, -47/8, -43/8, -19/8, -23/8, -13/8, 3/8
end model 
begin model 
Label:MSSM388
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
377/8, 12, 83/8, 57/8, 13/4, 23/8, 11/4, -1, 1053/16, 261/16, 229/16, 179/16, 133/16, 93/16, 45/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
-13, -23/4, -7, -13/2, -15/4, -1, 1/4, -13/4, 29/4, -1, -2, -5/4, 5/2, 7/4, 5/4, 0
end model 
begin model 
Label:MSSM389
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
873/16, 251/16, 207/16, 145/16, 133/16, 71/16, 25/16, 3/16, 101/4, 59/8, 17/4, 15/4, 15/4, 9/4, 15/8, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
19/4, 13/4, 9/4, 13/4, 7/4, -5/4, -13/4, 1/4, 5/4, 1, 13/4, 1, 1, -3/4, 1/2, -5/4
end model 
begin model 
Label:MSSM390
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
79/2, 47/4, 63/8, 25/4, 13/4, 3, 9/8, -1, 121/2, 63/4, 51/4, 10, 9, 23/4, 5/2, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
83/8, 17/8, 43/8, 33/8, 9/8, -19/8, 5/8, 1/8, 1/8, -21/8, -27/8, 1/8, -25/8, -5/8, -1/8, -19/8
end model 
begin model 
Label:MSSM391
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
931/16, 209/16, 187/16, 165/16, 129/16, 99/16, 53/16, -1/16, 393/8, 91/8, 85/8, 75/8, 67/8, 11/2, 5/2, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
-93/4, -1/4, -15/4, -17/4, -31/4, -17/4, -7/4, 5/4, 55/4, 3/4, 17/4, 7/4, 11/4, 5/4, -1/4, 3/4
end model 
begin model 
Label:MSSM392
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
355/8, 12, 9, 71/8, 51/8, 29/8, 17/8, -3/8, 119/4, 10, 8, 17/4, 7/2, 2, 1, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
-3/2, -9/4, -15/4, -2, 1/4, 9/4, 3/4, 11/4, -131/4, -8, -11/2, -31/4, -7, -9/2, -3/2, -2
end model 
begin model 
Label:MSSM393
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
373/8, 81/8, 39/4, 55/8, 23/4, 35/8, 23/8, 3/8, 371/8, 97/8, 71/8, 67/8, 45/8, 23/8, 7/8, -5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
-29/4, -13/4, -2, -21/4, -5/2, -5/4, 3/4, 1/4, 37/8, 39/8, 25/8, -5/8, -19/8, -1/8, -15/8, -5/8
end model 
begin model 
Label:MSSM394
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 47/4, 21/2, 15/2, 7, 33/8, 7/4, 5/8, 155/8, 37/8, 29/8, 15/8, 11/8, 11/8, 11/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
67/4, -1/2, 3, 4, 4, 3, 1/4, 0, 43/4, 19/4, 17/4, 7/2, 4, 3/4, -5/4, -3/4
end model 
begin model 
Label:MSSM395
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
481/16, 119/16, 111/16, 65/16, 63/16, 33/16, 23/16, -23/16, 47, 55/4, 23/2, 8, 6, 3, 1, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
17/2, 3, 1/2, 5/4, 1/2, 13/4, 3/2, -3/2, -3/8, -3/8, 3/8, 15/8, 1/8, -1/8, 17/8, -13/8
end model 
begin model 
Label:MSSM396
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
105/2, 95/8, 91/8, 39/4, 33/4, 39/8, 2, 3/8, 589/16, 173/16, 147/16, 109/16, 83/16, 45/16, 11/16, -5/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
-115/8, -7/8, -3/8, -11/8, -27/8, -31/8, -23/8, -7/8, 143/8, 35/8, 65/8, 39/8, 17/8, -1/8, -11/8, 9/8
end model 
begin model 
Label:MSSM397
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
39, 81/8, 75/8, 6, 45/8, 25/8, 9/8, -5/8, 401/8, 93/8, 79/8, 65/8, 55/8, 31/8, 17/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
-3, -27/4, -13/4, -1, -3/4, 5/4, 7/4, 3/4, -79/8, 1/8, -19/8, 9/8, -9/8, -17/8, 3/8, 23/8
end model 
begin model 
Label:MSSM398
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
971/16, 245/16, 207/16, 175/16, 135/16, 89/16, 27/16, 19/16, 481/8, 137/8, 107/8, 83/8, 63/8, 41/8, 15/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
51/4, 7/4, 5, 11/4, -1/4, 2, 1/4, -11/4, -17, -1, -1/2, -3/2, -4, -4, -7/4, -7/4
end model 
begin model 
Label:MSSM399
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
937/16, 229/16, 179/16, 179/16, 131/16, 79/16, 41/16, 5/16, 87/2, 89/8, 10, 9, 15/2, 4, 5/8, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
37/8, 47/8, 17/8, -3/8, -11/8, -3/8, 5/8, -21/8, 18, 21/4, 5/2, 2, 9/2, 4, 1/4, -3
end model 
begin model 
Label:MSSM400
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
617/16, 173/16, 125/16, 93/16, 51/16, 43/16, 27/16, 3/16, 873/16, 233/16, 191/16, 151/16, 119/16, 89/16, 47/16, 9/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
-59/2, -19/2, -9, -27/4, -17/4, -3/2, 1, -1, 179/8, 63/8, 37/8, 33/8, 29/8, 15/8, -3/8, 7/8
end model 
begin model 
Label:MSSM401
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
389/16, 117/16, 111/16, 53/16, 45/16, 37/16, 29/16, 27/16, 641/16, 137/16, 129/16, 129/16, 113/16, 71/16, 47/16, -15/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
-31/2, -21/4, -33/4, -9/2, -3/4, 9/4, 5/4, -9/4, 11/8, 43/8, 15/8, -13/8, -29/8, -15/8, -11/8, 3/8
end model 
begin model 
Label:MSSM402
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
34, 21/2, 29/4, 37/8, 27/8, 13/8, 5/4, -9/8, 195/4, 109/8, 43/4, 37/4, 25/4, 37/8, 7/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
-329/8, -81/8, -87/8, -89/8, -75/8, -45/8, -15/8, -7/8, 75/4, 5/2, 7/4, 7/4, 5/4, 5/2, 1/4, -5/4
end model 
begin model 
Label:MSSM403
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
623/16, 153/16, 121/16, 65/16, 63/16, 55/16, 33/16, -21/16, 841/16, 215/16, 209/16, 175/16, 113/16, 89/16, 41/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
133/8, 25/8, 17/8, 27/8, 23/8, 43/8, 25/8, -5/8, -19/8, -45/8, -31/8, -9/8, 17/8, 17/8, 1/8, 1/8
end model 
begin model 
Label:MSSM404
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
865/16, 215/16, 191/16, 145/16, 125/16, 73/16, 17/16, 17/16, 731/16, 189/16, 141/16, 101/16, 77/16, 69/16, 27/16, -19/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
77/4, 17/4, 7/4, 1, 9/4, 3/4, 11/4, 0, -135/8, 7/8, -9/8, -37/8, -29/8, -17/8, 9/8, 15/8
end model 
begin model 
Label:MSSM405
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
961/16, 263/16, 201/16, 155/16, 113/16, 89/16, 53/16, 9/16, 197/4, 55/4, 45/4, 35/4, 33/4, 21/4, 7/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
-13/4, -3/4, -3/2, 7/4, -5/4, -3/4, 0, -13/4, -291/8, -55/8, -75/8, -71/8, -71/8, -41/8, -25/8, 1/8
end model 
begin model 
Label:MSSM406
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
257/8, 51/8, 23/4, 5, 7/2, 11/4, 9/8, -1/8, 781/16, 205/16, 157/16, 97/16, 81/16, 73/16, 45/16, -7/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
33/2, 7/2, 15/4, 9/4, 21/4, 15/4, 1, 1, -41/4, -11/4, -1/4, -5/2, 0, -5/2, 1/4, 0
end model 
begin model 
Label:MSSM407
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
193/4, 25/2, 45/4, 39/4, 13/2, 5, 17/8, -1/8, 45, 13, 10, 27/4, 13/2, 13/4, 3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
-51/8, -33/8, -7/8, -19/8, 1/8, 17/8, 19/8, -3/8, 73/8, 41/8, 23/8, 3/8, -9/8, 21/8, -3/8, -21/8
end model 
begin model 
Label:MSSM408
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, -1/2, 0, 0, 0, 0, 1/8, 1/4, -1, 0, 0, 0, 0, 0, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
1/4, 1/2, -3/2, 0, 1, 7/4, 7/4, -1/4, -3/4, -5/4, 0, 0, 3/4, 7/4, 1/2, 3/2
end model 
begin model 
Label:MSSM409
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/4, -3/4, 0, 0, 0, 0, 0, 1/2, -1, -5/8, -5/8, 0, 1/8, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
-7/4, -3/4, -3/2, -3/2, 0, 0, 3/2, 2, 1/8, -1/8, 11/8, -13/8, -11/8, 1/8, 5/8, 7/8
end model 
begin model 
Label:MSSM410
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, -1/16, 1/16, 1/16, 3/16, 7/16, 11/16, -1/2, 0, 0, 0, 0, 0, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
-2, -3/2, 1/2, 1/2, 1, -2, 5/4, -7/4, -9/8, -13/8, -3/8, -1/8, -1/8, 17/8, -7/8, 9/8
end model 
begin model 
Label:MSSM411
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/2, 0, 0, 0, 0, 1/8, 1/4, 3/8, 0, 0, 0, 0, 0, 1/2, 1/2, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
9/8, -11/8, -1/8, 1/8, 11/8, -3/8, -13/8, 11/8, -11/8, -5/8, 1/8, 1/8, 15/8, -9/8, -1/8, 13/8
end model 
begin model 
Label:MSSM412
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16, 5/16, -7/8, -1/8, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
-1/4, -3/2, -1/2, 0, 0, 1/4, -2, -2, -1/2, -1/2, -5/4, 1/4, 1/4, 1/4, 1/4, 5/4
end model 
begin model 
Label:MSSM413
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -3/8, 0, 0, 0, 0, 1/8, 7/8, -1, 0, 0, 0, 0, 1/8, 1/2, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
-2, -1/2, -1, -3/4, 0, 3/4, -1, -1, 5/4, -7/4, 1/4, 3/4, 3/4, 3/2, -1/4, 2
end model 
begin model 
Label:MSSM414
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/16, -1/16, 1/16, 1/16, 1/16, 7/16, 11/16, 13/16, -5/8, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
-3/4, 5/4, -7/4, -3/4, 1, 3/4, -1/2, -3/4, 11/8, -15/8, -3/8, 1/8, 1/8, 5/8, 9/8, -13/8
end model 
begin model 
Label:MSSM415
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
0, 0, 0, 0, 1/8, 1/4, 3/8, 1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
-3/8, 1/8, 7/8, 15/8, -9/8, -11/8, -15/8, 7/8, -1/4, 1, -3/2, -1, 0, 0, 3/2, -3/4
end model 
begin model 
Label:MSSM416
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -7/16, -5/16, -1/16, -1/16, -1/16, -1/16, 1/16, -1/2, 0, 0, 0, 0, 0, 0, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
5/8, 9/8, 3/8, -13/8, -1/8, -1/8, 13/8, 13/8, -3/2, -2, 0, 1/4, 1/4, 1/4, 3/4, -3/2
end model 
begin model 
Label:MSSM417
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-5/8, 0, 0, 1/8, 1/8, 1/8, 3/8, 3/8, -1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 5/8, 7/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
1/2, -7/4, 3/4, 0, 0, 1/2, 0, 0, -5/4, -5/4, 0, 1/4, 1/4, 7/4, 2, 1/4
end model 
begin model 
Label:MSSM418
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, -9/16, -3/16, 1/16, 1/16, 1/16, 1/16, 1/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
-1/2, -2, -3/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, -3/4, -1, 0, 1/4, 3/4, 7/4, 7/4
end model 
begin model 
Label:MSSM419
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/8, 0, 0, 0, 1/8, 1/8, 1, -15/16, 1/16, 1/16, 1/16, 1/16, 1/16, 3/16, 11/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
3/8, 11/8, -3/8, 5/8, 5/8, -5/8, -1/8, 9/8, 3/2, -2, -3/2, 0, 0, 3/2, 1/4, 1/4
end model 
begin model 
Label:MSSM420
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-9/16, -9/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, -1, -1/8, 0, 0, 0, 1/8, 1/8, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
-1/8, 7/8, 7/8, 7/8, -11/8, -3/8, 1/8, 9/8, 0, 5/4, -1, 5/4, 5/4, -7/4, -3/4, 1/4
end model 
begin model 
Label:MSSM421
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-13/16, -1/16, -1/16, -1/16, 1/16, 1/16, 9/16, 9/16, -1/16, -1/16, 1/16, 1/16, 1/16, 1/16, 1/16, 17/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
-2, -7/4, -1, -3/4, -1, 3/2, 3/2, 3/2, -3/8, 17/8, -1/8, -1/8, -1/8, 11/8, 11/8, 3/8
end model 
begin model 
Label:MSSM422
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-3/8, -1/4, 0, 0, 1/8, 1/8, 1/8, 1/4, -1/2, 0, 0, 0, 0, 1/8, 5/8, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
-15/8, 11/8, -11/8, 1/8, -3/8, 9/8, 17/8, 3/8, -1, -2, -1, 0, 1/2, -3/4, 5/4, -3/2
end model 
begin model 
Label:MSSM423
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-7/8, 0, 0, 0, 1/8, 1/8, 3/4, 7/8, -11/16, -5/16, -1/16, -1/16, -1/16, -1/16, -1/16, 1/16
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
-5/4, -3/4, 1/4, 5/4, 1/4, 5/4, 3/4, 5/4, 7/4, 7/4, -1/4, 1/4, 1/4, 1/4, 7/4, -3/4
end model 
begin model 
Label:MSSM424
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
-1/8, -1/4, 1, 1, 1, 1, 1, 3/8, 1, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
5/8, 3/8, 13/8, -3/8, 7/8, 1/8, 1/8, 1/8, 1, 0, 1/2, 0, 1, 1, 3/4, 1/4
end model 
begin model 
Label:MSSM425
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
11/16, 19/16, 15/16, 13/16, 13/16, 11/16, 9/16, 5/16, 1/2, 0, 1, 1, 1/2, 1/2, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
11/8, -3/8, 9/8, 7/8, -3/8, -5/8, -1/8, 1/8, 9/8, 7/8, 13/8, 5/8, 13/8, -1/8, 7/8, 11/8
end model 
begin model 
Label:MSSM426
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
15/16, -1/16, 9/16, 9/16, 9/16, 9/16, 1/16, 1/16, 5/4, 1/8, 7/8, 5/8, 1/2, 1/4, 1/8, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
-1/2, -1/4, 3/4, 1/2, 3/4, 3/4, 1/4, 5/4, -1/8, 11/8, 1/8, 7/8, 3/8, -5/8, 7/8, 13/8
end model 
begin model 
Label:MSSM427
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
3/4, 3/8, 5/8, 5/8, 5/8, 5/8, 5/8, 1/2, -3/8, 1/8, 3/4, 3/8, 1/4, 1/4, 1/4, 1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
5/8, 3/8, 1/8, 9/8, 9/8, 5/8, 5/8, -1/8, 13/8, 5/8, 11/8, 5/8, 5/8, 3/8, 7/8, -1/8
end model 
begin model 
Label:MSSM428
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
1/2, 1/2, 3/4, 3/4, 3/4, 3/4, 1/4, 0, -1/8, 1, 1, 1, 1, 5/8, 1/2, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
0, 0, -3/4, 1/4, 3/4, 3/4, 3/4, -1/4, 5/4, 0, 1, 1, 1, 3/4, -1/2, 1/2
end model 
begin model 
Label:MSSM429
SpaceGroup:Geometry/Geometry_Z8-I_3_1.txt
Lattice:E8xE8 
Shifts and Wilsonlines: 
13/16, 9/16, 11/16, 7/16, 7/16, 5/16, 5/16, 3/16, 9/8, 0, 5/8, 1/2, 1/2, 1/2, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
13/8, 9/8, 3/8, 9/8, -3/8, 5/8, 9/8, -1/8, 7/8, 3/8, 13/8, -1/8, -1/8, 9/8, 11/8, 3/8
end model 

